New lower bounds for binary constant-weight codes from prescribed-automorphism search, and two quantum codes meeting their upper bounds

We give explicit binary constant-weight codes that raise the lower bounds on $A(n,6,w)$ in eight cells of Brouwer's table, all now listed there. The first round (9 October 2026) gave four values: $A(27,6,11)\ge 19305$, $A(27,6,12)\ge 24453$, $A(28,6,10)\ge 18642$ and $A(28,6,9)\ge 11154$, together with an explicit $A(24,6,12)$ code of 5566 words, now in the table's list of lost codes. The second round (14 October 2026) gave seven values, listed in the table since 15 October 2026: $A(29,6,10)\ge 27183$, $A(29,6,11)\ge 42042$, $A(29,6,9)\ge 14781$, $A(28,6,10)\ge 19110$, $A(27,6,12)\ge 24804$, $A(28,6,9)\ge 11388$ and $A(27,6,13)\ge 27783$, three of which replace first-round values. Every code is a union of orbits of the semilinear affine group $\mathrm{A\Gamma L}(1,27)$, its index-2 subgroup, or $\mathrm{AGL}(1,23)$, acting on all but at most two coordinates. The orbits were chosen by maximum-weight independent set search on the orbit conflict graph: branch and bound in the first round, iterated local search in the second. Each code was checked by two separately written programs over all pairs of words and was regenerated from its generators and orbit representatives. We also report two qubit stabilizer codes, $[[20,11,4]]$ and $[[43,32,4]]$, which raise the lower bounds of 3 listed at codetables.de to the listed upper bound 4.

==> anc/README.md <==
# New lower bounds for binary constant-weight codes from prescribed-automorphism search, and two quantum codes meeting their upper bounds

Chris Dzoba, 2026. Data release for the paper of that title.

October 2026. Ancillary files of the arXiv paper of the same title.

## Contents

- `codes/A<n>-<d>-<w>-<M>.txt`: M binary words of length n, one per line; character i is coordinate i (0-based).
  Every word has weight w and every pair is at Hamming distance at least d = 6.
- `codes/A<n>-<d>-<w>-<M>.orbit-reps.txt`: one orbit representative per line, written as an integer bitmask
  (bit i = coordinate i) followed by the orbit size.
- `groups/group-*.txt`: generators of the prescribed permutation group, one permutation of 0..n-1 per line
  (entry i of a line is the image of coordinate i).
- `checkers/verify.c`: checker 1 (C, character comparison of every pair). Usage: `cc -O2 -o verify verify.c;
  ./verify n d w code.txt`. A minimum distance of at least 1 also implies the rows are distinct.
- `checkers/check_np.py`: checker 2 (Python 3 + NumPy, written separately, shares no code with checker 1).
  Usage: `python3 check_np.py n d w code.txt [expected_size]`. Checks length, alphabet, weight, distinctness and
  every unordered pair (reports the pair count), then recounts the closest pair character by character.
- `checkers/expand_fast.py`: rebuilds a word list from a group file and an orbit-representative file.
  Usage: `python3 expand_fast.py n w group.txt reps.txt out.txt`.
- `verification/`: the outputs of both checkers and of the regeneration for every code, produced on
  14 Oct 2026 from the files in this folder.
- `quantum/`: the stabilizers of the [[20,11,4]] and [[43,32,4]] qubit codes, in [X|Z] form and as Pauli strings.
- `SHA256SUMS`: SHA-256 of every file above except this README and `verification/`.

GF(27) = GF(3)[x]/(x^3+2x+1); the field element c0 + c1 x + c2 x^2 is numbered c0 + 3 c1 + 9 c2 (coordinates
0..26). The index-2 subgroup of AΓL(1,27) is the set of maps z -> a z^(3^s) + b with a a nonzero square,
b in GF(27), s in {0,1,2}. Coordinates 27 and 28, where present, are fixed by every group used here.

| code | group file | group order | point orbits |
|---|---|---|---|
| A24-6-12-5566 | group-AGL1-23-plus-fixed.txt | 506 | 23+1 |
| A27-6-11-19305 | group-AGammaL1-27-on-27.txt | 2106 | 27 |
| A27-6-12-24453 | group-AGammaL1-27-on-27.txt | 2106 | 27 |
| A28-6-10-18642 | group-AGammaL1-27-plus-fixed.txt | 2106 | 27+1 |
| A28-6-9-11154 | group-AGammaL1-27-index2-plus-fixed.txt | 1053 | 27+1 |
| A27-6-12-24804 | group-AGammaL1-27-on-27.txt | 2106 | 27 |
| A27-6-13-27783 | group-AGammaL1-27-on-27.txt | 2106 | 27 |
| A28-6-9-11388 | group-AGammaL1-27-index2-plus-fixed.txt | 1053 | 27+1 |
| A28-6-10-19110 | group-AGammaL1-27-index2-plus-fixed.txt | 1053 | 27+1 |
| A29-6-9-14781 | group-AGammaL1-27-index2-plus-2-fixed.txt | 1053 | 27+1+1 |
| A29-6-10-27183 | group-AGammaL1-27-index2-plus-2-fixed.txt | 1053 | 27+1+1 |
| A29-6-11-42042 | group-AGammaL1-27-plus-2-fixed.txt | 2106 | 27+1+1 |

The 24453, 18642 and 11154 codes are superseded by the 24804, 19110 and 11388 codes; they are kept because they
were the table entries of 9 Oct 2026. The 5566 code is an explicit A(24,6,12) code, below the historical (lost)
lower bound 5616.

## Reproducing the checks

    cc -O2 -o verify checkers/verify.c
    ./verify 29 6 11 codes/A29-6-11-42042.txt
    python3 checkers/check_np.py 29 6 11 codes/A29-6-11-42042.txt 42042
    python3 checkers/expand_fast.py 29 11 groups/group-AGammaL1-27-plus-2-fixed.txt \
        codes/A29-6-11-42042.orbit-reps.txt /tmp/regen.txt
    cmp <(sort codes/A29-6-11-42042.txt) <(sort /tmp/regen.txt)
    shasum -a 256 -c SHA256SUMS

The searches were run by two AI agents (Claude by Anthropic and Codex by OpenAI) working under the author's
direction; see the paper's disclosure section.


==> anc/SHA256SUMS <==
47b10f9d3d3b14ab1763ae57aa389150386913c168d1d77951b9ee2dc60e7b80  codes/A24-6-12-5566.orbit-reps.txt
a330246135644f9d1a1a8f2bb46ffa5865eeafa3b1c64bfa03e073495cea4d07  codes/A24-6-12-5566.txt
60a5e3d08cec7d0b12c8e64918cabd5767785964cc9d6dbae5ee4c201bd156bc  codes/A27-6-11-19305.orbit-reps.txt
0adb0037a0bcb033912eaba346527315b1f4d11f745403c42b2af3d326586943  codes/A27-6-11-19305.txt
20ce7541c7fa9a01df529e46339d0a61c6aa6f2273dbc953bc8ae28ea63b297e  codes/A27-6-12-24453.orbit-reps.txt
2e2c3e4befc59546b19ba7dcf2693f324bbd2d577e6ed9d646a883b92d91bf57  codes/A27-6-12-24453.txt
56c62f5942ff63cc661e66ed48166627f65c9c718d977d29b02b884af63480d7  codes/A27-6-12-24804.orbit-reps.txt
817d070244da7316c66b8845b03cb3ea9d84069984b8d4e5619e657c790b9b3c  codes/A27-6-12-24804.txt
0f0ed5c50489a7b81fe1a751bf71afa056cdc161ec1ed61b71f27052a8426c7a  codes/A27-6-13-27783.orbit-reps.txt
550d7f4f896950d126da3c4b2dfd29a34e8762cec3a919f3b3cbcd950fd1502a  codes/A27-6-13-27783.txt
3e29c355c97dbd2604eeecd8fa15caab42d772ccb145549805a4e8a83d1a77ab  codes/A28-6-10-18642.orbit-reps.txt
b23744d89191690ac01eb9d4d122dc3648755e37c0eef4982e45453c027bd28d  codes/A28-6-10-18642.txt
4db53f8d65953f88990fe5d3dfbdcf210f49604182fd9677014573ed1a6ee377  codes/A28-6-10-19110.orbit-reps.txt
dcc386f01f9fdcfdb9e4779300f279798a0254f43c56ac100d06744bea8f0c03  codes/A28-6-10-19110.txt
2356603f5815d97ab46160b6ffc88f3f6b52c83e2fb40f669d1d479eab2b7604  codes/A28-6-9-11154.orbit-reps.txt
1a3b1dbbaa5b17a099284ce26b81a41f703f1cb22146416391f8448ebf606a02  codes/A28-6-9-11154.txt
005471fb1cba9e577da01d80c633deeecbb61525e6d56e68fd2cddf6fd7a4b7a  codes/A28-6-9-11388.orbit-reps.txt
7635db5fa873c47a63af70e77e1b076c0fcd39b5bb44c205d2a33dc64017ea1a  codes/A28-6-9-11388.txt
e3084e0ebb098e21774bfd77ffb8ba95ceac6b54f872af32211dafd5adb2c08e  codes/A29-6-10-27183.orbit-reps.txt
436d58bbe6fbf03711a79033c0d3b70210fff53affc74bdb8915e32dd223db39  codes/A29-6-10-27183.txt
dbc895192383919ebd5f88e8c10fdbcc7eaeaa5b8ee8c6602ae04179709fd605  codes/A29-6-11-42042.orbit-reps.txt
30a50d6aea7beef477579f79fb9ec09ebd5b8c8dc515dafdcf791b6144347c83  codes/A29-6-11-42042.txt
2687716dbbf467f629e3ac4382407d83d27c805901efb1bbf22ea9d4b6ea4fea  codes/A29-6-9-14781.orbit-reps.txt
c0cf7c71f59a524b1618a3e2f4dbae7808057ce309698c9141db26fb41a011e5  codes/A29-6-9-14781.txt
889ecbee47790c4659196a473e5e71697ec1e4aa2677a5cbfe825ef8dd37f0ff  groups/group-AGammaL1-27-index2-plus-2-fixed.txt
e1737493f0af3ec399beb3de3d018a44650600572e25bd9a9b61e02548c09ec3  groups/group-AGammaL1-27-index2-plus-fixed.txt
ceaddf562879355f04c20989affe2302edb4f31bae89411ea4815f0a54cc67de  groups/group-AGammaL1-27-on-27.txt
dc50a9825f656a24ad6beaa2fe2fa07cb5311fbc7c915e357f00afb3386a9cf6  groups/group-AGammaL1-27-plus-2-fixed.txt
59b459d0c33f9415c2723b5738f7283ae4e9f03dea3c1794a70acea4e09110ac  groups/group-AGammaL1-27-plus-fixed.txt
7f99babc2c87db820e3b994a49f745aa9e711a06f9cba52be641e175c4188f6d  groups/group-AGL1-23-plus-fixed.txt
ce82cd5b7b7da4394b9e11af75bec7d13f9a68f998ed349be932709295fe5b3c  checkers/check_np.py
01b0e09c5deb124d131194fd91decc842b68926f6cb892967035087084e7e4f7  checkers/expand_fast.py
e0b4ac90a83a5796d8f2a30bc4035b8a9202975d91b43db55cf6e7070a48ca13  checkers/verify.c
116099f7227df8294c8a23e2265690195e95029a91936a86e14e2bfa8e5b7f70  quantum/q20_11_4_paulis.txt
40d3e0d6836bccba5d44afc5790368a415b582eae46a5782c311983b33034bbc  quantum/q20_11_4_XZ.txt
886be06850fb279da16d846c94cf85ef5f3ca514687468006510f093d9fc010d  quantum/q43_32_4_paulis.txt
2d36e8e241c59f1f4e151ad9f75fcab5c38ff377e2588662eb31e90a50759a26  quantum/q43_32_4_XZ.txt


==> anc/checkers/check_np.py <==
# Independent constant-weight code checker (Python/numpy; shares no code with og.c, wmis.c, expand.py, verify.c).
# Reads 0/1 text rows; checks every row has length n, characters only 0/1, weight w, rows distinct,
# and EVERY unordered pair has Hamming distance >= d (full block matrix of pair distances, no sampling).
# Distance computed as 2*(w - <x,y>) from integer dot products of the 0/1 matrix, plus a direct XOR
# recount on the closest pair found.
# usage: python3 check_np.py n d w code.txt [expected_size]
import sys, hashlib, json
import numpy as np
n, d, w = map(int, sys.argv[1:4]); path = sys.argv[4]
exp = int(sys.argv[5]) if len(sys.argv) > 5 else None
raw = open(path, 'rb').read()
rows = [l.strip() for l in raw.decode().splitlines() if l.strip()]
res = {'file': path, 'sha256': hashlib.sha256(raw).hexdigest(), 'rows': len(rows), 'n': n, 'd': d, 'w': w}
assert all(len(r) == n and set(r) <= {'0', '1'} for r in rows), 'bad row length/characters'
M = np.array([[c == '1' for c in r] for r in rows], dtype=np.int32)
wts = M.sum(axis=1)
res['wrong_weight'] = int((wts != w).sum())
res['distinct'] = len(set(rows))
B = 2048; mind = n + 1; viol = 0; pairs = 0; arg = None
for i in range(0, len(M), B):
    Xi = M[i:i + B]
    for j in range(i, len(M), B):
        G = Xi @ M[j:j + B].T                         # inner products
        D = wts[i:i + B, None] + wts[None, j:j + B] - 2 * G   # Hamming distances
        if i == j:
            iu = np.triu_indices(len(Xi), 1); vals = D[iu]
            pairs += vals.size
            if vals.size:
                k = int(vals.argmin());
                if vals[k] < mind: mind = int(vals[k]); arg = (i + int(iu[0][k]), j + int(iu[1][k]))
            viol += int((vals < d).sum())
        else:
            pairs += D.size
            k = int(D.argmin()); v = int(D.flat[k])
            if v < mind: mind = v; arg = (i + k // D.shape[1], j + k % D.shape[1])
            viol += int((D < d).sum())
res['pairs_checked'] = pairs
res['expected_pairs'] = len(rows) * (len(rows) - 1) // 2
res['min_distance'] = mind
res['violations'] = viol
if arg:
    a, b = rows[arg[0]], rows[arg[1]]
    res['closest_pair_recount'] = sum(x != y for x, y in zip(a, b))
ok = (res['wrong_weight'] == 0 and res['distinct'] == len(rows) and viol == 0 and mind >= d
      and pairs == res['expected_pairs'] and (exp is None or exp == len(rows)))
res['expected_size'] = exp
res['verdict'] = 'VALID' if ok else 'INVALID'
print(json.dumps(res))


==> anc/checkers/expand_fast.py <==
# Expand orbit representatives (integers, bit i = coordinate i) under a generator file into 0/1 rows.
# Same bit convention as ../cwcode/expand.py, but no pair check here (checking is done by verify.c and check_np.py).
# usage: python3 expand_fast.py n w groups/G.txt reps.txt out_code.txt
import sys
n, w = int(sys.argv[1]), int(sys.argv[2])
gens = [list(map(int, l.split())) for l in open(sys.argv[3]) if l.strip()]
reps = [int(l.split()[0]) for l in open(sys.argv[4]) if l.strip()]
def app(g, x):
    y = 0
    for i in range(n):
        if x >> i & 1: y |= 1 << g[i]
    return y
code = set(); sizes = []
for r in reps:
    orb = {r}; st = [r]
    while st:
        x = st.pop()
        for g in gens:
            y = app(g, x)
            if y not in orb: orb.add(y); st.append(y)
    assert not (orb & code), 'orbits overlap'
    code |= orb; sizes.append(len(orb))
code = sorted(code)
assert all(bin(x).count('1') == w for x in code)
open(sys.argv[5], 'w').write("\n".join(''.join('1' if x >> i & 1 else '0' for i in range(n)) for x in code) + "\n")
print(f"size={len(code)} orbits={len(reps)} orbit_sizes={sorted(sizes)}")


==> anc/checkers/verify.c <==
// Independent code checker: reads 0/1 rows, checks length, weight, distinctness and minimum distance by
// character comparison (no bit tricks shared with og/wmis). usage: verify n d w code.txt
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
int main(int argc,char**argv){
  int n=atoi(argv[1]), d=atoi(argv[2]), w=atoi(argv[3]); FILE*f=fopen(argv[4],"r");
  static char rows[300000][40]; int M=0; char line[256];
  while(fgets(line,sizeof line,f)){ line[strcspn(line,"\r\n")]=0; if(!*line) continue; if((int)strlen(line)!=n){printf("BAD length row %d\n",M);return 1;} strcpy(rows[M++],line); }
  int badw=0; for(int i=0;i<M;i++){ int c=0; for(int k=0;k<n;k++) c+=rows[i][k]=='1'; if(c!=w) badw++; }
  long long viol=0; int mind=n+1;
  for(int i=0;i<M;i++) for(int j=i+1;j<M;j++){ int dd=0; for(int k=0;k<n;k++) dd+=rows[i][k]!=rows[j][k]; if(dd<mind) mind=dd; if(dd<d) viol++; }
  printf("rows=%d wrong_weight=%d min_distance=%d violations(<%d)=%lld %s\n",M,badw,mind,d,viol,(badw==0&&viol==0&&mind>=d)?"VALID":"INVALID");
}


==> anc/codes/A24-6-12-5566.orbit-reps.txt <==
163065 253
8494451 253
93115 506
8429007 506
8447663 506
304631 506
186015 506
8533467 506
180107 506
8433559 506
8426487 506
73691 506


==> anc/codes/A24-6-12-5566.txt <==
110110111111100010000000
110111011101011010000000
100011111110110110000000
101101011101110110000000
011011011111110001000000
111101011100111001000000
100111110011111001000000
110100011111110101000000
111110010110101101000000
011011101110101101000000
110010111110011101000000
101110101101011101000000
111011000101111101000000
101110011111010011000000
101011111110001011000000
111010011101101011000000
010001111111011011000000
010110101110111011000000
111000100111111011000000
110111111001000111000000
111110110100010111000000
110101101110010111000000
101111101000110111000000
111011010010110111000000
100111001110101111000000
101101011010011111000000
111010001011011111000000
101110111101101000100000
111100111011011000100000
110111011010111000100000
001101101111111000100000
111101110101100100100000
111011111010010100100000
110110100111110100100000
101111010011101100100000
011110101110011100100000
111110010101011100100000
101011110100111100100000
010011111001111100100000
111000111110110010100000
101110101011110010100000
111111100011001010100000
101011011011011010100000
101101010110111010100000
100111100101111010100000
110001110011111010100000
011010001111111010100000
110111101100100110100000
111011000111100110100000
101011101101010110100000
011111001011010110100000
001101110111010110100000
011001011111001110100000
101001111010101110100000
010111010110101110100000
111100001011101110100000
100010110111101110100000
110001111100011110100000
100110111001011110100000
011101100010111110100000
111111101100010001100000
101011111001110001100000
101111000111110001100000
010111001111101001100000
010101111111000101100000
111110101001100101100000
110111010100110101100000
011101001110110101100000
111011011100001101100000
111001110011001101100000
100101111100101101100000
001000111111101101100000
110101100101011101100000
100011101011011101100000
001011010111011101100000
101100100110111101100000
011100010011111101100000
011011111100100011100000
101001101111100011100000
110110011001110011100000
011111011010001011100000
011010110111001011100000
010111110100011011100000
101100111100011011100000
011101101001011011100000
110110000111011011100000
100101001011111011100000
101110111010000111100000
100011011011100111100000
010011100111010111100000
100100110101110111100000
100111010101001111100000
010110101101001111100000
110100110010101111100000
011101000101101111100000
101010011000111111100000
110001000110111111100000
111111101101100000010000
101101111011101000010000
111010110111011000010000
110110111001111000010000
010111011110110100010000
110111111100001100010000
011110011101101100010000
110000111111101100010000
111101011001011100010000
011011101101011100010000
111010011010111100010000
000110110111111100010000
101111011110100010010000
011110111010110010010000
101001110111110010010000
011101111101001010010000
110011111010101010010000
111111000110011010010000
101110101100111010010000
011011010011111010010000
101110110101100110010000
110111010011100110010000
111001011110010110010000
010111101001110110010000
111010111001001110010000
001111010111001110010000
011111001010101110010000
010101111010011110010000
101100101011011110010000
001001111100111110010000
111000001101111110010000
110011111100110001010000
110011001111011001010000
011100011111011001010000
100100111110111001010000
010111010101111001010000
111011011011000101010000
110110110111000101010000
111101100110100101010000
011111110001100101010000
010101101101101101010000
111001110100011101010000
010110101011011101010000
010011110010111101010000
011000111001111101010000
001101000111111101010000
111111101010000011010000
011011110110010011010000
111101010101010011010000
100111101101010011010000
101100111001110011010000
011101100011110011010000
110010010111110011010000
111001101100101011010000
010101110110101011010000
001111100101101011010000
000110111011101011010000
111100110010011011010000
100001011101111011010000
101110000011111011010000
101101111100000111010000
111010100011100111010000
001100101111100111010000
010100111101010111010000
100101110011010111010000
001011101011010111010000
100110011010110111010000
011110000101110111010000
010001011011110111010000
011000111110001111010000
010011011100101111010000
100100010111101111010000
110111000001011111010000
001110110001011111010000
110100100100111111010000
111001111101010000110000
111110001111010000110000
100011011111110000110000
011111110110001000110000
010101111100111000110000
010111100011111000110000
101100111110100100110000
111111100001010100110000
111001001011110100110000
001011100111110100110000
101001101111001100110000
111111000100101100110000
100101010101111100110000
101000110011111100110000
001010111111100010110000
101111110010010010110000
110101011011010010110000
011111010100110010110000
111010100101110010110000
110100101101101010110000
011011101010011010110000
001110100111011010110000
011101101110000110110000
011100111001100110110000
010010111110010110110000
101010001110110110110000
100001111001110110110000
000100011111110110110000
101111101000001110110000
111100110100001110110000
100110011100101110110000
011010110010101110110000
010001110101101110110000
000101101011101110110000
010110010011011110110000
001110001001111110110000
100011000011111110110000
100111111011000001110000
111110110010100001110000
001101111110010001110000
010100110111110001110000
110010111101001001110000
100110100111101001110000
101101010011011001110000
011011001100111001110000
101011100010111001110000
110000101011111001110000
001111101101000101110000
100011110101100101110000
001101011011100101110000
101110011100010101110000
110100111010010101110000
111010100110010101110000
100001101110110101110000
100111001001110101110000
001011111010001101110000
010110011110001101110000
001110110100101101110000
101010001101101101110000
011011000011101101110000
010010100101111101110000
010111011101000011110000
101101100100110011110000
110111000010110011110000
010001101101110011110000
111110001100001011110000
101100101010101011110000
100011101001101011110000
001001110011101011110000
101010010110011011110000
010010011010111011110000
111101000011000111110000
110000101111000111110000
010011101010100111110000
001011010110100111110000
011010011001010111110000
111000010100110111110000
001110100010110111110000
110011010010001111110000
100101100110001111110000
110010101000011111110000
010101001100011111110000
101100000101011111110000
011000100011011111110000
100000011011011111110000
011111110110110000001000
111110011111001000001000
111001110101111000001000
111100101111010100001000
010110111101110100001000
110111001011110100001000
101111100101101100001000
011101011011101100001000
101001011111011100001000
011011011100111100001000
100110101110111100001000
111010101001111100001000
100111110111001010001000
111101101010011010001000
001011101111011010001000
101110011010111010001000
110011010110111010001000
100010111101111010001000
011011111110000110001000
101010101111100110001000
001111001110110110001000
110011100101110110001000
011000011111110110001000
111111011000001110001000
110100111101001110001000
011110101100101110001000
001101110110101110001000
111001001110101110001000
011101001101011110001000
101100110001111110001000
000011011011111110001000
110101110111100001001000
111110111001010001001000
010111101111010001001000
111111010001101001001000
001111011101011001001000
010100111011111001001000
101100010111111001001000
001110111110100101001000
111001101011100101001000
011001111101010101001000
100111111010001101001000
011111100011001101001000
010111010110011101001000
111000110010111101001000
001101101001111101001000
110001011001111101001000
101111100110100011001000
010111011010110011001000
011011101001110011001000
110110100011110011001000
110111101100001011001000
011100101111001011001000
100001111011101011001000
110011110001011011001000
001011110100111011001000
110100001101111011001000
101111010011000111001000
111010111000100111001000
011101011100100111001000
101001110101100111001000
000111101011100111001000
001111100101010111001000
111001000111010111001000
001010111101001111001000
010110010101101111001000
000100111110011111001000
100010100111011111001000
100101100010111111001000
011100000110111111001000
111101010111010000101000
110111110001110000101000
111011111001001000101000
110111100110011000101000
011001111110011000101000
101111101110000100101000
111010110011100100101000
101110011001110100101000
100001110111110100101000
011001100111101100101000
001110001111101100101000
100111001101011100101000
010010011111011100101000
001011101010111100101000
110001111111000010101000
011101101101100010101000
011011011011100010101000
101100110111100010101000
011110110011010010101000
001111111000110010101000
110100011110101010101000
101101011001101010101000
100011001111101010101000
111110000100111010101000
110110011100010110101000
001010110110110110101000
110100010011110110101000
011100111010001110101000
101110010110001110101000
110010101110001110101000
110101100001101110101000
001011010101101110101000
001001111001011110101000
110010110000111110101000
001100011100111110101000
000110100011111110101000
011111110101000001101000
110010101111100001101000
100100111111010001101000
101101101010110001101000
111010010101110001101000
111101001110001001101000
001101111011001001101000
011110101010101001101000
010011110110101001101000
100011111100011001101000
101010001111011001101000
010110011100111001101000
001110110001111001101000
011001001011111001101000
011100110110010101101000
001010111011010101101000
101010101100110101101000
111110000010110101101000
000111110010110101101000
000011011101110101101000
111110100100001101101000
011110011001001101101000
101100011010101101101000
101101110000011101101000
010000101110111101101000
010111000001111101101000
111011010110000011101000
010110111110000011101000
110101111000100011101000
101011100011010011101000
101001011100110011101000
100010111010110011101000
011101010001110011101000
000110010111110011101000
001010011110101011101000
010010111001101011101000
000101110101101011101000
111001100100011011101000
010011001101011011101000
001111000010111011101000
001000101101111011101000
001100011111000111101000
111000100110100111101000
111011001000010111101000
110001110010010111101000
100111000110010111101000
001001101110010111101000
111100100001010111101000
010010001011110111101000
100001101101001111101000
100110001011001111101000
110000010111001111101000
011011100000101111101000
000111011000101111101000
101001000011101111101000
011010010010011111101000
101111100111010000011000
011100111110101000011000
011111000111101000011000
010001101111111000011000
001111111011000100011000
111110101010100100011000
111111001100010100011000
110011110110010100011000
100101111100110100011000
101111010010011100011000
001010111110011100011000
001011110001111100011000
110100100011111100011000
101010000111111100011000
110101101110100010011000
111001011101100010011000
010110011111010010011000
111100010110110010011000
011111110000101010011000
101011100011101010011000
101100001111101010011000
101011111000011010011000
011100100101111010011000
000101110011111010011000
111101100101000110011000
010100110111100110011000
011111100010010110011000
100010111011010110011000
111001110000110110011000
100011011101001110011000
110110000111001110011000
111010010100101110011000
100110110100011110011000
110001010011011110011000
010010101010111110011000
010100011001111110011000
100110111101100001011000
111100011011100001011000
101011011110010001011000
111001110011010001011000
111110100100110001011000
101010101011110001011000
000101011111110001011000
110001111110001001011000
010111111001001001011000
110111100010101001011000
011010101101101001011000
001111101010011001011000
011101010010111001011000
100011100101111001011000
110101101001010101011000
011010010110110101011000
101011101100001101011000
001101110101001101011000
110101010100101101011000
000111010011101101011000
110010001011101101011000
111001001010011101011000
111010010001011101011000
100100001111011101011000
101110001000111101011000
110011100111000011011000
001110110111000011011000
111000101101010011011000
001110011100110011011000
101011010001110011011000
100110011110001011011000
001001011111001011011000
010101000111011011011000
010000111100111011011000
000010001111111011011000
010111110100000111011000
011110011010000111011000
100001011110100111011000
010011001110010111011000
001101011001010111011000
001000111010110111011000
000010110101110111011000
110100101010001111011000
101000110011001111011000
100110100001101111011000
001011001001101111011000
101000011100011111011000
000111000100111111011000
010001100001111111011000
010011111101100000111000
011111011001010000111000
111001100110110000111000
101111001011001000111000
000110111111001000111000
111010001110101000111000
110110010101101000111000
111110101000011000111000
100101111010011000111000
001010011011111000111000
111010111100000100111000
100111010111000100111000
110101110010100100111000
011001011110100100111000
100011101011100100111000
110010001101110100111000
010011010011110100111000
101110110001001100111000
111000011011001100111000
111001101000101100111000
100101001110101100111000
010110101001101100111000
110011011000011100111000
001101100110011100111000
110100010110011100111000
010101110001011100111000
100000111101011100111000
011000010101111100111000
111110100110000010111000
000111110110100010111000
111000101011100010111000
110101110100010010111000
110011101001010010111000
101100011101010010111000
010001111010110010111000
000110101101110010111000
010111001110001010111000
011010011101001010111000
011101010011001010111000
100001111100101010111000
101001001110011010111000
010000110111011010111000
100111001000111010111000
010011100100111010111000
111001000001111010111000
000101111101000110111000
001011001111000110111000
101111010000100110111000
000111011010010110111000
101110000011010110111000
111100001000110110111000
010101000110110110111000
001101100001110110111000
101000100100111110111000
001001010010111110111000
111011011000100001111000
001011101110100001111000
110010011011010001111000
110100001110110001111000
101111010100001001111000
100001010111101001111000
010110110010011001111000
011011100001011001111000
001000110110111001111000
011111000110000101111000
101100100011100101111000
010110010101010101111000
101000010111010101111000
010001110100110101111000
000100111001110101111000
110011000101001101111000
010101001011001101111000
100010110010101101111000
001001001101011101111000
101101011010000011111000
101010111001000011111000
011110100001100011111000
011000010111100011111000
111110010000010011111000
001001110101010011111000
000101101011010011111000
100000100111110011111000
101101100001001011111000
110100011001001011111000
111010000011001011111000
111000110000101011111000
001101001100101011111000
110001001010101011111000
011100001010011011111000
000111010001011011111000
100100010100111011111000
011001101001000111111000
010010110011000111111000
110001010001100111111000
100100101100010111111000
100011100000110111111000
011001010100001111111000
001010100110001111111000
010110000010101111111000
001100010001101111111000
010000001101101111111000
001111111011011000000100
110101110111011000000100
011111001111100100000100
111010110101110100000100
111001111101001100000100
101111111000101100000100
111110100011011100000100
011100111010111100000100
110101101001111100000100
111011110110100010000100
111101001110110010000100
101111010011110010000100
111010101111001010000100
101101101101101010000100
110101011011101010000100
011110010111101010000100
101110110101011010000100
100111101010111010000100
001011011110111010000100
011011100101111010000100
101111100111000110000100
111100011111000110000100
010111110010110110000100
001110101101110110000100
110010011011110110000100
100110111110001110000100
110011110001101110000100
010100101111101110000100
111011101000011110000100
001101101110011110000100
010011010111011110000100
011101010100111110000100
101001100011111110000100
110111101110100001000100
111101111010001001000100
100111011111001001000100
111010110011101001000100
111011010110011001000100
110010101101111001000100
010011111011100101000100
011110110101001101000100
110011100111001101000100
000101110111101101000100
111000001111101101000100
110111110000011101000100
010111001101011101000100
011001101011011101000100
010001011110111101000100
001101111111000011000100
110011111010010011000100
100110111100110011000100
010101010111110011000100
100011001111110011000100
111111001001001011000100
101000111011011011000100
000111100111011011000100
111110100000111011000100
011001110010111011000100
001100001111111011000100
011111101100000111000100
011010011110100111000100
110101001101100111000100
101110001011100111000100
001111010110010111000100
111001110001010111000100
000110111011010111000100
011100100111010111000100
101000110110110111000100
110110010011001111000100
110010101010101111000100
001110100110101111000100
101001011001101111000100
010110011000111111000100
110000010101111111000100
000001101101111111000100
111110010110110000100100
100101111101110000100100
011010111011110000100100
011111011100101000100100
111001101011101000100100
001011110111101000100100
101010111110011000100100
110011000111111000100100
110001011111100100100100
011111101000110100100100
111110011010001100100100
000111101110101100100100
111101001100011100100100
100111010110011100100100
001010011101111100100100
010110001011111100100100
111110111000010010100100
111001100111010010100100
000111011111010010100100
011100110101110010100100
110011011110001010100100
110101100110101010100100
001100111110101010100100
111001011000111010100100
010011111101000110100100
110110101011000110100100
001111110001100110100100
101000111101100110100100
101010110011010110100100
110001101010110110100100
110111000001110110100100
101110001101001110100100
100101110011001110100100
001011101011001110100100
011100011001011110100100
000110110100111110100100
011000101100111110100100
100100001110111110100100
111110011101000001100100
010111110011010001100100
111101001001110001100100
101000011111110001100100
101110001110101001100100
110000111110101001100100
101111100001101001100100
001011101101011001100100
001101110100111001100100
011011010001111001100100
011011110110000101100100
101101111001000101100100
101010101111000101100100
001110010111100101100100
101110110000110101100100
010000111101110101100100
111000100011110101100100
101101000111001101100100
011001111000101101100100
000101111010011101100100
100011001100111101100100
011010000110111101100100
100001110001111101100100
111100101100100011100100
010111101001100011100100
011101011100010011100100
001110101110010011100100
111011000100110011100100
010100111010110011100100
000011110101110011100100
110001110101001011100100
000111110010101011100100
100100111001101011100100
011100100011101011100100
111101000010011011100100
111000001101011011100100
100010010011111011100100
111101010000100111100100
000101011110100111100100
110010001110010111100100
100001011101010111100100
001011001010110111100100
110101101000001111100100
101011100100001111100100
000010011111001111100100
110110000100101111100100
010001010011101111100100
010010110001011111100100
001110000011011111100100
111111100010110000010100
111101001111001000010100
110110110110101000010100
111011010101101000010100
011110101011101000010100
111110011100011000010100
011011111000111000010100
100110001111111000010100
011101111100100100010100
011011110011001100010100
001100111111001100010100
100011101101101100010100
111000101110011100010100
100011011011011100010100
100101100110111100010100
010111110111000010010100
101011111001100010010100
011101011001110010010100
100011110110011010010100
101011001101011010010100
111000110100111010010100
010111001100111010010100
010000111011111010010100
100001111111000110010100
111000111010100110010100
111110000110100110010100
110111100100010110010100
101010111100010110010100
111011000011010110010100
110100011100110110010100
001100110011110110010100
000111000111110110010100
010011100110101110010100
001001001111101110010100
000101110101011110010100
101110010000111110010100
011000111111100001010100
001110110110110001010100
001101101101110001010100
010110011011110001010100
101111100110001001010100
001111011001101001010100
101100110101101001010100
000111111100011001010100
101011110001011001010100
111001000011111001010100
111110011000100101010100
110011010110100101010100
101111000101100101010100
111100010110010101010100
011010001111010101010100
010110101100110101010100
100110100011110101010100
010001100111110101010100
100101101011001101010100
011111000010011101010100
101001101000111101010100
100100011001111101010100
110110100101100011010100
101001011010110011010100
110111010100001011010100
011011001110001011010100
110001101001011011010100
000101011011011011010100
110100001010111011010100
011010001001111011010100
001110011101000111010100
010111001011000111010100
011001010111000111010100
100111110000100111010100
111100101000010111010100
011010110000110111010100
000101101010110111010100
101010011010001111010100
111010000101001111010100
000100111100101111010100
011001011000011111010100
101001000110011111010100
000110001110011111010100
000011010001111111010100
001111111010100000110100
110111001011100000110100
110010101110110000110100
011001010111110000110100
010010011111101000110100
101101101001011000110100
010110110101011000110100
011101001010111000110100
011110100111000100110100
111011110000100100110100
000110111101100100110100
001111010101010100110100
001001111011010100110100
110000110111010100110100
111100010001110100110100
010001111110001100110100
110111010001001100110100
110100101010101100110100
101010010110101100110100
010101000111101100110100
111001010010011100110100
001011001110011100110100
111010001001011100110100
000111011000111100110100
001100100101111100110100
111011101100000010110100
110100111110000010110100
101101110101000010110100
100110110011100010110100
110011010101010010110100
110100000111110010110100
001110011011001010110100
000101011101101010110100
010101010110011010110100
011111000001011010110100
000011111001011010110100
111010000010111010110100
000001101110111010110100
011111010010000110110100
001111001100100110110100
101100011010010110110100
010110001101010110110100
100001010110110110110100
010110111000001110110100
110000011101001110110100
110011001000101110110100
101101000010101110110100
111000100001101110110100
100110100010011110110100
001000010111011110110100
001011100000111110110100
011101101011000001110100
001011011111000001110100
110111011000010001110100
011010111100010001110100
111001001110010001110100
100011100111010001110100
100101110010110001110100
100110010101110001110100
101001111100001001110100
111000100111001001110100
110011100100101001110100
010101110001101001110100
010100101110011001110100
010001011101011001110100
001110101000111001110100
111100000100111001110100
000011001011111001110100
110101110100000101110100
101111001010000101110100
110011101001000101110100
000101001111010101110100
001001011100110101110100
000010111010110101110100
100110101100001101110100
011100110010001101110100
100001011010101101110100
001001100110101101110100
000111100001011101110100
110100000011011101110100
110010010000111101110100
000100010110111101110100
111001110010000011110100
110010111000100011110100
101010100110100011110100
000110001111100011110100
101110100001010011110100
011100010011010011110100
011101100100001011110100
011000111001001011110100
010011100011001011110100
000100110111001011110100
100001001111001011110100
011110010000101011110100
001001000101111011110100
100110010110000111110100
010000110110100111110100
101010010001100111110100
010011000101100111110100
100001100011100111110100
011000001011100111110100
001101110000010111110100
000011101100010111110100
010100100001110111110100
001101001001001111110100
100000110100011111110100
110111111100010000001100
111011101011010000001100
100011111110101000001100
010111110011101000001100
111111001000111000001100
101101110010111000001100
111011010111000100001100
110100111110100100001100
001110011111010100001100
111101100100110100001100
001111100011110100001100
111010100110101100001100
101100101011101100001100
110011001110011100001100
110000111011011100001100
100110010101111100001100
001000110111111100001100
110111001111000010001100
111111100001100010001100
000111111101100010001100
011111010101010010001100
111010011100110010001100
011111100110001010001100
011001111011001010001100
110110111000101010001100
010010111110011010001100
111000001011111010001100
100100100111111010001100
101011011010010110001100
100101101101010110001100
010111101001001110001100
000101011111001110001100
100111010010101110001100
111000010110011110001100
000101111000111110001100
011010010001111110001100
010101000011111110001100
111001011110100001001100
011010110111010001001100
011100101110110001001100
100111101001110001001100
101110111100001001001100
001011001111101001001100
110100011110011001001100
111101100001011001001100
011110001011011001001100
100001101111011001001100
111110001110000101001100
111100110011000101001100
001111111000010101001100
100011110101010101001100
110011100010110101001100
100010011110110101001100
010101110001110101001100
101100001101110101001100
010110000111110101001100
010101111100001101001100
101111000100011101001100
001110010010111101001100
000010111001111101001100
011110110010100011001100
100100011111100011001100
101101110100010011001100
110000111001110011001100
001010011011110011001100
001111110001001011001100
111100010101001011001100
101101001010101011001100
101010100101101011001100
010001011101101011001100
011100111000011011001100
100101010001111011001100
110010101101000111001100
101110010100100111001100
010001101110100111001100
011011000011100111001100
100010110011100111001100
101110100010010111001100
011101001010010111001100
010011011010001111001100
100001110110001111001100
011000101001101111001100
100011001001011111001100
001001010101011111001100
001010001100111111001100
101110111011000000101100
101101001111100000101100
101011011101010000101100
010011011110110000101100
011110001101110000101100
111101110100001000101100
010101101111001000101100
011100111001101000101100
111110000011101000101100
011111010010011000101100
101001101100111000101100
110010011001111000101100
010101010101111000101100
000010101111111000101100
011000111111000100101100
001011111100100100101100
011011110001010100101100
101100110101010100101100
110101011000110100101100
001101010110110100101100
111000001110110100101100
000111110101001100101100
001110101001011100101100
010001110010111100101100
101101000001111100101100
110000100101111100101100
110110110101000010101100
111100100010110010101100
100011100110110010101100
011010110100101010101100
110100101100011010101100
111010100001011010101100
001101001011011010101100
100001010111011010101100
111001011100000110101100
010101110110000110101100
000110111010100110101100
111010001001100110101100
100101010101100110101100
100111110000010110101100
011010101010010110101100
100000111110010110101100
000011101001110110101100
011001000101110110101100
111011000010001110101100
011100100101001110101100
101110100000101110101100
011101001000101110101100
100000011011101110101100
010010000111101110101100
010111000100011110101100
111111100010000001101100
100111110100100001101100
011001110011100001101100
000111011011100001101100
111001111000010001101100
110111000101010001101100
100011110011001001101100
011100010110101001101100
000111001110011001101100
010101101000111001101100
010011001111000101101100
101011000110100101101100
000100101111100101101100
110110101000010101101100
100101100011010101101100
111000101010001101101100
110101000010101101101100
101000010101101101101100
001010100011101101101100
110001010100011101101100
001000011110011101101100
000001000111111101101100
001011111010000011101100
100101101110000011101100
001111001101000011101100
111000011011000011101100
110110001010100011101100
101100000111010011101100
010000101111010011101100
110001000011110011101100
101100110010001011101100
001001100111001011101100
101011010000101011101100
000110101100101011101100
101110001000011011101100
000100011101011011101100
000001011010111011101100
011010010101000111101100
101001101000100111101100
010100011001100111101100
010011010000110111101100
000101100100110111101100
100010000101110111101100
100010111000001111101100
010100001110001111101100
000011100010011111101100
001000110000111111101100
110000001000111111101100
110001011111010000011100
100111011010110000011100
001001111110110000011100
110100101101110000011100
100010110111110000011100
111110100101001000011100
001111101100101000011100
110001111001101000011100
110111000011011000011100
011100110011011000011100
101101110110000100011100
100110101111000100011100
010111100101100100011100
101110010011100100011100
000011011111100100011100
110110110001010100011100
011101000111010100011100
011011001010110100011100
101000111001110100011100
011111010100001100011100
010010111101001100011100
101001011100101100011100
101001100101011100011100
000101001101111100011100
011101011110000010011100
101010011111000010011100
010011101011100010011100
011010111001010010011100
001100101111010010011100
101110001001110010011100
010001110101110010011100
111110010010001010011100
101100111001001010011100
100101011100011010011100
110101100000111010011100
011001000110111010011100
001001101001111010011100
110010000101111010011100
010111011000100110011100
011100001101100110011100
100101001011100110011100
011100110100010110011100
010010100111010110011100
100100010111010110011100
001011010100110110011100
011001101100001110011100
100011101010001110011100
101111000001001110011100
000110110011001110011100
011010001011001110011100
001010111000101110011100
010000011110101110011100
110110001000011110011100
100000110010111110011100
001100001010111110011100
101101011101000001011100
011111010011000001011100
111101101000100001011100
101011110010100001011100
111010000111100001011100
101100111010010001011100
110101100110010001011100
000011111011010001011100
011100010101110001011100
011010111010001001011100
011001110100101001011100
010110001110101001011100
001000111101011001011100
110001001100111001011100
000011010110111001011100
110101011010000101011100
001011100111000101011100
001101001110100101011100
001110101001100101011100
110000110101100101011100
010000111110010101011100
100001010011110101011100
111100001001001101011100
010100100111001101011100
100010010111001101011100
111011000000101101011100
100000101110101101011100
001000011011101101011100
010011100100011101011100
001001110010011101011100
011100100000111101011100
111010110100000011011100
110101110001000011011100
101001101011000011011100
100111001100100011011100
000010111110100011011100
000101100111100011011100
010111101000010011011100
000011101101001011011100
101000010110101011011100
010111000001101011011100
100010011001101011011100
110000100011101011011100
011110000100011011011100
001010100011011011011100
000110110000111011011100
100001111000010111011100
110000001011010111011100
101101000000110111011100
101100100100001111011100
100001000101101111011100
010100010010011111011100
000100101001011111011100
101110011100100000111100
011101101100010000111100
111010110010010000111100
000101110111010000111100
101100101110001000111100
110011010010101000111100
101010101001101000111100
011001001101101000111100
011010000111011000111100
100001100011111000111100
010111101010000100111100
110101001101000100111100
101011101000010100111100
100111000100110100111100
010000101011110100111100
001011011001001100111100
110010100011001100111100
001101110000101100111100
000100011011011100111100
100111011001000010111100
001111100011000010111100
111101000100100010111100
100110001110010010111100
100100111000110010111100
010110010001110010111100
100001001101110010111100
101000010011110010111100
100111100100001010111100
001011001010101010111100
010100001011101010111100
001000111010011010111100
000010011100111010111100
110010011010000110111100
110000101100100110111100
011001100010100110111100
001010100101100110111100
111010000100010110111100
010001011001010110111100
110100010000101110111100
000100100110101110111100
100010010001011110111100
010110101101000001111100
110100010111000001111100
010101011100100001111100
101001100101100001111100
001111010000110001111100
110010100001110001111100
001100001011110001111100
011111001000001001111100
111001010001001001111100
000100111010101001111100
000010110101101001111100
100100001101101001111100
101010100100011001111100
100100110001011001111100
101000011000111001111100
100110000010111001111100
010000010011111001111100
100011011100000101111100
100000111011000101111100
010110110000100101111100
011010001100100101111100
111000010010100101111100
011101000001100101111100
011100011000010101111100
000110100110010101111100
011000100101010101111100
001110000101001101111100
000011101000101101111100
100101001000011101111100
010010001010011101111100
001100110100100011111100
001001011001100011111100
110000011100010011111100
100011010010010011111100
011000101000110011111100
010010010110001011111100
010001110000011011111100
001100101010000111111100
110001000110000111111100
110110000001000111111100
101000001101000111111100
000101010011000111111100
001011000001010111111100
000110001000110111111100
001000000110110111111100
101101111111000100000010
101110111010110100000010
000111111101101100000010
011010111011101100000010
111010111001110010000010
001111100111110010000010
101000111111101010000010
111100101101011010000010
100101111100111010000010
011101011010111010000010
110110001011111010000010
011100111110100110000010
010111111100010110000010
110100111011010110000010
110001001111110110000010
101111110010001110000010
111101101000101110000010
101011011100101110000010
011111010001101110000010
110110100101101110000010
001110011101011110000010
011010110100111110000010
110100010110111110000010
011101111011010001000010
111001110110110001000010
101110110101110001000010
111011101011001001000010
110111110100101001000010
101101001111101001000010
011110100111011001000010
111100101010111001000010
010111101001111001000010
110001111101100101000010
011101010111100101000010
111111000110010101000010
010110110110110101000010
011010101101110101000010
001111001011110101000010
100011100111110101000010
101111011001001101000010
110110001111001101000010
010111011010101101000010
010011110101011101000010
111000010111011101000010
000101101111011101000010
100011111000111101000010
001101110010111101000010
111111011000100011000010
010111110011100011000010
011110001111100011000010
111101010011001011000010
101110101001101011000010
110110111000011011000010
110011100110011011000010
001011111001011011000010
101011001010111011000010
000111010110111011000010
011001001101111011000010
010011011111000111000010
101100110011100111000010
011001111000110111000010
101100001110110111000010
001010010111110111000010
011101110100001111000010
000110110111001111000010
001001101011101111000010
001110101010011111000010
101001100101011111000010
010100110001111111000010
100010001101111111000010
111111011011000000100010
011011110111010000100010
110101101110110000100010
101101110011110000100010
101111111000011000100010
100001111111011000100010
111010110010111000100010
110100110101111000100010
011110111101000100100010
010011101111100100100010
100111110101010100100010
111110001100110100100010
011101011001110100100010
011101101011001100100010
101110100111001100100010
110010111100101100100010
110101110010011100100010
011001010110111100100010
110000011011111100100010
100111111001100010100010
100110011110110010100010
001001111101110010100010
110110110110001010100010
101101101110001010100010
111011001101001010100010
110011101000111010100010
111111010100000110100010
111010101010100110100010
001111011010100110100010
011001110011100110100010
100100101111100110100010
110011011001010110100010
111001100100110110100010
000010111011110110100010
011100000111110110100010
011011111000001110100010
110101000111001110100010
001011100110101110100010
001100110101101110100010
001000101111011110100010
101110000010111110100010
101001001001111110100010
110011111010100001100010
111100011110100001100010
000110111111100001100010
011001111101001001100010
111111000010101001100010
110010010111101001100010
010011011110011001100010
111110001001011001100010
001010101011111001100010
010001100111111001100010
011111100100100101100010
101010110110100101100010
110101001011100101100010
101001011011010101100010
010100011101101101100010
000011110011101101100010
011111010000011101100010
111001101000011101100010
001100111001011101100010
000110000111111101100010
001111110110000011100010
111101100101000011100010
100101111010010011100010
001101001111010011100010
011010100110110011100010
010111000101110011100010
100001010111110011100010
000111101011001011100010
011100111000101011100010
101001110100101011100010
110101001100101011100010
000011011101101011100010
001110010011101011100010
010100011011011011100010
011011001001100111100010
101110000101100111100010
111100011000010111100010
011001010101010111100010
000111010011010111100010
010100101100110111100010
111010000110001111100010
100001011110001111100010
110000101001101111100010
100110100100011111100010
001011001100011111100010
100101010000111111100010
011000001010111111100010
000000110110111111100010
111100111110010000010010
110011101011110000010010
111001011110101000010010
101110010111101000010010
011111001011011000010010
010010111110111000010010
001101011101111000010010
110101010011111000010010
001111101110010100010010
111011010100110100010010
011100110101110100010010
100110101101110100010010
000101111011110100010010
010101011111001100010010
100111001011101100010010
111110110000011100010010
101001111010011100010010
110010011101011100010010
011001100011111100010010
101011101111000010010010
111101110010100010010010
111110100011010010010010
011000101111110010010010
110011010111001010010010
001111110100011010010010
110001100101111010010010
100010110011111010010010
011111001101000110010010
101101000111100110010010
101111011000010110010010
000011110111010110010010
100111100010110110010010
101000011011110110010010
011110100110001110010010
110101110001001110010010
010011101011001110010010
110010001110101110010010
000101001110111110010010
001011000101111110010010
111010101110100001010010
101111100011100001010010
110111110010010001010010
101111001100110001010010
011111011100001001010010
110101100111001001010010
011100110011101001010010
000011101111101001010010
001110011010111001010010
100011111110000101010010
011001101111000101010010
101000111101010101010010
011010110011010101010010
000110011111010101010010
111100001001110101010010
101100111000101101010010
101000100111101101010010
011100101100011101010010
100101011100011101010010
101011000011011101010010
100101100001111101010010
100101011111000011010010
001001111110100011010010
011011010101100011010010
110100101011100011010010
111010011100010011010010
000111111000110011010010
010100011110110011010010
010101011001101011010010
111100000101101011010010
111101001000011011010010
011000110101011011010010
011011100000111011010010
110110101100000111010010
101011110001000111010010
010111000110100111010010
010010111001100111010010
000101110101100111010010
110011001000110111010010
110001001101001111010010
110110010000101111010010
100011100100101111010010
001110001100101111010010
111001000010101111010010
000011011010011111010010
001100010110011111010010
100000101110011111010010
010010000111011111010010
011111001110100000110010
111101010101001000110010
111110011000101000110010
100111101100101000110010
001011111001101000110010
011110100100111000110010
101001000111111000110010
010100001111111000110010
101011011101000100110010
110010111011000100110010
111000101101100100110010
010111000111010100110010
011000011111010100110010
010111110000110100110010
111011001010001100110010
000101110110101100110010
110011100001101100110010
000110111010011100110010
101100001110011100110010
110100101001011100110010
001101101000111100110010
100010100110111100110010
001101111011000010110010
111000110111000010110010
010110111100100010110010
110011100110100010110010
111101001001100010110010
010101010111100010110010
100011111100010010110010
101111000101010010110010
000111001011110010110010
101011010010101010110010
010111011000011010110010
101010101001011010110010
100100010111011010110010
110010010100111010110010
110100100010111010110010
001000011110111010110010
011100010001111010110010
100111001110000110110010
110001011010100110110010
010110100011100110110010
001100111100010110110010
000010111101001110110010
101001010100011110110010
010001100110011110110010
001101000011011110110010
010000111000111110110010
110011001101100001110010
011110010110010001110010
110100011101010001110010
101100101011010001110010
111101010000110001110010
001011110100110001110010
110101111000001001110010
001110101110001001110010
101011100101001001110010
000111010111001001110010
100100011011101001110010
011101100010011001110010
110000110110011001110010
110011010001011001110010
001010011101011001110010
100110110000111001110010
101000101100111001110010
000001111010111001110010
111101001100000101110010
110001010111000101110010
101011101000100101110010
100111010010100101110010
011000111010100101110010
000011111001010101110010
010010011100110101110010
001110010001110101110010
110010000011110101110010
011110100001001101110010
011100000110101101110010
111000010001101101110010
010001001001111101110010
110110110001000011110010
100100110110100011110010
101000011101100011110010
011110101000010011110010
000010101111010011110010
011001000111001011110010
010000101110101011110010
100110001010011011110010
000101100101011011110010
011010110100000111110010
010101110010000111110010
111100100000100111110010
000001001111100111110010
011011000010010111110010
101000110010010111110010
110100000110010111110010
110001100001010111110010
100010010101010111110010
001000101001110111110010
100010100011001111110010
001001011000101111110010
000111000001101111110010
101011101110110000001010
110101101011101000001010
110011111010011000001010
011111110001011000001010
111101000110111000001010
101011010011111000001010
110111101101000100001010
111010011101100100001010
011110100111100100001010
110101011110010100001010
011011011011010100001010
101010110111010100001010
011101101010110100001010
001111010101110100001010
011111001110001100001010
111000111110001100001010
100100110111101100001010
001101111100011100001010
100111100011011100001010
110111010000111100001010
010011000111111100001010
101111011101000010001010
111011110100010010001010
001110111110010010001010
110101100111010010001010
110110101100110010001010
100101011011110010001010
100111001110011010001010
110000011111011010001010
101111100000111010001010
100111110100100110001010
001101111001100110001010
000110011111100110001010
111110010010010110001010
010001110110110110001010
111101000001110110001010
101010011011001110001010
011100010111001110001010
110011100010101110001010
010001101101101110001010
101100100110011110001010
100101010101011110001010
010010110011011110001010
100000101011111110001010
111100101101100001001010
001011111011100001001010
110011010111010001001010
010101111100110001001010
100110001111110001001010
100010111111001001001010
111100110100011001001010
111010011000111001001010
001110101100111001001010
111101110000100101001010
110011001110100101001010
100110111100010101001010
101011001101010101001010
110010110001110101001010
101101010110001101001010
010001111011001101001010
010101100110101101001010
100011010101101101001010
101110000011101101001010
011100011010011101001010
001011100110011101001010
001000011101111101001010
111100111010000011001010
111010010011100011001010
010000111111100011001010
011100011101010011001010
100001111101010011001010
011111000011010011001010
011011110010001011001010
010101011110001011001010
011101100001101011001010
110001000111101011001010
011010001110011011001010
000110011001111011001010
000011100011111011001010
111001011001000111001010
110110001001100111001010
100011101010010111001010
001001110011010111001010
111010000100110111001010
110000011010110111001010
000100100111110111001010
111010100001001111001010
100100011100101111001010
000010111010101111001010
101011010000011111001010
010111001000011111001010
101100001001011111001010
111111000101100000101010
111010011110010000101010
101101101101010000101010
110110101011010000101010
111100111000110000101010
001100011111110000101010
000111011011011000101010
110001011100111000101010
000110110110111000101010
001011001101111000101010
010111110011000100101010
000111101100110100101010
010110011010110100101010
110001101001110100101010
000011111110001100101010
110001110101001100101010
111100001101001100101010
101111001000101100101010
010101111000101100101010
110110000110101100101010
101000111001101100101010
011100100001111100101010
011111001100010010101010
011001101011010010101010
010111100010110010101010
110010000111110010101010
111100110001001010101010
100110101101001010101010
011110001011001010101010
111000101100101010101010
001101000111101010101010
001011010110011010101010
010011010001111010101010
001000110011111010101010
101101001011000110101010
010010110101100110101010
101110101000010110101010
100011010010110110101010
101000010101110110101010
001111100001001110101010
111001010000101110101010
010100110100011110101010
110100001010011110101010
010010001100111110101010
101110010111000001101010
100101011101100001101010
011011010010110001101010
110111100001001001101010
100001101110101001101010
111000100011101001101010
101110100010011001101010
101001010101011001101010
010100101101011001101010
110010100100111001101010
110100010010111001101010
110111011000000101101010
101001111100000101101010
011011101010000101101010
001101100111000101101010
100110101010100101101010
101000001111100101101010
110100000101110101101010
011000110100101101101010
000010101101101101101010
100000111010011101101010
100110010001011101101010
011010000101011101101010
110001000011011101101010
001101000100111101101010
101110110000100011101010
110010011100100011101010
000111001110100011101010
001011100101100011101010
001100101011100011101010
010011111000010011101010
110001001110010011101010
100111001001010011101010
111000001001110011101010
101011101000001011101010
011110010100001011101010
100111010010001011101010
001101011000011011101010
000010110101011011101010
101000000110111011101010
100100100001111011101010
110011100100000111101010
100101110001000111101010
010101001101000111101010
011101000010100111101010
000010011110010111101010
001100101100001111101010
010100100011001111101010
000011000111001111101010
000001101000111111101010
101111111000100000011010
110111010110100000011010
000111111101010000011010
111110010001110000011010
011011100101110000011010
110110101110001000011010
101001111101001000011010
111011001001101000011010
110101001101011000011010
011001010111011000011010
100110011100111000011010
100001110110111000011010
001100101011111000011010
101110011110000100011010
111111000011000100011010
110100111001100100011010
101101110001010100011010
110000010111110100011010
001001001111110100011010
010110110100101100011010
001011011010101100011010
001110100101011100011010
110000101100111100011010
110010111101000010011010
001111010011100010011010
011101111000010010011010
101000111100110010011010
111011000010110010011010
000011011110110010011010
111100011100001010011010
111001100110001010011010
000111101010101010011010
100111000101101010011010
000100111101101010011010
011000011011101010011010
011110001000111010011010
001000111111000110011010
011011101000100110011010
100001110011100110011010
111000101010010110011010
011010010101010110011010
010101001011010110011010
001010100011110110011010
100101011010001110011010
011100101001001110011010
000101100111001110011010
011101000100101110011010
000011101100011110011010
000110010010111110011010
011101110110000001011010
011010011111000001011010
010110111010100001011010
111011101000010001011010
111100000111010001011010
010011011001110001011010
100100110011110001011010
011001101010101001011010
101010110001101001011010
110000011101101001011010
011010000011111001011010
100001001011111001011010
101101101010000101011010
111001000101100101011010
000111001101100101011010
101001011000110101011010
110101000010110101011010
000010101110110101011010
110010111000001101011010
110100010011001101011010
001010101011001101011010
001111100000101101011010
000001111100101101011010
110110000100011101011010
011101000001011101011010
000000110111011101011010
111111000100000011011010
001111101001000011011010
110011110000100011011010
101110001010100011011010
000111100110010011011010
010110001101001011011010
101101010000101011011010
001011000110101011011010
110001010100011011011010
101010000101011011011010
010000101011011011011010
100010101000111011011010
001011011100000111011010
110000110110000111011010
101100010101000111011010
011000001110100111011010
100010000111100111011010
011001100100010111011010
010110100001010111011010
011100010000110111011010
010011010001001111011010
000100001011101111011010
000101110000011111011010
100000010001111111011010
100010111110100000111010
001110110101100000111010
101001011011100000111010
000101101111100000111010
111101001010010000111010
100011110011010000111010
101110000110110000111010
011011101100001000111010
001101011110001000111010
011100100111001000111010
101101100010101000111010
010001110011101000111010
010010111001011000111010
010011001010111000111010
010100111110000100111010
011100010011100100111010
111100100100010100111010
011001110010010100111010
001010111000110100111010
101011000001110100111010
100100001011110100111010
001010010111001100111010
001000101110101100111010
000111010100011100111010
011110000010011100111010
101100010000111100111010
000001100101111100111010
011010111010000010111010
111011010001000010111010
010111100101000010111010
110100001111000010111010
011001110100100010111010
101011001100100010111010
100010011001110010111010
101010110100001010111010
100001101011001010111010
000010100111101010111010
111000010010011010111010
000100101110011010111010
110110000001011010111010
000001011101011010111010
110101101000000110111010
101011100010000110111010
010011010110000110111010
001110011001000110111010
010000101101010110111010
000100110011010110111010
100001000111010110111010
000011110000101110111010
100000010110101110111010
011010000001101110111010
011001001000011110111010
000010001011011110111010
011100111001000001111010
110101100100100001111010
011001011100010001111010
100110100101010001111010
010101010011010001111010
000011000111110001111010
101010011010001001111010
010111010000101001111010
001110001001101001111010
100101000110011001111010
001110110010000101111010
111010001001000101111010
001100011100100101111010
001001110001100101111010
000010011011100101111010
010000100111100101111010
001111001000010101111010
100100110100001101111010
100001011001001101111010
110100001000101101111010
101000100001011101111010
000100100010111101111010
101000101110000011111010
010011001011000011111010
100101000011100011111010
110010100010010011111010
001000011011010011111010
010101001000110011111010
001001100010110011111010
010000110001110011111010
001100000101110011111010
000110111000001011111010
000001110110001011111010
110000100101001011111010
001010010000111011111010
100000111000100111111010
000110100100100111111010
100010001100001111111010
101100000010001111111010
010000011010001111111010
011011111110001000000110
011101110101101000000110
110101110011100100000110
010001111111010100000110
111001011010110100000110
001011111001110100000110
101100010111110100000110
101001110110101100000110
100010011111101100000110
011111100100011100000110
111011010001011100000110
010110111001011100000110
101101001011011100000110
101000101101111100000110
110011101101100010000110
011101101011100010000110
110111010110010010000110
101111101001010010000110
011010011111010010000110
111001010101110010000110
100011111011001010000110
111110001100101010000110
000111001111101010000110
011110110010011010000110
101100011110011010000110
110000101110111010000110
000111110001111010000110
111110110001000110000110
111010100110010110000110
011101010011010110000110
101101110000110110000110
100111001100110110000110
010110010101110110000110
011001100111001110000110
011000011101101110000110
010011001010111110000110
000100011011111110000110
111110110110000001000110
101011011101100001000110
011011100111100001000110
011111110000110001000110
000011111110110001000110
110101100101110001000110
101001101011110001000110
001111101010101001000110
111100011001101001000110
011101001110011001000110
100101111001011001000110
101011100100111001000110
100000110111111001000110
001111110011000101000110
001100111101100101000110
101101101100010101000110
011011011100010101000110
110110011010010101000110
100111010001110101000110
111110101000001101000110
110101010101001101000110
001001011111001101000110
100110110010101101000110
110011001001101101000110
101010001110011101000110
011100000101111101000110
010010010011111101000110
100111110101000011000110
111000111101000011000110
111110000101010011000110
100100101111010011000110
111100010010110011000110
010101101101001011000110
101010010111001011000110
010010110110101011000110
110011010000111011000110
111011001010000111000110
001011110100100111000110
000010101111100111000110
010011101001010111000110
101010011001010111000110
011100001011001111000110
111000110000101111000110
110100001100011111000110
000010111100011111000110
100001010011011111000110
001101001000111111000110
001010100001111111000110
111001111100100000100110
100111010111100000100110
110010111101010000100110
011100101111010000100110
101010100111110000100110
110110101001101000100110
001101011011101000100110
001110010111011000100110
111101100000111000100110
010011110100111000100110
100100111010111000100110
010111011110000100100110
111011100101000100100110
111101000110100100100110
100110101110010100100110
100011001011110100100110
000101100111110100100110
011010001111001100100110
011110110000101100100110
001111000101101100100110
010000110111101100100110
101011100010011100100110
100100011101011100100110
110101011101000010100110
011111000111000010100110
101111100100100010100110
011110011001100010100110
101011001110010010100110
000111111100001010100110
010001111010101010100110
111000010011101010100110
011001110001011010100110
010001001111011010100110
001010111000111010100110
010110000110111010100110
001011000011111010100110
001010111110000110100110
101001010111000110100110
110100111000100110100110
111000001011010110100110
111010010000110110100110
101101011000001110100110
010111100010001110100110
100110010001101110100110
100010011010011110100110
101100100001011110100110
000111001001011110100110
110010000101011110100110
000001011100111110100110
111010101010010001100110
111100110001010001100110
001111011001010001100110
010010001111110001100110
010110111010001001100110
100101110110001001100110
110001011011001001100110
110110010100011001100110
100111000011011001100110
011000011100111001100110
101001010010111001100110
000101001101111001100110
110001101110000101100110
100111001101000101100110
111010010011000101100110
000111111000100101100110
011110001010100101100110
010110100101010101100110
010101010010110101100110
001000101110110101100110
100100101001110101100110
101001000101110101100110
001110011100001101100110
100010110101001101100110
010010101000111101100110
100110011011000011100110
101000111010100011100110
011001010110100011100110
111010100001100011100110
101011110000010011100110
010111001010010011100110
001000110111010011100110
100001101100110011100110
100110100010110011100110
001101100001110011100110
010001011001110011100110
111010011000001011100110
100010101110001011100110
010111010001001011100110
001110100101001011100110
100100000111101011100110
110000100011011011100110
101101100010000111100110
001001101101000111100110
010000111011000111100110
001100010100110111100110
111001000001001111100110
010001100100101111100110
101000001100101111100110
100011000010101111100110
000100101010101111100110
000101000110011111100110
010111011101100000010110
101011010111010000010110
100111110100110000010110
111010001101110000010110
010110100111110000010110
101111011010001000010110
110100111011001000010110
101010111100101000010110
010101101110101000010110
110001111100011000010110
001001101111011000010110
001111000110111000010110
101110100001111000010110
011110111010000100010110
110111101000100100010110
101011001110100100010110
101101011001100100010110
001010110111100100010110
001110011100110100010110
100000111110110100010110
011111000001110100010110
001111101001001100010110
111100100100101100010110
111010000011101100010110
010100110110011100010110
100111000101011100010110
011001001100111100010110
001010101010111100010110
000001010111111100010110
111001011011000010010110
100110101110100010010110
001100011111100010010110
000101111110010010010110
111001101000110010010110
110100110001110010010110
111011100001001010010110
100110011101001010010110
001101111000101010010110
010110011010101010010110
100101100011101010010110
011010101100011010010110
000110101011011010010110
011100000111011010010110
111001110100000110010110
110100100111000110010110
000011111010100110010110
100010001111010110010110
110010110010001110010110
101100010011001110010110
000111010100101110010110
110100001001101110010110
100000110101101110010110
110101000010011110010110
001000111001011110010110
010110100000111110010110
011000010010111110010110
111110001011000001010110
110100111100100001010110
011011011010100001010110
101101010110100001010110
111001110001100001010110
100010111001110001010110
100011010011101001010110
100011101010011001010110
111000011010011001010110
011110010001011001010110
101100001101011001010110
010001110011011001010110
100100001111100101010110
111001100010010101010110
001101011010010101010110
110001011001010101010110
011010010110001101010110
011101010000101101010110
000110100101101101010110
010000101011101101010110
110010100001011101010110
101000010100111101010110
011100101110000011010110
001010111011000011010110
101111000010010011010110
000011011101010011010110
110001000111010011010110
011101000100110011010110
010010101010110011010110
100101001001110011010110
101000100101110011010110
101110110000001011010110
010011111000001011010110
001101010101001011010110
010000011111001011010110
101000001011101011010110
000001110100111011010110
001100100010111011010110
100010000110111011010110
011101100001000111010110
100100111001000111010110
100010011100100111010110
001110010010100111010110
110000010011100111010110
010111010000010111010110
001110100100010111010110
010000001101110111010110
001001000011110111010110
100111001000001111010110
001011100010001111010110
011111110001000000110110
101110101101000000110110
111100100011100000110110
101101011100010000110110
010011111010010000110110
110110010011010000110110
101010011010110000110110
001100111001110000110110
000011101101110000110110
011100111100001000110110
111110000110001000110110
101001110011001000110110
011011100010101000110110
100000101111101000110110
100001011001111000110110
100101111010000100110110
010001111001100100110110
110110000101100100110110
111000111000010100110110
110011001100010100110110
001110001011010100110110
000011100111001100110110
110001010100101100110110
001010110100011100110110
110111010000100010110110
111000001110100010110110
001001100111100010110110
010101100011010010110110
100000111011010010110110
000010010111110010110110
011011010100001010110110
110010001011001010110110
010010110001101010110110
101010000101101010110110
100101110000011010110110
101000100110011010110110
101100001000111010110110
111110001000000110110110
100111100001000110110110
011100010101000110110110
011010100001010110110110
100010101000110110110110
010100001010110110110110
000101010001110110110110
100001101100001110110110
011000101010001110110110
000100001111001110110110
000000100011111110110110
000101111101000001110110
010010110111000001110110
111010010100100001110110
000111100110100001110110
011100001101100001110110
011011000101010001110110
111001001000101001110110
010110000011101001110110
001000010111101001110110
011000100001111001110110
110110100010000101110110
101000011110000101110110
010110011001000101110110
000100110011100101110110
010101101000010101110110
000011010110010101110110
110000100100110101110110
101100000010110101110110
101011010000001101110110
010111000100001101110110
000010001110101101110110
000000101101011101110110
101011001001000011110110
001101001010100011110110
010100110100010011110110
001010001100110011110110
110100010010001011110110
001001101000011011110110
000010110010011011110110
101000010001011011110110
010001000010111011110110
010001011100000111110110
001010000111000111110110
100101000100100111110110
100001001010010111110110
000001110001001111110110
000100011000011111110110
011000000100011111110110
101011100111001000001110
110010110101101000001110
011000101111101000001110
010011101101011000001110
000100111111011000001110
110110100010111000001110
011010010110111000001110
010001011011111000001110
100111011011000100001110
101110101100100100001110
011111010010100100001110
110010101011100100001110
000111110110010100001110
111100011001010100001110
011000111100110100001110
100001011101110100001110
111101100010001100001110
110101001100101100001110
011011100001101100001110
001110011001101100001110
111101101100000010001110
010110111011000010001110
101011001011100010001110
010011010111100010001110
111000110011010010001110
001011110010110010001110
010111001001110010001110
000001101111110010001110
011011011000101010001110
101100110100101010001110
001110100011101010001110
111101010000011010001110
101010101010011010001110
001101100101011010001110
100110010011011010001110
010100011100111010001110
001111101010000110001110
110001111010000110001110
111100001010100110001110
001001011110100110001110
111000100101100110001110
010100101110010110001110
100110100001110110001110
110110010100001110001110
010100110010101110001110
110001100001011110001110
101000011000111110001110
000010100110111110001110
110011111001000001001110
001110101111000001001110
100101111010100001001110
010101001111100001001110
101101010011010001001110
111011000001110001001110
001001110101110001001110
110111001010001001001110
111010001101001001001110
001101011100101001001110
000110010111101001001110
010111000100111001001110
001000111010111001001110
101010111010000101001110
011111001001000101001110
010110011100100101001110
110000100111010101001110
010010101110001101001110
101001110001001101001110
110000010110101101001110
110100100001101101001110
011010110000011101001110
001100100011011101001110
000100110100111101001110
011001000010111101001110
100100001010111101001110
110101010100100011001110
111001100010100011001110
001011101100010011001110
100010110110010011001110
101100101000110011001110
001110000110110011001110
010010100101110011001110
100011011100001011001110
001110011010001011001110
110100100110001011001110
001001010011101011001110
010010001011101011001110
000101101010011011001110
001100110110000111001110
010001110101000111001110
110101000011000111001110
010111100000100111001110
000011011001100111001110
001101000101100111001110
110100110000010111001110
000101011100010111001110
001000001111010111001110
100001000110110111001110
011011000100001111001110
110010000010011111001110
010000011001011111001110
000110000101011111001110
010110101110100000101110
001111101001100000101110
110100011011100000101110
011110110100010000101110
101001110110010000101110
010101111001010000101110
100011111000110000101110
011101000011110000101110
101111010001001000101110
010110011101001000101110
011010110011001000101110
000001111101101000101110
111001001001011000101110
110100000111011000101110
001110001010111000101110
110010110110000100101110
001101011101000100101110
110011010001100100101110
101001100011100100101110
110111000010010100101110
001100111010010100101110
001011000111010100101110
110011101000001100101110
101001001110001100101110
000100011110101100101110
100101100100011100101110
011000100110011100101110
101000010011011100101110
000001101011011100101110
101010000100111100101110
111100010110000010101110
101001111001000010101110
011010101101000010101110
110011100011000010101110
000101110011100010101110
000110100111010010101110
000111010100110010101110
110000110100110010101110
011000011010110010101110
001000011111001010101110
110011000100101010101110
100010110010101010101110
100101000010111010101110
010000101001111010101110
011110000100100110101110
100010001110100110101110
001010010011100110101110
010001001011100110101110
011101100000010110101110
010000010111010110101110
000100001101110110101110
001001110010001110101110
000100111001001110101110
100000100111001110101110
001110010000011110101110
011101011010000001101110
111001000111000001101110
011010111000100001101110
101100100110100001101110
010100110101100001101110
111100001100010001101110
010011100110010001101110
000001011111010001101110
000010110011110001101110
001011110100001001101110
101100001011001001101110
110001110000101001101110
100110011000101001101110
100010101001011001101110
101110100001000101101110
110000011101000101101110
000001110110100101101110
100100010110010101101110
010100001011010101101110
001011100000110101101110
010001001100110101101110
011000010001110101101110
111100010000001101101110
001111000010001101101110
000101010001101101101110
000011011000011101101110
110100101001000011101110
110010010001010011101110
101101000100001011101110
010000111100001011101110
100001001001101011101110
011000000101101011101110
010110100000011011101110
010110010010000111101110
101000100100010111101110
010000100010110111101110
001010001001001111101110
000010010100101111101110
010111001110010000011110
100101101011010000011110
101101000101110000011110
001110110110001000011110
011101011001001000011110
100101010111001000011110
111000110010101000011110
000010111011101000011110
111011000100011000011110
101010011001011000011110
111011011000000100011110
010110010111000100011110
110001100110100100011110
011001101001010100011110
111010100000110100011110
010101010100110100011110
001100100110110100011110
100011110100001100011110
111000010101001100011110
110001001011001100011110
001101000011101100011110
101100101000011100011110
100011000010111100011110
010000110001111100011110
100111110010000010011110
001011110101000010011110
011010100110100010011110
110110000011100010011110
101110010100010010011110
110100011010010010011110
010101110100001010011110
100001001110101010011110
010011100010011010011110
100000101101011010011110
101001000011011010011110
001000010101111010011110
101010101001000110011110
110011000101000110011110
000101101100100110011110
011001010001100110011110
000110111000010110011110
101001001100010110011110
101010000110001110011110
101001100000101110011110
000010001101101110011110
100100000100111110011110
101000110111000001011110
010011101100100001011110
000111110001100001011110
011110100010010001011110
110010010010110001011110
101000001110110001011110
100101101100001001011110
100110100011001001011110
010011000111001001011110
101110000100101001011110
100111010000011001011110
010010011100011001011110
001011001000111001011110
010000100110111001011110
010100001001111001011110
111000101100000101011110
010011110010000101011110
100111000110000101011110
100001101001100101011110
100110001001010101011110
000101100101010101011110
001010000101110101011110
000100011101001101011110
000001001110011101011110
110010001110000011011110
011001001101000011011110
111000011000100011011110
011000010110010011011110
100011100001010011011110
001100110001010011011110
000101010010110011011110
011101000010001011011110
100000111010001011011110
001000101100101011011110
111000100000011011011110
101001010010000111011110
100100100010100111011110
011010001000010111011110
000010010011010111011110
010001001000101111011110
001011010110100000111110
011010001011100000111110
001010101110010000111110
110001100101010000111110
110110001000110000111110
010100110010110000111110
110110110000001000111110
100011001101001000111110
110101000001101000111110
000111101000011000111110
110000101010011000111110
100010010110011000111110
011001010000111000111110
000110000101111000111110
001111100100000100111110
101100000111000100111110
011100101000100100111110
101000110100100100111110
000010011101010100111110
000001011010110100111110
010010000110110100111110
010101010010001100111110
100110001010001100111110
010010011000101100111110
010100001100011100111110
010011000001011100111110
001000001001111100111110
010001101110000010111110
100100100101100010111110
010000011101100010111110
001011011000010010111110
001101000110010010111110
011100001001010010111110
001110100000110010111110
110001011000001010111110
001110001100001010111110
000011010011001010111110
001100010010101010111110
100100011100000110111110
110000110001000110111110
000111000010100110111110
000001110100010110111110
110001000000110110111110
010010100100001110111110
001001000101001110111110
100011001010100001111110
101100010001100001111110
101101100000010001111110
000110011010010001111110
101010000011010001111110
100001010100110001111110
000100101100110001111110
011000001110001001111110
010001101001001001111110
001100010100011001111110
001001001011000101111110
100010110000010101111110
001000111000001101111110
100001100010001101111110
100010000001101101111110
000110010101000011111110
011000100011000011111110
011011000000100011111110
010100000110100011111110
000010101001100011111110
000101100000101011111110
000011000100011011111110
000100000011011011111110
111011111100100100000001
111100111011100100000001
111010011111010100000001
111101010110011100000001
101011111001011100000001
100100111111011100000001
100111011100111100000001
111001101010111100000001
011101111110010010000001
011110011101110010000001
110111000111110010000001
011101001111101010000001
110110110100111010000001
110011101011100110000001
101110010110110110000001
100111110001110110000001
111011010011001110000001
011110101011001110000001
010101111100101110000001
111001100101101110000001
010010011111101110000001
010011101110011110000001
011100110101011110000001
110110111010110001000001
101101011011110001000001
001110111111001001000001
111110001011101001000001
111000111101011001000001
001111001110111001000001
011011100011111001000001
110011101101010101000001
111100101100110101000001
110001110011110101000001
001110100111110101000001
110001011111001101000001
100011110110101101000001
110010111001101101000001
110100100111101101000001
101111100010011101000001
011011011010011101000001
101110010001111101000001
110111110110000011000001
101100111110100011000001
101011110011100011000001
101101100111010011000001
011001110101110011000001
101010101101110011000001
101101111001001011000001
111110100101001011000001
111101100010101011000001
010111001011011011000001
100011010111011011000001
010011111000111011000001
110000011011111011000001
111001111010000111000001
100110101111000111000001
011101101001100111000001
001111010101100111000001
111000010111100111000001
001010111110010111000001
011100110010110111000001
001001001111110111000001
101011001101001111000001
001001110111001111000001
001110011010101111000001
110101010001101111000001
100101110100011111000001
110100101001011111000001
101110110111010000100001
111101101100101000100001
100101110111101000100001
011011011101011000100001
010110101101111000100001
000111011111100100100001
110111010011010100100001
011111000101110100100001
100010111101110100100001
111010101101001100100001
110011001110101100100001
011100011110101100100001
100111101001101100100001
000111100111011100100001
100110110010111100100001
001101110001111100100001
111110110001100010100001
111011100010110010100001
110101111010001010100001
111010011010101010100001
011001110110101010100001
011110010110011010100001
011000111001111010100001
101100001101111010100001
000111010011111010100001
101011110110000110100001
101111011001000110100001
110100110111000110100001
101101100011100110100001
011000101111100110100001
010001111011010110100001
101100111000110110100001
011001011100110110100001
011010010011110110100001
010111110001001110100001
001101101101001110100001
100001011101101110100001
111000001110011110100001
101100010011011110100001
010111001000111110100001
011011111011000001100001
111101110010010001100001
010110011111010001100001
010101111001110001100001
010110110011101001100001
111001000111101001100001
100110101110011001100001
111010010011011001100001
001100111010111001100001
010101010110111001100001
110111101010000101100001
010110111100100101100001
011111010010100101100001
101100011101100101100001
011110110001010101100001
101010001011110101100001
001011100101101101100001
010001101011101101100001
001001111100011101100001
100101011001011101100001
110100001010111101100001
011000001101111101100001
101111001110000011100001
011100111101000011100001
010011010111100011100001
110010111100010011100001
001110110100110011100001
000111101010110011100001
011100001011110011100001
110011011001001011100001
101010101011001011100001
000101011111001011100001
100110010110101011100001
001110011001011011100001
101001101000111011100001
000100100111111011100001
010101100110100111100001
000100111011100111100001
111101000100010111100001
000111001101010111100001
011010101000110111100001
100010100110110111100001
110001001001110111100001
010010111010001111100001
011010010100101111100001
101000110001101111100001
111101101011010000010001
110101110110110000010001
101111011101001000010001
010111011011101000010001
101001101101111000010001
101001011111100100010001
100111111010010100010001
011110110110010100010001
101111000011110100010001
010010111011110100010001
001101101110101100010001
001011010110111100010001
111100100111100010010001
111010101110010010010001
110000111101110010010001
000011101111110010010001
100111101110001010010001
101110110011001010010001
110100011111001010010001
101011110100101010010001
011011101001101010010001
111110001001011010010001
001111100010111010010001
010001011110111010010001
011101010110100110010001
011001100111010110010001
001110001111010110010001
010011110100110110010001
110100001011110110010001
111101001100001110010001
111110100000101110010001
101100011001101110010001
000011110011101110010001
101011001010011110010001
010011011001011110010001
100101000111011110010001
000110111000111110010001
100010100101111110010001
110001101111100001010001
011111011000110001010001
111011000110110001010001
110110001101110001010001
111011110010001001010001
101111101000101001010001
100010011111101001010001
101110110100011001010001
110101101100011001010001
011101110001011001010001
100001111011011001010001
101111010110000101010001
011010111101000101010001
011101001101010101010001
001100111011010101010001
110111100000110101010001
100111100101001101010001
001111001011001101010001
111000101011001101010001
111001011000101101010001
111010001100011101010001
001100011100111101010001
100101010010111101010001
010110000110111101010001
000011101001111101010001
010101111011000011010001
111110010100100011010001
010111101100100011010001
100111011001100011010001
011010011011100011010001
111011100001010011010001
010110110001110011010001
001100010111110011010001
110100111000101011010001
110011000101101011010001
001000111101101011010001
010110011100011011010001
001100101110011011010001
110010100010111011010001
001101001001111011010001
110001110101000111010001
001011111000100111010001
000110110110100111010001
111110000010010111010001
100101001100110111010001
101001100010110111010001
010000101110110111010001
100010111100001111010001
011100000111001111010001
101010000110101111010001
010110001001101111010001
100001001011101111010001
001011100100011111010001
110000010110011111010001
101001010001011111010001
111001111010100000110001
101111100110100000110001
001101111101100000110001
100100111011110000110001
011110111001001000110001
110111110000101000110001
111010100011101000110001
001011001111101000110001
110010111010011000110001
111100100110011000110001
101000011111011000110001
001010111100111000110001
101110001010111000110001
110011001001111000110001
111010010101100100110001
101101110100010100110001
110110101100010100110001
001011011001110100110001
110001100101110100110001
011100100011110100110001
101101011010001100110001
110001111001001100110001
010011010111001100110001
011101001001101100110001
110100010011101100110001
000110011101011100110001
001010101011011100110001
011011110101000010110001
100110111101000010110001
111011001011000010110001
110011011100100010110001
100101001111100010110001
001011011110010010110001
001111101001010010110001
010110001110110010110001
101101010001110010110001
001111011000101010110001
101001100011011010110001
100000110110111010110001
010101000101111010110001
110111000101000110110001
101000111011000110110001
111001101000010110110001
110010100011010110110001
000101110010110110110001
001000110101110110110001
110110001010001110110001
000100111110001110110001
010010101100101110110001
101010110000011110110001
011010000101011110110001
110001010000111110110001
001100000110111110110001
111101011001000001110001
010111100111000001110001
001110011110100001110001
101011001101010001110001
001001101011110001110001
011001011110001001110001
101011010001101001110001
000111011010011001110001
110110100001011001110001
000011110101011001110001
001110000101111001110001
110000010101111001110001
101011100011000101110001
011001101100100101110001
110010011010100101110001
010101010101100101110001
000010101111100101110001
110001011100010101110001
010011001011010101110001
100100100111010101110001
111110010000001101110001
101000110110001101110001
110100001101001101110001
000111001100101101110001
101100101000011101110001
010100110100011101110001
101001000100111101110001
000010010011111101110001
110001100110010011110001
100100011110010011110001
001010110011010011110001
000010011101110011110001
011110100010001011110001
100111000011001011110001
000011100110101011110001
111000001001101011110001
001101010100011011110001
100000101101011011110001
010001010011011011110001
011000100100111011110001
101110100100000111110001
100101101001000111110001
001001011101000111110001
111011000000100111110001
101100010010100111110001
100111010000010111110001
001101001010010111110001
010100011000110111110001
100111111011100000001001
111011100111100000001001
111110001110110000001001
011110110101101000001001
011010111011011000001001
110101111000111000001001
101110100011111000001001
101110111101000100001001
010111101110100100001001
111101001101100100001001
110110010111100100001001
001011101101110100001001
110101110011001100001001
101011001011101100001001
110010110101011100001001
010100110110111100001001
111111010010100010001001
111101110001010010001001
101000111011110010001001
010100101111110010001001
010011111101001010001001
001111011011001010001001
111100101001101010001001
101010010111101010001001
111011001100011010001001
101001100110111010001001
010111100001111010001001
001001011101111010001001
100111011110000110001001
110111101000010110001001
101001111100010110001001
000110110111010110001001
100100111010101110001001
100011110010011110001001
111000011001011110001001
000101101011011110001001
101101001000111110001001
111010000010111110001001
111111011100000001001001
111011110000110001001001
100111010101110001001001
011110010011110001001001
111010101110001001001001
101011110101001001001001
011101010111001001001001
100101011110101001001001
100011101010111001001001
011000011110111001001001
000001110111111001001001
010011110111000101001001
010111011001100101001001
011010001111100101001001
010101111010010101001001
101101001110010101001001
001101110100110101001001
100100101011110101001001
111101101000001101001001
011111000100101101001001
101010011100101101001001
110110011000011101001001
000111110001011101001001
001000101111011101001001
110101001011100011001001
001110101011010011001001
111100011000110011001001
110001110100101011001001
001100110011101011001001
000111000111101011001001
001001111010011011001001
101110000110011011001001
011010000101111011001001
011110100110000111001001
011111010000010111001001
100100011101010111001001
010110001100110111001001
000001111001110111001001
100011000011110111001001
111100010010001111001001
110011000110001111001001
010101100101001111001001
001001101100101111001001
101100000101101111001001
010010100011101111001001
000011011100011111001001
010001010010111111001001
100000001110111111001001
110100011101110000101001
011000110111110000101001
110110111100001000101001
101111110010001000101001
110001011011101000101001
101000101111101000101001
001111101100011000101001
110001101101011000101001
011101100011011000101001
011011000110111000101001
100010011110111000101001
011101111001000100101001
110011011101000100101001
111110001011000100101001
010111110100010100101001
101111100000110100101001
110010101010110100101001
101100000111110100101001
010001001111110100101001
010111011010001100101001
011010110110001100101001
101101010101001100101001
100010111011001100101001
001110111000101100101001
111100100010101100101001
010000111101101100101001
110101000100111100101001
100011010001111100101001
010111101011000010101001
001101011110100010101001
101111010100010010101001
111001011010010010101001
100010101111010010101001
100101101001110010101001
001110100110101010101001
110010100101101010101001
000110011101101010101001
011011110000011010101001
101110001100100110101001
010011110010100110101001
100001101110100110101001
000111100101100110101001
011100010101100110101001
011100101100010110101001
011101000110001110101001
000110001110011110101001
010010101001011110101001
100100100101011110101001
001011000011011110101001
000001110100111110101001
100111101101000001101001
101001011111000001101001
110111000110100001101001
001010111101100001101001
011111001010010001101001
001011110110010001101001
111000101011010001101001
010011101100110001101001
001101001101110001101001
011101110000101001101001
111100000101011001101001
001011011000111001101001
000110001011111001101001
100011111000100101101001
111001010100100101101001
100101010011100101101001
011010011100010101101001
101001100101010101101001
110010000111010101101001
011001100010110101101001
000100011110110101101001
001011001110001101101001
000110010111001101101001
111010000001101101101001
110011100000011101101001
011001010001011101101001
000110100100111101101001
111110101000000011101001
110101010101000011101001
100110110011000011101001
011000111010100011101001
101011001001100011101001
000101111100010011101001
000011011011010011101001
110000010110110011101001
100000111110001011101001
011111000001001011101001
110001100011001011101001
110101001000011011101001
010010100110011011101001
010100110001011011101001
001000010111011011101001
100001000101111011101001
010001011110000111101001
110000111001000111101001
110110010000100111101001
001110000011100111101001
101010010001010111101001
010101000011010111101001
001011000100110111101001
010000100101110111101001
101001011000001111101001
000101110010001111101001
011000001011001111101001
010100101000101111101001
101000100010011111101001
111010111001100000011001
111011010101010000011001
011100111101010000011001
010111110011010000011001
101110011011010000011001
000110111110110000011001
110011101011001000011001
101111000100111000011001
110110010010111000011001
010010011101111000011001
001111011100100100011001
011011111000010100011001
110001011010110100011001
101000101110110100011001
011101010001110100011001
000101100111110100011001
101110100110001100011001
110010011110001100011001
011001011101001100011001
011110010011001100011001
110111001000101100011001
101000110101101100011001
010100001111101100011001
000101011110011100011001
100110101001011100011001
010111000101011100011001
011001100100111100011001
101101010111000010011001
011101001010110010011001
110001100011110010011001
010110111010001010011001
011011010110001010011001
110111010001001010011001
101010101101001010011001
101001011010101010011001
100001110101011010011001
111000000111011010011001
000101101100111010011001
011000110010111010011001
001110010001111010011001
111010110010000110011001
010110101101000110011001
100111100011000110011001
011000111100100110011001
001001101011100110011001
001110100100110110011001
011010001001110110011001
101001000101110110011001
101101110000001110011001
110000100110101110011001
000011001110101110011001
000101010101101110011001
111110100011000001011001
001101111010100001011001
111000110110100001011001
010011011110100001011001
011101100101100001011001
011001101110010001011001
101000011101110001011001
010010100111110001011001
000101101111001001011001
000111110100101001011001
001011000111011001011001
010110101000111001011001
110101000001111001011001
110100111100000101011001
101001111001000101011001
110101000111000101011001
101110110000100101011001
100110001110100101011001
000111101100010101011001
101110000101010101011001
111000000011110101011001
010100110001101101011001
100001100110011101011001
010000011011011101011001
100000111000111101011001
001010100010111101011001
011011100010100011011001
010100011101100011011001
101111001000010011011001
110000111010010011011001
100001001111010011011001
100101110000110011011001
111010011000001011011001
011100110100001011011001
011001010001101011011001
000010111001011011011001
000100011010111011011001
101000100001111011011001
011011000101000111011001
101100001011000111011001
000010011111000111011001
110001101000100111011001
110010100100010111011001
001001010110010111011001
010101011000001111011001
100011010000101111011001
001101000010101111011001
011000101000011111011001
000110000011011111011001
110101011110000000111001
110010110111000000111001
011110101100100000111001
111101000011100000111001
001011110011100000111001
000111001111010000111001
100011110100110000111001
010101100110101000111001
101100010110101000111001
111101010000011000111001
110100001011011000111001
000100110101111000111001
001100101111000100111001
101101001001010100111001
010101101000110100111001
101010010010110100111001
000011101101001100111001
011011010000101100111001
000001111010101100111001
000111000010111100111001
011000001010111100111001
101101101100000010111001
100011111010000010111001
010101110001100010111001
001100110110010010111001
011001001101010010111001
110110100000110010111001
001010101010110010111001
000001010111110010111001
011000101110001010111001
001001100101101010111001
100100100011101010111001
010010010011101010111001
110011000010011010111001
110000001100111010111001
011111001000000110111001
010100011011000110111001
011010000110100110111001
100010110001100110111001
000011100110010110111001
110000010101010110111001
010110010100001110111001
001010011010001110111001
111100000001001110111001
100000001111001110111001
100100011000011110111001
010100100010011110111001
000001001001111110111001
111011100100000001111001
101100110101000001111001
100111100010010001111001
100110011000110001111001
101001101010001001111001
011000110011001001111001
010010001111001001111001
100010101100101001111001
000101011001101001111001
000001001110111001111001
111000001110000101111001
001111010001000101111001
010011100001100101111001
100001001101100101111001
111000110000010101111001
000001110011010101111001
011100000100110101111001
000110101010001101111001
100101100000101101111001
010000010110101101111001
001000101001101101111001
100010010100011101111001
001100010010011101111001
010111010010000011111001
010010110100100011111001
101001000110100011111001
000100101110100011111001
100000011011100011111001
011101100000010011111001
010110001001010011111001
010011101000001011111001
110100000110001011111001
000110100101001011111001
101110000000101011111001
001010001100011011111001
100010001010010111111001
100100000001110111111001
101111100101110000000101
010011111101110000000101
011101110011110000000101
111001011011011000000101
011111000111011000000101
110101101111000100000101
001111011010110100000101
111110001001110100000101
111001000111110100000101
110011111010001100000101
101111001110001100000101
110110011101001100000101
101010110111001100000101
110111100100101100000101
001101011101101100000101
011010111100011100000101
101100110100111100000101
010111010001111100000101
111011011101000010000101
010111011110100010000101
001011110111010010000101
011110100110110010000101
011011001011110010000101
110000110111101010000101
101111011000011010000101
111101100100011010000101
110110001110011010000101
110011100011011010000101
000101110110111010000101
110001001101111010000101
011010111001100110000101
110001110110010110000101
101000101111010110000101
010101100101110110000101
111100111000001110000101
101010101100101110000101
011001011010101110000101
100110100011101110000101
001010011011011110000101
100011000110111110000101
111101110100100001000101
100110110111100001000101
100101111110010001000101
011111101001010001000101
111100001111010001000101
011110111000101001000101
111011001100101001000101
101111010010101001000101
110001100110111001000101
101100101001111001000101
010100011101111001000101
001010010111111001000101
111110100010100101000101
001001111110100101000101
111011010001100101000101
000111101101100101000101
111101011000010101000101
011110010100110101000101
010101001011110101000101
011101100110001101000101
010100110011011101000101
100110001011011101000101
001011110000111101000101
101000011010111101000101
000100101110111101000101
100101000101111101000101
111110011010000011000101
010011101111000011000101
100001111101100011000101
111000101011100011000101
110111010001010011000101
110101101000110011000101
011011110100001011000101
010100111110001011000101
110101000111001011000101
100110001101101011000101
000011011011101011000101
100011101100011011000101
101011000001111011000101
101100110101000111000101
101101000110100111000101
101110001100010111000101
010010011101010111000101
100011011000110111000101
110010100001110111000101
100100010011110111000101
010001111001001111000101
011100001100101111000101
000010110101101111000101
111010010000011111000101
010110100100011111000101
110001001010011111000101
011101000001011111000101
011111101110000000100101
111010001111100000100101
111011110100010000100101
101100101110110000100101
100011101111001000100101
101001011110101000100101
100110011011101000100101
011101111000011000100101
100111110001011000100101
010011101010111000100101
001111001001111000100101
110100100011111000100101
011101010111000100100101
101111010100100100100101
010101111010100100100101
001110101011100100100101
110100111001010100100101
010010101111010100100101
101001110010110100100101
111000011001101100100101
010001110101011100100101
001100001111011100100101
110000010110111100100101
000000111011111100100101
111111001000100010100101
100010111110100010100101
001001111011100010100101
111110000011010010100101
110000011111010010100101
110101010100110010100101
001011101100110010100101
001101000111110010100101
111101010001001010100101
001010111101001010100101
010110100111001010100101
111000110010011010100101
000110111010011010100101
010010010101111010100101
011110110100000110100101
100101111100000110100101
001111100010010110100101
010101001110010110100101
100110010101010110100101
011011001100001110100101
101100100110001110100101
000011111000101110100101
000100010111101110100101
101001000101011110100101
100101100000111110100101
100010001001111110100101
111001101101000001100101
111100010011100001100101
100010111011010001100101
111010011000110001100101
100011010110110001100101
011010100101110001100101
110101011100001001100101
101010110100101001100101
100101101010101001100101
000111010101101001100101
011110001100011001100101
100100010111011001100101
110111000000111001100101
100001110111000101100101
100111100100010101100101
111011000010010101100101
011000111010010101100101
111000010101010101100101
000110011001110101100101
000011100011110101100101
111100100001001101100101
000100111101001101100101
010111000011001101100101
100010000111101101100101
110000101100011101100101
001101000010111101100101
001111010011000011100101
110001011010100011100101
110100100101010011100101
101001001011010011100101
110110110000001011100101
001111101000001011100101
010010001110101011100101
001011000110011011100101
000000111100111011100101
010001100001111011100101
110011010100000111100101
011110001001000111100101
011001100011000111100101
100110101000100111100101
001010110010100111100101
000100110110010111100101
010110000010110111100101
001001010001110111100101
100100011010001111100101
000001101110001111100101
111000000010101111100101
001000101001011111100101
010000000111011111100101
111110010111000000010101
111100111000110000010101
101011011100110000010101
110011010011110000010101
111101100001101000010101
100010111101011000010101
101010110010111000010101
011010001110111000010101
001100011011111000010101
011011011110000100010101
010111111001000100010101
111101001010100100010101
110010100111100100010101
011000101101110100010101
100001101011110100010101
010100010111110100010101
000111110110001100010101
011000110110101100010101
001110110001101100010101
101100000111101100010101
110011010100011100010101
110100011010011100010101
111000110001011100010101
001101100011011100010101
010001001111011100010101
110010111011000010010101
001110111100100010010101
100101111010100010010101
011001101110100010010101
011111000101100010010101
111101010010010010010101
100111001011010010010101
001011111010001010010101
010111110000011010010101
011001010101011010010101
110010011000111010010101
100100010101111010010101
010110000011111010010101
001000100111111010010101
001011101101000110010101
001101011011000110010101
101011010010100110010101
010110101010100110010101
010001011101100110010101
000111011100010110010101
011110010001010110010101
001000011110110110010101
100100101101001110010101
011010100010011110010101
010001101000111110010101
101101110011000001010101
001011110101100001010101
101011001011100001010101
000110101111010001010101
110000011110110001010101
010111101010001001010101
011100101101001001010101
010001010111101001010101
101101001010011001010101
010010110100111001010101
110111001100000101010101
101100101110000101010101
110100101001100101010101
110010111000010101010101
000111010011010101010101
100001110100110101010101
011001010010110101010101
000011001110110101010101
001101111000001101010101
101000011101001101010101
100110010100101101010101
100000110011101101010101
100011011110000011010101
010111000110010011010101
001001111001010011010101
101010000111010011010101
010000110111010011010101
000011110010110011010101
001110001010110011010101
111100000001110011010101
001110010110001011010101
101001100101001011010101
111000010011001011010101
101000001100111011010101
110100110010000111010101
111001001001000111010101
001110100011000111010101
111000100100100111010101
110011100000001111010101
000011000111001111010101
001001010100101111010101
010010010010101111010101
000101100001101111010101
000000111010011111010101
010011110110100000110101
101000110111100000110101
010100101111100000110101
111101000101010000110101
011011100011010000110101
000101011110110000110101
111011011000001000110101
001111100101001000110101
000101111011001000110101
110110001100101000110101
011100010101101000110101
001001110110011000110101
000110100110111000110101
111100011100000100110101
111001100110000100110101
100101110001100100110101
001110111000010100110101
100010011110010100110101
101010100001110100110101
100100001101110100110101
100000111100101100110101
011110000010101100110101
100011100010101100110101
101111000000011100110101
000101101100011100110101
000011000101111100110101
110111100010000010110101
110100011001100010110101
100011100101100010110101
010001111100010010110101
011100101010010010110101
101010011001010010110101
101110000100110010110101
010010101001110010110101
001101001110001010110101
010100110010101010110101
011001000011101010110101
001100110001011010110101
000010001111011010110101
110001010011000110110101
000101100111000110110101
000011001011100110110101
011101000000110110110101
011001110000001110110101
101010000011001110110101
001100101000101110110101
110100000100011110110101
000011010010011110110101
011111010100000001110101
101101001100100001110101
011010101010100001110101
010011011001100001110101
101110010010010001110101
001100011101010001110101
100011101000110001110101
010101100100110001110101
000010111110001001110101
101110001001001001110101
000001101101101001110101
111001100000011001110101
110010000110011001110101
011000001011011001110101
010000011111000101110101
001111100000100101110101
011000110001100101110101
011010100100001101110101
001001010011001101110101
001010011000101101110101
110001000001101101110101
000100001011101101110101
010000100010111101110101
101100111000000011110101
001000101111000011110101
011000011100100011110101
110010000011100011110101
011011001000010011110101
000111000001110011110101
100000110001110011110101
110000101010001011110101
100010010101001011110101
010101001000101011110101
100100100100101011110101
001010100001101011110101
100001011000011011110101
000101100010011011110101
001000010010111011110101
010100101100000111110101
000010111001000111110101
100000001110100111110101
001100000101100111110101
001010010100010111110101
010100010001001111110101
111000111110010000001101
110110100111010000001101
011101011100110000001101
110111010110001000001101
011101101010101000001101
001110011110101000001101
001011111001101000001101
010111001101101000001101
100100111101101000001101
111110110000011000001101
000011011111011000001101
101010001101111000001101
100101001011111000001101
111010011010100100001101
011001110101100100001101
101111010001010100001101
100110111000110100001101
111101010000101100001101
100001010111101100001101
010111100010011100001101
011011001001011100001101
001001001110111100001101
101110110110000010001101
000111101110010010001101
100011111001010010001101
100001011110110010001101
001101111100001010001101
110001101110001010001101
101101100011001010001101
111100000110101010001101
100111000101011010001101
011000101101011010001101
010100010111011010001101
001110101000111010001101
000010110011111010001101
111110000101000110001101
010111010011000110001101
011001001111000110001101
110101100010100110001101
001100101110100110001101
001111001001100110001101
100010011101100110001101
011011100100010110001101
111000101000110110001101
010100011010110110001101
110001010001110110001101
001010000111110110001101
110100001011001110001101
000010101111001110001101
010011010100101110001101
001011100010101110001101
100001101001101110001101
001100110010011110001101
101111000111000001001101
110010111100100001001101
101110011001100001001101
010110101011100001001101
111101000010110001001101
110011000011101001001101
101001011100011001001101
001110100101011001001101
011000110001111001001101
100011101110000101001101
110111100001000101001101
001011011101000101001101
001101101011000101001101
011011101000100101001101
010101010110100101001101
101000100111100101001101
010100101101010101001101
111000110100001101001101
010000111010101101001101
011100000011101101001101
101010101000011101001101
000010110110011101001101
001100011001011101001101
101001000011011101001101
000111001000111101001101
110010000100111101001101
011101011001000011001101
110010010111000011001101
001011010110100011001101
010011110001100011001101
111001000101100011001101
001100011110010011001101
111010001001010011001101
000100110101110011001101
101000001111001011001101
100111100000101011001101
101000111000101011001101
000111010010011011001101
001101000100111011001101
010100100010111011001101
101011110000000111001101
010110111000000111001101
100001011011000111001101
110100000110010111001101
011000010011010111001101
000001100111010111001101
000010101010110111001101
100000110001011111001101
101101111000100000101101
011111010001100000101101
110011101001100000101101
111100100101100000101101
000110111101010000101101
110001110011010000101101
011100011011010000101101
001001101111010000101101
001110110010110000101101
001100110111001000101101
111010001010011000101101
101101000110011000101101
101000111001011000101101
010100001110111000101101
001001010011111000101101
100100011111000100101101
100111001010100100101101
000010110111100100101101
000011111010010100101101
101010100110010100101101
101011100001001100101101
111000000111001100101101
000101100011101100101101
001011010100011100101101
100100101010011100101101
110110000001011100101101
011010100000111100101101
011010011110000010101101
010100111100100010101101
011010100011100010101101
100011010011100010101101
010111011000010010101101
010011000111010010101101
000011110110001010101101
111001100000101010101101
100101001100101010101101
010111000010101010101101
100110010000111010101101
011100000001111010101101
110001100101000110101101
111100010000010110101101
100011001100010110101101
001010011000110110101101
100000100011110110101101
010000110011001110101101
001000001101101110101101
010000011100011110101101
000101010001011110101101
110100111010000001101101
111010110001000001101101
001101110001010001101101
101100010100110001101101
001010001110110001101101
100001011001110001101101
010111100100001001101101
011000011101001001101101
111100001000101001101101
010000100111101001101101
010010111000011001101101
100000110010111001101101
011101001100000101101101
001110011010000101101101
110000001011100101101101
001100101000110101101101
100111010000001101101101
000001011100101101101101
000010001101011101101101
010100010000111101101101
100110011100000011101101
001101100010100011101101
010110000101100011101101
000001001111100011101101
011000110100010011101101
101010100000110011101101
111010000100001011101101
011001010010001011101101
100011001010001011101101
000100101011001011101101
110000010001101011101101
001010101100000111101101
110010100010000111101101
101101000001000111101101
100000110100100111101101
010001101000010111101101
000110100001010111101101
001100010100001111101101
000011000001101111101101
111111001001000000011101
100111110101000000011101
011010101111000000011101
110100110011100000011101
011001011011100000011101
001111010110010000011101
011110100001110000011101
000101111001110000011101
101011010011001000011101
111000101100101000011101
100110101010101000011101
000011100111101000011101
010001111010011000011101
100100110110011000011101
101011100100100100011101
110001101100010100011101
111100100010010100011101
001010110011010100011101
010110001011010100011101
100011000111010100011101
111000010100110100011101
011110101000001100011101
101000111010001100011101
100101011001001100011101
110010110000101100011101
011010000101101100011101
000010011010111100011101
110000001001111100011101
111001111000000010011101
110011000110100010011101
000110010111100010011101
100000101111100010011101
111100001100010010011101
101011100010010010011101
010110100100101010011101
001010110100011010011101
010101001001011010011101
100000011011011010011101
101110011000000110011101
110101010100000110011101
000001110110100110011101
101100100001100110011101
001101101000010110011101
000000111101010110011101
100110000010110110011101
111001000000011110011101
000011100001011110011101
001100000101011110011101
010110110110000001011101
010001111101000001011101
110111010000100001011101
110011001010010001011101
110100011001010001011101
001010111000110001011101
100100000111110001011101
100011111000001001011101
111101000100001001011101
000110011011001001011101
001100100110101001011101
011011010000011001011101
100110001100011001011101
110000100101011001011101
000101010101011001011101
000000101011111001011101
001100010111000101011101
000100110010110101011101
010010010001110101011101
001001001001110101011101
110110000010001101011101
011001100001001101011101
011000000110011101011101
001111100100000011011101
100110101001000011011101
001010001101100011011101
001101000011010011011101
010001011000110011011101
100010010100110011011101
100010100110001011011101
000001110011001011011101
011000001010101011011101
101100010000011011011101
100001000010111011011101
001011001010000111011101
000101001101000111011101
011110000000100111011101
010000000111100111011101
010010001100001111011101
001010010001001111011101
100100001000101111011101
000000100100111111011101
011101110010000000111101
101011001110000000111101
010110011010100000111101
110001010101100000111101
110110010100010000111101
111001001000110000111101
100010001011110000111101
110101101000001000111101
010011110001001000111101
100110000111001000111101
010011001100011000111101
101100100000111000111101
100110110010000100111101
111000101001000100111101
010100110101000100111101
110100000110100100111101
001100011001100100111101
001001000111100100111101
010001010110010100111101
000010101100110100111101
100001110000011100111101
101000001100011100111101
000000100111011100111101
110010001101000010111101
011100000111000010111101
111010010000100010111101
000111101000100010111101
101100001010100010111101
101000100101010010111101
001001110000110010111101
010000100110110010111101
011100011000001010111101
110000110100001010111101
100101010010001010111101
101001001001001010111101
000000111001101010111101
100010101000011010111101
001110000010011010111101
101000010110000110111101
000011010101000110111101
100001011000100110111101
010010110000010110111101
001000001011010110111101
000100010100110110111101
010001001010001110111101
000110001001001110111101
100010000100101110111101
001011101001000001111101
100101001011000001111101
110001100010100001111101
001001011010010001111101
100000101110010001111101
010100100011010001111101
000010010111010001111101
010000001101110001111101
001110110000001001111101
001011000100101001111101
101000000011101001111101
100011000001011001111101
001001110100000101111101
100010100101000101111101
011010000011000101111101
000011010010100101111101
010111000000010101111101
110000011000001101111101
000101000110001101111101
100101000100010011111101
111000000010010011111101
010001000101001011111101
010010000000111011111101
110111111001001000000011
111001110111001000000011
110100111110101000000011
111010101100111000000011
010111110010111000000011
001001111110111000000011
001110111001111000000011
110011010101111000000011
101110001111100100000011
101101101001110100000011
100111010111001100000011
011100101101101100000011
001111100011101100000011
110110100110011100000011
110011001011011100000011
101101110101100010000011
011010110111100010000011
111100010111010010000011
110001111010110010000011
100111011010101010000011
111001011001101010000011
100011100111101010000011
100010111110011010000011
000111101101011010000011
100101110011011010000011
101001001111011010000011
011111000100111010000011
011100100011111010000011
101111101100000110000011
011001111101000110000011
010111100111000110000011
011011001110100110000011
010101011011100110000011
011011110010010110000011
111101001010010110000011
111011000101010110000011
000110101110110110000011
100000110111110110000011
110011110100001110000011
001101011110001110000011
110000101111001110000011
010110011010011110000011
101010100011011110000011
001011101000111110000011
101001010010111110000011
011101101110100001000011
111011011001010001000011
001011101111010001000011
101110100110101001000011
000101111011101001000011
110101011010011001000011
100110011101011001000011
001111010011011001000011
001101100101111001000011
111101100011000101000011
110111000101100101000011
101011110100010101000011
110100110101010101000011
011000011011110101000011
010111101100001101000011
011110110010001101000011
101001101110001101000011
011011000111001101000011
011001110001101101000011
000010111011011101000011
110000011100111101000011
011000100110111101000011
111011100100100011000011
110010001111010011000011
001101011100110011000011
110100100110110011000011
101111010100001011000011
011000111011001011000011
010100010111101011000011
001010110010111011000011
101000010101111011000011
011110011100000111000011
100101111000100111000011
100110110010010111000011
010101010110010111000011
001100101101010111000011
010011010001110111000011
111010001000101111000011
000101001101101111000011
100010010011101111000011
010001100011011111000011
111011010110100000100011
101011101101100000100011
011110111010010000100011
010011011011110000100011
010010111111001000100011
001111110100101000100011
011110000111101000100011
111001001111000100100011
110101011100100100100011
100001111011100100100011
001111011100010100100011
011101100110010100100011
101000111110010100100011
010111101001010100100011
111100010010110100100011
101000010111101100100011
111010011000011100100011
111101000001011100100011
011000110011011100100011
010110010100111100100011
001010001110111100100011
000101001011111100100011
100011011111000010100011
110110001101100010100011
101100011011100010100011
110111100100010010100011
011111010001010010100011
000100111111010010100011
011101101000110010100011
101011011000110010100011
000011110110110010100011
011110101100001010100011
101111000001101010100011
001111001010011010100011
110001010110011010100011
110010110001011010100011
110100011000111010100011
001010100101111010100011
111100101001000110100011
001110110011000110100011
110111000010100110100011
101001110001010110100011
100110001011010110100011
100101000101110110100011
100011101010001110100011
111100000100101110100011
001010011001101110100011
010011000101101110100011
000101111000011110100011
010100001101011110100011
000010010111011110100011
100000101100111110100011
010010100010111110100011
110011110101000001100011
011111001101000001100011
001001110111100001100011
101111100001010001100011
110101000111010001100011
100101110100110001100011
111001001100110001100011
010000111110110001100011
011100010101110001100011
100110010011110001100011
110100101011001001100011
011011101000101001100011
101101011000101001100011
100011001011101001100011
011010110100011001100011
100011110010011001100011
101000100111011001100011
001101111010000101100011
110110010110000101100011
100110111001000101100011
001010011111000101100011
011010100011100101100011
010011000110110101100011
000001101101110101100011
101110001010001101100011
010001110110001101100011
110011010000101101100011
100101000110101101100011
101100010100011101100011
010101100000111101100011
100010100001111101100011
111010110010000011100011
010110011010100011100011
010110100011010011100011
101101000010110011100011
100000101011110011100011
010111000110001011100011
100100110101001011100011
100010111000101011100011
001001001110101011100011
111100100000011011100011
010001101100011011100011
101000011010011011100011
011001010000111011100011
010010001001111011100011
100011001100100111100011
001000111100100111100011
001110000110010111100011
110000010011010111100011
000001011010110111100011
011101001000001111100011
001011010010001111100011
110110000001001111100011
011000100101001111100011
001110100000101111100011
001111110111000000010011
110111001111000000010011
111100011101100000010011
101011110001110000010011
011101000111110000010011
011101111010001000010011
111010011011001000010011
101100101111001000010011
101011100110011000010011
010110010111011000010011
100101101010111000010011
111110100101000100010011
111011100010100100010011
010001110111100100010011
111001010011010100010011
010100101111010100010011
110110011000110100010011
010011001101110100010011
001110111100001100010011
101111010000101100010011
010011111000101100010011
001001110101011100010011
000111100100111100010011
110000110010111100010011
011010010001111100010011
110100000101111100010011
111110111000000010010011
110111100001100010010011
001110101011100010010011
110101011100010010010011
010111101010010010010011
001010111101010010010011
000111010101110010010011
011010011100101010010011
001001010111101010010011
111011010000011010010011
010100111001011010010011
101100110000111010010011
101010010111000110010011
111000110001100110010011
100011101001010110010011
011100001100110110010011
001000111010101110010011
000110000111101110010011
111000100100011110010011
100110001100011110010011
011000001011011110010011
000000011101111110010011
101000111011100001010011
101101111000010001010011
011111100100010001010011
100010110111010001010011
010001011111010001010011
100011011010110001010011
000100111101110001010011
100110111010001001010011
111100010110001001010011
011111000001101001010011
100101010101101001010011
011000001111101001010011
011010101010011001010011
000101110110011001010011
111001000101011001010011
101010001001111001010011
000110100011111001010011
011110101000100101010011
110010110100100101010011
000101011110100101010011
001011010011100101010011
100101001011010101010011
011100011001001101010011
000011011101001101010011
001001001010111101010011
001111011010000011010011
010010111110000011010011
101110001101000011010011
110001010110100011010011
111000001010110011010011
000111110001001011010011
110010101001001011010011
001010100111001011010011
010011001010101011010011
100100001110101011010011
110100000011011011010011
100111000000111011010011
111101010000000111010011
101010101010000111010011
001101100110000111010011
010110010011000111010011
100000101101100111010011
000001111100010111010011
100011000110010111010011
101010010000110111010011
000010001011110111010011
100001110010001111010011
101100100001001111010011
010100100010101111010011
010010110000011111010011
010001000100111111010011
110101110011000000110011
110110101010100000110011
011100110110100000110011
100111010110010000110011
011110001001110000110011
101100100101110000110011
100010110101101000110011
010001011101101000110011
011101001100011000110011
100100111100011000110011
101110010001011000110011
010001101011011000110011
001101010010111000110011
011010101110000100110011
100011000111100100110011
101110100010010100110011
010101011010010100110011
010010110101010100110011
000011101010110100110011
110000001110110100110011
110101100100001100110011
001111000110001100110011
010010001011101100110011
011011100000011100110011
100001001101011100110011
111101000110000010110011
110001101101000010110011
010000111011100010110011
101010000011110010110011
101001111000001010110011
010011110010001010110011
101010001110001010110011
011101100001001010110011
001100011101001010110011
011100001010101010110011
110000000111101010110011
000011001100111010110011
000001110001111010110011
011110010000100110110011
100001110100100110110011
000010011110100110110011
001011100001100110110011
110100110000010110110011
010001000011110110110011
011000010110001110110011
100011010001001110110011
100101001000101110110011
000110100001011110110011
101010111100000001110011
100101101110000001110011
111010000111000001110011
000111101001100001110011
011000101101010001110011
111010100000110001110011
101000010110110001110011
011010010010101001110011
010100100101101001110011
011011011000000101110011
000111110100000101110011
101101000001100101110011
001001000111010101110011
100110000100110101110011
100000011001110101110011
000101100011001101110011
100000101010101101110011
111000000010011101110011
000000011110011101110011
001000110000111101110011
110111001000000011110011
011001101010000011110011
001111000100100011110011
001100110001100011110011
010011010100010011110011
000101011001010011110011
110000011100001011110011
000010011011001011110011
110001100000101011110011
001011000001011011110011
000100101000111011110011
010010001101000111110011
000000110111000111110011
101000001100010111110011
011100000001010111110011
000100010100101111110011
001000000011101111110011
011111001011100000001011
110010110110110000001011
101011011110001000001011
111100010011101000001011
110010001111101000001011
100111110100011000001011
011110011100011000001011
101100111010011000001011
010101101110011000001011
101111001001011000001011
011001101001111000001011
110110111010000100001011
100001101111010100001011
011110110000110100001011
111011001000110100001011
101100011100110100001011
100111000110110100001011
100010011011110100001011
100011101100101100001011
010001011110101100001011
111001110000011100001011
010101011001011100001011
001101000111011100001011
000110001101111100001011
111011101001000010001011
001101101111000010001011
001011111100100010001011
111000011110100010001011
110110011001010010001011
011110100101010010001011
100011001101110010001011
011001010011110010001011
111101000101001010001011
110110100011001010001011
111010110000101010001011
001100010110111010001011
010000110101111010001011
001010001011111010001011
111100110100000110001011
000011111011000110001011
110001010111000110001011
101110100010100110001011
101011010001100110001011
101010001110010110001011
001100011011010110001011
000111011000110110001011
010110000011110110001011
011001101010001110001011
011010001101001110001011
011100011000101110001011
000110110001101110001011
100101000011101110001011
001000100111101110001011
110100100000111110001011
100010010100111110001011
110100011111000001001011
110111101000100001001011
011001011101100001001011
000111011110010001001011
010010111101010001001011
001100110111010001001011
001111100010110001001011
101001000111110001001011
011110101001001001001011
101001110010101001001011
010011100101101001001011
110000110011011001001011
100000101101111001001011
111110010001000101001011
000101111101000101001011
111100000110100101001011
100000111110100101001011
101010101001100101001011
111010100010010101001011
110001100100110101001011
001011111000001101001011
001100101010101101001011
011001001100011101001011
010010001010111101001011
001011000001111101001011
000100010011111101001011
110011011010000011001011
111000100111000011001011
000101110110100011001011
110100110001100011001011
000110101101100011001011
101010111000010011001011
010101101001010011001011
001011010101010011001011
001000101110110011001011
101110000001110011001011
000011101110001011001011
001111001000101011001011
110110000100101011001011
110000101010101011001011
111001000010011011001011
000100001111011011001011
100001011000111011001011
100010110101000111001011
101001001010100111001011
010010010110100111001011
101101100000010111001011
100110101000001111001011
001101010001001111001011
001000110100011111001011
110000000101011111001011
111100101110000000101011
111001110001100000101011
010110111001100000101011
100110100111100000101011
111011000011010000101011
000101111010110000101011
010101100101110000101011
111010010101001000101011
100101001111001000101011
000011010111101000101011
011000001111011000101011
100110101000111000101011
101000110100111000101011
110001100010111000101011
100101110110000100101011
001011110101000100101011
111010100100100100101011
001110010110100100101011
100100110001110100101011
001000101011110100101011
010110100101001100101011
001001011010011100101011
011011100110000010101011
010110010111000010101011
100000111101100010101011
011010010100110010101011
101110011000001010101011
011001011100001010101011
101001010011001010101011
100101110000101010101011
000011101001101010101011
010000111010011010101011
001100101001011010101011
000001100111011010101011
000110111100000110101011
010100001110100110101011
111000000011100110101011
010011001010010110101011
110000100110010110101011
010000011001110110101011
101001100100001110101011
110010010010001110101011
110001001001001110101011
100111000000011110101011
010001101111000001101011
111010001010100001101011
110110110000010001101011
101100011001010001101011
111000111000001001101011
110011001100001001101011
001011100011001001101011
000100111100101001101011
010101000011101001101011
001000011011101001101011
000001111001011001101011
000111000101011001101011
011110000000111001101011
101111000100000101101011
101000110011000101101011
000111001011000101101011
010100110010100101101011
011100001001100101101011
100010100110001101101011
010100000110011101101011
101000001000111101101011
011010011001000011101011
011100100100100011101011
000111010001100011101011
011100010010010011101011
110011000000110011101011
100100001100110011101011
100010000011011011101011
011001110000000111101011
100100000111000111101011
000001100011100111101011
100001010100010111101011
000100101010010111101011
001001001001010111101011
000010110000110111101011
000000011101001111101011
110001111100100000011011
101101001110100000011011
101110101100010000011011
001001111011010000011011
111101100000110000011011
010100011011110000011011
001010010111110000011011
110100110101001000011011
011110100010101000011011
001101110001101000011011
111010100001011000011011
000010101111011000011011
011101101100000100011011
000111110010100100011011
000010111101100100011011
100011011100010100011011
011011000110010100011011
111000001101010100011011
001110001010110100011011
111100001010001100011011
101011000101001100011011
000100111011001100011011
110001010001101100011011
100010100011101100011011
101000010110011100011011
000011010011011100011011
011110001110000010011011
100101111001000010011011
011100110011000010011011
111010000101100010011011
100110000111010010011011
010010111000110010011011
000111011100001010011011
101111000010001010011011
010001001111001010011011
110001101000011010011011
010101010000111010011011
010010000110111010011011
100100001001111010011011
100100101110000110011011
110010001011000110011011
110100010010100110011011
010000011110010110011011
001111000001010110011011
010001110001010110011011
010111100000001110011011
000010110110001110011011
101000001100101110011011
000001100010111110011011
011011110001000001011011
100111010011000001011011
111001001011000001011011
100011100110100001011011
110100010100110001011011
011010001100110001011011
010001110010110001011011
001000111110001001011011
001110010101001001011011
010101001100101001011011
010111000010011001011011
110000001110011001011011
001001010100111001011011
101100000010111001011011
000110100111000101011011
110011000001010101011011
001010011001010101011011
001100100001110101011011
100011001010001101011011
111000100000101101011011
000110011000101101011011
000001000111101101011011
101001110100000011011011
110101100010000011011011
011000101001100011011011
000010110011100011011011
111000010001010011011011
000001100101110011011011
100000010111001011011011
001110100000011011011011
001100111000000111011011
010101000001100111011011
110100001000010111011011
000110010100010111011011
100000100011010111011011
100101000100001111011011
011010000010001111011011
000001101001001111011011
111110010010000000111011
001111101010000000111011
101001100111000000111011
010110100110010000111011
110001011001010000111011
001101010101010000111011
001001101100110000111011
010111001001001000111011
100011011000101000111011
111001000100101000111011
000110001110101000111011
110000101001101000111011
010001110100011000111011
001010110010011000111011
100101100001011000111011
100000010011111000111011
110011110000000100111011
100110001101000100111011
000001011111000100111011
111000011000100100111011
010111000100100100111011
000000110110110100111011
011100110000001100111011
101010101000001100111011
011001000011001100111011
001100000101101100111011
110010000000111100111011
101110100001000010111011
100110010100100010111011
101000110010100010111011
001000001111100010111011
000111110000010010111011
111010001000010010111011
001100011000110010111011
100001001010110010111011
101100000100011010111011
001101010010000110111011
000100101001100110111011
000101001100010110111011
011000100000110110111011
000010000101110110111011
001000010001011110111011
010110011100000001111011
100010101011000001111011
101100101000100001111011
110010010001100001111011
000100010111100001111011
101011010000010001111011
001100001110010001111011
011001000001110001111011
001101100100001001111011
110001010010001001111011
101000001101001001111011
000011100000111001111011
010000011000111001111011
100100011010000101111011
110100100001000101111011
011000010101000101111011
010001001010100101111011
100001101000010101111011
001010100100010101111011
010010010010010101111011
000101010000110101111011
010000101100001101111011
000010110001001101111011
000100001001011101111011
001010010110000011111011
100011000101000011111011
000001011100100011111011
010000000111010011111011
000110000010110011111011
000101001010001011111011
100000110000011011111011
001010001000100111111011
110000000100100111111011
101111110010010000000111
110011101110010000000111
101001111101010000000111
110101011001110000000111
100110101011110000000111
011100011111001000000111
011011010011101000000111
001110101110011000000111
101101001100111000000111
100110010110111000000111
011011101011000100000111
111000101110100100000111
100011110101100100000111
001110110101010100000111
110010110011010100000111
000111001111010100000111
000101111100110100000111
001011100110110100000111
010010011110110100000111
011111011000001100000111
111010010100101100000111
110110001010101100000111
000001101111101100000111
100111101000011100000111
100001011110011100000111
010101000110111100000111
010010100101111100000111
110110110010100010000111
011101001101010010000111
101010110100110010000111
001100111010110010000111
111011000110001010000111
101110001011001010000111
010111101000101010000111
101001101010101010000111
010011011100011010000111
100000111001111010000111
110111001001000110000111
100100011110100110000111
101001001101100110000111
011110101000010110000111
010000101011110110000111
001011110001001110000111
001101100100101110000111
110100010001011110000111
000100100111011110000111
110110101101000001000111
010111011011000001000111
110010011110001001000111
101010111001001001000111
000011110111001001000111
010001111100101001000111
111000100101101001000111
010000101111011001000111
110100110000111001000111
111010000010111001000111
000110111110000101000111
101100011011000101000111
011000110111000101000111
101111001000100101000111
010110110001100101000111
011110000011010101000111
100010101100110101000111
100101100010110101000111
101000110001110101000111
111001010010001101000111
101110000101001101000111
010011100010101101000111
001100010110101101000111
001010001011101101000111
000111010100011101000111
111000001001011101000111
000001011001111101000111
100111101010000011000111
011111000010100011000111
101010001110100011000111
001011101001100011000111
110010011001100011000111
001100100111100011000111
101001010110010011000111
011010110001010011000111
000110010111010011000111
000111100100110011000111
010001001110110011000111
101100101100001011000111
001101110010001011000111
011100010100011011000111
100110100001011011000111
001010001101011011000111
011000101000111011000111
000101000011111011000111
110101100100000111000111
011010000101100111000111
000001010111100111000111
001001101010010111000111
000101110001010111000111
111001000000110111000111
010000110100110111000111
000110011001001111000111
100000100110101111000111
101100000010011111000111
101110011110000000100111
111000111011000000100111
010111100011100000100111
110100110110010000100111
011001011110010000100111
010111001100110000100111
001011010101110000100111
111101001010001000100111
110111000101001000100111
110010100110101000100111
101100110001101000100111
011110100001011000100111
100001100101111000100111
101000001011111000100111
111101110000000100100111
101111000011000100100111
101010111000100100100111
110110100000110100100111
011001100001110100100111
010100101110001100100111
110001100011001100100111
000111010010101100100111
110001001000111100100111
001100011000111100100111
010001110111000010100111
011011110000100010100111
000101101110100010100111
000110110101100010100111
001101110100010010100111
111000101100010010100111
001010101011010010100111
110010001010110010100111
010100010011110010100111
100101101001001010100111
001010010110101010100111
011100011010000110100111
100010101101000110100111
110000010101100110100111
100101010010010110100111
001000011101010110100111
101000000110110110100111
001110000001110110100111
111010100000001110100111
010101010100001110100111
000001011011001110100111
000110001100101110100111
010100100001101110100111
000011100100011110100111
011001000010011110100111
101011100110000001100111
101101010101000001100111
001110101100100001100111
011001001011100001100111
000101101011010001100111
001001111000110001100111
011100100010110001100111
000110001111001001100111
011101000100101001100111
100000011101101001100111
101011001000011001100111
000010011010111001100111
111010001100000101100111
100011011010000101100111
010100000111100101100111
010011110000010101100111
010100011100010101100111
100000001111010101100111
000011101001001101100111
101001100000101101100111
000110100010011101100111
001010010001011101100111
010101111000000011100111
001011011100000011100111
110100001110000011100111
110101000001100011100111
010000101101100011100111
011010000011001011100111
001100001001101011100111
000000110011101011100111
000001010101011011100111
110000000100111011100111
101110010000000111100111
100000111000010111100111
100011000001010111100111
010000011000101111100111
100101101101100000010111
010110111100010000010111
111000100111010000010111
100100011111010000010111
001111101000110000010111
011001110100110000010111
011110010010110000010111
101101110100001000010111
000011011110101000010111
110110010001101000010111
011000111001101000010111
001110001101101000010111
000100110111101000010111
000111011001011000010111
110011100000111000010111
110111010010000100010111
110000111101000100010111
101100110010100100010111
000110011011100100010111
111010001010010100010111
101101000110010100010111
110101100001010100010111
111001101000001100010111
100010101110001100010111
011101000101001100010111
010110100011001100010111
010100011100101100010111
001010000111011100010111
101001000001111100010111
000100101001111100010111
101000111110000010010111
101111010001000010010111
010010001111100010010111
010011100101010010010111
100001100110110010010111
000001011011110010010111
111100100010001010010111
111000001101001010010111
000001111101001010010111
010101010011001010010111
110101000100101010010111
100011001001101010010111
100110110100000110010111
110001001110000110010111
101001100011000110010111
010101110000100110010111
011100000011100110010111
101100001001010110010111
100001010101010110010111
110010000100110110010111
000010110001110110010111
000101101010001110010111
010010010101001110010111
011011000000101110010111
001101010000011110010111
100000001010111110010111
111001011100000001010111
110011100011000001010111
001101001111000001010111
110110000110100001010111
110100101010010001010111
001010011110010001010111
001101010001110001010111
010001101001110001010111
100011000101110001010111
001011101100001001010111
110101001001001001010111
001001100011101001010111
000001111011000101010111
011100110000010101010111
010010100110010101010111
001011100001010101010111
110000000111001101010111
100001001100101101010111
010011001000011101010111
100100100100011101010111
100010010010011101010111
001110000000111101010111
110100010101000011010111
101101100000100011010111
011000110010100011010111
110001110000010011010111
100110011000010011010111
011110001000001011010111
010001100110001011010111
000101001100011011010111
010000010001111011010111
100110000001100111010111
001000011001100111010111
000100000110110111010111
001000001110001111010111
000010101000101111010111
100011111001000000110111
011010011101000000110111
011101011000100000110111
111011000001100000110111
101001101010010000110111
110101000010110000110111
000110111000101000110111
110000011010101000110111
111000010100011000110111
010110001010011000110111
100010100011011000110111
000101000111011000110111
010000101100111000110111
001011110010000100110111
110100001011000100110111
001100001110100100110111
011110000100010100110111
100011010000110100110111
001000010011110100110111
001001011100001100110111
100100010110001100110111
101000100101001100110111
010000011001011100110111
001110100110000010110111
110010010110000010110111
000111001101000010110111
101000101001100010110111
100000011100110010110111
011000000101110010110111
100110000010101010110111
000110010100011010110111
110001000001011010110111
010011101000000110110111
101011000100000110110111
110000100010100110110111
000000101110010110110111
101000010000101110110111
000001000110101110110111
001010001000011110110111
111100100100000001110111
010011001110000001110111
100010110010100001110111
000110110001010001110111
110010001001010001110111
100001010011010001110111
001011000010110001110111
000000100111110001110111
100111100000001001110111
001100011010001001110111
110000110001001001110111
010101010000011001110111
100100000001111001110111
011101000010000101110111
001100101001000101110111
010001100101000101110111
110100010000100101110111
000010010101100101110111
011000001000110101110111
000101010110000011110111
011001010001000011110111
100100100011000011110111
010110100000100011110111
100010100100010011110111
010000011010010011110111
001000110100001011110111
101001000010001011110111
000011010000101011110111
000110001010000111110111
000001100000110111110111
100000001001001111110111
011111100100100000001111
100111011100100000001111
010011111010100000001111
101010110011100000001111
001101010111100000001111
011010011001110000001111
001100101101110000001111
110001011101001000001111
000111101011001000001111
100101100110101000001111
110100101001011000001111
101100010101011000001111
001111010000111000001111
000010111100111000001111
101101100101000100001111
010101101001100100001111
110110001100010100001111
011100010110010100001111
010011010101010100001111
000001110011110100001111
101110010010001100001111
001000111101001100001111
010010011011001100001111
101000100010111100001111
101101011010000010001111
100100111100010010001111
010101110010010010001111
110001001011010010001111
101001100001110010001111
110100000101110010001111
011000110110001010001111
011110010001001010001111
000101011001101010001111
001011000101101010001111
010001100011101010001111
110010100100011010001111
011100001010011010001111
110000010010111010001111
001111010100000110001111
010100011101000110001111
100100110011000110001111
010010101100100110001111
011001011000010110001111
001101000010110110001111
101011001000001110001111
110010000001101110001111
000001001101011110001111
011000000100111110001111
011100111100000001001111
110001110110000001001111
101001101100100001001111
111010010100010001001111
101110001010010001001111
100101001101010001001111
011001100011010001001111
000011001011110001001111
010000010111110001001111
111011100000001001001111
011110000110001001001111
010101110001001001001111
101101000001101001001111
100011000110011001001111
100010010001111001001111
110001011000100101001111
100100010101100101001111
001011010010010101001111
000101011010001101001111
100000101011001101001111
001010100100101101001111
010000001101101101001111
110101000000011101001111
010111001100000011001111
011010101010000011001111
000000111011010011001111
010110010000110011001111
110100011000001011001111
000110110100001011001111
000000011110101011001111
010011000001011011001111
101000011100000111001111
101010000011000111001111
100000001001110111001111
011100100000001111001111
000001110000101111001111
000110000010101111001111
001011011011000000101111
110001001110100000101111
001000111110100000101111
011011101000010000101111
101100100011010000101111
100111000001110000101111
101110100100001000101111
100001111010001000101111
011001100101001000101111
110100010100101000101111
011010001100101000101111
101011000010101000101111
110011010000011000101111
000101011100011000101111
010010000011111000101111
010001111100000100101111
011110100010000100101111
000011001101100100101111
111001000100010100101111
110000011010010100101111
101010001001010100101111
000110010011010100101111
001101101000001100101111
100010011100001100101111
010011000110001100101111
011000010010101100101111
000010101010101100101111
100100001001101100101111
000000010101111100101111
110010111000000010101111
100111000110000010101111
101100001101000010101111
101001010100100010101111
000110001011100010101111
101010010010010010101111
100000001110011010101111
000010011001011010101111
001001001000111010101111
000100100100111010101111
101000101010000110101111
011011000001000110101111
100011100000100110101111
001100110000100110101111
001100000011001110101111
000111110010000001101111
110110000011000001101111
010011010100100001101111
101010000101100001101111
100000110101010001101111
110000101000110001101111
000101000110110001101111
101000010110001001101111
000110100001101001101111
001000101100011001101111
010001001010011001101111
100100101100000101101111
010001010011000101101111
000000111001100101101111
001100000101010101101111
100010000010110101101111
010110001000001101101111
100001000101001101101111
010000100001011101101111
111001001000000011101111
000101100101000011101111
100100010010100011101111
000010100110100011101111
001111000000010011101111
100001100010010011101111
001000000011110011101111
101000100001001011101111
001001000110000111101111
000101001000100111101111
010010000100010111101111
000000010010011111101111
001110111001000000011111
010101100111000000011111
100010111010010000011111
001011001101010000011111
101001010010110000011111
011000101010110000011111
011011001010001000011111
101100011000101000011111
011100100100011000011111
010001000101111000011111
011010110100000100011111
001001111000100100011111
100010010110100100011111
010011000011100100011111
101000001011100100011111
100101001000110100011111
100000100101110100011111
001001100110001100011111
010110010000011100011111
100100000011011100011111
100011101100000010011111
010011011001000010011111
110100101000100010011111
011100010100100010011111
001010011010100010011111
110111000000010010011111
011010000011010010011111
000110001100110010011111
000100100011110010011111
100010110001001010011111
001000101011001010011111
000001010110011010011111
101010000000111010011111
101000110000010110011111
010000111000001110011111
010100000110001110011111
000000010011101110011111
100010011101000001011111
011001000110100001011111
001110000011100001011111
011101001000010001011111
000011110100010001011111
101000101001010001011111
010110000101010001011111
100110100000110001011111
110010001000101001011111
100000110100101001011111
010100010010101001011111
000100111000011001011111
001000010011011001011111
100101110000000101011111
001110001100000101011111
011000011010000101011111
010010101001000101011111
010100100100100101011111
000000011100110101011111
010001010100001101011111
000111000001001101011111
101100000110000011011111
010100001011000011011111
000001101010100011011111
100001010001100011011111
010000101100010011011111
001001011000001011011111
000100000101101011011111
000010001010011011011111
110010010000000111011111
001000100101000111011111
000011000100100111011111
010001000010010111011111
000101110100100000111111
010010100101100000111111
011000110001010000111111
000100101101001000111111
010000010111001000111111
001010010001101000111111
000001001011101000111111
001000000110111000111111
000111011000000100111111
101001010001000100111111
101110000000100100111111
000101100010010100111111
010100000001110100111111
010001100000101100111111
000100111010000010111111
010001010010100010111111
001101000001100010111111
100100010001010010111111
000001101001010010111111
001011100000001010111111
011000001100000110111111
000010100011000110111111
100100100000001110111111
010010100010001001111111
011100000001001001111111
001000100010100101111111
001001000000011101111111


==> anc/codes/A27-6-11-19305.orbit-reps.txt <==
828029 702
276441 702
16115 702
338663 702
2367379 702
357345 1053
308202 2106
325843 2106
315189 2106
309622 2106
288506 2106
861172 2106
305343 2106


==> anc/codes/A27-6-11-19305.txt <==
110011110111110000000000000
101110101111101000000000000
011101011111011000000000000
110111000101110110000000000
000110111110101110000000000
111000011011011110000000000
110110011000111110000000000
111000110110110101000000000
101111000011101101000000000
000101111101011101000000000
101101110000111101000000000
000011111011110011000000000
111000101101101011000000000
011111000110011011000000000
011011101000111011000000000
011110110110000111000000000
110101101101000111000000000
101011011011000111000000000
100110111110110000100000000
010111110110011000100000000
101101100111011000100000000
111111010001010100100000000
010101111100110100100000000
011011101001110100100000000
101011001111001100100000000
000011111011101100100000000
110010110001111100100000000
100111111001100010100000000
011101011011100010100000000
101011010111100010100000000
111010111010010010100000000
111001110101010010100000000
011010100111110010100000000
001010111101101010100000000
110001001111101010100000000
010110111001011010100000000
100001111100111010100000000
110110000110111010100000000
111000011110100110100000000
110101101010010110100000000
101010110100110110100000000
001101001101110110100000000
011111001010001110100000000
100110110011001110100000000
101111010000101110100000000
011001100011011110100000000
100100101001111110100000000
111001101011100001100000000
111010001111010001100000000
101110010011110001100000000
100101101110101001100000000
010100111101101001100000000
011110000111101001100000000
110001110010111001100000000
001001001111111001100000000
101001111101000101100000000
111010110011000101100000000
000011110111010101100000000
110111000010110101100000000
011010101110001101100000000
011101010100101101100000000
001111001100011101100000000
100111100001011101100000000
101000101100111101100000000
010001011001111101100000000
111100010110010011100000000
101111001001010011100000000
010100101011110011100000000
111001100110001011100000000
111110001000101011100000000
011100110000111011100000000
001110101101000111100000000
010110011100100111100000000
100110011010010111100000000
010011001110010111100000000
001101010011010111100000000
000101110110001111100000000
010111010001001111100000000
010100001111001111100000000
101000011001101111100000000
010001100100111111100000000
001111011011101000010000000
110110010111101000010000000
010011111011011000010000000
111100110101010100010000000
001010111110110100010000000
010110110011110100010000000
101011000111110100010000000
111001100111001100010000000
110011001101011100010000000
011100011001111100010000000
100100100111111100010000000
110101100111100010010000000
000101111101110010010000000
111111001100001010010000000
101101110100011010010000000
001110111010011010010000000
011001011100111010010000000
110100111110000110010000000
111001011101000110010000000
101001110011100110010000000
101110001010110110010000000
000101011111001110010000000
010111010100101110010000000
100111100010101110010000000
011111000001011110010000000
001100101100111110010000000
110000110010111110010000000
010111111100010001010000000
101110101101010001010000000
110101001111010001010000000
100001111110110001010000000
011100100111110001010000000
111100011110001001010000000
111001111001001001010000000
001011111100101001010000000
101001010111011001010000000
010100111010111001010000000
011011000011111001010000000
111100010011100101010000000
111011100000110101010000000
110111100100001101010000000
111010001011001101010000000
001010110101011101010000000
101010011000111101010000000
101111100001100011010000000
010011011101100011010000000
111000101011010011010000000
110111001000110011010000000
011110110001001011010000000
101100010101101011010000000
110001011010011011010000000
100110100110011011010000000
010010110100111011010000000
100011110110000111010000000
001111001100100111010000000
000110011011100111010000000
001010100111100111010000000
001011101010010111010000000
110000101100110111010000000
010011101001001111010000000
100110001101001111010000000
001101100011001111010000000
001100010010111111010000000
110101011101100000110000000
111000111100110000110000000
010111100101110000110000000
100001111111001000110000000
100111110100101000110000000
110010011110011000110000000
011110100010111000110000000
010000110111111000110000000
001101110111000100110000000
101110110010100100110000000
011100101101100100110000000
101111100100010100110000000
101001011011010100110000000
010111000111001100110000000
110000101110101100110000000
011011011000011100110000000
110001110100011100110000000
001101101010011100110000000
110001000011111100110000000
001011111100010010110000000
011101101001010010110000000
010011110010110010110000000
100100001111110010110000000
111100110010001010110000000
110111100001001010110000000
000110101111001010110000000
001001100111101010110000000
011010010101011010110000000
000111010011011010110000000
110110001001100110110000000
000011001111100110110000000
100000111101010110110000000
100010010011110110110000000
000111111000001110110000000
001110010110001110110000000
100101001100101110110000000
111100001000011110110000000
001001010001111110110000000
101010111110000001110000000
111111000011000001110000000
001110111001100001110000000
101011001101100001110000000
111100011001010001110000000
010010101110110001110000000
101010100011101001110000000
010111010000111001110000000
111000001010111001110000000
101101000001111001110000000
110011010101000101110000000
011011000110100101110000000
100100110100110101110000000
111110010000001101110000000
011001010011001101110000000
000101011010101101110000000
000010101101101101110000000
100101000110011101110000000
010100100001111101110000000
110011101010000011110000000
001001111011000011110000000
011101100010100011110000000
100101010101010011110000000
111010000001110011110000000
010110011010001011110000000
100011011000101011110000000
011000010110101011110000000
100010101001011011110000000
001100100101011011110000000
111010001100000111110000000
101001000111000111110000000
101100101000100111110000000
000001111100100111110000000
011000110100010111110000000
001100001110010111110000000
010010100011010111110000000
010000011010110111110000000
000110001000111111110000000
100111101101110000001000000
011011001111110000001000000
001101111101101000001000000
111100111100100100001000000
111010101011100100001000000
100101111010110100001000000
001111111010001100001000000
110011110110001100001000000
011110100111001100001000000
110100001111101100001000000
010100111011011100001000000
101010010111011100001000000
001010111001111100001000000
101101000101111100001000000
111100010111100010001000000
111010011110001010001000000
011101100110101010001000000
001011011101011010001000000
100001111011011010001000000
110101000111011010001000000
101010101100111010001000000
010010010111111010001000000
011111010010100110001000000
111001100101100110001000000
111010001101010110001000000
100001011110101110001000000
111101010000011110001000000
110001101000111110001000000
111111100010100001001000000
011110010111010001001000000
110110011010101001001000000
100011111001101001001000000
000110111110011001001000000
101100101010111001001000000
101011011100100101001000000
110111010100010101001000000
001101101110010101001000000
110010001110110101001000000
111000110101001101001000000
011100101001101101001000000
010011010011101101001000000
011111100000011101001000000
001001011010111101001000000
111100101110000011001000000
011010111011000011001000000
000110101111100011001000000
110100011101010011001000000
001111001010110011001000000
010111010001110011001000000
101111000100101011001000000
110011100001011011001000000
100010110010111011001000000
011000011001111011001000000
010101011011000111001000000
001101110100100111001000000
010011100110100111001000000
100110010101100111001000000
100111100010010111001000000
000011101101010111001000000
100001010111010111001000000
100101110001001111001000000
011000110010011111001000000
100010001001111111001000000
001010111111010000101000000
101100110101110000101000000
101011110011001000101000000
111000111001101000101000000
100111001011101000101000000
001111101001011000101000000
110101001100111000101000000
100000101111111000101000000
110011011010100100101000000
010110111001100100101000000
111001101100010100101000000
101111001010010100101000000
000101011111010100101000000
000111100110110100101000000
110100100011110100101000000
100110101100101100101000000
001001010111101100101000000
010010001111011100101000000
111111000110000010101000000
011100111101000010101000000
111001110010100010101000000
010101111010001010101000000
011110010011001010101000000
100100011101101010101000000
011100001110011010101000000
100111100000111010101000000
111000010100111010101000000
011011000010111010101000000
101110011100000110101000000
010010111110000110101000000
001011100011100110101000000
100101110100010110101000000
001100011010110110101000000
010001001011110110101000000
110011001100001110101000000
111100000010101110101000000
001110110000011110101000000
110000100101011110101000000
010011101111000001101000000
011010110110100001101000000
011111001001100001101000000
100111000111010001101000000
110110110000110001101000000
010011011100110001101000000
101010101001110001101000000
011101101100001001101000000
110001011011001001101000000
101000011101011001101000000
101010000110111001101000000
001000111011100101101000000
000111111000010101101000000
010101100101010101101000000
111001010000110101101000000
101101010010001101101000000
000110010111001101101000000
001100100110101101101000000
001011010001011101101000000
010010100010111101101000000
101110100011000011101000000
111101100000010011101000000
110010100110010011101000000
001011000101110011101000000
110110000101001011101000000
001001101001101011101000000
000011110100011011101000000
000100011011011011101000000
100001001010111011101000000
111100010001000111101000000
011010000111000111101000000
100100001110100111101000000
110000101001100111101000000
010001010101100111101000000
011001011000001111101000000
000010111001001111101000000
100000110100101111101000000
000101010000111111101000000
010100111111100000011000000
011110101110010000011000000
010111011010110000011000000
011001101011101000011000000
111000111010011000011000000
001111010110011000011000000
101011010001111000011000000
001000011111111000011000000
111111000101000100011000000
110001111011000100011000000
100011111100010100011000000
110101100110010100011000000
110001010101110100011000000
111010101100001100011000000
001001110011011100011000000
001111001000111100011000000
110110000100111100011000000
111000100001111100011000000
100110011111000010011000000
001111000111100010011000000
101010110110010010011000000
110011011001010010011000000
011000110011110010011000000
110111010010001010011000000
110100101101001010011000000
101101101000101010011000000
011100011010101010011000000
100110110001101010011000000
011100000101111010011000000
011101001110000110011000000
111011001000100110011000000
101100001101100110011000000
101101000011010110011000000
000001110110110110011000000
000110101001110110011000000
010110000011101110011000000
010010011010011110011000000
001010010100111110011000000
011111010100100001011000000
111010011001100001011000000
000011110111100001011000000
100100010111110001011000000
101110110100001001011000000
100101111010001001011000000
101001001110101001011000000
000111001101101001011000000
001101011001011001011000000
010010100111011001011000000
011101110001000101011000000
100100111101000101011000000
001011101001100101011000000
101110010001010101011000000
010101101000110101011000000
101000001011110101011000000
010110001110001101011000000
010001110100101101011000000
100010010110101101011000000
111001000100011101011000000
000111111000100011011000000
100011001011100011011000000
011011100100010011011000000
000101100111010011011000000
010110100010110011011000000
010000111110001011011000000
111010100000101011011000000
010001001101011011011000000
100100001100111011011000000
111001100010000111011000000
110100000111000111011000000
110010110000010111011000000
000100111010010111011000000
101000011010001111011000000
001001010101001111011000000
100010100011001111011000000
001000101001011111011000000
000011100000111111011000000
011011101100100000111000000
101101110010010000111000000
110000011011110000111000000
110110011001001000111000000
101000110110101000111000000
011000101101011000111000000
101110101001000100111000000
101101010001100100111000000
011010110010010100111000000
011100001011010100111000000
100010100101110100111000000
110101101000001100111000000
001101011100001100111000000
010010011100101100111000000
110011110100000010111000000
011110110000100010111000000
100110101010100010111000000
110110001100010010111000000
001001101010110010111000000
101001011001001010111000000
101010100101001010111000000
010001010110011010111000000
110011000011000110111000000
010101100001100110111000000
000011011000110110111000000
000100010101110110111000000
010100100110001110111000000
001000001110101110111000000
100100010010011110111000000
001010000011011110111000000
011101011010000001111000000
110100101100100001111000000
110001010110100001111000000
101011011000010001111000000
010011110001010001111000000
011011100010001001111000000
001100001011101001111000000
100100110001011001111000000
101110000110000101111000000
100001001101010101111000000
001001100100110101111000000
010100000110110101111000000
100011001010001101111000000
000110110000101101111000000
000001100011101101111000000
010000010101011101111000000
011101000101000011111000000
001010010011100011111000000
001110010100010011111000000
100000100011110011111000000
010010001001101011111000000
100001000101101011111000000
000101101000011011111000000
000010001110011011111000000
111101001101101000000100000
101001110111101000000100000
110111010101011000000100000
011010110111100100000100000
011111000110110100000100000
111100111010001100000100000
011011101010011100000100000
101111001001011100000100000
010101011010111100000100000
111111010010010010000100000
101110101110010010000100000
011100110111010010000100000
010111100011110010000100000
001010011111110010000100000
010111111100001010000100000
001101111011001010000100000
110111001010101010000100000
010001101111011010000100000
001111010001111010000100000
110000011101111010000100000
111010101100100110000100000
110101010110100110000100000
000110111101010110000100000
111100110000110110000100000
101011011100001110000100000
001001101110101110000100000
010101110001011110000100000
101010100011011110000100000
100011010010111110000100000
001011111110010001000100000
101011010101110001000100000
100111001011110001000100000
110000101111110001000100000
010010111111001001000100000
110100110110011001000100000
001101011100111001000100000
001010100111111001000100000
010101111110000101000100000
001111110011000101000100000
010011101101100101000100000
101100101001110101000100000
011101000111001101000100000
111001010010101101000100000
111010100001101101000100000
111000011100011101000100000
001110001010111101000100000
000011110001111101000100000
001001111101100011000100000
110010111000110011000100000
111010110010001011000100000
100100111101001011000100000
100011001110011011000100000
100101101000111011000100000
110011100011000111000100000
111100001010100111000100000
101101000101100111000100000
100010001111100111000100000
110110001001010111000100000
000110110010110111000100000
110110010100001111000100000
101100100110001111000100000
011010001101001111000100000
001001001001111111000100000
110010011111100000100100000
011101111010010000100100000
101011101101010000100100000
011100001111110000100100000
111001011110001000100100000
110011111001001000100100000
010101110011101000100100000
001110010111011000100100000
011011110000111000100100000
111100010010111000100100000
010010101101111000100100000
100011100011111000100100000
110101001111000100100100000
001111101010100100100100000
101010111001100100100100000
111011000011100100100100000
100100111011010100100100000
101000010111110100100100000
010110011110001100100100000
110001010101101100100100000
111101100000011100100100000
100010011101011100100100000
011000100110111100100100000
010011011011010010100100000
001110111000110010100100000
110000110110110010100100000
111000101001110010100100000
100100111010101010100100000
000111100110101010100100000
101111000100011010100100000
011111010100000110100100000
011100101110000110100100000
100001100111010110100100000
010010101010110110100100000
001110000011110110100100000
010011110010001110100100000
111110000001001110100100000
101001101001001110100100000
001100011101001110100100000
110000111000011110100100000
000101101100011110100100000
101010001000111110100100000
101100111100010001100100000
011111000101010001100100000
110001010111010001100100000
101111100000110001100100000
101011110100001001100100000
011101011001001001100100000
110110100010101001100100000
001111010010101001100100000
010001111100011001100100000
000100101111011001100100000
111001000100111001100100000
110010111100000101100100000
000101011101100101100100000
010100010011110101100100000
110011000110001101100100000
010001101011001101100100000
101101001000101101100100000
111000000011011101100100000
100110110110000011100100000
011110100001100011100100000
010110101100010011100100000
001000111110001011100100000
010101100101001011100100000
001011001011001011100100000
100111000001101011100100000
010010010110011011100100000
010101000010111011100100000
001011100100100111100100000
110001001100100111100100000
010101011000010111100100000
101000001101010111100100000
001100010100110111100100000
100010100001110111100100000
011100010010001111100100000
011000101000101111100100000
000100110001101111100100000
010010000011101111100100000
001001000110011111100100000
110110101111000000010100000
100011111101100000010100000
100111110110010000010100000
001011110011110000010100000
111010011101001000010100000
111101000110011000010100000
001011001111011000010100000
011100110100111000010100000
101110000011111000010100000
111011010100100100010100000
110011101010100100010100000
111100100110100100010100000
000111100111100100010100000
111101001000110100010100000
000011111110001100010100000
101100011100101100010100000
010110111000011100010100000
101000110110011100010100000
001101100001111100010100000
100010101001111100010100000
010010010101111100010100000
111110110100000010010100000
010111010111000010010100000
100101011011100010010100000
010010111011100010010100000
101010111001010010010100000
111001010011001010010100000
000100110111101010010100000
110100101010011010010100000
101100001101011010010100000
010110010010111010010100000
011111100010000110010100000
011100011010010110010100000
100110000111010110010100000
000101101010110110010100000
110101000101001110010100000
100000111011001110010100000
110001011000101110010100000
111010000010101110010100000
010100001110101110010100000
101110010000011110010100000
000010100110111110010100000
111101101010000001010100000
011110110010100001010100000
111011001001010001010100000
101111000101001001010100000
100110011001101001010100000
000001111011101001010100000
101011100010011001010100000
000111011010011001010100000
100001001101111001010100000
110000010011111001010100000
101011101100000101010100000
101100001111000101010100000
000110111100100101010100000
011001001110010101010100000
010101100011010101010100000
011000110001110101010100000
100100110010101101010100000
011010010010011101010100000
001011000100111101010100000
110100110011000011010100000
100001101111000011010100000
111001010100010011010100000
000111101001010011010100000
101100100010110011010100000
000111000110110011010100000
010100010101110011010100000
011100101100001011010100000
001010101010101011010100000
000010011101011011010100000
000100001011111011010100000
010010011110000111010100000
011101001001000111010100000
001110010101000111010100000
010101100100100111010100000
101000010110100111010100000
001101110000010111010100000
010011000101010111010100000
100001100100011111010100000
111000111011000000110100000
000101111110100000110100000
001110101011010000110100000
010110011001110000110100000
111100101000101000110100000
010011001110101000110100000
001011101001101000110100000
100101001010111000110100000
101010001110100100110100000
010001011011100100110100000
000011101100110100110100000
100101000101110100110100000
101100010011001100110100000
101001001100011100110100000
000100010110111100110100000
101001101100100010110100000
111100000011100010110100000
100010100111100010110100000
011110000110010010110100000
010001001101110010110100000
011001101010001010110100000
101010010001101010110100000
110100010100011010110100000
110011000010011010110100000
001000110010111010110100000
100111001010000110110100000
011010001011000110110100000
001101011000100110110100000
000011010110010110110100000
110000001110010110110100000
011010010000110110110100000
010100101001001110110100000
001110100000101110110100000
000010011010101110110100000
000101000011101110110100000
000010110001011110110100000
101101010110000001110100000
011001101101000001110100000
110010010100110001110100000
011001010010110001110100000
000001100111110001110100000
110101001100001001110100000
011100100011001001110100000
000010110110101001110100000
000111100100011001110100000
110001100001011001110100000
001000010101111001110100000
100101101001000101110100000
010111001000100101110100000
001010000111001101110100000
001001110000101101110100000
100000001011101101110100000
100010011011000011110100000
100101110000100011110100000
001011010001010011110100000
010011100000101011110100000
101001000010101011110100000
101010100010000111110100000
010001110001000111110100000
100000010101001111110100000
110100000000101111110100000
000100100010011111110100000
111100011110010000001100000
001111110101010000001100000
010011011110011000001100000
011101100011011000001100000
110010110100111000001100000
110110010111000100001100000
010111101001010100001100000
011011010011010100001100000
101011101000110100001100000
111000011001110100001100000
000010101111110100001100000
110111011000001100001100000
010111100100101100001100000
101110010010101100001100000
100001100110111100001100000
100100110001111100001100000
101111110000100010001100000
100011101110100010001100000
011000111110100010001100000
110110011001100010001100000
101101101001010010001100000
010110001110110010001100000
110001010011110010001100000
101101010110001010001100000
010100011111001010001100000
100011010101101010001100000
101010001011101010001100000
100110111000011010001100000
011110010100011010001100000
101000110101011010001100000
000111001011011010001100000
110001111100000110001100000
000111110110000110001100000
111000101010010110001100000
110011000110010110001100000
100111010001010110001100000
001110100100110110001100000
000000111101101110001100000
001100010011011110001100000
100000001111011110001100000
011100001000111110001100000
010011000001111110001100000
001111101100100001001100000
011001011011100001001100000
100010110111010001001100000
101001001111010001001100000
110110000101110001001100000
111011001100001001001100000
101000111100101001001100000
001110110000111001001100000
011111001010000101001100000
111001101001000101001100000
000011111010100101001100000
001001100111100101001100000
010100001111010101001100000
001011010110001101001100000
011000001110101101001100000
010100010101101101001100000
000101110010011101001100000
010010011000111101001100000
000100101100111101001100000
110010101101000011001100000
000011011111000011001100000
111000100011100011001100000
010101000111100011001100000
100100110100110011001100000
010111100010001011001100000
011001110001001011001100000
111100001001001011001100000
110101010000101011001100000
001000010111101011001100000
111001000010011011001100000
101101011000000111001100000
001010101110000111001100000
100000111001010111001100000
001011010000110111001100000
010100111000001111001100000
110000010011001111001100000
101001100000101111001100000
000001011100011111001100000
110011100101100000101100000
100101010111100000101100000
100011011001110000101100000
111010100110001000101100000
001001101111001000101100000
000111111000101000101100000
001010011110101000101100000
001110100011101000101100000
110100101001011000101100000
101100001011100100101100000
011011001000101100101100000
011000011010011100101100000
101100000110011100101100000
000010110110011100101100000
010011010110100010101100000
110010110001010010101100000
000100100111110010101100000
100011011010001010101100000
010100101100101010101100000
010001011001101010101100000
001000001101111010101100000
001101000110100110101100000
100001110001100110101100000
100010101100010110101100000
010100110010010110101100000
111001000001010110101100000
101000110010001110101100000
010001000111001110101100000
110110001110000001101100000
111010010101000001101100000
110101100011000001101100000
100011101010010001101100000
100110010100101001101100000
010000111010101001101100000
110111000000011001101100000
001010101100011001101100000
001001100010111001101100000
001100011110000101101100000
011110010000100101101100000
101011000100010101101100000
001100110001010101101100000
110000100100110101101100000
100010010010110101101100000
100100011001001101101100000
100001000001111101101100000
010011111000000011101100000
011001001110000011101100000
100101001101000011101100000
101001010011000011101100000
010000110111000011101100000
101011001000100011101100000
001100101010100011101100000
001110000110001011101100000
100000101011001011101100000
110000000110101011101100000
000010100101101011101100000
101010010000011011101100000
001101000001011011101100000
000100001001110111101100000
110010100000001111101100000
000101001010001111101100000
010100000100011111101100000
101111010011000000011100000
001100111001110000011100000
110010100011110000011100000
110001110001101000011100000
100100101011101000011100000
011010110001011000011100000
010110001101011000011100000
100010011011011000011100000
000101010011111000011100000
001101110010100100011100000
100000111110100100011100000
010101001101100100011100000
001011100110010100011100000
101000101101010100011100000
010101010110001100011100000
101011100001001100011100000
001001110111000010011100000
010110100101100010011100000
101110100010001010011100000
000101101110001010011100000
110010000111001010011100000
000011100011101010011100000
001001111000011010011100000
011000001011011010011100000
100011001000111010011100000
100000010110111010011100000
111000110001000110011100000
001100101011000110011100000
010011110000100110011100000
110000001011100110011100000
001011001001010110011100000
010000010111010110011100000
000110011100001110011100000
001101000100011110011100000
010000101100011110011100000
011100011101000001011100000
101010101011000001011100000
100101100110100001011100000
101001110000110001011100000
010011001011001001011100000
010010101100101001011100000
101100010010011001011100000
110000001110011001011100000
110100100000111001011100000
101110100000100101011100000
010010000111100101011100000
000001110101010101011100000
001100100101001101011100000
010001000010111101011100000
111111000000000011011100000
101010011100000011011100000
100110010010100011011100000
010011010010010011011100000
011100100001010011011100000
001001000011110011011100000
000111010001001011011100000
011001001000101011011100000
001110001000011011011100000
000000110011011011011100000
100000100101100111011100000
000010001010110111011100000
100001001001001111011100000
010101110101000000111100000
011100010110100000111100000
001101101100010000111100000
010111100010010000111100000
100001011110010000111100000
110101010000110000111100000
011010001010110000111100000
100011101100001000111100000
010001100100111000111100000
101010110100000100111100000
101001101010000100111100000
100100100111000100111100000
110011001000010100111100000
111001010000001100111100000
011110000010001100111100000
000011010011001100111100000
100110100000011100111100000
000101001001011100111100000
010000100011011100111100000
100100111100000010111100000
001110001101000010111100000
010101001010100010111100000
101000011010100010111100000
101011100000010010111100000
000110011010010010111100000
011000011100001010111100000
011011000001001010111100000
001100110001001010111100000
101100000100101010111100000
000110000001111010111100000
011001100100000110111100000
010110010001000110111100000
110010000100100110111100000
000001010100101110111100000
001000110110010001111100000
110010010010001001111100000
000110101010001001111100000
000000011111001001111100000
010100011000011001111100000
110100110000000101111100000
001010011000001101111100000
010000101010010011111100000
100100000110010011111100000
011000000010100111111100000
100001010000010111111100000
111110100110110000000010000
110100011111110000000010000
011111001110101000000010000
001001111111100100000010000
100101111011001100000010000
011010011011101100000010000
110101001110011100000010000
010111100101011100000010000
011000110111011100000010000
100110101010111100000010000
100001010111111100000010000
111010111001100010000010000
101001011111010010000010000
110111100100101010000010000
101101110001101010000010000
101111000011011010000010000
001110101001111010000010000
100111011101000110000010000
001110111011000110000010000
101110000111100110000010000
001101110110010110000010000
111001010100110110000010000
111100001001110110000010000
111000101010101110000010000
110010110100011110000010000
000101011100111110000010000
100011100001111110000010000
001111111010100001000010000
100110111101100001000010000
011111100001110001000010000
111111001001001001000010000
110011110011001001000010000
101010011111001001000010000
001100110111101001000010000
001111010101011001000010000
100001101111011001000010000
100111001100111001000010000
011000101110111001000010000
010010111110100101000010000
111001011001100101000010000
100100111110010101000010000
010101100011101101000010000
011001111000011101000010000
010110110000111101000010000
110101101010100011000010000
111001110010010011000010000
011110001011010011000010000
100100110011110011000010000
000011111110001011000010000
001110011100101011000010000
110001010101101011000010000
111010011000011011000010000
010101001001111011000010000
011101010101000111000010000
011011001010100111000010000
101001100110100111000010000
110010010011100111000010000
110110000110010111000010000
111010100001010111000010000
010001100111010111000010000
011011100100001111000010000
000011011001011111000010000
100100100100111111000010000
100111011110001000100010000
111010101011001000100010000
101110010101101000100010000
001101101011101000100010000
011001011010111000100010000
111101100010100100100010000
100111110010010100100010000
101100101101010100100010000
110000111010110100100010000
110100100111001100100010000
010001011111001100100010000
011011000110011100100010000
100011011000111100100010000
011011001111000010100010000
011111101000100010100010000
001111010010110010100010000
110011001001110010100010000
001111110100001010100010000
101101001101001010100010000
110101110000011010100010000
111000101100011010100010000
000001110111011010100010000
010010011100111010100010000
010100010011111010100010000
111100110100000110100010000
101111100001000110100010000
100101001011100110100010000
000101111001010110100010000
100100010111010110100010000
001010001110110110100010000
101000100011110110100010000
001010100111001110100010000
000110011001101110100010000
001001101000111110100010000
000010110010111110100010000
110110001011100001100010000
001010101111100001100010000
110111011000010001100010000
011011101100010001100010000
010101110011010001100010000
101000111011010001100010000
010101001110110001100010000
110001100101110001100010000
110110110100001001100010000
010011111000101001100010000
101011001010101001100010000
110000011110101001100010000
000111100101101001100010000
011100001101011001100010000
001011100011011001100010000
011001110110000101100010000
000101101111000101100010000
111010100100100101100010000
101100011100100101100010000
001111010001100101100010000
111000010101010101100010000
001110000111010101100010000
011110001000110101100010000
100000001111110101100010000
111100000001101101100010000
010010011010011101100010000
011100111010000011100010000
000111011011000011100010000
000000111110110011100010000
010111001100001011100010000
111000110001001011100010000
011101000011001011100010000
100010001101101011100010000
010000100111101011100010000
100011010010011011100010000
101010100000111011100010000
001101000100111011100010000
110110101000000111100010000
100001110011000111100010000
001010111000100111100010000
011000001101100111100010000
110100010000110111100010000
010000111100001111100010000
000100101010101111100010000
100101001000011111100010000
011101111100100000010010000
111100101011100000010010000
011001101111010000010010000
001110011101110000010010000
110101110110001000010010000
101110111001001000010010000
100011001111101000010010000
101010100111011000010010000
101101011000111000010010000
001001110110111000010010000
111010001001111000010010000
010101010101111000010010000
101110101100100100010010000
110101011010100100010010000
011011010001110100010010000
100111001001110100010010000
110010111010001100010010000
101111000110001100010010000
011100001111001100010010000
001100111010101100010010000
000010110111101100010010000
110111010000011100010010000
111100000010111100010010000
011110100111000010010010000
001011101011100010010010000
110001111100010010010010000
100111110001010010010010000
111101000101010010010010000
011100001110110010010010000
010010111101001010010010000
111110010000101010010010000
010001101110101010010010000
110000001111011010010010000
101000010011111010010010000
011001111010000110010010000
001100110101100110010010000
011101000011100110010010000
000110101110010110010010000
110110100000110110010010000
111000000101101110010010000
001010001101011110010010000
010010111001110001010010000
000111010011110001010010000
001101101101001001010010000
110111000010101001010010000
100011111000011001010010000
111000110100011001010010000
011000011011011001010010000
010011011011000101010010000
001110010110100101010010000
100101100101100101010010000
100000111011100101010010000
101011010100010101010010000
010111000100110101010010000
001011110010001101010010000
001001001011101101010010000
001110000001111101010010000
101111001010000011010010000
101010110011000011010010000
111011000100100011010010000
110100110100100011010010000
100010101110100011010010000
001101011001100011010010000
010100010111001011010010000
011000111000101011010010000
000110110010101011010010000
001001110001011011010010000
100011000101011011010010000
110001100000111011010010000
101010001001100111010010000
011100100010010111010010000
100101010010010111010010000
101000110000110111010010000
000010011100110111010010000
001001000101110111010010000
001110101000001111010010000
110000100110001111010010000
100100000011101111010010000
010001010100011111010010000
100010001010011111010010000
111001010011100000110010000
100100110111100000110010000
011101010110010000110010000
010110001111010000110010000
000111111000110000110010000
100011010101110000110010000
100001101011110000110010000
011010110100101000110010000
010101101100011000110010000
111001001110000100110010000
011110010101000100110010000
011011100011000100110010000
010011001010110100110010000
001000111001110100110010000
010101110001001100110010000
011111000000101100110010000
100001110010101100110010000
100100010001111100110010000
110010100101010010110010000
101101100000110010110010000
101000101001101010110010000
110010000011101010110010000
000001011011101010110010000
100010101011000110110010000
010010101100100110110010000
101011001000010110110010000
100010011100001110110010000
110101000010001110110010000
011000010010011110110010000
010001001001011110110010000
010100000100111110110010000
010101101001100001110010000
001101001011010001110010000
001100101100110001110010000
001010110010110001110010000
011001011100001001110010000
000010010111011001110010000
100000100110111001110010000
001101111000000101110010000
010110100110000101110010000
110100001101000101110010000
101100100011000101110010000
001000011111000101110010000
010000110101100101110010000
100011000011100101110010000
110101100000010101110010000
100010110001010101110010000
000001010110110101110010000
011000000011110101110010000
110001001000101101110010000
100110000100101101110010000
110000011001100011110010000
001100000111100011110010000
010100011100010011110010000
100110000011010011110010000
111100000100001011110010000
010001110010001011110010000
001010011001001011110010000
011001010000100111110010000
000110100001100111110010000
001010000010101111110010000
000010100100011111110010000
011011110111000000001010000
111001101110100000001010000
010101111110010000001010000
010111011011001000001010000
111110000011101000001010000
100101100111101000001010000
100101011101011000001010000
101010011010111000001010000
110011000101111000001010000
111110110001000100001010000
110111000110100100001010000
101011011001010100001010000
010011101100110100001010000
000100111101110100001010000
111101100100001100001010000
110101010001101100001010000
000111101001101100001010000
010100100110111100001010000
011000001101111100001010000
000101111011100010001010000
111101001010010010001010000
011101110001010010001010000
111010010011010010001010000
000111010111010010001010000
110010101010110010001010000
001011111000101010001010000
110000011011101010001010000
111110100000011010001010000
100110010100111010001010000
010001110100111010001010000
001001001110111010001010000
110101110010000110001010000
110010100111000110001010000
000011111010010110001010000
010010011001110110001010000
001110010101001110001010000
101100100011001110001010000
101001001001101110001010000
101000011100011110001010000
100101000010111110001010000
111011011010000001001010000
001111001111000001001010000
111100001101100001001010000
010110101101010001001010000
001001111101010001001010000
000010011111110001001010000
110001111100001001001010000
110010100110101001001010000
011010110001101001001010000
001011001001111001001010000
011010011101000101001010000
010100110111000101001010000
101010110010100101001010000
100001110001110101001010000
000111110100001101001010000
111100001010001101001010000
000001101110101101001010000
001010001110011101001010000
110010010001011101001010000
000111000011011101001010000
000010100101111101001010000
101111010001000011001010000
011110000110100011001010000
010000111101100011001010000
011100101000110011001010000
111001000001110011001010000
001010100011110011001010000
101010101001001011001010000
010011000111001011001010000
110011001000101011001010000
000110110001011011001010000
000001010011111011001010000
101110100100000111001010000
100011001110000111001010000
001001101011000111001010000
001110010010010111001010000
110000001011010111001010000
100110011000001111001010000
001101000110001111001010000
010100010010101111001010000
110111001101000000101010000
011100011100110000101010000
010010110101110000101010000
101001011100101000101010000
001011100110101000101010000
010001101101101000101010000
100010111100011000101010000
011001010101011000101010000
000110001101111000101010000
101010101110000100101010000
110001110101000100101010000
001101100101100100101010000
010110010011010100101010000
001001110010110100101010000
110010001001101100101010000
011000100011101100101010000
110100011000011100101010000
011010010000111100101010000
110101010100100010101010000
001110001011100010101010000
001110100110010010101010000
100110011001010010101010000
010000111011010010101010000
110000110110001010101010000
100101010011001010101010000
100010010110100110101010000
110011010000010110101010000
001001000111010110101010000
000100011110001110101010000
001100000001111110101010000
100100011111000001101010000
110011010001100001101010000
000110110011100001101010000
011001000111100001101010000
001011010110010001101010000
000101010101110001101010000
100100111000101001101010000
101000100101101001101010000
010101100000111001101010000
010000001011111001101010000
111111000000000101101010000
110001101010000101101010000
000111001100100101101010000
010011001001010101101010000
101100100000110101101010000
101010010100001101101010000
001101001001001101101010000
100011100000101101101010000
000000011101101101101010000
100100000101011101101010000
111000011100000011101010000
100010110101000011101010000
000011101010100011101010000
001101011000010011101010000
011000100101010011101010000
100101100100001011101010000
001000001111001011101010000
100110000010101011101010000
001000110010101011101010000
010100100100100111101010000
010000010110010111101010000
000001100001011111101010000
111000111101000000011010000
000110111011010000011010000
111010110000110000011010000
100101110100110000011010000
001101100011110000011010000
100011110101001000011010000
001011101100011000011010000
010110100001111000011010000
101100110110000100011010000
110110001011000100011010000
011110100010100100011010000
101010010101100100011010000
000001011011110100011010000
011100010100101100011010000
000111010010101100011010000
011001001010011100011010000
101100001001011100011010000
000100010111011100011010000
100000001110111100011010000
110010001101100010011010000
001100101101010010011010000
110001100011010010011010000
110100100010101010011010000
000101110010011010011010000
010110000110011010011010000
000010001011111010011010000
010110110100000110011010000
100001000111100110011010000
001111100000010110011010000
100100011000110110011010000
010000100101110110011010000
101100110001100001011010000
110100110010010001011010000
111010000101010001011010000
010001010111010001011010000
110001001100110001011010000
101011000011001001011010000
011010001010101001011010000
011101000001101001011010000
001100100110011001011010000
100000011001111001011010000
010001101101000101011010000
010110011000010101011010000
001101010000110101011010000
110100000001110101011010000
100101001100001101011010000
010111100001000011011010000
101001100101000011011010000
001010110100100011011010000
100110101000010011011010000
100011010000110011011010000
000001101001110011011010000
000110000101110011011010000
011000100011001011011010000
000101001011001011011010000
000001011100101011011010000
101001001000011011011010000
001100011100000111011010000
110001010001000111011010000
010000001110100111011010000
011010000000110111011010000
000010010001101111011010000
001110011110000000111010000
010101110010100000111010000
101010001011010000111010000
100110110010001000111010000
001111010001001000111010000
010100101011001000111010000
011110001000011000111010000
101001100001011000111010000
001100010010111000111010000
000011110001100100111010000
011001001001100100111010000
000000101111100100111010000
100000011011001100111010000
001010101000101100111010000
110001011010000010111010000
110100110001000010111010000
010010010111000010111010000
111100001000100010111010000
101011000001100010111010000
000101001101100010111010000
011101100000001010111010000
010011010000101010111010000
000110100100101010111010000
001000010101101010111010000
011010011000000110111010000
100001101000100110111010000
010010111010000001111010000
100011100110000001111010000
101101000100100001111010000
100010011100100001111010000
101000101010100001111010000
001110100001010001111010000
110000101001010001111010000
110010000010110001111010000
110101010000001001111010000
000011101001001001111010000
000011000100111001111010000
001000110001001101111010000
010010000011001101111010000
001011001100000011111010000
101100010010000011111010000
011001000010010011111010000
000100001010110011111010000
101000000001010111111010000
010100001000001111111010000
001111010111100000000110000
101110011011010000000110000
111101010001110000000110000
010110011101101000000110000
000111111001011000000110000
111001001011011000000110000
110001101100111000000110000
000101001111111000000110000
101101100111000100000110000
111000001111100100000110000
110101110100010100000110000
100011101011010100000110000
000011011101110100000110000
001110110110001100000110000
111001110001001100000110000
011110101000101100000110000
101011100100101100000110000
001101011001101100000110000
001000011110111100000110000
100101111100100010000110000
111001011010100010000110000
110011000111100010000110000
001001100111110010000110000
101011101010001010000110000
011111100001001010000110000
111100000110101010000110000
010100101011101010000110000
011101001100011010000110000
100010010111011010000110000
111111000000100110000110000
110100100101100110000110000
110010011010010110000110000
011010000111010110000110000
101010010001110110000110000
000111010011001110000110000
100010111000101110000110000
010100010110011110000110000
001100100010111110000110000
111000111110000001000110000
010111110101000001000110000
110111100010010001000110000
011010110011010001000110000
010001110110110001000110000
100110111010001001000110000
010011001101011001000110000
111100001000111001000110000
000010111100111001000110000
101000110010111001000110000
011100011011000101000110000
110100111000100101000110000
001100101110100101000110000
011000101101010101000110000
101110000100110101000110000
010011000011110101000110000
101000010101101101000110000
100101010001011101000110000
100001001010111101000110000
011011011100000011000110000
001111100110000011000110000
110110001100100011000110000
101001101100010011000110000
011110010000110011000110000
000100101101110011000110000
101100010011001011000110000
010011010010101011000110000
100001100011101011000110000
010000111010011011000110000
010010111001000111000110000
001000110111000111000110000
100011110000010111000110000
001111000001010111000110000
010001001110001111000110000
000101101001001111000110000
100010100101001111000110000
000110001100011111000110000
110010000000111111000110000
111010110010100000100110000
100101101110010000100110000
011010011110010000100110000
010101011101010000100110000
011101100100110000100110000
001100110011110000100110000
011100111100001000100110000
010111101010001000100110000
110101011000101000100110000
011000010111101000100110000
001010101010111000100110000
101111001100000100100110000
110110011001000100100110000
111001010010010100100110000
110011000101010100100110000
101100110000101100100110000
000011010110101100100110000
010000111001101100100110000
100110000011101100100110000
010101000001111100100110000
101010111100000010100110000
010001111110000010100110000
000110011110100010100110000
111110001000010010100110000
100011100100110010100110000
100000011011110010100110000
000101010101101010100110000
000101011010011010100110000
110000100011011010100110000
010011011000100110100110000
001100101001100110100110000
001001010011100110100110000
100001011100010110100110000
010111000010010110100110000
011100010001010110100110000
110100001100001110100110000
011010000100101110100110000
100111000110100001100110000
101001110001100001100110000
110100010101100001100110000
000011011010110001100110000
011000011001110001100110000
100101001011001001100110000
100000110101011001100110000
000110010001111001100110000
011101100001000101100110000
100010101010100101100110000
001010110100010101100110000
010001101000110101100110000
000111011000001101100110000
001001101100001101100110000
001010001001101101100110000
010010110100100011100110000
101010000011100011100110000
010001001011100011100110000
000101110100010011100110000
110101000001010011100110000
110010001010001011100110000
011001100000011011100110000
110000000111000111100110000
110001010000001111100110000
000000011011001111100110000
011101110011000000010110000
110011010011010000010110000
011000111010110000010110000
101100100101110000010110000
001111011100001000010110000
100110100110101000010110000
011100101001011000010110000
010101100010111000010110000
111110010010000100010110000
100110110101000100010110000
001011111000010100010110000
110010001100110100010110000
101010100010110100010110000
111011001000001100010110000
100001101101001100010110000
110000110100101100010110000
110100001001101100010110000
011001100100011100010110000
001101010010011100010110000
000110001011011100010110000
101100111010000010010110000
110111001001000010010110000
101010001111000010010110000
011000101101100010010110000
010111100100010010010110000
101001001001110010010110000
011000110110001010010110000
001101001010101010010110000
000100111100011010010110000
101001110100000110010110000
011110001100000110010110000
000001111001100110010110000
010000101011010110010110000
111100100000001110010110000
011000011001001110010110000
110011100001100001010110000
011110000101100001010110000
010000011111100001010110000
011101011000010001010110000
111100000011010001010110000
000100110111010001010110000
100110110000110001010110000
001010001011110001010110000
000101110100101001010110000
010110010100011001010110000
101010010001011001010110000
011100110100000101010110000
110001000110100101010110000
010101010001100101010110000
000101101100010101010110000
010000110011001101010110000
110010010101000011010110000
001001110010100011010110000
000001011011010011010110000
100101000110001011010110000
011001000101001011010110000
001100100001101011010110000
000011001001101011010110000
010010100001011011010110000
011000000010111011010110000
010110000011000111010110000
000101000000111111010110000
110111010100000000110110000
101001011101000000110110000
100111100011000000110110000
101110001001100000110110000
110010111000010000110110000
001001001110110000110110000
010001110001110000110110000
010010100111001000110110000
000000111011011000110110000
010110110000100100110110000
011100001010100100110110000
101100010100010100110110000
111000001001010100110110000
000010000111110100110110000
000101001110001100110110000
010000011100011100110110000
100010010010011100110110000
000100100101011100110110000
101011010010000010110110000
000110111001000010110110000
001111000100100010110110000
001000110101010010110110000
000101000111010010110110000
010110001000101010110110000
000011001100011010110110000
010000010110100110110110000
110001000001100110110110000
100100101000010110110110000
100011100000001110110110000
101000001010001110110110000
011011001010000001110110000
101010100101000001110110000
001110010011000001110110000
011000100110100001110110000
110110000001001001110110000
010100010010101001110110000
000100001101101001110110000
001100110000011001110110000
010001000110011001110110000
100001010000111001110110000
100001011010000101110110000
101010010000100101110110000
000100011001010101110110000
010010101000001101110110000
000011000001011101110110000
001000011100100011110110000
100000110010010011110110000
101101000000000111110110000
000001100110000111110110000
100000000100110111110110000
011110110100100000001110000
110001011101100000001110000
111010101100010000001110000
001111101010010000001110000
100111010010011000001110000
000000110111111000001110000
011010111010000100001110000
010100011110100100001110000
110000110011100100001110000
100110100110010100001110000
001101001101010100001110000
110101000011010100001110000
110110010000110100001110000
101000110100110100001110000
100100111100001100001110000
111000010110001100001110000
110011100000011100001110000
001110011000011100001110000
111110000101000010001110000
100100110111000010001110000
010111011000010010001110000
010010110110010010001110000
100011001101010010001110000
111011010000001010001110000
001010110011001010001110000
110010100001101010001110000
000110000111101010001110000
100001011011000110001110000
000101100001110110001110000
110110000010001110001110000
000001110010101110001110000
101110010110000001001110000
010011001110100001001110000
100101101001100001001110000
001101010011010001001110000
010100110001110001001110000
001101111000001001001110000
001011100101001001001110000
100100001110101001001110000
100010010011101001001110000
001000101011101001001110000
011110000010011001001110000
111000100001011001001110000
100011010101000101001110000
000110011001100101001110000
110001011000010101001110000
101001100010010101001110000
101110000001001101001110000
010101001000101101001110000
000110100010101101001110000
110110110000000011001110000
010101101100000011001110000
000111010100100011001110000
001010001101100011001110000
001000011110010011001110000
110100000010110011001110000
011000100100101011001110000
101100000100011011001110000
000100011000111011001110000
110000010100100111001110000
011100000001100111001110000
001011001000001111001110000
110000101111000000101110000
011111000010100000101110000
111100110000010000101110000
100110101000110000101110000
001001101001110000101110000
101100101010001000101110000
101010011001001000101110000
100110100101001000101110000
111001100000101000101110000
011100001001101000101110000
100001000111011000101110000
001111110000000100101110000
010011100110000100101110000
000010111100100100101110000
010110000101100100101110000
010100101100010100101110000
000101001010110100101110000
000101100011001100101110000
110000000010111100101110000
101001100110000010101110000
001011010101000010101110000
011000110001100010101110000
000010101110001010101110000
110010000100011010101110000
001001010000111010101110000
010101001001000110101110000
101000000101100110101110000
000110010100010110101110000
101010000010010110101110000
010001000100110110101110000
001100100100001110101110000
000111000000101110101110000
100000010001011110101110000
011101010100000001101110000
001100101101000001101110000
011010101000100001101110000
100000110110100001101110000
111000001010010001101110000
000110001011010001101110000
010010011100001001101110000
000100010110011001101110000
000001011001011001101110000
100101010000100101101110000
000000100111010101101110000
100010001000011101101110000
001000000100111101101110000
011010010010000011101110000
010010000001110011101110000
010100010001001011101110000
100100100001000111101110000
111101001100000000011110000
110010010110100000011110000
010001100111100000011110000
110100011001010000011110000
101100001010110000011110000
010011001001110000011110000
001100011011001000011110000
101001010100011000011110000
100001101010011000011110000
000011110000111000011110000
010101111000000100011110000
010011010100010100011110000
011100000110010100011110000
001000101110001100011110000
000010111001001100011110000
011010000001101100011110000
000001000101111100011110000
001110101000100010011110000
010100010011100010011110000
010001001110010010011110000
001110010001010010011110000
011001100000110010011110000
010011101000001010011110000
110001000100101010011110000
001011000010011010011110000
001010100101000110011110000
000100100110100110011110000
100110000001100110011110000
001000110010010110011110000
010100000001011110011110000
100000100000111110011110000
001011011001000001011110000
110100100101000001011110000
000101011010100001011110000
001111000100010001011110000
011000010100110001011110000
000000101110110001011110000
111000011000001001011110000
000101100001011001011110000
011011100000000101011110000
100011001000100101011110000
001000010011100101011110000
100000010110010101011110000
110010000100001101011110000
100001111000000011011110000
111000000110000011011110000
010010011000100011011110000
100100001010000111011110000
000000001101010111011110000
000000110100001111011110000
001001110100100000111110000
011101000001010000111110000
101000010001110000111110000
110001001001001000111110000
110010100001000100111110000
110000011000100100111110000
100001100100010100111110000
001010001100010100111110000
001001000010101100111110000
100010110000100010111110000
000010100011010010111110000
100001000010110010111110000
000001100101001010111110000
000000001001101110111110000
000000000110011110111110000
000110110100000001111110000
001101100010000001111110000
010011000101000001111110000
100100000011100001111110000
100101001000010001111110000
010000100001101001111110000
001000000011011001111110000
000100101000100101111110000
100000100010001101111110000
000010000110100011111110000
000001010001100011111110000
100000001100001011111110000
101111100011110000000001000
111011010011011000000001000
011010101111011000000001000
111111100100100100000001000
011101011101100100000001000
110001101111100100000001000
010011111110010100000001000
100111111001010100000001000
100010011111110100000001000
100111001110101100000001000
010100110111101100000001000
101111010100011100000001000
010111100010111100000001000
101000110011111100000001000
010110111101100010000001000
100100111111010010000001000
101001101101110010000001000
001111010110101010000001000
011110100011101010000001000
101000011111101010000001000
010011110001111010000001000
010100001111111010000001000
111100101100010110000001000
001001111011010110000001000
001110010101110110000001000
010010111011001110000001000
101100111000101110000001000
001011011000111110000001000
111001111100010001000001000
110110011100110001000001000
011111010010110001000001000
110100101111001001000001000
110111000101101001000001000
100011110100111001000001000
000101111011100101000001000
011110110001010101000001000
100011101010110101000001000
011100001110110101000001000
111100011001001101000001000
101011100101001101000001000
111001101000101101000001000
010010011101011101000001000
001110100100111101000001000
010111101110000011000001000
100011111101000011000001000
110011000111010011000001000
111000110001110011000001000
100110011011001011000001000
011001011010101011000001000
111010100100011011000001000
111100001010011011000001000
010101010100111011000001000
000110101010111011000001000
101110001110000111000001000
101101010010100111000001000
101101100001010111000001000
011001001101010111000001000
110100010011010111000001000
111001010100001111000001000
011011000011001111000001000
001100010111001111000001000
000101101100101111000001000
010010010010111111000001000
101101011111000000100001000
001111101101100000100001000
111100110011010000100001000
111011000101110000100001000
010110010111110000100001000
001110111011001000100001000
010110101110101000100001000
011101000110111000100001000
110001101001111000100001000
111101101001000100100001000
100111100111000100100001000
011100111010100100100001000
111010100110010100100001000
101001011100110100100001000
011001010011110100100001000
001011110110001100100001000
100100111110001100100001000
000001101111011100100001000
100101100100111100100001000
111011011100000010100001000
111110010010100010100001000
011111000011010010100001000
000111110100110010100001000
011110001100110010100001000
110101101100001010100001000
001101110010011010100001000
000010111110011010100001000
101000100110111010100001000
001010010011111010100001000
101001101110000110100001000
001010011111000110100001000
000111011010100110100001000
111010100001100110100001000
110001011001010110100001000
000100110011110110100001000
011001001100101110100001000
000111000101101110100001000
100001100011101110100001000
010100011100011110100001000
000001010110111110100001000
000110111101010001100001000
100101111000110001100001000
011000101101110001100001000
101110011100001001100001000
111110100001001001100001000
111001001101001001100001000
000111001111001001100001000
111011010000101001100001000
011001110001011001100001000
010011001010111001100001000
001100011010111001100001000
100100100011111001100001000
110111001100000101100001000
110001110100100101100001000
001101000111100101100001000
001000111110010101100001000
101011000011010101100001000
011101100000110101100001000
000011011100101101100001000
101010110000011101100001000
111100000100011101100001000
100001010101011101100001000
000100001101111101100001000
011110011001000011100001000
011001010111000011100001000
100011001110100011100001000
110010010101100011100001000
110100100100110011100001000
000101111001001011100001000
110000101010101011100001000
001001101100011011100001000
010110000001111011100001000
110011010010000111100001000
100100110101000111100001000
010101100011000111100001000
010011101000100111100001000
100110000011100111100001000
001010001001110111100001000
100011001001001111100001000
011000100101001111100001000
111001110101100000010001000
010111101011100000010001000
110011001110110000010001000
100110110101110000010001000
101100101001111000010001000
011011011010100100010001000
011011100101010100010001000
100001110111010100010001000
001101111000110100010001000
000111010110110100010001000
110101100001110100010001000
011000101011110100010001000
011111101000001100010001000
101101110010001100010001000
001110011101001100010001000
110000111101001100010001000
101010100110101100010001000
100101010101101100010001000
011100010110011100010001000
001110100011011100010001000
011010010111100010010001000
001100101111100010010001000
111110010001010010010001000
110010110110001010010001000
010111011001001010010001000
101101000011101010010001000
011000111001011010010001000
010101101000111010010001000
101100011011000110010001000
000110110111000110010001000
100111001100010110010001000
111001010010010110010001000
110010101010010110010001000
111010000100110110010001000
111000001110001110010001000
100011000111001110010001000
001001101001101110010001000
101011100000011110010001000
010000100111011110010001000
101101100111000001010001000
100111011010100001010001000
110110100110100001010001000
101111110000010001010001000
011110011000101001010001000
111000110010101001010001000
000100011111101001010001000
011101100100011001010001000
100111001001011001010001000
001001101010111001010001000
001010001101111001010001000
101010111001000101010001000
000111101101000101010001000
111000011100100101010001000
001111100010100101010001000
101110000101100101010001000
010001100110110101010001000
001000010111110101010001000
010101001001101101010001000
000000111011011101010001000
110001010000111101010001000
100110000010111101010001000
110111010100000011010001000
111010011010000011010001000
100001010111100011010001000
010110100101010011010001000
000011101100110011010001000
000110111100001011010001000
010010001111001011010001000
110000010101011011010001000
100001100011011011010001000
100100110000111011010001000
000001011001111011010001000
011011110000000111010001000
010100011101000111010001000
001000111010100111010001000
100001111000010111010001000
101000100110010111010001000
000010110001110111010001000
010110100000101111010001000
011010001000011111010001000
011111100110000000110001000
110100101010110000110001000
001100110110110000110001000
100101010011110000110001000
010001111010101000110001000
101100001110101000110001000
101010101010011000110001000
001001011110011000110001000
000011100110111000110001000
010010101111000100110001000
011101001100010100110001000
000011011101010100110001000
101100000111010100110001000
010010111000110100110001000
110000010110110100110001000
100101001011001100110001000
000110001110011100110001000
001110010000111100110001000
001000100101111100110001000
011100011110000010110001000
110001110011000010110001000
100110010110010010110001000
011001100100110010110001000
101000010101110010110001000
001011001101001010110001000
011010101000101010110001000
100100011001011010110001000
101001001000111010110001000
111111000000000110110001000
011100110001000110110001000
100110100100100110110001000
110001001010100110110001000
000111100010010110110001000
010101010000110110110001000
000000101110110110110001000
001101100100001110110001000
010010000110101110110001000
110010010000011110110001000
010110001101100001110001000
011000011011100001110001000
011110001010010001110001000
100011100101010001110001000
010011101100001001110001000
001000111101001001110001000
100011010011001001110001000
111000101010000101110001000
010001011110000101110001000
010110010010100101110001000
100000100111100101110001000
000101110001010101110001000
010011000001110101110001000
100000011001110101110001000
100110101000001101110001000
101000010110001101110001000
000010101011100011110001000
010001001011010011110001000
011101001000001011110001000
100100000111001011110001000
100010000100111011110001000
001010010010010111110001000
001000001011001111110001000
000100010100101111110001000
110011111100100000001001000
011110011011100000001001000
101110111010010000001001000
111010110101010000001001000
010101100111110000001001000
101100110111001000001001000
110001010111101000001001000
100011101110011000001001000
110110101000111000001001000
111001100100111000001001000
001110001110111000001001000
100100011011111000001001000
100110110110100100001001000
011111000001110100001001000
010101111000101100001001000
111000011010101100001001000
101000101101101100001001000
001001111100011100001001000
000111001101011100001001000
011001111001100010001001000
110111000011100010001001000
101010100111100010001001000
110011110010010010001001000
011110101001010010001001000
100010111001110010001001000
000001011111110010001001000
011111001000101010001001000
010111100100011010001001000
101101001100011010001001000
111010000001111010001001000
001101101101000110001001000
100101011001100110001001000
010110010110010110001001000
010000111101010110001001000
100011001011010110001001000
100100100101110110001001000
110101001010001110001001000
001111000010011110001001000
100011000100111110001001000
101011010111000001001001000
001001111110100001001001000
100101110101010001001001000
111011001000110001001001000
001100110011110001001001000
010111011100001001001001000
011100111010001001001001000
111110000110001001001001000
011000100111101001001001000
101010100011011001001001000
110000001101111001001001000
110111100001000101001001000
110001011101000101001001000
001010001111100101001001000
100110101100010101001001000
111101000010010101001001000
011010011010010101001001000
010001110011010101001001000
101000111000110101001001000
000011011001110101001001000
100100011100101101001001000
010101000110101101001001000
011100010000111101001001000
101100111001000011001001000
100010011110010011001001000
101110000101010011001001000
111000000110110011001001000
000011110011001011001001000
100001100110101011001001000
011011010000011011001001000
100011110000100111001001000
011000010011100111001001000
110001100100010111001001000
010010000101110111001001000
101010010001001111001001000
010110001001001111001001000
001100001010101111001001000
010001100001101111001001000
110000011000011111001001000
000001101010011111001001000
100100000110011111001001000
111000111110000000101001000
010101011110100000101001000
000011111101001000101001000
100101110010101000101001000
111001011000011000101001000
010110011010011000101001000
100110010101011000101001000
001011010100111000101001000
110101000101100100101001000
110010011100010100101001000
101110000100110100101001000
101001100001110100101001000
111001000110001100101001000
011010011001001100101001000
001100001111001100101001000
100010010011101100101001000
011100100010011100101001000
010000101100111100101001000
011011100101000010101001000
110010011011000010101001000
110001001110010010101001000
101011010001010010101001000
101010001010110010101001000
000111001001110010101001000
110010100100101010101001000
101100100001101010101001000
000010001111101010101001000
000100101101011010101001000
010000100011111010101001000
001100110110000110101001000
010110100010100110101001000
001011101000001110101001000
100110001000011110101001000
011010000100011110101001000
011001100110010001101001000
011010010001110001101001000
100010110110001001101001000
011100010101001001101001000
000110011001101001101001000
001011000011101001101001000
000001100101111001101001000
001111010100000101101001000
110100010110000101101001000
000110100101100101101001000
101000010101100101101001000
100001011010010101101001000
000100101010110101101001000
010011110000001101101001000
110100100000101101101001000
010101001000011101101001000
000100110100011101101001000
000011000110011101101001000
001011011010000011101001000
010100000111010011101001000
100111010000001011101001000
010010101000011011101001000
001000010110011011101001000
011100001100000111101001000
100010101010000111101001000
001000100011010111101001000
000001001100110111101001000
101001000000011111101001000
111100001101010000011001000
010010011111010000011001000
101001011010110000011001000
101110001011001000011001000
001011100111001000011001000
001110110010101000011001000
000111111000011000011001000
010101001110011000011001000
010100110101011000011001000
101100101010100100011001000
001110110100010100011001000
100110100101001100011001000
000001001111101100011001000
100010110010011100011001000
100001011001011100011001000
010000010011111100011001000
101011001110000010011001000
101101010101000010011001000
111100100011000010011001000
001110011100100010011001000
101111000000110010011001000
010100011001110010011001000
100000111100011010011001000
001101100001011010011001000
010010001100111010011001000
100110111000000110011001000
011010100110000110011001000
110010010101000110011001000
001011010011000110011001000
100000101111000110011001000
001000011110010110011001000
010101000101010110011001000
011100100000110110011001000
010011000010110110011001000
011110010000001110011001000
010001011100001110011001000
101000000101011110011001000
000100001011011110011001000
110000110100110001011001000
011001000101110001011001000
000100101101110001011001000
011001010110001001011001000
110110010000011001011001000
100001101100100101011001000
111010000010100101011001000
001100011001100101011001000
011000101100010101011001000
100010000111010101011001000
001010101010001101011001000
010011000101001101011001000
010001110101000011011001000
010001101010100011011001000
011110000001100011011001000
001001110010010011011001000
110101100000001011011001000
001100100100101011011001000
101000001001101011011001000
001010000010111011011001000
101100001000010111011001000
000011010100010111011001000
100001000001110111011001000
000001010010101111011001000
100011101011000000111001000
100111001100100000111001000
010011011001100000111001000
001010110101100000111001000
001110011001010000111001000
110001100101001000111001000
101011100000101000111001000
110100010100101000111001000
100010001001111000111001000
001001111001000100111001000
010101010011000100111001000
011110001000100100111001000
000101110100100100111001000
110110000010010100111001000
010001101010010100111001000
110000110001010100111001000
100011010100001100111001000
011000110100001100111001000
011001000001011100111001000
000101000010111100111001000
010000101101100010111001000
101100100100010010111001000
000101011100010010111001000
000000110111010010111001000
100001110000110010111001000
100000011100100110111001000
001001000101100110111001000
011010011100000001111001000
011100101001000001111001000
001001001111000001111001000
101110010000100001111001000
111010100000010001111001000
110101000100010001111001000
000110100110010001111001000
001101001000110001111001000
000011010010110001111001000
100000001110110001111001000
100101100010000101111001000
110010001001000101111001000
101100000001001101111001000
000010100001011101111001000
101001101000000011111001000
010100110000010011111001000
001010100000100111111001000
110000000100001111111001000
011101110110100000000101000
000111111010110000000101000
111010010110110000000101000
010111100111001000000101000
111011100010101000000101000
100101110011011000000101000
101010011001111000000101000
000011010111111000000101000
011110011100010100000101000
110111001010010100000101000
110011010001110100000101000
001100100111110100000101000
111010110100001100000101000
001011111001001100000101000
101110000111001100000101000
010010001111101100000101000
100001011110011100000101000
111001000101011100000101000
111000111101000010000101000
100111101011000010000101000
101111001100100010000101000
110100101110100010000101000
001101111100010010000101000
100110010011110010000101000
100010101101101010000101000
111001010000111010000101000
011000101100111010000101000
000100111001111010000101000
110110110001000110000101000
010111001101000110000101000
011010011001100110000101000
011001100110010110000101000
100000111100110110000101000
101101010001001110000101000
110101100000101110000101000
000001011011101110000101000
100110100100011110000101000
001010001110011110000101000
011011001111000001000101000
001110011110100001000101000
101011101001100001000101000
111010101010010001000101000
010101101101010001000101000
111000010111001001000101000
000110110011101001000101000
110101011000011001000101000
010011110010011001000101000
011110001001011001000101000
010000110101111001000101000
101100110100100101000101000
110100000111100101000101000
000111100110010101000101000
100001100101110101000101000
111111000000001101000101000
101001001011001101000101000
011100100010101101000101000
001100111000011101000101000
010001001100111101000101000
110001110110000011000101000
110000011011100011000101000
001011100010110011000101000
101001111000001011000101000
010001011101001011000101000
100110000110101011000101000
011101000001101011000101000
011000100011011011000101000
001010010100111011000101000
100100111010000111000101000
010000101111000111000101000
001110101000100111000101000
010111000010100111000101000
000011011010010111000101000
100010010101010111000101000
001100001011010111000101000
000101010001110111000101000
101100000000111111000101000
110011101110000000100101000
101110100110100000100101000
010111110001010000100101000
110001011010110000100101000
110000111100101000100101000
011001001011101000100101000
001101001101011000100101000
100011001100111000100101000
011001111100000100100101000
101111010010000100100101000
011100010111000100100101000
100111001001100100100101000
110000101101010100100101000
000001111001110100100101000
110000011011001100100101000
011010010010101100100101000
010011010100011100100101000
110011110000100010100101000
111001000110100010100101000
000001101111100010100101000
011100100010110010100101000
100101100001110010100101000
101110001010001010100101000
110101000011001010100101000
100000110111001010100101000
001101101000101010100101000
010100010110101010100101000
000011101001011010100101000
101100100011000110100101000
000010110110100110100101000
001011000101010110100101000
110010000011010110100101000
100100001010110110100101000
010010101100001110100101000
000110010010011110100101000
010001001010011110100101000
110000000100111110100101000
111101100100000001100101000
001101101011000001100101000
010110111000100001100101000
111110010000010001100101000
001010011011010001100101000
010011100100110001100101000
000101010110110001100101000
110010001001110001100101000
011100001100101001100101000
101100010001101001100101000
101001010010011001100101000
101000101001011001100101000
110101010001000101100101000
011010101001000101100101000
100000011110100101100101000
111001001000010101100101000
110000110010010101100101000
000010111010001101100101000
110001101001000011100101000
000011011001100011100101000
100000101110010011100101000
100011100010001011100101000
101010000101001011100101000
100101000110000111100101000
000011000000111111100101000
010111011100100000010101000
111100011001100000010101000
001111100100110000010101000
110101101001001000010101000
101010110011001000010101000
000000101111111000010101000
111101000011000100010101000
001001101111000100010101000
100111110000100100010101000
100100101101100100010101000
001110010011100100010101000
111110100000010100010101000
010100101110010100010101000
101100001010011100010101000
000101000111011100010101000
011101100101000010010101000
010011100110100010010101000
010011111000010010010101000
010110001011010010010101000
110101000100110010010101000
111000001010110010010101000
001011011010001010010101000
100110010101001010010101000
100001101010101010010101000
001100100110011010010101000
010000011110011010010101000
001001010101011010010101000
101101101000000110010101000
100011011001000110010101000
010000110101100110010101000
011001000001110110010101000
000111100001001110010101000
010100010011001110010101000
101001000100101110010101000
110000001001011110010101000
000001110000111110010101000
110100111100000001010101000
101011000110100001010101000
001101001101100001010101000
010011010011100001010101000
001001111001010001010101000
111000100101010001010101000
010101110000110001010101000
101110001000110001010101000
101000101110001001010101000
100001110101001001010101000
101101100000101001010101000
011000101001101001010101000
001010110110000101010101000
101101000100010101010101000
000011001010101101010101000
000010101100011101010101000
001110100011000011010101000
101010110000100011010101000
011010001100100011010101000
011101000010010011010101000
000101110010001011010101000
100011010000011011010101000
000101001100011011010101000
010110010000010111010101000
110001000010001111010101000
101000100001001111010101000
111011010001000000110101000
101001110010100000110101000
010001110110010000110101000
001010011100110000110101000
011010100001110000110101000
101100100101001000110101000
100010001111001000110101000
011001010100101000110101000
100110010010101000110101000
000110101000111000110101000
010101100010100100110101000
100010010101100100110101000
100110011000010100110101000
010110000100110100110101000
010101011000001100110101000
100001100110001100110101000
110010001000101100110101000
101010000001011100110101000
010110110010000010110101000
101001001011000010110101000
010111000001100010110101000
111000110000010010110101000
000011001010110010110101000
000011110100001010110101000
110000100001101010110101000
000000011101101010110101000
001010111000000110110101000
111000000101000110110101000
100100110000001110110101000
100011111000000001110101000
100110100001100001110101000
110001000101100001110101000
000100111010010001110101000
010000011101010001110101000
110100000010011001110101000
000010000011111001110101000
010100001011000101110101000
010000101100100101110101000
100001000010110101110101000
001101000010001101110101000
000001001101001101110101000
001000001000111101110101000
110110001000000011110101000
001000100101100011110101000
101100000001010011110101000
001110010000001011110101000
010000100110001011110101000
001001010100000111110101000
000000010011100111110101000
000000101001010111110101000
110100110101100000001101000
001011011101100000001101000
100011110011100000001101000
100111011100010000001101000
110001111001010000001101000
111100101100001000001101000
010001101110101000001101000
110011001001101000001101000
101011110000011000001101000
110000100111011000001101000
010100011100111000001101000
011100111001000100001101000
100010111101000100001101000
111101010000100100001101000
000011110100110100001101000
101000001110110100001101000
000101110101001100001101000
001000110110101100001101000
001110001001101100001101000
000011100011011100001101000
001011010110010010001101000
001000101011110010001101000
011010101010001010001101000
001111000101001010001101000
101001100011001010001101000
000110110100101010001101000
110000110010101010001101000
000101100010111010001101000
101011000010100110001101000
000011101001100110001101000
101100010100010110001101000
110010001000110110001101000
011100000110001110001101000
100010010110001110001101000
100100101001001110001101000
101101110010000001001101000
011111010001000001001101000
111010100100100001001101000
101110000011100001001101000
011001101000011001001101000
100000111010011001001101000
001101000110011001001101000
000110100101011001001101000
100011000010111001001101000
100111000100100101001101000
110001100010100101001101000
001010110001100101001101000
101001010001010101001101000
100110110000001101001101000
010001011010001101001101000
010010100110001101001101000
110100000001011101001101000
110011001010000011001101000
010100101001100011001101000
000111110000010011001101000
010010011001010011001101000
001100011100001011001101000
100010011000101011001101000
010100010010011011001101000
101000000111000111001101000
101010100000010111001101000
000000110110010111001101000
001111001110000000101101000
101111100001000000101101000
011010110011000000101101000
101100111000100000101101000
100100001111010000101101000
000000111110110000101101000
011101010010001000101101000
100010101010101000101101000
010010010101101000101101000
011110100100000100101101000
000101111010000100101101000
010000101011100100101101000
000011000111100100101101000
000110010001110100101101000
010111000001001100101101000
100101010000011100101101000
110110010100000010101101000
010101100110000010101101000
011100001011000010101101000
101101000010010010101101000
010001101000110010101101000
100010000101110010101101000
110000001101001010101101000
100001100100011010101101000
000001010011011010101101000
001010100000111010101101000
001000101100100110101101000
010000110001001110101101000
111000010010100001101101000
011001100001100001101101000
000011010101010001101101000
001100100100110001101101000
100000110001110001101101000
000001001011110001101101000
100101101000001001101101000
110001010100001001101101000
000100000111101001101101000
001001011000100101101101000
001110001000010101101101000
011000010100010101101101000
101010000010001101101101000
100000100101001101101101000
001010110100000011101101000
000001110010100011101101000
100100011000010011101101000
000110000010110011101101000
011100100000001011101101000
011011000000000111101101000
000010001101000111101101000
001000000001101111101101000
101000011111000000011101000
111001101000100000011101000
011001011100010000011101000
011100110010010000011101000
001101001011010000011101000
001010000111110000011101000
110111000100001000011101000
001101011000101000011101000
010010011010101000011101000
111010001000011000011101000
110001010010011000011101000
011010001101000100011101000
010110100011000100011101000
000100011101010100011101000
101100000001110100011101000
110000101010001100011101000
010010100000111100011101000
110011100001000010011101000
010001011011000010011101000
111000010100100010011101000
000101010110100010011101000
100100110001010010011101000
000010110010110010011101000
000001100101110010011101000
110100011000001010011101000
001000101101001010011101000
110100100100000110011101000
100001100010010110011101000
100100000010101110011101000
010111101000000001011101000
100110001101000001011101000
100001011001100001011101000
000011001110010001011101000
000100111001001001011101000
100101000011001001011101000
000011010100101001011101000
101000000100111001011101000
100011010010000101011101000
011100000100100101011101000
000101100001100101011101000
010001001001010101011101000
001000100010110101011101000
011000000011001101011101000
100010000001101101011101000
000111000000011101011101000
000000001111100011011101000
001100010000110011011101000
001011100000001011011101000
010000000001111011011101000
001001001010000111011101000
110011000010100000111101000
101010010010010000111101000
010010101001001000111101000
011000100010101000111101000
000100001110100100111101000
000010001011010100111101000
001100101000001100111101000
001010000100101100111101000
010011001100000010111101000
000101101001000010111101000
100110000011000010111101000
001011010000100010111101000
010000000110110010111101000
001001000110001010111101000
100000001010011010111101000
001000010001010110111101000
000010100010001110111101000
000100000101001110111101000
101100001010000001111101000
010100010001100001111101000
001010001001100001111101000
101000110000001001111101000
010010000100011001111101000
000000000101110101111101000
000000010010011101111101000
001000001100010011111101000
000001011000001011111101000
100111001111010000000011000
001011101110110000000011000
110011101101001000000011000
000111111100101000000011000
111100100101101000000011000
111110001100011000000011000
011100110010111000000011000
000110100111111000000011000
001111011110000100000011000
111000111011000100000011000
010011111001100100000011000
011111010001001100000011000
101001011101001100000011000
001101100110101100000011000
001100011011011100000011000
111010100000111100000011000
000001111010111100000011000
110000011001111100000011000
110110010111000010000011000
111100011100100010000011000
100011011011100010000011000
111000100111010010000011000
101011110000110010000011000
100110101100110010000011000
110101010010110010000011000
011110011010001010000011000
010101110101001010000011000
000101101110011010000011000
100000101011111010000011000
101010101101000110000011000
011010111000010110000011000
100010110011010110000011000
110000001110110110000011000
101000110110001110000011000
010110001100101110000011000
110011000010011110000011000
001101000101011110000011000
010100100001111110000011000
101111010100100001000011000
110101110001100001000011000
010110111010010001000011000
111100101001010001000011000
011101000111010001000011000
001010110101110001000011000
111010000011110001000011000
101110100010101001000011000
010001001111101001000011000
100100010111011001000011000
101101101010000101000011000
100111010011000101000011000
110010001101100101000011000
011011100010010101000011000
001101001001110101000011000
010100010101110101000011000
110100110010001101000011000
001000111001101101000011000
101011001000011101000011000
000010110110011101000011000
000111001101100011000011000
111111000000010011000011000
011010010110010011000011000
010001111000110011000011000
011001101001001011000011000
101001000111001011000011000
001010001011101011000011000
110001001100011011000011000
100010010001111011000011000
001001111100000111000011000
100000011111000111000011000
000110110100100111000011000
010001010110100111000011000
001100100011100111000011000
010101011000001111000011000
100111000100001111000011000
000011100010101111000011000
011001000000111111000011000
101011011010010000100011000
011100101110010000100011000
111001110010001000100011000
100111110001001000100011000
010111001001101000100011000
000000011111111000100011000
110011001011000100100011000
100110111000100100100011000
100101010110100100100011000
010110110100010100100011000
001101100011010100100011000
100000110101110100100011000
010001001101110100100011000
010010100011110100100011000
100110001101001100100011000
111000010100101100100011000
101011000001101100100011000
001010011100011100100011000
101001111001000010100011000
010010111010100010100011000
111000001011100010100011000
011000011101010010100011000
001010101011010010100011000
100110100110001010100011000
011110000101001010100011000
010011010011001010100011000
011101010000101010100011000
100011101000101010100011000
011011001000011010100011000
110000011010011010100011000
010101001110000110100011000
110011000100100110100011000
000011101100010110100011000
001110100000110110100011000
000011010001110110100011000
011100101000001110100011000
110100010001001110100011000
111011000110000001100011000
010010011111000001100011000
111101001000100001100011000
100001011101100001100011000
011001010100110001100011000
000011000111110001100011000
001111101000001001100011000
010101100110001001100011000
001001011011001001100011000
011011011000000101100011000
001110110010000101100011000
000111001010010101100011000
100001100110010101100011000
101000010010110101100011000
100000101011001101100011000
110010000010101101100011000
011010000001011101100011000
000010101000111101100011000
010100101101000011100011000
011011000001100011100011000
000100011001110011100011000
000110010100011011100011000
100101100000100111100011000
101010000100010111100011000
011000001010010111100011000
101010111010100000010011000
001111110001100000010011000
111001011001010000010011000
011110101000110000010011000
101000001111110000010011000
001110101110001000010011000
010110110011001000010011000
101001101011001000010011000
101110010010011000010011000
100010011101011000010011000
100001110001111000010011000
010110100101100100010011000
110100011100010100010011000
011010001110010100010011000
010111000011010100010011000
010000011110101100010011000
101000101100011100010011000
000101101001011100010011000
000011001100111100010011000
011011101100000010010011000
110111100010000010010011000
110010011000110010010011000
001000111100110010010011000
010011000101110010010011000
000101001011110010010011000
011101000110001010010011000
111100001001001010010011000
001110000100111010010011000
101110010100000110010011000
000111101000100110010011000
100100110010100110010011000
010001110001010110010011000
100001100100110110010011000
100001011010001110010011000
001100110000011110010011000
110001111010000001010011000
001100111011000001010011000
000011101011010001010011000
000110001110110001010011000
111011100000001001010011000
000110101001101001010011000
011000010101101001010011000
010101010010011001010011000
010000101101011001010011000
011001100001100101010011000
001001011010010101010011000
110001000101010101010011000
001100100101010101010011000
011110000100001101010011000
000110011010001101010011000
101100010000101101010011000
011010100010100011010011000
001101101000010011010011000
100010110100010011010011000
100100001101010011010011000
101001000010110011010011000
101010001100001011010011000
010100101010001011010011000
001111000001001011010011000
011000000111000111010011000
011100001000100111010011000
000000101101100111010011000
011000110111000000110011000
110001101100100000110011000
010011010110100000110011000
110010110001100000110011000
101111000001010000110011000
111100010000110000110011000
101010100100110000110011000
111010011000001000110011000
010100000111101000110011000
010011110000011000110011000
100100110100011000110011000
101110001010000100110011000
100010110110000100110011000
001001101010100100110011000
101001110000010100110011000
010000011011010100110011000
111000100001001100110011000
000011100101001100110011000
000100101100101100110011000
000010001011101100110011000
100111011000000010110011000
001101010011000010110011000
000110010101100010110011000
000001111010010010110011000
001011000110010010110011000
001010110010001010110011000
000110100001011010110011000
011000000001111010110011000
010110001000010110110011000
000000010111001110110011000
010001100000101110110011000
100000000010111110110011000
100101001110000001110011000
110100010011000001110011000
000001110011100001110011000
101000011100010001110011000
011001000010101001110011000
100100001000111001110011000
101001001001000101110011000
001010001100100101110011000
001001000100011101110011000
001110100100000011110011000
100010010010100011110011000
110000000110010011110011000
000111000000110011110011000
000011001010001011110011000
110001000001001011110011000
010000001100101011110011000
001100000010011011110011000
010010010100000111110011000
101110011101000000001011000
100111101010100000001011000
010011010011110000001011000
011101001101001000001011000
101010110100101000001011000
110010010110011000001011000
101000111001011000001011000
001110010001111000001011000
011101010100010100001011000
101011000110010100001011000
001000101111010100001011000
000110011010110100001011000
101110101000001100001011000
111010000101001100001011000
000010011111001100001011000
110001001100101100001011000
001011001010101100001011000
010011011000011100001011000
100001100101011100001011000
010011011110000010001011000
111011001001000010001011000
111101100000100010001011000
010100110110100010001011000
011010100100110010001011000
011000011010110010001011000
100101111000001010001011000
101100010010101010001011000
100110001001101010001011000
000011100101101010001011000
011001100010011010001011000
110001010001011010001011000
101010011010000110001011000
001000011101100110001011000
001110001100010110001011000
011100000011010110001011000
000110110010001110001011000
011111100100000001001011000
110010111001000001001011000
110001100111000001001011000
101000011011100001001011000
101000110110010001001011000
100110100001110001001011000
001111010010001001001011000
000010111010101001001011000
110100100100011001001011000
011001001110000101001011000
101100000110100101001011000
010110000011100101001011000
100100011001010101001011000
000101100100110101001011000
100010010100110101001011000
000100101101001101001011000
001001010100101101001011000
101000000001111101001011000
101011100010000011001011000
110100011010000011001011000
111010010000100011001011000
101000101100100011001011000
000100111100010011001011000
001000110101001011001011000
001011000101000111001011000
000110000000111111001011000
111110100010000000101011000
100010101101100000101011000
011001001011010000101011000
001100010111010000101011000
011010101100001000101011000
110100001010101000101011000
010100110001101000101011000
001101100100011000101011000
110010100001011000101011000
000101011000111000101011000
100101101100000100101011000
011010010110000100101011000
111000101000100100101011000
000110101001010100101011000
100111000010001100101011000
000110010100101100101011000
101000001010011100101011000
000000110011011100101011000
001110111000000010101011000
000001111100100010101011000
100000110011100010101011000
101001000100110010101011000
001101001010001010101011000
101010000011001010101011000
000100000110111010101011000
101101010000000110101011000
011001000010100110101011000
010101100000010110101011000
100000001101010110101011000
010000001011001110101011000
001101110000100001101011000
100011110000010001101011000
001010001101010001101011000
011100000010110001101011000
100011001100001001101011000
001100100011001001101011000
100101000001101001101011000
101100010000011001101011000
010100111000000101101011000
111000000011000101101011000
001001101000010101101011000
100001010110000011101011000
010011000100010011101011000
000010010011010011101011000
100000011001001011101011000
001010000100101011101011000
010000010000111011101011000
010010100001000111101011000
000000011010100111101011000
000000100110001111101011000
011111001010000000011011000
110100101110000000011011000
010111010101000000011011000
001001010111100000011011000
110011100100010000011011000
011001111000001000011011000
000000111101101000011011000
001100011100011000011011000
100100100011011000011011000
110001010110000100011011000
101101100001000100011011000
100011001101000100011011000
011011000100100100011011000
101000010011010100011011000
000010100110110100011011000
001010001001110100011011000
100010011000101100011011000
001100000011101100011011000
010100001000111100011011000
000110100011100010011011000
001011011000010010011011000
101010100001010010011011000
111000100100001010011011000
110010001010001010011011000
001000101010101010011011000
000010010110101010011011000
010001001001101010011011000
000001000111011010011011000
010100101001000110011011000
001001110000100110011011000
110001001000010110011011000
000010101100001110011011000
000101000100101110011011000
000011111100000001011011000
110101001001000001011011000
100111000010010001011011000
001011100000110001011011000
100000011110001001011011000
000110000111001001011011000
000101100010101001011011000
100000101010010101011011000
010000011001001101011011000
010101010000100011011011000
110000100001100011011011000
011100000100010011011011000
001000001011010011011011000
010010110000001011011011000
110110000000000111011011000
000100010011000111011011000
010000000010011111011011000
011100100100100000111011000
100100011010010000111011000
101110000100001000111011000
110000001100011000111011000
000011011010000100111011000
001101000110000100111011000
100110010001000100111011000
010010000101010100111011000
001000010100110100111011000
010110100000001100111011000
100000000101101100111011000
011001010100000010111011000
011000101000010010111011000
100100000001110010111011000
100001100010001010111011000
010100010010001010111011000
010000010001100110111011000
000010110000010110111011000
000100010110100001111011000
010001011000010001111011000
000001010101001001111011000
010100000001011001111011000
010000100010100101111011000
000100001100010101111011000
000001000011010101111011000
000000100100110011111011000
000000000011101011111011000
110110011010100000000111000
011011101001010000000111000
000101110101110000000111000
101101110100001000000111000
000011101011101000000111000
000110011110011000000111000
110011110010000100000111000
101011011000100100000111000
101110100001100100000111000
101100110010010100000111000
010110001001110100000111000
010101101100001100000111000
100010101110001100000111000
010001010011011100000111000
011101011001000010000111000
001110110010100010000111000
010001110011100010000111000
110101101000010010000111000
110011010100010010000111000
110010011001001010000111000
001100001101101010000111000
001011100100011010000111000
011000011110000110000111000
100001001101100110000111000
101001001010010110000111000
000010100101110110000111000
100100010100101110000111000
010000100110101110000111000
011110000000011110000111000
100100000011011110000111000
101110101100000001000111000
011001101100100001000111000
100011011001010001000111000
001100011101010001000111000
100010100110110001000111000
011110110000001001000111000
011101001010001001000111000
100101010010101001000111000
110000110101000101000111000
011010010100100101000111000
110101000000110101000111000
001001000110110101000111000
001010010011001101000111000
000100001011101101000111000
001001100001011101000111000
100000001101011101000111000
101000101011000011000111000
010100100110010011000111000
010010001010110011000111000
001000010011110011000111000
110100100001001011000111000
101011000000101011000111000
010010000101101011000111000
000001010110011011000111000
111010001101000000100111000
001101011100100000100111000
110100001100110000100111000
100100101001101000100111000
100001111000011000100111000
010001100101011000100111000
010010001011011000100111000
000111100100100100100111000
011000100101100100100111000
001000001011110100100111000
011011100000001100100111000
111100000010001100100111000
001001000111001100100111000
000100101010011100100111000
011010100110000010100111000
000110001101010010100111000
100001001110001010100111000
001000100011101010100111000
101001000001011010100111000
010001010101000110100111000
010100000011100110100111000
001100000110010110100111000
000001100010110110100111000
001001011000001110100111000
110100101010000001100111000
010011100011000001100111000
001000111010100001100111000
000010101101001001100111000
101000000110101001100111000
010001010001101001100111000
100101000100011001100111000
010000100010111001100111000
001101010000010101100111000
010010001100010101100111000
000100100001110101100111000
000110000110001101100111000
000000110100101101100111000
010111010000000011100111000
001001001101000011100111000
001101000010100011100111000
010000110001010011100111000
100001001000110011100111000
011000010100001011100111000
010100001000011011100111000
000100001100100111100111000
111001100110000000010111000
100110101010010000010111000
010010110100110000010111000
010100111000101000010111000
001100010110101000010111000
001001100101101000010111000
011010100010011000010111000
011010110001000100010111000
001101010101000100010111000
000001110110100100010111000
100000111001010100010111000
001100001100110100010111000
110000000011110100010111000
010110000010101100010111000
001000010001111100010111000
101101010000100010010111000
111010000001100010010111000
100100000111100010010111000
000111010010010010010111000
101000010110010010010111000
000010110001101010010111000
100000100101011010010111000
000011000011100110010111000
000000011010110110010111000
100110001000001110010111000
001001100010001110010111000
000010010100011110010111000
101001010011000001010111000
010100100011100001010111000
100000010101110001010111000
000011100110001001010111000
110100000100101001010111000
001111001000000101010111000
100100100110000101010111000
101000001010100101010111000
100110000001010101010111000
001000011100001101010111000
001010100000101101010111000
010100100000011101010111000
001100001110000011010111000
100100101000100011010111000
001010000101010011010111000
100010000011001011010111000
000100010001011011010111000
000010100010010111010111000
101110110000000000110111000
010110101100000000110111000
000011001101100000110111000
010101001010010000110111000
110100100001010000110111000
101101001000001000110111000
011100010001001000110111000
100001000011101000110111000
010001101001000100110111000
110001000000011100110111000
100101100100000010110111000
001011100001000010110111000
011001001000100010110111000
001100011000010010110111000
100010010001010010110111000
000001010100110010110111000
000100001011001010110111000
000010001110000110110111000
010000100100010110110111000
010010000001001110110111000
011001110000000001110111000
001010101000010001110111000
100000001011010001110111000
001001000001110001110111000
100010010100001001110111000
010000010000110101110111000
010000011010000011110111000
111100010011000000001111000
001010111000110000001111000
100100010110110000001111000
100010001011110000001111000
010011110001001000001111000
101001010001101000001111000
001001011010011000001111000
110100001101000100001111000
000101010011100100001111000
001010010101010100001111000
011010000010110100001111000
010000001110011100001111000
101001011100000010001111000
100110001110000010001111000
000100011011010010001111000
001011000001110010001111000
010000111100001010001111000
100010100010011010001111000
011000000101011010001111000
100000001100111010001111000
100111100000000110001111000
010010010011000110001111000
100000101010100110001111000
110000100001010110001111000
100001010000110110001111000
010011000100001110001111000
001010010000101110001111000
110110001000010001001111000
111001000100010001001111000
010010000111010001001111000
000001011100110001001111000
000111001001001001001111000
110000001011001001001111000
010000010110101001001111000
100010100011000101001111000
010001000101100101001111000
010010110000010101001111000
100001000110001101001111000
000010001100101101001111000
010011100000100011001111000
100100010001100011001111000
000101000101010011001111000
000001001010101011001111000
000000101001011011001111000
000001010001001111001111000
011101101000000000101111000
100101011001000000101111000
100011010100100000101111000
101001001010100000101111000
011011010000010000101111000
110001100010010000101111000
000110010011001000101111000
001010000110011000101111000
010110001010000100101111000
001011001001000100101111000
010001110000100100101111000
001100100010100100101111000
000001010110010100101111000
110010010000001100101111000
000010100001101100101111000
110010101000000010101111000
010100011000100010101111000
001000010110100010101111000
001100100001010010101111000
010010000010101010101111000
100000110100000110101111000
100010011010000001101111000
101010000000110001101111000
000100010101000101101111000
100000001001100101101111000
100100000010010101101111000
100000100000101011101111000
110011011000000000011111000
001011110010000000011111000
110110100000100000011111000
101010001100100000011111000
000101100110010000011111000
010100000101110000011111000
011010010100001000011111000
001110100001001000011111000
101100011000000100011111000
010001001010100100011111000
100001110000001100011111000
010000100101001100011111000
100100000100011100011111000
001100110100000010011111000
011100000000101010011111000
001000001000011110011111000
100101010100000001011111000
010110010010000001011111000
000010100101100001011111000
101100100000010001011111000
100010101000001001011111000
010001001100001001011111000
000100001010011001011111000
001000101001000101011111000
000001100011000011011111000
001001000100100011011111000
001000010010001011011111000
011000001110000000111111000
110000010101000000111111000
101000100011000000111111000
000000011011100000111111000
000000101101010000111111000
000100110000110000111111000
000000110110001000111111000
000001101000101000111111000
000010011000011000111111000
000011000000110100111111000
000101000000011010111111000
001110000000000110111111000
110000000010000110111111000
000110000000101001111111000
010101000000000101111111000
101000000100000101111111000
100011000000000011111111000
011000000001000011111111000
111010101101110000000000100
110001111101011000000000100
100110011111011000000000100
101111010110100100000000100
001111100111010100000000100
010110101110110100000000100
101010011101101100000000100
111001001011101100000000100
000101101111101100000000100
110011010100111100000000100
001100010111111100000000100
010111111010010010000000100
101101110010110010000000100
111001011001110010000000100
001110110111001010000000100
111000110110101010000000100
110011100010111010000000100
110111100110000110000000100
111110010011000110000000100
110000110111010110000000100
000011111100110110000000100
101101100101001110000000100
010101011001101110000000100
100010111010011110000000100
001100111001011110000000100
011001010010111110000000100
101110000001111110000000100
111010111010100001000000100
011101011110100001000000100
010110110111100001000000100
111111100100010001000000100
110111010011010001000000100
100101100111110001000000100
111100100011101001000000100
001011010111101001000000100
111001101010011001000000100
111010010001111001000000100
000011101101111001000000100
001110111010010101000000100
010111001101010101000000100
101001001110110101000000100
100111010101001101000000100
001111101000101101000000100
110101001000111101000000100
011111000101100011000000100
101011011100010011000000100
110110100001110011000000100
001100011011110011000000100
001101111100001011000000100
110010101110001011000000100
010110111000101011000000100
100101010110011011000000100
101010001010111011000000100
101100101011000111000000100
011001101001100111000000100
011010101100010111000000100
010100011110010111000000100
001001110101010111000000100
010001111010001111000000100
110000011101001111000000100
001001001111001111000000100
011110000010101111000000100
100001010001111111000000100
011110011111000000100000100
101100111011100000100000100
110111001110010000100000100
000111110011110000100000100
010001101111110000100000100
111100101110001000100000100
101001101101101000100000100
101011010010111000100000100
000101011101111000100000100
111000101011010100100000100
111010011000110100100000100
101101000011110100100000100
100111101010001100100000100
011110101001001100100000100
001111010011001100100000100
001000111111001100100000100
010111110000101100100000100
110101010010011100100000100
001001110100111100100000100
011100001100111100100000100
100010001110111100100000100
101111011010000010100000100
100010111111000010100000100
111101001100100010100000100
100111100101010010100000100
010101010110110010100000100
011110010001110010100000100
110100110101001010100000100
111010001101001010100000100
101000010111011010100000100
100010011001111010100000100
001011111001000110100000100
110011010001100110100000100
000100011111100110100000100
000110110110010110100000100
111100000101010110100000100
100101011000110110100000100
011000110001101110100000100
110110100000011110100000100
000111001001011110100000100
010010010011011110100000100
001000001011111110100000100
011111110001000001100000100
010111101100100001100000100
000101111110010001100000100
001101101001110001100000100
110000111001110001100000100
101011011001001001100000100
110100011100011001100000100
111000100101011001100000100
010100100110111001100000100
100110000101111001100000100
011101101010000101100000100
010101010111000101100000100
001010110101100101100000100
010011100011100101100000100
100011001001110101100000100
111000011010001101100000100
101011000100101101100000100
101100010001011101100000100
000001101010111101100000100
101110010101000011100000100
011100100111000011100000100
011000111100100011100000100
100111100010100011100000100
011011010010010011100000100
110000001110110011100000100
100010010110101011100000100
001101010001101011100000100
000000111011101011100000100
011001001001011011100000100
010000010101111011100000100
010011110100000111100000100
100001011110000111100000100
110010001011000111100000100
101001110000100111100000100
000010101110100111100000100
001100100010110111100000100
001010110010001111100000100
100101000011001111100000100
011011100111100000010000100
111101011100010000010000100
101110110011010000010000100
001101001111110000010000100
111011110010001000010000100
011111010101001000010000100
110001011110101000010000100
010100101111011000010000100
110101110000111000010000100
010111001100111000010000100
100010110110111000010000100
101001100011111000010000100
111110001001010100010000100
000101111011010100010000100
010011010111010100010000100
100110111000110100010000100
011101011010001100010000100
110110110001001100010000100
100011101100101100010000100
010100111100101100010000100
111001010001011100010000100
101000001111011100010000100
000111010001111100010000100
001011011111000010010000100
101100111100100010010000100
111110100010100010010000100
000111110110100010010000100
111010001110010010010000100
010110000111110010010000100
011001101101001010010000100
010011010011101010010000100
100111011000011010010000100
011010100011011010010000100
100101000101111010010000100
111011100001000110010000100
011000011011100110010000100
010001001110110110010000100
101001010110001110010000100
000011110101001110010000100
001110011000101110010000100
000111000110011110010000100
011001110110010001010000100
111100101000110001010000100
101111000010110001010000100
110011000101110001010000100
111010001100101001010000100
100000111101101001010000100
000110111001011001010000100
110010101101000101010000100
100101101010100101010000100
101001101001010101010000100
001100110110001101010000100
111100000101001101010000100
100001011011001101010000100
000010111010101101010000100
010001100101011101010000100
000001011100111101010000100
010101111001000011010000100
101101001101000011010000100
100010010111010011010000100
101001100100110011010000100
000100101110110011010000100
110001110100001011010000100
101110010010001011010000100
000111101010001011010000100
011100001011001011010000100
111011000000011011010000100
101000011001011011010000100
001110100000111011010000100
001011010001100111010000100
100100110001100111010000100
011001011000010111010000100
001110000011010111010000100
100010100010110111010000100
010100001001110111010000100
010101001100001111010000100
101101000000101111010000100
110000001010101111010000100
000001100110101111010000100
000100010101011111010000100
101011110101000000110000100
100110101101100000110000100
110001111010010000110000100
011011010100110000110000100
001101010110101000110000100
111011000001101000110000100
001100011011011000110000100
001010110001111000110000100
101100011110000100110000100
100111011001000100110000100
111001101000100100110000100
010111101000010100110000100
011100100110010100110000100
001011100010110100110000100
100001110001110100110000100
010000011101110100110000100
010110001010101100110000100
001101001001101100110000100
010110010100011100110000100
101110000010011100110000100
010110111100000010110000100
111101010001000010110000100
010101001111000010110000100
001010111010100010110000100
101011000011010010110000100
111000010010110010110000100
011011000110001010110000100
010101100100101010110000100
010001110001011010110000100
101101100010000110110000100
010011011010000110110000100
011010000101100110110000100
001111010000010110110000100
110011000100010110110000100
111000100100001110110000100
110011110000100001110000100
000111010101100001110000100
101000010111100001110000100
100101001100110001110000100
100010011010110001110000100
001110101100001001110000100
000011011110001001110000100
110010000111001001110000100
101100011000101001110000100
010001001101101001110000100
101000110010011001110000100
101011010010000101110000100
011000110010100101110000100
101010000101010101110000100
100010110100001101110000100
000110100011001101110000100
100110001110000011110000100
110000100101100011110000100
000011100110010011110000100
000100110011010011110000100
001010001100110011110000100
101001100001001011110000100
001001010100011011110000100
010000101100011011110000100
000011000001111011110000100
000010011101000111110000100
000000110000111111110000100
101111100110001000001000100
011010111101001000001000100
101100011110101000001000100
010110101011101000001000100
011101010100111000001000100
001011101110100100001000100
101100100111100100001000100
011011111000010100001000100
111110000110010100001000100
110001011110010100001000100
101101110001010100001000100
001001011101110100001000100
100011010011110100001000100
110011101001001100001000100
111001110000101100001000100
001110110100101100001000100
011011000101101100001000100
100000111011101100001000100
100100110110011100001000100
001101001011011100001000100
100111011100100010001000100
110010111100010010001000100
101110001011010010001000100
111011000100110010001000100
011001010111001010001000100
100011001111001010001000100
000101110101011010001000100
011010110000111010001000100
110101010101000110001000100
101000011111000110001000100
010100111010100110001000100
100111100001100110001000100
011110001001100110001000100
010111000011010110001000100
000100101111010110001000100
001101101000110110001000100
001010000111110110001000100
000111001010101110001000100
011001100100011110001000100
001101110111000001001000100
101101111000100001001000100
010100111100110001001000100
001011110010110001001000100
110100111001001001001000100
001110011011001001001000100
110011011000011001001000100
101111000001011001001000100
110000010111011001001000100
010001001110111001001000100
011001100001111001001000100
111101001100000101001000100
011000111110000101001000100
111000000101110101001000100
110111000010001101001000100
000101011110001101001000100
001001111001001101001000100
001010100011101101001000100
100001000111101101001000100
010010110100011101001000100
100110100000111101001000100
000100011001111101001000100
100110111010000011001000100
110111001001000011001000100
001010011110100011001000100
111000011010010011001000100
010010001111010011001000100
100110000110110011001000100
001100100101110011001000100
100100100111001011001000100
011000101010101011001000100
101100010000111011001000100
110000100100111011001000100
101011101000000111001000100
110010010110000111001000100
111100100000100111001000100
001101000011100111001000100
010011001000110111001000100
111001000001001111001000100
101000001100101111001000100
001010011000011111001000100
011110110100010000101000100
101101001101010000101000100
110111010100001000101000100
110010111010001000101000100
001001111010101000101000100
011000000111111000101000100
000111110101000100101000100
011001100111000100101000100
001111011000100100101000100
011010010011100100101000100
010101010001110100101000100
000000110111110100101000100
101100111000001100101000100
011100010110001100101000100
100001011101001100101000100
001011110110000010101000100
111010101000100010101000100
010010011101100010101000100
100100011110010010101000100
110001101001010010101000100
100001100110110010101000100
110010000011110010101000100
001001010011110010101000100
001010101011001010101000100
000110110010101010101000100
010111000001101010101000100
011100100001011010101000100
011101110000000110101000100
110100101100000110101000100
001000111100010110101000100
100010010101010110101000100
010110000100110110101000100
101010000110001110101000100
000011100100101110101000100
000101100010011110101000100
101000100000111110101000100
111110010010000001101000100
111001100100100001101000100
001111000110100001101000100
101100100110010001101000100
011101000011010001101000100
010001110110001001101000100
100010101101001001101000100
000101101011001001101000100
101010110000101001101000100
010101011000101001101000100
001101110000011001101000100
011011000100011001101000100
101001001011000101101000100
000101110010100101101000100
011000001010110101101000100
010000101001011101101000100
001001011101000011101000100
000011110001100011101000100
101000110001010011101000100
100100101000110011101000100
010000110010110011101000100
101101001000001011101000100
010011001010001011101000100
100010011000100111101000100
001101000100010111101000100
000110100001010111101000100
110111100100100000011000100
011101100101010000011000100
101010011101010000011000100
011001011011010000011000100
110100001110110000011000100
100101011001110000011000100
101001111100001000011000100
111101001001001000011000100
011011011000101000011000100
010101000111101000011000100
101100100100111000011000100
110110010010100100011000100
000010111101100100011000100
010011001011100100011000100
011000110100110100011000100
011101000010110100011000100
001010011110001100011000100
110010000011011100011000100
010000101010111100011000100
011011101010000010011000100
001110111001000010011000100
010111010100010010011000100
000011110011010010011000100
110110001000101010011000100
111001000010101010011000100
000010101110101010011000100
010000110101101010011000100
000001011010111010011000100
100101011010000110011000100
101010100100100110011000100
110100100001010110011000100
101001010000110110011000100
011000111000001110011000100
101100010001001110011000100
001100100010101110011000100
111110100001000001011000100
111001010101000001011000100
011000101101100001011000100
001111101000010001011000100
011010000110110001011000100
100010110001110001011000100
010000011011101001011000100
011000011100011001011000100
100011000110011001011000100
000110100110100101011000100
001001010110100101011000100
110001100001100101011000100
000011011010010101011000100
110000011001010101011000100
001011100100001101011000100
100101010000011101011000100
011001110000100011011000100
101100001010100011011000100
010100010110100011011000100
000001111100010011011000100
010101001010010011011000100
011010010001010011011000100
001011001001001011011000100
000101100001101011011000100
000011000111000111011000100
010011010000001111011000100
011000000110001111011000100
001111100011000000111000100
011100011001100000111000100
001011001001110000111000100
101010001010101000111000100
111010010000011000111000100
001001100110011000111000100
100001010011011000111000100
101011001100000100111000100
100001110110000100111000100
111100000100100100111000100
101000100011001100111000100
010001010010101100111000100
000110000101101100111000100
000010011001011100111000100
100001000100111100111000100
100000111001100010111000100
100101000011100010111000100
001100000110110010111000100
100101110000001010111000100
000111001100001010111000100
000100010111001010111000100
101000001100011010111000100
010100011000010110111000100
001001100001010110111000100
100000001010110110111000100
000000101101001110111000100
110000000001101110111000100
100101100101000001111000100
001000101011010001111000100
001010010101001001111000100
100100000110101001111000100
000110010010011001111000100
010001111000000101111000100
001100010011000101111000100
000100011100100101111000100
110001000010010101111000100
001010010000110101111000100
010101000001001101111000100
001001001000011101111000100
010001010011000011111000100
000001001110100011111000100
000100001101010011111000100
100000010100110011111000100
011100010000001011111000100
001000001001100111111000100
010011111110100000000100100
111110010101100000000100100
101011100110110000000100100
110100110011110000000100100
001110101100111000000100100
001110001111100100000100100
100001011111100100000100100
101001111100010100000100100
111101010100001100000100100
100011110011001100000100100
011000101101101100000100100
000111011100011100000100100
011110010000111100000100100
011010101111000010000100100
111101100001100010000100100
101010110011100010000100100
111011101000010010000100100
101101011000101010000100100
000011111001101010000100100
001101000111101010000100100
111100100100011010000100100
011010011010011010000100100
100100001110111010000100100
010110001001111010000100100
111001110010000110000100100
100101111001000110000100100
010001100111100110000100100
101010010110010110000100100
110110000010110110000100100
101111000010001110000100100
100100010111001110000100100
000001110110011110000100100
010010100101011110000100100
001011100000111110000100100
010101000100111110000100100
110101011001100001000100100
110010011110010001000100100
010011100111010001000100100
011111001000110001000100100
011010110100110001000100100
000110011101110001000100100
111001000011110001000100100
111110011000001001000100100
000111110110001001000100100
101101001110001001000100100
011011101001001001000100100
011001100110101001000100100
100010101011101001000100100
101010001101011001000100100
001001011011011001000100100
001101101101000101000100100
101011000111000101000100100
111100100010010101000100100
100110110001010101000100100
010001111001010101000100100
100000111010110101000100100
000100111011001101000100100
110000100111001101000100100
010110001100101101000100100
110010101000011101000100100
000010010111011101000100100
100111101100000011000100100
111110000110000011000100100
000101111010100011000100100
101000101110100011000100100
111010001001100011000100100
010010010011110011000100100
000001001111110011000100100
011100010100101011000100100
000111000101011011000100100
010001110000111011000100100
101000100001111011000100100
110011011000000111000100100
001101010110000111000100100
000111001001100111000100100
010111100000010111000100100
000010101011010111000100100
100011000100110111000100100
101010010000101111000100100
100100011000011111000100100
111111100010000000100100100
111000100111100000100100100
100111111000010000100100100
001000111101110000100100100
011111001100001000100100100
101110110001001000100100100
011011000011011000100100100
110000101010111000100100100
111001011001000100100100100
010110100011010100100100100
001011010001110100100100100
010101100110001100100100100
001011100101001100100100100
010100011001011100100100100
100111000000111100100100100
000001000111111100100100100
111100111000000010100100100
000101110111000010100100100
100010110100011010100100100
100101010001011010100100100
010100000111011010100100100
101100010001100110100100100
010001011100001110100100100
111001000000101110100100100
000010010101101110100100100
110110101001000001100100100
001011111000100001100100100
011010001110100001100100100
100011010011100001100100100
101010100011010001100100100
100010101100110001100100100
110101110000001001100100100
100001011100101001100100100
000111001110000101100100100
011100001001100101100100100
010010000101110101100100100
010000010110101101100100100
011000011011000011100100100
110100010010100011100100100
011010100100001011100100100
010100101010001011100100100
000011011000011011100100100
000010100010111011100100100
000100111100000111100100100
001000000111100111100100100
101110000000010111100100100
100000010011010111100100100
000000001100111111100100100
001111101110000000010100100
110001110111000000010100100
110111100001010000010100100
100100111101010000010100100
001111110000011000010100100
110010011000111000010100100
011100001010111000010100100
000011101010111000010100100
110111001100000100010100100
101111000001100100010100100
110000111001100100010100100
011010000011110100010100100
101110100100001100010100100
110101000010101100010100100
001011010010101100010100100
100010000111101100010100100
000000011011111100010100100
110111010000100010010100100
101011001010100010010100100
110000011011010010010100100
100001111000110010010100100
011000100110110010010100100
001100011110001010010100100
110000101100101010010100100
001010001101101010010100100
100010111100000110010100100
001001010011010110010100100
110000000101110110010100100
000011001011001110010100100
011100000001101110010100100
011000010100011110010100100
001000101010011110010100100
011010010111000001010100100
000101011111000001010100100
110110000011100001010100100
001101100011100001010100100
101101010001010001010100100
001000011110110001010100100
011111000010001001010100100
110000111010001001010100100
000110100101101001010100100
001001101100011001010100100
011001000101100101010100100
000000110111100101010100100
110000110100010101010100100
001100100100110101010100100
000101010010110101010100100
110011000001001101010100100
001110001001001101010100100
010100000110011101010100100
100100000001111101010100100
001111011000000011010100100
001010110010010011010100100
011000001101010011010100100
001000110101001011010100100
010010000110101011010100100
101000000110011011010100100
010001000011011011010100100
110100101000000111010100100
100001000011100111010100100
011001100000001111010100100
000110110000001111010100100
000000101001101111010100100
011110100101000000110100100
000111001011100000110100100
111001100100010000110100100
010101010011010000110100100
101100110000110000110100100
101000001011110000110100100
100110011100001000110100100
000101101101001000110100100
100000110011101000110100100
100011001001011000110100100
001001011000111000110100100
001010000110111000110100100
001010110011000100110100100
010100000111100100110100100
101010101000010100110100100
110010010001010100110100100
001100001101010100110100100
011100110000001100110100100
100001111000001100110100100
011011110000000010110100100
101000110110000010110100100
010100110001100010110100100
000110010101010010110100100
000111100000110010110100100
100010101010001010110100100
100011000100101010110100100
010000001011101010110100100
000000100101111010110100100
100110100001000110110100100
100001001101000110110100100
000110001100100110110100100
010001100010010110110100100
001001000100110110110100100
010111000000001110110100100
110000010010001110110100100
010100110110000001110100100
110001001011000001110100100
111101000000100001110100100
011000111000010001110100100
010011001100010001110100100
110100000101010001110100100
111000010100001001110100100
001000101110000101110100100
110000001000110101110100100
010001010000011101110100100
001000100001011101110100100
001100101001000011110100100
010001010100100011110100100
001110000010100011110100100
110010100000010011110100100
000100011000110011110100100
011100000100000111110100100
101011011110000000001100100
110101101101000000001100100
101001101011100000001100100
110011001011010000001100100
010111110000110000001100100
001101011010110000001100100
100001110101110000001100100
100101011011001000001100100
111110100000101000001100100
110011010010101000001100100
100110001101101000001100100
011100111000011000001100100
101010101010011000001100100
011001001101011000001100100
010100100101111000001100100
001010010101111000001100100
010110111100000100001100100
101110011001000100001100100
010101110011000100001100100
100110101010100100001100100
001000111011010100001100100
000111000101110100001100100
101001010010011100001100100
110000001100111100001100100
011111100100000010001100100
011011011001000010001100100
110110100011000010001100100
000111010011100010001100100
100010011010110010001100100
011101001010001010001100100
111000000101101010001100100
000001101100111010001100100
001100110101000110001100100
011010100010100110001100100
001110101000001110001100100
010010001110001110001100100
111010000000011110001100100
111100110100000001001100100
101011110001000001001100100
011100101011000001001100100
110001110010010001001100100
111010000011001001001100100
001011001010101001001100100
000000111101011001001100100
100101000100111001001100100
011010100101000101001100100
110010110000100101001100100
100100010110100101001100100
010110010010010101001100100
000111010000101101001100100
010110010101000011001100100
011101010000010011001100100
001001100110010011001100100
001000111000110011001100100
001100110010001011001100100
010100100110000111001100100
001010010011000111001100100
010000001101100111001100100
100100000101010111001100100
101000000010110111001100100
000001100101001111001100100
000000011010101111001100100
000011000010011111001100100
110001111000100000101100100
010110011010100000101100100
011000101110010000101100100
011001110001010000101100100
000110101101010000101100100
101110000010110000101100100
001101010101001000101100100
100010010111001000101100100
011000110100101000101100100
101001000110101000101100100
000010001011111000101100100
111100100001000100101100100
110010001101000100101100100
100111000011000100101100100
110100001010010100101100100
010011000010110100101100100
000000101110101100101100100
101010000001101100101100100
010001100001101100101100100
000100010011101100101100100
000011101000011100101100100
100101101010000010101100100
001101001001100010101100100
100000001111100010101100100
110101000100010010101100100
011010000101010010101100100
100011100001001010101100100
000110011001001010101100100
000000111010011010101100100
000100010100111010101100100
000010100111000110101100100
110000010000110110101100100
011000001001001110101100100
101000111010000001101100100
000011001101100001101100100
001001010100110001101100100
000100001110110001101100100
010100001101001001101100100
011100000010101001101100100
001011100010000101101100100
010101000100100101101100100
110000000011100101101100100
100101100000010101101100100
110001001000001101101100100
100000010100011101101100100
100001110100000011101100100
010000011100010011101100100
100010001001010011101100100
000001000011101011101100100
000101010001000111101100100
000001101000100111101100100
011000100000010111101100100
111110001010000000011100100
011001001110100000011100100
001010011011100000011100100
010010111010010000011100100
010011100101001000011100100
000110110011001000011100100
010101101000101000011100100
010110010100101000011100100
000001011101101000011100100
100100000111011000011100100
111000011100000100011100100
110010100110000100011100100
001011010101000100011100100
011100010001010100011100100
000010010110110100011100100
010100001011001100011100100
101001001000101100011100100
000100110110010010011100100
101000100011010010011100100
010101000001110010011100100
000011010110001010011100100
001111000000101010011100100
110000110000011010011100100
000010101001011010011100100
001110000110000110011100100
010001101001000110011100100
000000110001110110011100100
010011100010100001011100100
101100000101100001011100100
100110100010010001011100100
010001011000110001011100100
101100101000001001011100100
000011111000001001011100100
011000100010011001011100100
001000001001111001011100100
101101000010000101011100100
001010001100100101011100100
001000000111010101011100100
100000110001001101011100100
011000010000101101011100100
001010100001100011011100100
110000010001100011011100100
101001010000001011011100100
110100000010001011011100100
000010010000111011011100100
000001110010000111011100100
110100100010100000111100100
000001110010110000111100100
011000010011001000111100100
101101000000011000111100100
011101001000000100111100100
000100111001000100111100100
100011010000100100111100100
010010101000100100111100100
001000100101100100111100100
000101010100010100111100100
010100000000111100111100100
101110010000000010111100100
001000101000101010111100100
000000011110000110111100100
000100000011010110111100100
100100001000001110111100100
010111010000000001111100100
000110000111000001111100100
100110001000100001111100100
000100100001110001111100100
111010000000000101111100100
000010100100010101111100100
000001000110001101111100100
000100100100001011111100100
000010000001001111111100100
110111110010100000000010100
101101011101100000000010100
100011111110010000000010100
101111101001010000000010100
011010010111110000000010100
001011101111001000000010100
010001110111101000000010100
110110100011011000000010100
101110110000111000000010100
010010111010111000000010100
001101100101111000000010100
101100001011111000000010100
010111011100100100000010100
111000110101100100000010100
100010101111100100000010100
101110011100010100000010100
110011110001010100000010100
100111100100110100000010100
010101000111110100000010100
111100011000101100000010100
111010010010011100000010100
011100101010011100000010100
100000111100111100000010100
110001101111000010000010100
010111001011100010000010100
011011100110010010000010100
110100111000110010000010100
001011001101110010000010100
111101010010001010000010100
001111011001001010000010100
101000111011001010000010100
000010011111101010000010100
100010101101011010000010100
000100110110111010000010100
001111101100000110000010100
101000101110010110000010100
100101100011010110000010100
000000111011110110000010100
110011000101001110000010100
010010100011101110000010100
110001011000011110000010100
101011100011100001000010100
111000011100110001000010100
011111010000101001000010100
000110101110101001000010100
000101111001101001000010100
010111001010011001000010100
111100000110011001000010100
011110001110000101000010100
011101100100100101000010100
000111010110010101000010100
110100100101010101000010100
101001010011010101000010100
001010100110110101000010100
011100110001001101000010100
111000001001011101000010100
110000100010111101000010100
111010110100000011000010100
010101110110000011000010100
100100001111100011000010100
101110100010010011000010100
100101011001010011000010100
011000111001010011000010100
010011010101010011000010100
000111101000110011000010100
110101000100110011000010100
001101100010101011000010100
011000010011101011000010100
001001011000111011000010100
110011100000100111000010100
000001011101100111000010100
010010110010010111000010100
100000010110110111000010100
101100010100001111000010100
100001101100001111000010100
010010010100101111000010100
001100001001101111000010100
000101110000011111000010100
010110000001011111000010100
001000100011011111000010100
011001111011000000100010100
101110100111000000100010100
001110111100100000100010100
111100010110100000100010100
101001111000110000100010100
110110001000111000100010100
010011010001111000100010100
011000101001111000100010100
010110111010000100100010100
001101011010010100100010100
111110000100001100100010100
000101111100001100100010100
000011001101101100100010100
000110110001011100100010100
100001101001011100100010100
000100001111011100100010100
110000000101111100100010100
110110000101100010100010100
110001010011010010100010100
100110111000001010100010100
010101101001001010100010100
111100100000101010100010100
001011000011101010100010100
011110000010011010100010100
010001001110011010100010100
111100001010000110100010100
100001100101100110100010100
010000101101010110100010100
100011000010110110100010100
011001000001110110100010100
000110000110101110100010100
000011010100011110100010100
110000110111000001100010100
100011001111000001100010100
100101110100100001100010100
111110000001010001100010100
000011111001010001100010100
011001100010110001100010100
001001110101001001100010100
000110011101001001100010100
110001000011101001100010100
001000011110011001100010100
101110000010100101100010100
000110101100010101100010100
010001011100010101100010100
000010010011110101100010100
000011100110001101100010100
101000000111001101100010100
001001010010101101100010100
100000110001101101100010100
000100010100111101100010100
110001111000000011100010100
010011000110100011100010100
101001001001100011100010100
101001000110010011100010100
000010100101110011100010100
000101000011110011100010100
000010001011011011100010100
011110010000000111100010100
001011100000010111100010100
101000011000010111100010100
000100100101001111100010100
011000000100011111100010100
011010111110000000010010100
010111101101000000010010100
111011001011000000010010100
001011011010110000010010100
111001000110110000010010100
110001101001101000010010100
000111100011101000010010100
011110100100011000010010100
001000111101011000010010100
101011110000100100010010100
011101110000010100010010100
101101101000001100010010100
010011111000100010010010100
110000010111100010010010100
011111001000010010010010100
000100011111010010010010100
111010101000001010010010100
100110000111001010010010100
110110011000000110010010100
011100010110000110010010100
100100101101000110010010100
100011010011000110010010100
001001100111000110010010100
010010001111000110010010100
000111000101100110010010100
111000000011010110010010100
001010101000110110010010100
000000111110001110010010100
011001001000101110010010100
010011100000011110010010100
100010000100111110010010100
000100001010111110010010100
010000010001111110010010100
101001011110000001010010100
001110110101000001010010100
110101100011000001010010100
101100100110100001010010100
100011011001100001010010100
011110010010010001010010100
100001110101010001010010100
011001001001110001010010100
110100101100001001010010100
001101010011001001010010100
010011100100101001010010100
001010101010011001010010100
000101000110111001010010100
101000000101111001010010100
000000110011111001010010100
110101010100000101010010100
100110110010000101010010100
101100011001000101010010100
010110101000100101010010100
001000111100100101010010100
110011001000010101010010100
000111100001010101010010100
011010011000001101010010100
111001000010001101010010100
001001100000111101010010100
101101110000000011010010100
010001010010110011010010100
100010100001101011010010100
001100001100011011010010100
010010001000111011010010100
110010011101000000110010100
000001111101100000110010100
011110000011100000110010100
101010010110010000110010100
111000110001010000110010100
110101001001010000110010100
001101010001110000110010100
001000100111110000110010100
100101010101001000110010100
001011000101011000110010100
000010011110100100110010100
110000100011100100110010100
100001000111010100110010100
001110000100110100110010100
010001100100110100110010100
001011001010001100110010100
110010010000101100110010100
011000000110101100110010100
011100000001011100110010100
001010101101000010110010100
101111000000001010110010100
100001100100011010110010100
010010110001000110110010100
101000010101000110110010100
000101001100010110110010100
001001110000001110110010100
100111101000000001110010100
111010100010000001110010100
010010110100010001110010100
010100101010010001110010100
010011000011010001110010100
000110001001110001110010100
000101011000011001110010100
011000010000111001110010100
101001100100000101110010100
011000101001000101110010100
010101000010100101110010100
100010001001001101110010100
100011010100000011110010100
011000001010100011110010100
001000110001100011110010100
010110100000001011110010100
001000100110001011110010100
000001101000101011110010100
000100001011000111110010100
000001000010011111110010100
111100111010000000001010100
111111001000100000001010100
111001110100010000001010100
011110011001010000001010100
101000110011110000001010100
000100111111001000001010100
000111010101101000001010100
000101101010111000001010100
011101101001000100001010100
001100011011100100001010100
110110101000010100001010100
101111010000001100001010100
001001110110001100001010100
101010001011001100001010100
001101001100101100001010100
100011001100011100001010100
100011111001000010001010100
011100100011100010001010100
110100100110010010001010100
101100010101010010001010100
010011100001110010001010100
101010010001101010001010100
111000001000111010001010100
100000000111111010001010100
111001000110000110001010100
010001110001001110001010100
001000100101101110001010100
000010100110011110001010100
010111111000000001001010100
110110000111000001001010100
001110001100110001001010100
110010001001110001001010100
010000100111110001001010100
000011110011000101001010100
001100110100010101001010100
010101100010010101001010100
101011000000110101001010100
010010101010001101001010100
001100000010111101001010100
100011100100010011001010100
010010011001001011001010100
100000111000011011001010100
001010000101011011001010100
010111000100000111001010100
011000011000100111001010100
000010001011100111001010100
000000010111001111001010100
000001000100111111001010100
011101001110000000101010100
101001010111000000101010100
011011110000100000101010100
010000111110100000101010100
000111011100010000101010100
111011000010010000101010100
010110100010110000101010100
101000001110110000101010100
110101100010001000101010100
111100010001001000101010100
011011001001001000101010100
000010111001101000101010100
100110000110011000101010100
001010010011011000101010100
100100110011000100101010100
011010001100100100101010100
110001001000110100101010100
001110100010001100101010100
010100101000101100101010100
010001000011011100101010100
010111010010000010101010100
101100101001000010101010100
000100110101100010101010100
100010110010010010101010100
001111000001010010101010100
001010010100110010101010100
100000101100101010101010100
000001010110101010101010100
000011001000111010101010100
010011101000000110101010100
110000011001000110101010100
001000101010100110101010100
010000000111100110101010100
000110001010010110101010100
100001001010001110101010100
100100010000101110101010100
110100100001100001101010100
000001101100110001101010100
010010010010101001101010100
001110000001101001101010100
100000111100000101101010100
001010011010000101101010100
100101000110000101101010100
011100000101000101101010100
100010000101100101101010100
100110010000010101101010100
011001100000001101101010100
000001100111000011101010100
011101000000100011101010100
011010001000010011101010100
110001000000011011101010100
000010001100001111101010100
111110010100000000011010100
110000110011001000011010100
001110000110101000011010100
010100011010011000011010100
100110010001011000011010100
110000010100111000011010100
010011000010111000011010100
011011010010000100011010100
100001011100100100011010100
010100110001100100011010100
101000101001100100011010100
100100100010110100011010100
010111001000001100011010100
000101100101001100011010100
010010010101001100011010100
100011000001101100011010100
001000011000111100011010100
011011000101000010011010100
000110011010100010011010100
001000001111100010011010100
001001010110010010011010100
011100010000110010011010100
101010000010110010011010100
000010011100011010011010100
001100000011011010011010100
110000101010000110011010100
001001011001000110011010100
000011100010100110011010100
100000110100010110011010100
100010001001010110011010100
100110100000001110011010100
101010101100000001011010100
000101101110000001011010100
110100011000100001011010100
111000000011100001011010100
111101000000010001011010100
000011001101010001011010100
100110001010001001011010100
000010110110001001011010100
010001110000011001011010100
100000100111000101011010100
000000010101110101011010100
000100111000001101011010100
001000001101001101011010100
000110000100011101011010100
110011000010000011011010100
000101010101000011011010100
100000001110010011011010100
110000000101001011011010100
001100100001000111011010100
100100000100100111011010100
010000100000101111011010100
000101011011000000111010100
001101101000100000111010100
110001000101100000111010100
001010111000010000111010100
100100101100010000111010100
100011011000001000111010100
110010100100001000111010100
001100110100001000111010100
000010001111001000111010100
100100001001101000111010100
000111100000011000111010100
010000001110010100111010100
111000001000001100111010100
000000100001111100111010100
010000001001110010111010100
001000011010001010111010100
010000100010011010111010100
010001000100001110111010100
010110001100000001111010100
011000010110000001111010100
001011000001000101111010100
000000001010101101111010100
101000000000101011111010100
000000010001011011111010100
000000101000010111111010100
001100111110010000000110100
100101010111010000000110100
010101101001110000000110100
101100101101001000000110100
110010001111001000000110100
101011001001101000000110100
111111000000011000000110100
001011010110011000000110100
011100010011011000000110100
011001101110000100000110100
001010111101000100000110100
110100101011000100000110100
101101001010100100000110100
111000101000110100000110100
001101010100110100000110100
011010001100011100000110100
000111100010011100000110100
100100010010111100000110100
000011110010110010000110100
001110000110110010000110100
010000011110110010000110100
010001011011001010000110100
101001110000011010000110100
010011010110000110000110100
101000011100100110000110100
010110010001100110000110100
010011001001010110000110100
011010110000001110000110100
000100101100101110000110100
001010001010101110000110100
100000001001111110000110100
001110101001100001000110100
101011001010010001000110100
101010100110001001000110100
010100000111101001000110100
010101100100011001000110100
100011100001011001000110100
000001010101111001000110100
101111100000000101000110100
100001110110000101000110100
110001001101000101000110100
100010011011000101000110100
000110100111000101000110100
011000010110010101000110100
000101001011010101000110100
001010011000110101000110100
110000010001110101000110100
101001011000001101000110100
010101010010001101000110100
000000101110011101000110100
001100000101011101000110100
001101001100100011000110100
010110100010100011000110100
100000111001100011000110100
000110011010010011000110100
100000100111010011000110100
110000010110001011000110100
100110001001001011000110100
001100101000010111000110100
110001000010010111000110100
010000100100110111000110100
010001000001101111000110100
110011011010000000100110100
000011100111100000100110100
110101000010110000100110100
110010100001110000100110100
101001000101110000100110100
100100110110001000100110100
101001100011001000100110100
100011110000101000100110100
001100001110101000100110100
110001010100011000100110100
001110001001011000100110100
000111101001000100100110100
001000110110100100100110100
010010001011100100100110100
000001110011010100100110100
110010100010001100100110100
001000111000011100100110100
000010100100111100100110100
101101010100000010100110100
111011000001000010100110100
100110010011000010100110100
100111001000100010100110100
001010011001100010100110100
100010001110010010100110100
010110010100001010100110100
001001100100101010100110100
010000110010101010100110100
000110100001101010100110100
010010101000011010100110100
110101100000000110100110100
100000111010000110100110100
001110000101000110100110100
011000100011000110100110100
000001001110100110100110100
001101000000011110100110100
110011100100000001100110100
111100001100000001100110100
000010111110000001100110100
011100110000100001100110100
010111000001100001100110100
101100010010010001100110100
010110000110010001100110100
101000101000101001100110100
000100011010100101100110100
110100000000011101100110100
001010000010011101100110100
010010001101000011100110100
001100011000001011100110100
100001000101001011100110100
011001001000000111100110100
000001010000110111100110100
100000000010101111100110100
010110011011000000010110100
101100010011100000010110100
110000101110010000010110100
001111000011010000010110100
101010011010001000010110100
000101111010001000010110100
010100110101001000010110100
011000100011101000010110100
101100100010011000010110100
000001100111011000010110100
011010100100100100010110100
000001011110010100010110100
010110000101010100010110100
010100011000110100010110100
000000101101110100010110100
001000010111001100010110100
100000101010101100010110100
110000100001011100010110100
001001001001011100010110100
010011100011000010010110100
111000110000100010010110100
001001010001101010010110100
010101001010000110010110100
000100110011000110010110100
001101100000100110010110100
101010000001001110010110100
111011010000000001010110100
010001111100000001010110100
100011001100001001010110100
011000001110001001010110100
010101001001001001010110100
101110000000101001010110100
110010000010011001010110100
000100101000111001010110100
000011101010000101010110100
001001110001000101010110100
010010010010100101010110100
101000001100010101010110100
011100010001000011010110100
110001001000100011010110100
000001100101100011010110100
000010101100010011010110100
000101100010010011010110100
001011000000110011010110100
100010000110000111010110100
001000000100101111010110100
010101001100100000110110100
000110110010010000110110100
110100001010001000110110100
000100000011111000110110100
001110011000000100110110100
000011110100000100110110100
011000010001100100110110100
011011000000010100110110100
101000000000111100110110100
110001000110000010110110100
000100101110000010110110100
110000101001000010110110100
000101010010100010110110100
011100100000010010110110100
001010010000011010110110100
010001000000111010110110100
100100110001000001110110100
001101000101000001110110100
100000001110100001110110100
000000100010110101110110100
000101100000001101110110100
101010001000000011110110100
001000010010000111110110100
010000000001010111110110100
000101110110100000001110100
100110110001100000001110100
011101000101100000001110100
110010010101010000001110100
001010001111010000001110100
100111101000001000001110100
011011100010001000001110100
011000011010101000001110100
000110110100011000001110100
100000011110011000001110100
001001000011111000001110100
000111011010000100001110100
010001100101010100001110100
101001000101001100001110100
100010010100101100001110100
010001000110101100001110100
010000110010011100001110100
010100111001000010001110100
001001101101000010001110100
111000001011000010001110100
010001101010100010001110100
101101000000110010001110100
101000100010101010001110100
000101000110011010001110100
100100100001011010001110100
001000011001011010001110100
010010000011011010001110100
101100010010000110001110100
110100001000100110001110100
100001101000010110001110100
000010001100110110001110100
110000100100001110001110100
000000101011001110001110100
110101001010000001001110100
110000101100100001001110100
001000110101100001001110100
011011000001010001001110100
101100001001010001001110100
000111000010110001001110100
110001010001001001001110100
000001001111001001001110100
010010000100111001001110100
100110001100000101001110100
000011100100100101001110100
001001001001100101001110100
100000000011011101001110100
001100000111000011001110100
000001110001010011001110100
000010101000101011001110100
110010000001000111001110100
000100110000100111001110100
100101000000001111001110100
011000011101000000101110100
010001010011100000101110100
000100101011100000101110100
100000111001010000101110100
110100000100101000101110100
010101001000011000101110100
001100100000111000101110100
100001100010100100101110100
010010011000010100101110100
111000000100010100101110100
000000110101001100101110100
000001011000101100101110100
001100001100010010101110100
000000010111010010101110100
011000000110001010101110100
100011000100000110101110100
000010010010001110101110100
001111001000000001101110100
010001101001000001101110100
000010110000110001101110100
100011000010001001101110100
010110100000000101101110100
101000010001000101101110100
110000100010000011101110100
001000100001001011101110100
000110000000011011101110100
001010000000100111101110100
010111000110000000011110100
111001100001000000011110100
001100011100100000011110100
111000010010010000011110100
010100100011010000011110100
011101010000001000011110100
100000100101101000011110100
101000000110100100011110100
100011000010010100011110100
000111110000000010011110100
000010010101100010011110100
100001000011001010011110100
100000011000101010011110100
001000100100011010011110100
010000000010110110011110100
000001010000011110011110100
100111000001000001011110100
100000011101000001011110100
010001000011000101011110100
010000001000011101011110100
001000101010000011011110100
000100001001100011011110100
100100010000010011011110100
011010000000001011011110100
110110000000010000111110100
000011010001010000111110100
001001001100001000111110100
000010100010101000111110100
010000000101011000111110100
010100010010000100111110100
001000001011000100111110100
000101000001100100111110100
010000110100000010111110100
010010001010000010111110100
100100000101000010111110100
101000100000000110111110100
000000011010010001111110100
000000010100101001111110100
001100000000010101111110100
000001000100010011111110100
011101101111000000000001100
111110001110100000000001100
001011111101010000000001100
110000111110110000000001100
101001010111110000000001100
101111001101001000000001100
101110010011101000000001100
010110110100111000000001100
011000011011111000000001100
110101111010000100000001100
101001111001100100000001100
111000011101010100000001100
111011000010110100000001100
101100011010110100000001100
011110110010001100000001100
011011001001011100000001100
100111000011011100000001100
100001001101111100000001100
000010101011111100000001100
101111000110010010000001100
011111100000110010000001100
000110011110110010000001100
101010111100001010000001100
101101101010001010000001100
010100111110001010000001100
111100000111001010000001100
110001111000101010000001100
010011011100011010000001100
110100010001111010000001100
001101001001111010000001100
001010100101111010000001100
101101011100000110000001100
010001011111000110000001100
100001110110100110000001100
110100100011100110000001100
001010110010110110000001100
011111000100001110000001100
000110110001101110000001100
010110001010011110000001100
101000010100111110000001100
011110111100000001000001100
111010100111000001000001100
001111011001100001000001100
100010111011010001000001100
010101101010110001000001100
010001011101110001000001100
001111100011001001000001100
110011001011001001000001100
010110000111011001000001100
011010100010111001000001100
010110101011000101000001100
100101001111000101000001100
100010111100100101000001100
111101000001100101000001100
010101110100010101000001100
001011000101110101000001100
010100011010101101000001100
111000000110101101000001100
010010100101101101000001100
001101010010011101000001100
010001000011111101000001100
111100110010000011000001100
010011110010100011000001100
011000001111100011000001100
110000101101010011000001100
000111001011010011000001100
011010011000110011000001100
110101000010101011000001100
100011101000011011000001100
001000111010011011000001100
010001100110011011000001100
001100000110111011000001100
001011100110000111000001100
110001110001000111000001100
011010010101000111000001100
110110010000100111000001100
101000100101100111000001100
100100001100110111000001100
110100100100001111000001100
000010011110001111000001100
111010110100100000100001100
100011111010100000100001100
110111100001100000100001100
011101011000110000100001100
100010100111110000100001100
011101110100001000100001100
011011011010001000100001100
110101011001001000100001100
101110101000101000100001100
110001100110101000100001100
100011010101101000100001100
010010110011101000100001100
110010101100011000100001100
100110110010011000100001100
101011100001011000100001100
010001010111011000100001100
110110010101000100100001100
101100110100010100100001100
100011010110010100100001100
010100100101110100100001100
001010000111101100100001100
101101001000011100100001100
010000111010011100100001100
010011101011000010100001100
110110001001010010100001100
010010110101010010100001100
100001001011110010100001100
000100100111101010100001100
001110011000011010100001100
111001000100011010100001100
110010111000000110100001100
111001000011000110100001100
011001101000010110100001100
011100010010010110100001100
000101000111010110100001100
110100001000101110100001100
000000111100101110100001100
101001110110000001100001100
001011101010010001100001100
110001100011010001100001100
001010010110110001100001100
100000001111101001100001100
011100101000011001100001100
000111010001011001100001100
100111110000000101100001100
010000111101000101100001100
010110011000010101100001100
001001011001010101100001100
011000000111010101100001100
001100110000101101100001100
000111000010101101100001100
111011100000000011100001100
000111010110000011100001100
101101010000010011100001100
010101001100010011100001100
000000011111010011100001100
001011001000101011100001100
111000000001101011100001100
001110000100100111100001100
101000001010100111100001100
000100101001100111100001100
100010100000101111100001100
010001010000101111100001100
100111111100000000010001100
100111000111100000010001100
111010111000010000010001100
111100000011110000010001100
110110101010001000010001100
001101111001001000010001100
000101110110011000010001100
101011000100111000010001100
101011101010000100010001100
111100110000100100010001100
010010110110100100010001100
001101100101100100010001100
100110100110010100010001100
101010100001110100010001100
110011011000001100010001100
011010010001101100010001100
011111010010000010010001100
100001101110010010010001100
010100110010110010010001100
100001011101001010010001100
100100110011001010010001100
011001001010011010010001100
000010111000111010010001100
000000010111111010010001100
001000111101000110010001100
001101001010100110010001100
000001100011110110010001100
010001000101101110010001100
111111001000000001010001100
110000011111000001010001100
010010011010011001010001100
110010100001011001010001100
000001001111011001010001100
011101000110000101010001100
010011001100100101010001100
101001001100001101010001100
100101100001001101010001100
011000110000011101010001100
100000100100111101010001100
010110001010100011010001100
011001010001001011010001100
000111010000101011010001100
010000100011101011010001100
111000001001000111010001100
000100000111100111010001100
000110101000010111010001100
010010000110010111010001100
001000000001111111010001100
001011001110100000110001100
101110001100010000110001100
000111011010010000110001100
011010010011010000110001100
100010111001001000110001100
101001000111001000110001100
010100101001101000110001100
111000001001011000110001100
010010000101111000110001100
001100101011000100110001100
110101000100001100110001100
011010001100001100110001100
000100110101001100110001100
101001010000101100110001100
100100100010101100110001100
010001001000111100110001100
001111101000000010110001100
001110000111000010110001100
101000100011100010110001100
110101100000010010110001100
101100010100001010110001100
011100000010101010110001100
000000101011011010110001100
000100001100111010110001100
000011110000100110110001100
100000110010010110110001100
001000011000110110110001100
000110000001110110110001100
001010100001001110110001100
010000011001001110110001100
001000000110011110110001100
100001000001011110110001100
101010001011000001110001100
000010110111000001110001100
101000101100100001110001100
000101100110100001110001100
100100101001010001110001100
000110110000110001110001100
001011110000001001110001100
010100001110001001110001100
110110000000101001110001100
010000110100101001110001100
011110000001000101110001100
000001001011100101110001100
000111000100010101110001100
000001101101000011110001100
001001010010100011110001100
110000011000010011110001100
011000100001010011110001100
100100000010110011110001100
100001000100100111110001100
010100000000011111110001100
111101010110000000001001100
100110101111000000001001100
111100101001100000001001100
010111001101100000001001100
111110010000110000001001100
001011101000111000001001100
101101000010111000001001100
010001110010111000001001100
110011000111000100001001100
001010110111000100001001100
110010011001100100001001100
111000110010010100001001100
000111101010010100001001100
100101010100110100001001100
110100010011001100001001100
011000101011001100001001100
000011010110101100001001100
011100000101011100001001100
111001101100000010001001100
011100011100010010001001100
000111101001001010001001100
111000011001001010001001100
001000110011101010001001100
101010010010011010001001100
110000101010011010001001100
001000001111011010001001100
000011000011111010001001100
000110101100100110001001100
011001010001010110001001100
101000101001010110001001100
010000100110110110001001100
100000110101001110001001100
000110000111001110001001100
010100010100101110001001100
110010000010101110001001100
010000001001111110001001100
000011101011100001001001100
010011010110010001001001100
111010101000001001001001100
101001011010001001001001100
100111001000101001001001100
000100110110101001001001100
000101101100011001001001100
001001010101011001001001100
111011010000000101001001100
001110010010100101001001100
000001110101100101001001100
000110010101010101001001100
000000011110110101001001100
100000100011110101001001100
001000100110011101001001100
001111001100000011001001100
100010010011100011001001100
101001000011010011001001100
000010110100110011001001100
000101010010110011001001100
000000101101101011001001100
010000110001011011001001100
010101101000000111001001100
011110000000010111001001100
100100110000010111001001100
100000001011001111001001100
000101000001011111001001100
000101111001100000101001100
110100111000010000101001100
101000011011010000101001100
001011000111010000101001100
010010101001110000101001100
110000010101110000101001100
001110100101001000101001100
011001010001101000101001100
011111000010000100101001100
100110011010000100101001100
001001011110000100101001100
100000101110010100101001100
011001000100110100101001100
000011001011001100101001100
011010100000101100101001100
110011000000011100101001100
100100100001011100101001100
010100010011100010101001100
011010100010010010101001100
001100110000110010101001100
010010010110001010101001100
000001101110001010101001100
100000011010101010101001100
010101010000011010101001100
101110100000000110101001100
111000010100000110101001100
001100011001000110101001100
000001110011000110101001100
110001100000100110101001100
001101000000101110101001100
010111100000010001101001100
110010001010010001101001100
100011000100110001101001100
100001110001001001101001100
000010011100011001101001100
000000010011111001101001100
000011101100000101101001100
000010110010010101101001100
010110000100001101101001100
100000001000111101101001100
001101100010000011101001100
010001000001110011101001100
101000100100001011101001100
000011000101001011101001100
010001000110000111101001100
000100010010001111101001100
011011110100000000011001100
100000110111100000011001100
000011011100110000011001100
100011100010110000011001100
000110010011110000011001100
100110010110001000011001100
110010001101001000011001100
110010110000101000011001100
001100001101101000011001100
001100101010011000011001100
010011010001011000011001100
100011110001000100011001100
001111001001000100011001100
111000100101000100011001100
110101001000100100011001100
000001111010100100011001100
010110001100010100011001100
000001101101010100011001100
101110000000101100011001100
101000111010000010011001100
001001100110100010011001100
110100000101100010011001100
110000010110010010011001100
100011100100001010011001100
111100000000011010011001100
100000100001111010011001100
011000001100100110011001100
000011001000011110011001100
000100100100011110011001100
000111110010000001011001100
010010101110000001011001100
010110011001000001011001100
001010111000100001011001100
011100100010100001011001100
001010100101010001011001100
010001101001001001011001100
110001000100101001011001100
100000101010101001011001100
100100010001101001011001100
101001100000011001011001100
001001100011000101011001100
011100001000001101011001100
000010010011001101011001100
100011011000000011011001100
111010000100000011011001100
100101000110000011011001100
000100101011000011011001100
001000010101100011011001100
000100011000011011011001100
001101010000000111011001100
010000010000110111011001100
000010000100101111011001100
110001011100000000111001100
111001100010000000111001100
101100110001000000111001100
010000111011000000111001100
000101000101110000111001100
100111000001001000111001100
110000000010111000111001100
100100001101000100111001100
100010000110100100111001100
001000000011110100111001100
010000000111001100111001100
000001110000011100111001100
110100001010000010111001100
010110100001000010111001100
011001001001000010111001100
100010101000010010111001100
000010010001101010111001100
000110010100000110111001100
101001000001100001111001100
010010000011100001111001100
100000000101011001111001100
101000011000000101111001100
001011000000010011111001100
100010000010001011111001100
100000100001000111111001100
111010011011000000000101100
001110110001110000000101100
011001100101110000000101100
001011001011110000000101100
010111010001101000000101100
001100101011101000000101100
100110101001011000000101100
010101001011011000000101100
110010000011111000000101100
010011110101000100000101100
001101011011000100000101100
101001100011010100000101100
010010011010110100000101100
000001101110110100000101100
110100001110001100000101100
100110011000101100000101100
001101100100011100000101100
010100101000111100000101100
101100010110100010000101100
000101011101100010000101100
110010100110010010000101100
101100011001010010000101100
110110010010001010000101100
000111001110001010000101100
110001100101001010000101100
100110000101100110000101100
010100010101010110000101100
011100011000001110000101100
001000100111001110000101100
100000100010111110000101100
100110010111000001000101100
011100011010010001000101100
110101000110010001000101100
001000101111010001000101100
100111010000110001000101100
000001110011110001000101100
011100100101001001000101100
101100000011011001000101100
101001001000111001000101100
000010001110111001000101100
111000111000000101000101100
001011011100000101000101100
101010100010100101000101100
010100110001100101000101100
111010000001010101000101100
011001010000110101000101100
000110000011110101000101100
011010001010001101000101100
100000010011101101000101100
100001110000011101000101100
000110111001000011000101100
010101010011000011000101100
101001010001100011000101100
000010100111100011000101100
011011000100010011000101100
000101100100110011000101100
110000010100110011000101100
101110100000001011000101100
000001101011001011000101100
100001001001010111000101100
000100001101001111000101100
001001000010101111000101100
110100001011100000100101100
101100101010010000100101100
111101000001010000100101100
100001011101010000100101100
100111100100001000100101100
010000101111001000100101100
001110010100101000100101100
000100111100011000100101100
100000010110111000100101100
111110001000000100100101100
101000001111000100100101100
000010101101100100100101100
011010110000010100100101100
001001101010001100100101100
001000011001101100100101100
000110000101011100100101100
001100000010111100100101100
100100101101000010100101100
100011000111000010100101100
000110101010100010100101100
011010000011100010100101100
001110100100010010100101100
101011000000110010100101100
110011001000001010100101100
001100010011001010100101100
101000110000101010100101100
000011010010101010100101100
010110000110000110100101100
010001001001100110100101100
000101110000010110100101100
000010011100010110100101100
001000100001110110100101100
001110001101000001100101100
011000110010001001100101100
100100011010001001100101100
001011000110001001100101100
010001101000101001100101100
001010100001101001100101100
010100010000111001100101100
110011000000100101100101100
000011100001010101100101100
000101001000110101100101100
101000000100110101100101100
000101010100001101100101100
100010001100001101100101100
010000100100011101100101100
000000001011011101100101100
101000011100000011100101100
010100000101100011100101100
111000000010010011100101100
010000100010100111100101100
001000010000011111100101100
101010101101000000010101100
001100110111000000010101100
101001011100100000010101100
011010101010100000010101100
100100111010100000010101100
011101101000010000010101100
000111001101010000010101100
010111000010110000010101100
011000111100001000010101100
111110000001001000010101100
010100100110101000010101100
110000010101101000010101100
110001001100011000010101100
000010110101011000010101100
100101010110000100010101100
110001100100100100010101100
010010101001010100010101100
100011001000110100010101100
001000001110101100010101100
001010011000011100010101100
111100001100000010010101100
100011110010000010010101100
100101000011010010010101100
000011010001110010010101100
001100000101110010010101100
010101010100001010010101100
111000100010001010010101100
010100100001011010010101100
011010000000111010010101100
011011001000000110010101100
000110011010000110010101100
001010010100100110010101100
000011100100010110010101100
000000001111010110010101100
100100010000110110010101100
110010000100001110010101100
100001011010010001010101100
010100001100110001010101100
110000100010110001010101100
001011000001011001010101100
010110100100000101010101100
000111010001000101010101100
101000010101000101010101100
100000101011000101010101100
001001101000100101010101100
010000010011010101010101100
110100010000001101010101100
001001000111000011010101100
101000101000010011010101100
010010101000001011010101100
001000011000101011010101100
010010000001100111010101100
111100010010000000110101100
110010100011000000110101100
011000001101100000110101100
000010101110010000110101100
001110100010001000110101100
000001011011001000110101100
000101110000101000110101100
011000001010010100110101100
010001000101010100110101100
000000110100110100110101100
000010010110001100110101100
000011000001101100110101100
010000010111000010110101100
001010001001010010110101100
100110000000011010110101100
001001100000011010110101100
001101000001000110110101100
100000101000100110110101100
010101100001000001110101100
100100010100100001110101100
000000111001100001110101100
000111001000001001110101100
000001000100111001110101100
101100100000000101110101100
110000000110000101110101100
010011000010000011110101100
100010010000000111110101100
011001111010000000001101100
001111100010100000001101100
101100100101010000001101100
011110000011010000001101100
010000001111110000001101100
100001110110001000001101100
001011010011001000001101100
110101100000011000001101100
011010100100011000001101100
100011000101011000001101100
011100001010100100001101100
101111000000010100001101100
010101011000010100001101100
000100110010110100001101100
101100100010001100001101100
010000011101001100001101100
100011100000101100001101100
000001010001111100001101100
000011111100000010001101100
001100101110000010001101100
101010010101000010001101100
010010110001100010001101100
010001100011010010001101100
001010000110101010001101100
100001011000011010001101100
110000011010000110001101100
000000010111100110001101100
000110001001010110001101100
001001010100001110001101100
000010110000011110001101100
010110000110100001001101100
000100011011100001001101100
101010000110010001001101100
000110101000110001001101100
001101000001110001001101100
110000100001101001001101100
111000010000011001001101100
100010011000010101001101100
010000101010010101001101100
001100010001001101001101100
000010101001001101001101100
001010000000111101001101100
011000010110000011001101100
100101100001000011001101100
000110000001101011001101100
100110000010000111001101100
111011000100000000101101100
000110010110010000101101100
111000100000110000101101100
001010111000001000101101100
111000001010001000101101100
000101001010101000101101100
001000100011011000101101100
101001110000000100101101100
010000110110000100101101100
001000001100011100101101100
100101010000100010101101100
000000011001110010101101100
100100000110001010101101100
010001000100101010101101100
000101001100000110101101100
000010001000101110101101100
100001001110000001101101100
000001111000010001101101100
011000001001010001101101100
100010100000011001101101100
001001000101000101101101100
000100100011000101101101100
000010010100100101101101100
000000100101010011101101100
010100011110000000011101100
110101010001000000011101100
011011000001100000011101100
000001010111010000011101100
100110000100110000011101100
001000101100110000011101100
000110101100001000011101100
100011001010001000011101100
101000010010101000011101100
101010000011000100011101100
100100101000010100011101100
101100100000100010011101100
101001000100010010011101100
000100001010110010011101100
000001110001001010011101100
100010110100000001011101100
011000110001000001011101100
110011000000010001011101100
000000100111001001011101100
010001010100000101011101100
000010000011010011011101100
001000100100000111011101100
000000011001000111011101100
100000000000011111011101100
000010011101000000111101100
000011100100100000111101100
010100100100010000111101100
100001100001010000111101100
100000001100101000111101100
000100010001011000111101100
001100010000100100111101100
101000000001001010111101100
000001000010100110111101100
010010000000010110111101100
110000101000000001111101100
100000010011000001111101100
001000000110100001111101100
000101000010010001111101100
011001000000001001111101100
000000100000101101111101100
000111111011000000000011100
011101010011100000000011100
110111000110001000000011100
011011100001101000000011100
010101111000011000000011100
101001100110011000000011100
101101010001011000000011100
110001001010111000000011100
110010011110000100000011100
100101110101000100000011100
110001101100010100000011100
010100110011010100000011100
111100000100110100000011100
100100101001110100000011100
001010101100101100000011100
100010110010101100000011100
100100000111101100000011100
001110000110011100000011100
000010010101111100000011100
010010011011010010000011100
100001011100110010000011100
001001011110001010000011100
100011100011001010000011100
101101000100101010000011100
110000001101101010000011100
010010000110111010000011100
110101001001000110000011100
001000010111010110000011100
111001100000001110000011100
100110010000011110000011100
000001001011011110000011100
011000110110100001000011100
100101110010010001000011100
010010101100110001000011100
101000101010110001000011100
100101011100001001000011100
010000111011001001000011100
001100001111001001000011100
100001100101101001000011100
001010011001011001000011100
000110010010111001000011100
001011001011000101000011100
101010010001100101000011100
110110001000001101000011100
101100100000011101000011100
100000011010011101000011100
111001001010000011000011100
001001110011000011000011100
101010000110100011000011100
000001101110100011000011100
010101100001010011000011100
001110000001110011000011100
110011010000001011000011100
001010110000101011000011100
011100010000011011000011100
001011000010011011000011100
110000000011011011000011100
001100011010000111000011100
100110100001000111000011100
000010001101010111000011100
010100000010110111000011100
010000101000011111000011100
011111000100100000100011100
001111110000010000100011100
000101101101010000100011100
110000001111010000100011100
100110010100110000100011100
000001110110110000100011100
101010001110001000100011100
010001011100101000100011100
001001010101100100100011100
100010011001010100100011100
001011001000110100100011100
010110000011001100100011100
100001010011001100100011100
000101100001101100100011100
011001010000011100100011100
111010010000010010100011100
100100110001010010100011100
110000100010110010100011100
010011100100001010100011100
100101000010011010100011100
000001000101111010100011100
011010001001000110100011100
010000010100110110100011100
000010101010001110100011100
110000000110001110100011100
101101100001000001100011100
111000011001000001100011100
010101001011000001100011100
000110100011010001100011100
010000011010110001100011100
110100000101001001100011100
100010011000101001100011100
110000110000011001100011100
001010100100011001100011100
101010101000000101100011100
001101001100000101100011100
000001111010000101100011100
010011000101000101100011100
010010110000100101100011100
011000001000101101100011100
110110000010000011100011100
100011000001010011100011100
101000010010001011100011100
000100100000111011100011100
010000010011000111100011100
001001000001001111100011100
110100111001000000010011100
000101011110100000010011100
110000100101110000010011100
100110001100101000010011100
110100010010101000010011100
011000001100111000010011100
000100011001111000010011100
011100101100000100010011100
111010001000100100010011100
101001000011100100010011100
010100001011100100010011100
000011110010010100010011100
100101001010010100010011100
001110010001010100010011100
011000010010110100010011100
100001010100011100010011100
000110100000111100010011100
011000101011000010010011100
110110000100010010010011100
000010100111010010010011100
001100100101001010010011100
100000100110101010010011100
010110000001101010010011100
100100101000011010010011100
010000110100011010010011100
000011011100000110010011100
001110100010000110010011100
110001010000100110010011100
011001000100010110010011100
010010010010001110010011100
000101010001001110010011100
010011110001000001010011100
101011000101000001010011100
110010010100100001010011100
010101000101100001010011100
100110011000010001010011100
000000111110010001010011100
101000111000001001010011100
011010000011001001010011100
001101001000101001010011100
000001010111000101010011100
100111000000100101010011100
000010100011100101010011100
110000000001101101010011100
000100000011011101010011100
011000011100000011010011100
101100000011000011010011100
000000011011100011010011100
000010010101001011010011100
100001100010000111010011100
100000010001010111010011100
000001001000110111010011100
001011011001000000110011100
011000111000100000110011100
101100000101100000110011100
001100001010110000110011100
000011100001110000110011100
001000010011101000110011100
100010000011011000110011100
010111010000000100110011100
000100111000010100110011100
100000001100110100110011100
101001001100000010110011100
010001000011100010110011100
010100000101000110110011100
001000100100100110110011100
101100000000010110110011100
001111000010000001110011100
110001000000110001110011100
000100110010001001110011100
000010000110101001110011100
010010001010000101110011100
000100010001100101110011100
000010010000011101110011100
000010111000000011110011100
000101000100001011110011100
011100110101000000001011100
100100111100100000001011100
110010100011100000001011100
011011001100010000001011100
110101000101010000001011100
101001001001110000001011100
111001000011001000001011100
010110011000101000001011100
000001011011101000001011100
000110001011011000001011100
100011010000111000001011100
001000010110111000001011100
010110100110000100001011100
100001101011000100001011100
000111110000100100001011100
101001100100100100001011100
010000101101100100001011100
000010111100010100001011100
110000111000001100001011100
001110010011000010001011100
001101011000100010001011100
001010101001100010001011100
010001010101100010001011100
010110110000010010001011100
100111001000010010001011100
010000100111001010001011100
000101010110000110001011100
100010100000110110001011100
000100010001110110001011100
000001101000101110001011100
101110110000000001001011100
000110011110000001001011100
011010000101100001001011100
001101001010010001001011100
010110100001001001001011100
111100000000101001001011100
101000001100011001001011100
000001100011011001001011100
000100000101111001001011100
010101010001000101001011100
001100101000100101001011100
100010100100001101001011100
011000010010001101001011100
010011000000101101001011100
011100001001000011001011100
100001001101000011001011100
100100100010100011001011100
111000100000010011001011100
000010101010010011001011100
011001000100001011001011100
100000010100101011001011100
010000110100000111001011100
010011001010100000101011100
001001100011100000101011100
000010010111100000101011100
100101100000110000101011100
101001101000001000101011100
000011110010001000101011100
000101000111001000101011100
010000011001011000101011100
110110000000100100101011100
011100001000010100101011100
001011000100001100101011100
000010000010111100101011100
100010011100000010101011100
011000110000001010101011100
000001011000010110101011100
011000101010000001101011100
100110001001000001101011100
001000011100100001101011100
010000000110011001101011100
001001000000111001101011100
000000001111000101101011100
000110010000100011101011100
110000001000100011101011100
100100000100010011101011100
100010011011000000011011100
010001001111000000011011100
100001111000010000011011100
011000100110010000011011100
000000101011110000011011100
101010100010001000011011100
101000010101001000011011100
010010101000011000011011100
000001100100111000011011100
111100000010000100011011100
110010010000010100011011100
010001000001110100011011100
001101000000011100011011100
000110001101000010011011100
100001001010100010011011100
000111000010001010011011100
000100110000101010011011100
101011000000000110011011100
011000000001001110011011100
000100110001010001011011100
010110000000110001011011100
010100010100001001011011100
001000100001101001011011100
001010010100000101011011100
110000001100000101011011100
000011000001100011011011100
001000000010100111011011100
000110101010000000111011100
010101000000101000111011100
000001001010011000111011100
001000110010000100111011100
000000011100001100111011100
100001010001000010111011100
011010000000100010111011100
001000000101010010111011100
000000010010110010111011100
000010000011000110111011100
000100001000100110111011100
010000100101000001111011100
100010100000100001111011100
101000000010010001111011100
001010001000001001111011100
100001000000001101111011100
110110100101000000000111100
110101010100100000000111100
111100100010100000000111100
100011001110100000000111100
101101001100010000000111100
010010110110001000000111100
110010101000101000000111100
001001110010101000000111100
100100100100111000000111100
000110010110100100000111100
011101000010010100000111100
001010101010010100000111100
000011000111010100000111100
010011100000110100000111100
001110011100000010000111100
100101011010000010000111100
010100001111000010000111100
101001101000100010000111100
100010111000010010000111100
011000110010010010000111100
101010000011010010000111100
011100001000110010000111100
110001000001110010000111100
000100100011110010000111100
010110101000000110000111100
001011010000010110000111100
010111001100000001000111100
011001010101000001000111100
101100011000100001000111100
011011000010100001000111100
000011110100010001000111100
010110010001010001000111100
101000110001010001000111100
110001100010001001000111100
000011011010001001000111100
010000011100011001000111100
011000000001111001000111100
000101100010100101000111100
010000001110100101000111100
100100110100000011000111100
011010100001000011000111100
001000101100001011000111100
100010000100011011000111100
100010001000100111000111100
000000110010001111000111100
001011101100000000100111100
010101110010000000100111100
010010111001000000100111100
000111010101000000100111100
011000000110110000100111100
111000100100001000100111100
000000110001111000100111100
101010010100000100100111100
010100011100000100100111100
001100110001000100100111100
100110100000010100100111100
100001000100101100100111100
010000101100100010100111100
100000010101100010100111100
000000100110011010100111100
110000001000010110100111100
100000100001001110100111100
001100100110000001100111100
100000100011100001100111100
000000001101110001100111100
000000010111001001100111100
010011000000011001100111100
101001000010000101100111100
000101101000000011100111100
000010100100000111100111100
101110000110000000010111100
011110010000100000010111100
100101100001100000010111100
010001011001100000010111100
010010000111100000010111100
101011100000010000010111100
001000011011010000010111100
100010010010110000010111100
010111100000001000010111100
100011010001001000010111100
111001000000101000010111100
000010111000100100010111100
000010001101001100010111100
000001000010111100010111100
000110100100100010010111100
000001001100101010010111100
000010001010011010010111100
001000001001100110010111100
110010001001000001010111100
000100101101000001010111100
011000100010000101010111100
000010000100110101010111100
000000110000110011010111100
000100000010101011010111100
000011000000001111010111100
100001101010000000110111100
001001010110000000110111100
100101010000010000110111100
010010001000110000110111100
001000101001001000110111100
010000010010011000110111100
110000110000000100110111100
100100000011000100110111100
001010000010100100110111100
001100000100001100110111100
110100000000100010110111100
000000010000101110110111100
011010000100000001110111100
000011010000100001110111100
100000100100010001110111100
000110000001000011110111100
000010110011010000001111100
110000011000110000001111100
010100101010001000001111100
100110000010101000001111100
111010100000000100001111100
011000000111000100001111100
011001001000001100001111100
010100000001101100001111100
110001110000000010001111100
010111000001000010001111100
110010000100100010001111100
001101100000001010001111100
101010001000001010001111100
000100010101001010001111100
010000100000111010001111100
001000111000000110001111100
001100000100100110001111100
100000000110010110001111100
011010011000000001001111100
000101010000011001001111100
010100000100010101001111100
000011000110000011001111100
010000000011100011001111100
010001001000010011001111100
001000000001010111001111100
001100011010000000101111100
100010100110000000101111100
000110001100100000101111100
001000110100010000101111100
011110000000001000101111100
001000000101101000101111100
110001000001000100101111100
000000101000110100101111100
000011100000010010101111100
010100000010010010101111100
000001001001001010101111100
110100010000000001101111100
001010000011000001101111100
000001100100001001101111100
000100001000001101101111100
001001010000000011101111100
000011101001000000011111100
010000110010100000011111100
001110001000010000011111100
001001010000110000011111100
110000000110001000011111100
100000001001011000011111100
100000010001100100011111100
000110010000001100011111100
100000101100000010011111100
011001000010000010011111100
010000010001010010011111100
000001000101000110011111100
101001001000000001011111100
000010001010100001011111100
000001100000010101011111100
010100100000000011011111100
010100001001000000111111100
100100100000001000111111100
100010001000000100111111100
010000000100100100111111100
000000100001100010111111100
000010000100001010111111100
011100111110101000000000010
010011101111101000000000010
111001110110011000000000010
111001111001010100000000010
101110101011010100000000010
001011011111010100000000010
111010010101110100000000010
100101001111110100000000010
111111010010001100000000010
011111001101001100000000010
111100110001101100000000010
010110010111011100000000010
111001001100111100000000010
000101110110111100000000010
110111001011010010000000010
110001101110110010000000010
111100100101110010000000010
000110110111110010000000010
100111010111001010000000010
001011110011011010000000010
011101001010111010000000010
100010001111111010000000010
010111001110100110000000010
100111110000110110000000010
001111100110001110000000010
100011111001001110000000010
110100100011011110000000010
011110100000111110000000010
100011011111100001000000010
111000011011110001000000010
001111111001001001000000010
111100101100011001000000010
110110011001011001000000010
011101010001111001000000010
100110111010100101000000010
011001110011100101000000010
101111000110010101000000010
001011111000110101000000010
110101101010001101000000010
010110001011101101000000010
011011010100011101000000010
100010101101011101000000010
110001100001111101000000010
111011001101000011000000010
011111010011000011000000010
110110010110100011000000010
001110101100110011000000010
011000011111001011000000010
100010111100101011000000010
010001111001101011000000010
000101111010011011000000010
110011000100111011000000010
101100001001111011000000010
110010110101000111000000010
011000101110100111000000010
001100111001100111000000010
100100100111100111000000010
101100110100010111000000010
101011000001110111000000010
101001110010001111000000010
100100011110001111000000010
001010101011001111000000010
010100001100111111000000010
101001111110100000100000010
110111010011100000100000010
001011110101110000100000010
110010101011110000100000010
101110001010111000100000010
100110011111000100100000010
011010111100100100100000010
100011101101100100100000010
110110111000010100100000010
011101101000101100100000010
110111000100101100100000010
011000001111101100100000010
001010111010011100100000010
100101011001011100100000010
101100010100111100100000010
001100100011111100100000010
011101110100100010100000010
100101110011010010100000010
110010010111010010100000010
111100011000110010100000010
100011011010110010100000010
101101000110110010100000010
010000111101110010100000010
101101111000001010100000010
110110011100001010100000010
111011000011001010100000010
011100101011001010100000010
100110100101101010100000010
010010011011101010100000010
100100101110011010100000010
010101001101011010100000010
111110100010000110100000010
101000111011000110100000010
100100111100100110100000010
011111000001100110100000010
000110101011100110100000010
100001010101110110100000010
010100000111110110100000010
001001011010101110100000010
111000000110011110100000010
010011010000111110100000010
000010101100111110100000010
010101100111100001100000010
101100001111100001100000010
010111101010010001100000010
011001111010001001100000010
110011100101001001100000010
000110011110101001100000010
111101000010011001100000010
101001011000111001100000010
011111100100000101100000010
010011111001000101100000010
010010010111100101100000010
100001101011010101100000010
101000110001110101100000010
111000101001001101100000010
001001100111001101100000010
100010010110011101100000010
010011000011011101100000010
110010001000111101100000010
011000010010111101100000010
011110001110000011100000010
110000101111000011100000010
101011100100010011100000010
010111010100010011100000010
001010111001010011100000010
000111100001110011100000010
001111000101001011100000010
000010110111001011100000010
101100010010101011100000010
100110110000011011100000010
100001000111011011100000010
110101110000000111100000010
011001001011000111100000010
111100000100100111100000010
111010010000010111100000010
100110000101010111100000010
110000100010110111100000010
100001101000101111100000010
001101100000011111100000010
101011101111000000010000010
111010110011100000010000010
110010111101010000010000010
110100110110110000010000010
011111100011001000010000010
000111011101011000010000010
001100110111011000010000010
000110101110111000010000010
110101001001111000010000010
101111011100000100010000010
110101101100100100010000010
001111110010010100010000010
000110111011001100010000010
011010101010101100010000010
111000010110101100010000010
100110110100011100010000010
011000111100011100010000010
010011000110111100010000010
001010010011111100010000010
101011110100100010010000010
010111110001100010010000010
100111001101100010010000010
100000111111100010010000010
001111011000110010010000010
111000110101001010010000010
011110001001101010010000010
111001101000011010010000010
110110000101011010010000010
101010100010111010010000010
100100011010111010010000010
010001100011111010010000010
101110110001000110010000010
001110001111000110010000010
111000101001100110010000010
100001011110010110010000010
001101010101010110010000010
110101000010110110010000010
110010001100101110010000010
010101100100011110010000010
000100110001111110010000010
110111101001000001010000010
010001111111000001010000010
111001100110100001010000010
011010011110100001010000010
111110100010010001010000010
010111010110001001010000010
110000001111101001010000010
101011001100011001010000010
001110001011011001010000010
010001101100111001010000010
110011001110000101010000010
101010010111000101010000010
101000111010010101010000010
010111010001010101010000010
100110001100110101010000010
000000111101110101010000010
010001001011110101010000010
101101001001001101010000010
101100100100101101010000010
011000100011011101010000010
001000001110111101010000010
100101111100000011010000010
011101001100010011010000010
000010101111010011010000010
101000011100110011010000010
111010000110001011010000010
000011011011001011010000010
011011010000101011010000010
000111100100101011010000010
001001001101101011010000010
010110101000011011010000010
100000100101111011010000010
001101011010000111010000010
011001100101000111010000010
010100101011000111010000010
100001011001100111010000010
010110000101100111010000010
110100011000010111010000010
000001110011010111010000010
100010010001011111010000010
011111001010100000110000010
011001111001100000110000010
100100111001110000110000010
101011011010001000110000010
110110100110001000110000010
101000000111111000110000010
111011001001000100110000010
010001110110100100110000010
000110110101100100110000010
001100011011100100110000010
111100010010010100110000010
100111000011010100110000010
001110101000110100110000010
110001011000110100110000010
101110000101001100110000010
110010010011001100110000010
100110011000101100110000010
101101000010101100110000010
000111011110000010110000010
101100010111000010110000010
110010111000100010110000010
010100101110100010110000010
101010001011100010110000010
100111101000010010110000010
101001001101010010110000010
001110001100011010110000010
000000011111011010110000010
110100100101000110110000010
000110011001010110110000010
001000110100101110110000010
101000100001011110110000010
100101011011000001110000010
100001110101100001110000010
111001110000010001110000010
001001101110010001110000010
001111000100110001110000010
000011011001110001110000010
011100110100001001110000010
010010101011001001110000010
101010010100101001110000010
011001000101011001110000010
100100001101011001110000010
010100010011011001110000010
100100101110000101110000010
110110100000100101110000010
001101100001100101110000010
000101011100010101110000010
110000011100001101110000010
010010110000011101110000010
001000011001011101110000010
101110011000000011110000010
011010110010000011110000010
110001000011100011110000010
000101010010110011110000010
100000111010001011110000010
010001001110001011110000010
000110010001101011110000010
001011000010011011110000010
110000010000111011110000010
010001101000010111110000010
000011010100001111110000010
100110000010001111110000010
101111001110100000001000010
111101011001100000001000010
101101010111010000001000010
011100101011110000001000010
111110101010001000001000010
110011011101001000001000010
001010110111101000001000010
100110100111011000001000010
011110011000111000001000010
001111100010111000001000010
110100010101111000001000010
010001011011111000001000010
111001100010110100001000010
010000111110110100001000010
101100011011001100001000010
000011111100101100001000010
111010110000011100001000010
011101000110011100001000010
110111000001011100001000010
011011011100100010001000010
101110101001100010001000010
010101110010110010001000010
001010111010110010001000010
111011100100001010001000010
000110111101001010001000010
001101001111001010001000010
111100001100101010001000010
110000100111101010001000010
010011111000011010001000010
000111001100111010001000010
011001110110000110001000010
111010000110100110001000010
010100101101100110001000010
100010011011100110001000010
010110110001010110001000010
000001111001110110001000010
110100110100001110001000010
001100010110101110001000010
000100101010111110001000010
100101101111000001001000010
101100110110100001001000010
110010111010010001001000010
111011010001010001001000010
000111011011010001001000010
001101001101110001001000010
111001100011001001001000010
010111101000101001001000010
101001010101101001001000010
001011000111011001001000010
010110000110111001001000010
001110111100000101001000010
110110100110000101001000010
011100011010100101001000010
000111110001100101001000010
110011001001100101001000010
101010100101100101001000010
010001001111001101001000010
111101000000101101001000010
110000101100101101001000010
110100010010011101001000010
000010110011011101001000010
100011010000111101001000010
111101010100000011001000010
000101011110100011001000010
110100001011100011001000010
101000101101010011001000010
100011101000110011001000010
000111000011101011001000010
001100100011011011001000010
001110100010100111001000010
100101001100010111001000010
010010011100010111001000010
110110000000110111001000010
011000100001110111001000010
000100010011110111001000010
101100101000001111001000010
100011000101001111001000010
000010001110101111001000010
001010100100011111001000010
010001010001011111001000010
111110100100100000101000010
110100111010100000101000010
011111010010010000101000010
101101101000110000101000010
001110000111110000101000010
101110010110001000101000010
110001101110001000101000010
101100101101001000101000010
010110101100011000101000010
011010100011011000101000010
110010010010111000101000010
111011010100000100101000010
111100001110000100101000010
101000110110010100101000010
001000101101110100101000010
100111110000001100101000010
101000101010101100101000010
010101000011101100101000010
010001011100011100101000010
101001000011011100101000010
100001101011100010101000010
000001111110010010101000010
011011001001010010101000010
001101100101010010101000010
011001000101101010101000010
101000011010011010101000010
101110000001011010101000010
001000110001111010101000010
100101010010100110101000010
011100010100010110101000010
000011010011010110101000010
100100001011010110101000010
011000101100001110101000010
000101101001001110101000010
010110001000101110101000010
100011111100000001101000010
101101110001000001101000010
011011100000110001101000010
001000011110110001101000010
111100000001110001101000010
000001110011110001101000010
001111001010001001101000010
000101011101001001101000010
000100101001111001101000010
100101100100100101101000010
101100011000010101101000010
110010100001010101101000010
001010001011010101101000010
000110010100110101101000010
101001001100001101101000010
000100111010001101101000010
001110100001001101101000010
010110101001000011101000010
101000111000100011101000010
110010001100100011101000010
110001010010010011101000010
100010010001110011101000010
011010010100001011101000010
110100001000011011101000010
000101000111000111101000010
001101001000100111101000010
101000000011100111101000010
110101011110000000011000010
010011110110010000011000010
111101000100110000011000010
100110001011110000011000010
011100111001001000011000010
100010101101101000011000010
101101001010011000011000010
100001011100111000011000010
100011110010100100011000010
000101101011100100011000010
011001000111100100011000010
011101011000010100011000010
000111001110010100011000010
110000001111010100011000010
110010101000110100011000010
001100100110110100011000010
110000011001101100011000010
010110100010011100011000010
010001101001011100011000010
010111101100000010011000010
110010101011000010011000010
111100110000010010011000010
100110100100110010011000010
001011100001110010011000010
001111110000001010011000010
101010010011001010011000010
001011001010101010011000010
110011000001101010011000010
010100011100011010011000010
001000101110011010011000010
100101010001011010011000010
110101001001000110011000010
010001011010100110011000010
000011010101100110011000010
101000011001010110011000010
110001000110001110011000010
111110001100000001011000010
001011111010000001011000010
001110100111000001011000010
101101000011100001011000010
100001111001010001011000010
001110010010110001011000010
110101000101001001011000010
001100011100101001011000010
111000001001011001011000010
010011100011000101011000010
110100010100100101011000010
011000010110010101011000010
000010011101001101011000010
000101010011001101011000010
001000110010101101011000010
100100001010101101011000010
100001100010011101011000010
000101000100111101011000010
110110010001000011011000010
001101101001000011011000010
111000010010100011011000010
101001000110010011011000010
100111001000001011011000010
011101000010001011011000010
000001101110000111011000010
000000011000111111011000010
100111010101000000111000010
101010101100010000111000010
110001100001110000111000010
111001001000101000111000010
010100001101101000111000010
100100010011101000111000010
100101100100011000111000010
010110010110000100111000010
100001001110100100111000010
010010000011110100111000010
100000110101001100111000010
000011001001101100111000010
110101100010000010111000010
010100011011000010111000010
110000010101100010111000010
111010000010010010111000010
000011000110110010111000010
001100001001110010111000010
000001101100101010111000010
010100000010111010111000010
001100111000000110111000010
100010001101000110111000010
001110000100100110111000010
000010101010010110111000010
011100000001001110111000010
100100100000101110111000010
100001001000011110111000010
010110011000100001111000010
000111100010100001111000010
000010001111100001111000010
010000111100010001111000010
010110000101010001111000010
110000100010101001111000010
100010000011011001111000010
001100001101000101111000010
101010001000100101111000010
000100100011010101111000010
000010100110001101111000010
010000001010011101111000010
000000110110100011111000010
011000000100110011111000010
001010101000001011111000010
100100010100001011111000010
010000100001011011111000010
100000100100010111111000010
101110110111000000000100010
110111100110100000000100010
111011100011010000000100010
110011001101110000000100010
100101111110001000000100010
011000111011011000000100010
110100001111011000000100010
001011011010111000000100010
101000101101111000000100010
101011111010000100000100010
111001010111000100000100010
011101100101100100000100010
100111010101100100000100010
100111101100010100000100010
010001111101001100000100010
001011000111101100000100010
001100101110011100000100010
001110110001011100000100010
101001010001111100000100010
011110111001000010000100010
101011011001100010000100010
110100111100010010000100010
111000101110001010000100010
101101100100101010000100010
010111000101101010000100010
111101000001011010000100010
110010101001011010000100010
010100100110111010000100010
000001110101111010000100010
001011110101000110000100010
010110100111000110000100010
111110000100010110000100010
010001111010010110000100010
001001010110110110000100010
001010101001110110000100010
111000000011110110000100010
001110011010001110000100010
100110001001101110000100010
100101000110011110000100010
001100000101111110000100010
110001111010100001000100010
110110110001100001000100010
001010111011100001000100010
111010000111100001000100010
011100111000110001000100010
110111000011001001000100010
001101101010101001000100010
101111010000011001000100010
000011101011011001000100010
100110100100111001000100010
011010001100111001000100010
100001010110111001000100010
111010011001000101000100010
001101011001010101000100010
101000100111010101000100010
011110000001110101000100010
011000110110001101000100010
000111100101001101000100010
010101110000101101000100010
100000111001101101000100010
001100010011101101000100010
101001101000011101000100010
100010000011111101000100010
110110101010000011000100010
001100101111000011000100010
101111000010100011000100010
011010010101010011000100010
010100011011010011000100010
000011011100110011000100010
001011100001101011000100010
100001011001011011000100010
110000001010111011000100010
011100011100000111000100010
101001001110000111000100010
100101010011000111000100010
011010010010100111000100010
000001101011100111000100010
011011001000010111000100010
110000010110010111000100010
010010100010011111000100010
111110001011000000100100010
010011110111000000100100010
111010110100010000100100010
001111100110010000100100010
111011001000011000100100010
100101110000111000100100010
110110000001111000100100010
001100011001111000100100010
111001110000100100100100010
110100101001100100100100010
000101110101010100100100010
010111100000110100100100010
000010011011110100100100010
001101001011001100100100010
000110110010101100100100010
100100001110101100100100010
011101000111000010100100010
100001011111000010100100010
101000110101100010100100010
011010001101100010100100010
011001101100010010100100010
000101001011110010100100010
000111110001001010100100010
111000011001001010100100010
101010000110101010100100010
010110001010011010100100010
111101001000000110100100010
000100011110010110100100010
100011001001010110100100010
000011001110001110100100010
100000010011101110100100010
010000010101011110100100010
000000101011011110100100010
111100110010000001100100010
000111110100100001100100010
111000101100100001100100010
100000011101110001100100010
101010101010001001100100010
011000110001101001100100010
110001001001101001100100010
100000100111101001100100010
000101000101111001100100010
100111100010000101100100010
010001001101010101100100010
000000110110110101100100010
110100000101001101100100010
001000011100101101100100010
000001011010011101100100010
000110001001011101100100010
010000011110100011100100010
000011000111100011100100010
000011110010010011100100010
001010001010110011100100010
011001000001110011100100010
110000110100001011100100010
101100001100001011100100010
001000010011011011100100010
001000100100111011100100010
001110110000000111100100010
010000100101100111100100010
101011000000001111100100010
010010011000001111100100010
000110000100101111100100010
011110101100100000010100010
101110011010100000010100010
101101101001100000010100010
011111010100010000010100010
111001011010010000010100010
010101111001010000010100010
110011110000110000010100010
010101001110110000010100010
001001011101110000010100010
011100010011110000010100010
110101010100101000010100010
011001110010101000010100010
010011011001101000010100010
001100001111101000010100010
101110101000011000010100010
010001010111011000010100010
110100011011000100010100010
010000100111110100010100010
100101110001001100010100010
011100010101001100010100010
101010110000101100010100010
000111001100101100010100010
100001001011011100010100010
011011001110000010010100010
100001000111110010010100010
110010011010001010010100010
010101001011001010010100010
110110100000101010010100010
001000111001101010010100010
001010010110011010010100010
010111011000000110010100010
001000111110000110010100010
100010011000110110010100010
000111000001110110010100010
001011101000001110010100010
100100101100001110010100010
101000000111001110010100010
001101110101000001010100010
000010010111110001010100010
011011100100001001010100010
001001011110001001010100010
100011101000101001010100010
111100000010101001010100010
010100100101011001010100010
111101010000000101010100010
000111001011000101010100010
100101100000110101010100010
111000000100110101010100010
110110001000001101010100010
001110100010001101010100010
000000101111001101010100010
011001111000000011010100010
111100000101000011010100010
011010100000110011010100010
000000111010110011010100010
101100110000001011010100010
101010001001001011010100010
000110000111001011010100010
000010110100010111010100010
100011000010010111010100010
110000100001010111010100010
010001010000110111010100010
001100001000110111010100010
100011010110100000110100010
000110111100010000110100010
101100001100110000110100010
011010111000001000110100010
110000101101001000110100010
100101000111001000110100010
001001110100011000110100010
011000001110011000110100010
010100011100100100110100010
001111010000001100110100010
011001100001001100110100010
000001101010101100110100010
010101000010011100110100010
000000001101111100110100010
101111000001000010110100010
010011101001000010110100010
100100101011000010110100010
000101100101100010110100010
101001010000110010110100010
010000110011001010110100010
011101000000101010110100010
010010010100101010110100010
101100000010011010110100010
000101110010000110110100010
001011000010100110110100010
000001011001001110110100010
010000100000111110110100010
000100110011100001110100010
001001001011100001110100010
001010001101010001110100010
010000101001110001110100010
101001010001001001110100010
001110001000101001110100010
100010011000011001110100010
100110010001000101110100010
110000010010100101110100010
000101000110100101110100010
001100000100011101110100010
110011010000000011110100010
100010101100000011110100010
111000001010000011110100010
000100011101000011110100010
011100010000010011110100010
100110000000110011110100010
001100000011000111110100010
000010001001100111110100010
010111111010000000001100010
100110111100100000001100010
011011110001100000001100010
010111000111010000001100010
111001111000001000001100010
000110011011101000001100010
111010000101011000001100010
110101000010111000001100010
111111100000000100001100010
011000101111000100001100010
011001010100101100001100010
001001101001101100001100010
000100100111101100001100010
110101110001000010001100010
011101101000100010001100010
111010011000010010001100010
100110010110010010001100010
001001011011010010001100010
101001001100110010001100010
010011010011001010001100010
110001010100011010001100010
101110000011000110001100010
010110010100100110001100010
110100100010100110001100010
001101100010010110001100010
101000011000101110001100010
010000010010111110001100010
101111001001000001001100010
010100101110100001001100010
010010011101100001001100010
010100110011001001001100010
101100100001101001001100010
001010011001011001001100010
000001111000111001001100010
000000001111111001001100010
101100001100100101001100010
001011100001010101001100010
000111001000110101001100010
001000010101110101001100010
100000111110000011001100010
100110100001010011001100010
001100000110110011001100010
000100010101011011001100010
111000100100000111001100010
000010000111010111001100010
000011110000001111001100010
001001000011001111001100010
100000000100111111001100010
101101011010000000101100010
011001100110100000101100010
010011001011100000101100010
010000011111010000101100010
011001011000110000101100010
100010100110110000101100010
001101001100101000101100010
100010110001101000101100010
000101101010011000101100010
010101010001011000101100010
000011001101011000101100010
001011101100000100101100010
000111011001000100101100010
001001110011000100101100010
001100110100100100101100010
100001111000010100101100010
101010010001010100101100010
010010001100110100101100010
011100000010110100101100010
010000110001110100101100010
100001010110001100101100010
110100010000101100101100010
100111100100000010101100010
010101011100000010101100010
111000010110000010101100010
011110100000010010101100010
000100111001010010101100010
110011000000110010101100010
001011100010001010101100010
000100110110001010101100010
100100010101000110101100010
101010100000100110101100010
000001001101100110101100010
110000111001000001101100010
010101010010100001101100010
011010000110010001101100010
100100010011010001101100010
011000001011001001101100010
111010000000101001101100010
010000010100111001101100010
010101101000000101101100010
111001000010000101101100010
000010110101000101101100010
010110000011000101101100010
100000001110010101101100010
000010101000101101101100010
101000100010010011101100010
000101100000101011101100010
000010010010101011101100010
100110001000000111101100010
000001000010110111101100010
001000001000011111101100010
010001111100100000011100010
110100000111100000011100010
100101100011010000011100010
001010110100110000011100010
110011100010001000011100010
000111101001001000011100010
101001001101001000011100010
111000100100101000011100010
001001000110111000011100010
110001100101000100011100010
000001011111000100011100010
100101011000100100011100010
001010100011100100011100010
110000110010010100011100010
000110010011010100011100010
011011000000110100011100010
001000011010110100011100010
010010110100001100011100010
000011011000011100011100010
100010110101000010011100010
011110000010100010011100010
101001100010100010011100010
000010011110100010011100010
110100001000110010011100010
010010010001110010011100010
001100100000111010011100010
101011000100000110011100010
000100100101010110011100010
000111000010001110011100010
100111110000000001011100010
100011000111000001011100010
110010001010100001011100010
110000010101010001011100010
101010000001110001011100010
011110010000001001011100010
000000110101101001011100010
000010100010111001011100010
000100110110000101011100010
100100001001010101011100010
011000101000001101011100010
101000010100001101011100010
010010000001011101011100010
100001010100100011011100010
001000101100100011011100010
000101011000010011011100010
010000011001001011011100010
010100000100101011011100010
100000000011101011011100010
100000101000011011011100010
000011000100011011011100010
010100000010010111011100010
001010000000101111011100010
110010011100000000111100010
011100101010000000111100010
111100010001000000111100010
001000111101000000111100010
010111000100100000111100010
000110000110011000111100010
011000000001111000111100010
110100000100010100111100010
001001000101010100111100010
010000000110101100111100010
010010100110000010111100010
001000000111100010111100010
010001000011010010111100010
000100011000101010111100010
100000000101011010111100010
110000101000000110111100010
101100100100000001111100010
001011010100000001111100010
011010100001000001111100010
000001001100110001111100010
010001110000001001111100010
010001000001100101111100010
100101000000001101111100010
000011001010000011111100010
010000010100000111111100010
111011001110010000000010010
001101111011010000000010010
011010011101011000000010010
110101010011011000000010010
100011110010111000000010010
111011101000100100000010010
101101110100100100000010010
110110100011100100000010010
000111011011100100000010010
011110101100010100000010010
010001110101110100000010010
101100010011110100000010010
011001101011001100000010010
001101010111001100000010010
110001100110101100000010010
100100101101101100000010010
101111100000011100000010010
101001011010011100000010010
000011101110011100000010010
111100000101011100000010010
111110001010100010000010010
010101011101100010000010010
100011100111010010000010010
010100101111010010000010010
101000110110110010000010010
110100111010001010000010010
000111101010101010000010010
101011001000111010000010010
100110110110000110000010010
110101000111000110000010010
000010111101100110000010010
011000010111100110000010010
001011100010110110000010010
010011011100001110000010010
001100111100001110000010010
111010010001001110000010010
011001110000101110000010010
000001001111101110000010010
010000111001011110000010010
101001110111000001000010010
111110010100010001000010010
110001011101010001000010010
110110101000110001000010010
000101111100110001000010010
100110000111110001000010010
111101110000001001000010010
111010010010101001000010010
101001101001101001000010010
001011100100111001000010010
010010100011111001000010010
010111110010000101000010010
111011000011000101000010010
111001100100010101000010010
000110111001010101000010010
110000110011010101000010010
101010001010110101000010010
000111000110101101000010010
001001001101011101000010010
000100100111011101000010010
001100011000111101000010010
110000010100111101000010010
010110111100000011000010010
111100011001000011000010010
110111000001100011000010010
010010001111100011000010010
001100010111010011000010010
110001001011001011000010010
001001010110101011000010010
000100011011101011000010010
011011000001011011000010010
100101010000111011000010010
001110000010111011000010010
011101101000000111000010010
100110001011000111000010010
000111100100010111000010010
110001001000110111000010010
001111010000001111000010010
000001110101001111000010010
010010101000101111000010010
010101000010011111000010010
011110110110000000100010010
110101101011000000100010010
010110101101100000100010010
110100110101010000100010010
111011010000110000100010010
010011100110110000100010010
011101001001110000100010010
011101100101001000100010010
101010111000101000100010010
101100100110101000100010010
110001110001101000100010010
001111011000011000100010010
010100011110011000100010010
100110101001011000100010010
001010010110111000100010010
100001001110111000100010010
110101011100000100100010010
111010011010000100100010010
101010110101000100100010010
111001000101100100100010010
100101100001110100100010010
011100011001001100100010010
000000111110101100100010010
010110000010111100100010010
110011101100000010100010010
001011111010000010100010010
001110011101000010100010010
010011110001010010100010010
100000111101001010100010010
110100001001101010100010010
000111000110011010100010010
011000100010111010100010010
101001010110000110100010010
011001011000010110100010010
010010001011010110100010010
000111001000110110100010010
001011001001001110100010010
101101101100000001100010010
101111010010000001100010010
011011010101000001100010010
101110100001100001100010010
000111001101010001100010010
111000000110110001100010010
010001101001011001100010010
000100110010111001100010010
001011001110000101100010010
100010011001100101100010010
101110001000001101100010010
100100010011001101100010010
100000111000011101100010010
100010011110000011100010010
100011110000100011100010010
001001100011100011100010010
101001010001010011100010010
111001000000101011100010010
100001001101000111100010010
001010010011000111100010010
000100010110100111100010010
001000100110010111100010010
000000101001110111100010010
010010000110001111100010010
000101000001101111100010010
110000000001011111100010010
111111010001000000010010010
110011011100100000010010010
101111100010100000010010010
111000010111010000010010010
010111111000001000010010010
101101000101101000010010010
100000111110011000010010010
011000110001111000010010010
011011110100000100010010010
011110011000100100010010010
100101111000010100010010010
010101001101010100010010010
101001100011010100010010010
010100101010110100010010010
110001010101001100010010010
010001110010011100010010010
111100101100000010010010010
100101010110100010010010010
001110010011100010010010010
001011010101001010010010010
001010101100101010010010010
100101001100011010010010010
010111000000111010010010010
000100000111111010010010010
000111100011000110010010010
101010100100010110010010010
001000001011110110010010010
001001000110011110010010010
111010111000000001010010010
000110011111000001010010010
010110001100101001010010010
010001011010101001010010010
001010000111101001010010010
101000101101000101010010010
101001010010100101010010010
001010110001100101010010010
011010001001010101010010010
000101101000101101010010010
000001010001111101010010010
001100101010100011010010010
110010001100010011010010010
111100000000110011010010010
000001001110110011010010010
000010111010000111010010010
100000000111010111010010010
110011000000001111010010010
010000001101001111010010010
000000100010111111010010010
100110001110100000110010010
010001001111100000110010010
011100111000010000110010010
001011101001010000110010010
101000011010110000110010010
110100000011110000110010010
101100011100001000110010010
000011110110001000110010010
101000110011001000110010010
110011000001011000110010010
000001100101111000110010010
110000111001000100110010010
001010100110100100110010010
000101100110010100110010010
101010000001110100110010010
100100001010011100110010010
000010100011011100110010010
111010010100000010110010010
011001100110000010110010010
010111000101000010110010010
110001000100110010110010010
001100010100110010110010010
000010001101110010110010010
000000110011110010110010010
011010100001001010110010010
000101110000101010110010010
001101000001011010110010010
100101010001000110110010010
011100100000100110110010010
001110000010010110110010010
011000000101010110110010010
010110010000001110110010010
010000001010101110110010010
010110110001000001110010010
010101010100100001110010010
000011101100100001110010010
100110100100010001110010010
010000100111010001110010010
011110000010001001110010010
101001000110001001110010010
000000111001101001110010010
000010001010111001110010010
010100011010000101110010010
000100000101110101110010010
010001100100001101110010010
001000101010001101110010010
000001010111000011110010010
101000100100100011110010010
011000001000011011110010010
000110001100000111110010010
000100110000010111110010010
101000010000001111110010010
100111110011000000001010010
011100011111000000001010010
011111010100001000001010010
010010111110001000001010010
100111011000101000001010010
011001101000111000001010010
101010100001111000001010010
000101110001111000001010010
101001001111000100001010010
000110101111000100001010010
101111000001100100001010010
011000111001100100001010010
011011000101010100001010010
100110010101010100001010010
000011010110110100001010010
110110001100001100001010010
100100110010101100001010010
100000101011011100001010010
011111100010000010001010010
110011010010100010001010010
110111000100010010001010010
011000111100010010001010010
011110000001110010001010010
100101001001110010001010010
010001000111110010001010010
101001000101011010001010010
000000101101111010001010010
011101000100100110001010010
100011100100100110001010010
101100000110010110001010010
000000011111010110001010010
011000011010001110001010010
001010000011101110001010010
100010010010011110001010010
000110001001011110001010010
010010000100111110001010010
100010101011100001001010010
011111001000010001001010010
110101100001010001001010010
011000110010110001001010010
100001100110110001001010010
011000101101001001001010010
010100111000011001001010010
101000010011011001001010010
100111101000000101001010010
100000011110100101001010010
001001000011110101001010010
101000100110001101001010010
100001011001001101001010010
001100000101101101001010010
110000000011101101001010010
010001111010000011001010010
000101100101100011001010010
101010000100110011001010010
100100001101001011001010010
101000001010101011001010010
100000110001101011001010010
011000000110011011001010010
011010110000000111001010010
101100010000100111001010010
000011011000100111001010010
010100000101010111001010010
000000110100110111001010010
111011100001000000101010010
001101010110100000101010010
000011011101100000101010010
100001101101010000101010010
101100100011010000101010010
001110110000110000101010010
001011001010110000101010010
000100101110110000101010010
001001111001001000101010010
010010000111101000101010010
110010110000100100101010010
000101111000100100101010010
110010000110010100101010010
001101010001010100101010010
010011010001001100101010010
101000010001101100101010010
001100101000011100101010010
100000100100111100101010010
111000101010000010101010010
100101001110000010101010010
011001010011000010101010010
001010100101100010101010010
110100100000110010101010010
101010001100001010101010010
000001001011011010101010010
110110000001000110101010010
010000011100100110101010010
100001100010010110101010010
101000001000110110101010010
100000000111001110101010010
000101001011100001101010010
100111000000110001101010010
110000010101001001101010010
000010011011001001101010010
011000011000101001101010010
000001110100101001101010010
001110000100011001101010010
110100001000100101101010010
011010000001100101101010010
100001010100010101101010010
011000001100010101101010010
000001001000111101101010010
001100110100000011101010010
100011000011000011101010010
000000011100011011101010010
000100011001000111101010010
101011010110000000011010010
010011101010100000011010010
000110110110100000011010010
000111100101010000011010010
010000011101110000011010010
111100010010001000011010010
001110001101001000011010010
010101100100101000011010010
110010011000011000011010010
110000100101011000011010010
100100101000111000011010010
100001000011111000011010010
011100100101000100011010010
001010011011000100011010010
111000001010100100011010010
111110000000010100011010010
101000111000001100011010010
001101100010001100011010010
011010000110001100011010010
100001011101000010011010010
101010011000100010011010010
010100111000100010011010010
001010000111010010011010010
110001110000001010011010010
011001001100001010011010010
100010100110001010011010010
100000110011000110011010010
001100001000101110011010010
100000010100101110011010010
011000100000011110011010010
101101011000000001011010010
110000011011000001011010010
010001110001100001011010010
001010011100010001011010010
010101000010110001011010010
001000100101110001011010010
000011001110001001011010010
000111010000011001011010010
000000010110111001011010010
100010110100000101011010010
001100001010010101011010010
100011000001010101011010010
011001010000001101011010010
000010101000011101011010010
010011010100000011011010010
010100100110000011011010010
001111000000100011011010010
011000001001100011011010010
000011100010010011011010010
001100010001001011011010010
100100000010011011011010010
101010000010000111011010010
101000001101100000111010010
011010010001010000111010010
110110000000101000111010010
000100011001011000111010010
001111001000000100111010010
000011000111000100111010010
010011100000010100111010010
000010010100011100111010010
101110100000000010111010010
000010111100000010111010010
001001110000010010111010010
010101001000010010111010010
100000010110010010111010010
000110001010001010111010010
001010000000111010111010010
111001000000000110111010010
000100000011100110111010010
000001010010001110111010010
110011001000000001111010010
100000110000110001111010010
000010010010100101111010010
000000101011000011111010010
010010100000100011111010010
000010000101001011111010010
000001000100100111111010010
111001101101000000000110010
001111001100110000000110010
100010110101110000000110010
010011110100101000000110010
001110100101101000000110010
100011011100011000000110010
101100010110011000000110010
100101100101011000000110010
011001000101111000000110010
010011001111000100000110010
101010010110100100000110010
101010101001001100000110010
011110000011001100000110010
100000110111001100000110010
110010000101101100000110010
010111001000011100000110010
000100011101011100000110010
110100100000111100000110010
000001100011111100000110010
001101011110000010000110010
100110101101000010000110010
011010100011100010000110010
010011101000110010000110010
110100010101001010000110010
100110010010101010000110010
001001101001011010000110010
000100110011011010000110010
001010110000111010000110010
111000111000000110000110010
100101101010000110000110010
101001100001100110000110010
001010011100010110000110010
110001010001010110000110010
010000001101110110000110010
111001000100001110000110010
010100011000101110000110010
101100001000011110000110010
000011000101011110000110010
011100010110100001000110010
011011001001100001000110010
000111100011100001000110010
000110101110010001000110010
110010001011010001000110010
110010101100001001000110010
011001010011001001000110010
000011111100000101000110010
001110001101000101000110010
110011010000100101000110010
000100110101100101000110010
110100001100010101000110010
000001010111010101000110010
101101000010001101000110010
000110010010011101000110010
011000001010011101000110010
101010101000100011000110010
100000010111100011000110010
010011000110010011000110010
001010001110001011000110010
010000010001111011000110010
000010100110100111000110010
100100000001110111000110010
010100100100001111000110010
101100111001000000100110010
100101001101100000100110010
010100011011100000100110010
100111010001010000100110010
110010010110001000100110010
101011000101001000100110010
011110010000101000100110010
101001010010101000100110010
010101000110101000100110010
001000100111011000100110010
000010101101010100100110010
001011000011010100100110010
011000010100110100100110010
110001000011001100100110010
111000001000101100100110010
000011110000011100100110010
100110000100011100100110010
001000101110100010100110010
110010010001100010100110010
101010100001010010100110010
010101010000110010100110010
110111000000001010100110010
001110101000001010100110010
000010011001011010100110010
000100001100111010100110010
000001110100100110100110010
100010001100100110100110010
010001101000001110100110010
001000110001001110100110010
100001000000111110100110010
000101111010000001100110010
110001001110000001100110010
100010110011000001100110010
001001011100010001100110010
100001000011110001100110010
001100010101001001100110010
010100101000101001100110010
010110010100000101100110010
101000001011000101100110010
000011000100110101100110010
011000101001000011100110010
100100001010100011100110010
000000001111010011100110010
000011100100001011100110010
000001011000101011100110010
010011000001000111100110010
010111010010100000010110010
001000110111100000010110010
011010100101010000010110010
100011001010110000010110010
111110000100001000010110010
010100101110001000010110010
110010110001001000010110010
000010111010101000010110010
010000001011111000010110010
100011100110000100010110010
010010101001100100010110010
101000011001100100010110010
100101000011100100010110010
001100110000110100010110010
100001010100110100010110010
001010001000111100010110010
111011100000000010010110010
110000100111000010010110010
100100110001100010010110010
000001110110010010010110010
100000101100110010010110010
101001011000001010010110010
000011000110101010010110010
100010000001111010010110010
010001100010100110010110010
000110001010100110010110010
011101000000010110010110010
000101010100001110010110010
001000010010101110010110010
000000100101101110010110010
000110100000011110010110010
110000000010011110010110010
010010110110000001010110010
010101000111000001010110010
011101100000100001010110010
100010001101100001010110010
000011110001010001010110010
101001000101010001010110010
110000011000110001010110010
000101001001110001010110010
100011010010001001010110010
110101000000011001010110010
110000101010000101010110010
001010000110010101010110010
111000000001001101010110010
001011000011000011010110010
001100100100010011010110010
000110011000001011010110010
000001101010001011010110010
100000010100011011010110010
001000010001010111010110010
100000001000101111010110010
111101000010000000110110010
100001111000100000110110010
111000100001100000110110010
000110100001110000110110010
000011001011001000110110010
100000010101101000110110010
111000010000011000110110010
010100100011000100110110010
000100111000001100110110010
101000100100001100110110010
010001010000101100110110010
110100011000000010110110010
001000011011000010110110010
100000100010101010110110010
100100000110000110110110010
000010010101000110110110010
000001001010010110110110010
010010000011100001110110010
010110001000010001110110010
001100000010110001110110010
000000101100011001110110010
000000010110001101110110010
000110100010000011110110010
000001100000110011110110010
110001110110000000001110010
100010011111000000001110010
111011000100100000001110010
101000111010100000001110010
110100101010010000001110010
101001110001010000001110010
010010111001010000001110010
011000001110110000001110010
001010010011110000001110010
101110110000001000001110010
000111100110001000001110010
011100100010101000001110010
000001011110101000001110010
001111000001011000001110010
010100101001001100001110010
100101000100101100001110010
001010100010011100001110010
011000010001011100001110010
010110001011000010001110010
011100010010010010001110010
100000100011110010001110010
001001110100001010001110010
100001101000101010001110010
010101100000011010001110010
000111001100000110001110010
001011010010000110001110010
110000001110000110001110010
010000110101000110001110010
011010001000100110001110010
100100110000010110001110010
001000001101001110001110010
111010100010000001001110010
010101011001000001001110010
001110001010100001001110010
111000010001100001001110010
010110000101001001001110010
001010010100101001001110010
000101001100011001001110010
100010000110011001001110010
101001000000111001001110010
100100000111000101001110010
001001110000100101001110010
100000101000110101001110010
110000110000001101001110010
101101100000000011001110010
000011101001000011001110010
011001000010100011001110010
100001001010010011001110010
000101010010001011001110010
000000100111001011001110010
010010001000011011001110010
001001000100010111001110010
011110001100000000101110010
001010101011000000101110010
000011110010100000101110010
010101100001100000101110010
101101000100010000101110010
110000001001110000101110010
000100001111001000101110010
010011000010011000101110010
100000110010011000101110010
101000011100000100101110010
010001011010000100101110010
000000010111100100101110010
011101000000001100101110010
110001000101000010101110010
010010110000001010101110010
001100001010000110101110010
000100011100100001101110010
110010010000010001101110010
110100000010001001101110010
000010100001011001101110010
000001000101001101101110010
000000101100000111101110010
100000010010000111101110010
010000000000101111101110010
111010001001000000011110010
011001010101000000011110010
100011010001100000011110010
000100101101100000011110010
101000100110010000011110010
000110011000110000011110010
000001110011001000011110010
001110010100000100011110010
000111100000100100011110010
000000111100010100011110010
010010001010010100011110010
000100000010111100011110010
000001001011100010011110010
000101000100110010011110010
001100000110001010011110010
101000100001001010011110010
000000011010011010011110010
110010010000000110011110010
011000000011000110011110010
001000001111000001011110010
100001100100001001011110010
010011000000101001011110010
100100010000101001011110010
001101000001000101011110010
100110000100000011011110010
010000110000010011011110010
010001001000000111011110010
000001101110000000111110010
000101010010010000111110010
010000100010110000111110010
010100010100001000111110010
001010010010001000111110010
000010001100101000111110010
011000110000000100111110010
010000001101000100111110010
101100000000100100111110010
100000000011010100111110010
000110000001001100111110010
100010001000010010111110010
000000010000110110111110010
110000000100100001111110010
000100000001010011111110010
001001000000001011111110010
100101110111100000000001010
110110101110010000000001010
011111011001010000000001010
001100011111110000000001010
110111110100001000000001010
010101111011001000000001010
011011010101101000000001010
101001001111011000000001010
110011011000111000000001010
100110010110111000000001010
001001111001111000000001010
110010100101111000000001010
110101010101010100000001010
101111001000110100000001010
000110111100110100000001010
000011110011110100000001010
001111100001101100000001010
111010000011101100000001010
111000101010011100000001010
001111101010010010000001010
111000011110010010000001010
010001110111010010000001010
111010101000110010000001010
011101011100001010000001010
110011101010001010000001010
101010110001101010000001010
111001001001101010000001010
010111010010011010000001010
001110000111011010000001010
010000111010111010000001010
101011100011000110000001010
101010011100100110000001010
101110010010010110000001010
011010010110001110000001010
110100001101001110000001010
000111001011001110000001010
111000100100101110000001010
100001010011011110000001010
011000010001111110000001010
011100110111000001000001010
100111101100100001000001010
111110001001100001000001010
110000111101100001000001010
001111100101010001000001010
000001101111110001000001010
101101010011001001000001010
010001110110101001000001010
011010111000011001000001010
100101100110011001000001010
000010011011111001000001010
111001011010000101000001010
001110011011000101000001010
010010100111010101000001010
100110010001110101000001010
101000001101110101000001010
010110101100001101000001010
101000111100001101000001010
001101001110001101000001010
110011010001001101000001010
000111110000011101000001010
011110000010011101000001010
100100101000111101000001010
100111110010000011000001010
011101000110100011000001010
001001010101110011000001010
010110010101001011000001010
110000110011001011000001010
011100101000101011000001010
000000111101011011000001010
010100110010100111000001010
110010001010100111000001010
011101010000010111000001010
000100101110010111000001010
100010100100110111000001010
001001001010110111000001010
001001011001001111000001010
000110011000101111000001010
001011000100101111000001010
100000010101101111000001010
010000001011011111000001010
111010111001000000100001010
000010111111100000100001010
111111100000010000100001010
000111001110110000100001010
101011101100001000100001010
111100011010001000100001010
110000011101011000100001010
000110110001111000100001010
001111111000000100100001010
011011000111000100100001010
011001100100011100100001010
100011100010011100100001010
001000010111011100100001010
101110110100000010100001010
110111001000100010100001010
110001100101100010100001010
100100011011100010100001010
100010101101010010100001010
100110100010110010100001010
011011110000001010100001010
010101100010101010100001010
000101011101000110100001010
001001110001100110100001010
100010011010001110100001010
001110010001001110100001010
110101000000011110100001010
100010000001111110100001010
010101111100000001100001010
101010010101010001100001010
110001001100110001100001010
110010001110001001100001010
011010010011001001100001010
001101010100011001100001010
111000100000111001100001010
010000000111111001100001010
001001101100100101100001010
010101010010001101100001010
010000111000101101100001010
100001000110101101100001010
111100000011000011100001010
001100011100100011100001010
100000010110110011100001010
000001010011101011100001010
001111000010000111100001010
000000001111100111100001010
101000101000010111100001010
000001100101010111100001010
000100000010111111100001010
101100111101000000010001010
110011010111000000010001010
100011111010010000010001010
111010001011010000010001010
110100111000011000010001010
011011100000111000010001010
101000110100111000010001010
001101001100111000010001010
010101100111000100010001010
011000011111000100010001010
000011101110100100010001010
100100011110100100010001010
010110011010010100010001010
011100000101110100010001010
111011000100001100010001010
000101111100001100010001010
100000101011101100010001010
101100010001011100010001010
001011111001000010010001010
111011000010100010010001010
000110111010100010010001010
000101100110110010010001010
100110101001001010010001010
010100110100101010010001010
000011011100101010010001010
000010100111101010010001010
011000000110111010010001010
000101010011100110010001010
110000000111100110010001010
110011000001010110010001010
010000011100110110010001010
100100001001110110010001010
000011110010001110010001010
001100101010001110010001010
000001001101011110010001010
000010001010111110010001010
010011111000100001010001010
001110110100100001010001010
011011000110010001010001010
111010010000110001010001010
100101000101110001010001010
011100001101001001010001010
101011000001101001010001010
001100100011101001010001010
011100111000000101010001010
110100100100010101010001010
001101000011010101010001010
110100000011001101010001010
000001100101101101010001010
000001010110011101010001010
000110000101011101010001010
111010100001000011010001010
010100010110010011010001010
000011000011110011010001010
001000110110001011010001010
000101001010101011010001010
101100000100011011010001010
010101000001011011010001010
101011001000000111010001010
000010010110100111010001010
100101010000001111010001010
110000101000001111010001010
101000000010101111010001010
101110100011000000110001010
110100001111000000110001010
101101100100100000110001010
111010001100100000110001010
011110010001100000110001010
101101011000010000110001010
001000111011010000110001010
000001111100110000110001010
000111101010001000110001010
111101000001001000110001010
100001001101101000110001010
010011000011101000110001010
001011010001011000110001010
110000100011011000110001010
011010010100010100110001010
100011000100110100110001010
001001001001110100110001010
000100110010011100110001010
010010011101000010110001010
100011010001100010110001010
101001100010010010110001010
001010110000110010110001010
001100000101101010110001010
011100100000011010110001010
010000111010000110110001010
101010000110000110110001010
100001101001000110110001010
010110000011000110110001010
101100010000100110110001010
010001000110010110110001010
010011001000001110110001010
110010110100000001110001010
001111001001000001110001010
000010011110010001110001010
010000110010110001110001010
000100001011110001110001010
100111000100001001110001010
010001011001001001110001010
100001001010011001110001010
000101100000111001110001010
000100010111000101110001010
101110000000010101110001010
101001100000001101110001010
011100000000101101110001010
001101110000000011110001010
011000101100000011110001010
010100100001100011110001010
100000110001010011110001010
001000000111010011110001010
010010001000110011110001010
000011100001001011110001010
000001100010100111110001010
001111110110000000001001010
111101100101000000001001010
101001111011000000001001010
011100110100110000001001010
000111010101110000001001010
101011010010101000001001010
100000111110101000001001010
100101101001011000001001010
111100000011011000001001010
100011011110000100001001010
011110010101000100001001010
110100101011000100001001010
011010110010100100001001010
100110001101100100001001010
010101101100010100001001010
110010010011010100001001010
001101010010110100001001010
010100011110001100001001010
101011001001001100001001010
100001110001101100001001010
101100100100011100001001010
110000000110111100001001010
000000011101111100001001010
000110000011111100001001010
110110110000100010001001010
110101011000010010001001010
101110011000001010001001010
110010101100000110001001010
011110001010000110001001010
010011011001000110001001010
101001101000100110001001010
111100000001100110001001010
001011110000010110001001010
100000111010010110001001010
011101100000001110001001010
000111010100001110001001010
100100010000111110001001010
111001110000100001001001010
010011000111100001001001010
001101111000010001001001010
011000001111010001001001010
101111100000001001001001010
000010101111001001001001010
110110011000000101001001010
010001010100110101001001010
100010100010101101001001010
001100001001011101001001010
001001100000111101001001010
011011101000000011001001010
010010110110000011001001010
010101001101000011001001010
101010001011000011001001010
001001100111000011001001010
100100010111000011001001010
000000111011100011001001010
000111000110010011001001010
101100100000110011001001010
111000000101001011001001010
001101010000101011001001010
100001110000011011001001010
001000001100111011001001010
010001000010111011001001010
000010100001111011001001010
111011001010000000101001010
011000011101100000101001010
100011000011110000101001010
010011001100101000101001010
001010101001101000101001010
011000001010111000101001010
001101000001111000101001010
110001110010000100101001010
000110110011000100101001010
010011100001100100101001010
000001011011100100101001010
011010101000010100101001010
111000000101010100101001010
111110000000001100101001010
000101100110001100101001010
001100011000101100101001010
101101001001000010101001010
001111100000100010101001010
000110010110100010101001010
001001001110100010101001010
110000110100010010101001010
001010011100010010101001010
010100101010010010101001010
010101000100110010101001010
010010010001011010101001010
100000101000111010101001010
010000010111000110101001010
000010111000100110101001010
100000100110100110101001010
000011000010101110101001010
000000001110011110101001010
101101000110000001101001010
000011101001010001101001010
100000100111010001101001010
100100001011001001101001010
000001101010101001101001010
100010000101101001101001010
101010001000011001101001010
110001000001011001101001010
000110001110000101101001010
011101000001000101101001010
011000000110100101101001010
010000100011001101101001010
100100101100000011101001010
011000110001000011101001010
010011010000100011101001010
000101010001010011101001010
010001100100001011101001010
010000011010001011101001010
100010010100000111101001010
010010000010010111101001010
001000010000110111101001010
011001101110000000011001010
010110001110100000011001010
000100111110010000011001010
101011000101010000011001010
011110100100001000011001010
111000011100001000011001010
110001001011001000011001010
100101000110101000011001010
100110001100011000011001010
100000010111011000011001010
010111110000000100011001010
111001010001000100011001010
001001011010001100011001010
001010110001001100011001010
001101000101001100011001010
000110101000101100011001010
000011100100011100011001010
101000001000111100011001010
100101100001100010011001010
011000010101010010011001010
000001101011010010011001010
011001001000110010011001010
101000000011110010011001010
010100000111001010011001010
101010000100101010011001010
100011000010011010011001010
001100010010011010011001010
101000110100000110011001010
110100010010000110011001010
010001100100100110011001010
001110000001010110011001010
100001110110000001011001010
110111000000100001011001010
010100010010101001011001010
010101001010000101011001010
001011010000100101011001010
100000010011100101011001010
100000011100010101011001010
101000100001010101011001010
000100110000110101011001010
001001011100000011011001010
110000001110000011011001010
100100011000100011011001010
000110100010001011011001010
000010100101000111011001010
000100000001101111011001010
000110101101000000111001010
010101101000100000111001010
011001010010100000111001010
100010011010100000111001010
000001100111100000111001010
100110110000010000111001010
011100000110010000111001010
010010100100110000111001010
100001111000001000111001010
010010110010001000111001010
000111010000101000111001010
001011100010000100111001010
101000001011000100111001010
111000100000100010111001010
001000100011001010111001010
000000010100111010111001010
100101000100000110111001010
000000100001110110111001010
100000101001100001111001010
001000010001101001111001010
001000100100011001111001010
110000000000110101111001010
000000001100101101111001010
001100000010100011111001010
000000110000001111111001010
000111111101000000000101010
011111000011100000000101010
101110001101010000000101010
101101010100110000000101010
001110111000101000000101010
110110001100101000000101010
110100010011101000000101010
011100100001111000000101010
010110101010100100000101010
001000111101100100000101010
100010100111100100000101010
101000011011010100000101010
010100010110110100000101010
010110011001001100000101010
100001101100101100000101010
001001110010011100000101010
110000110001011100000101010
000011001001111100000101010
010110011110000010000101010
011001101011000010000101010
100001110010110010000101010
010001011001110010000101010
010010000111110010000101010
011100110010001010000101010
001010011101001010000101010
100011000011101010000101010
010010110100011010000101010
111010000010011010000101010
000001001110111010000101010
100101100101000110000101010
011011100000100110000101010
110001001100010110000101010
110010010000101110000101010
010000101001101110000101010
010101010101100001000101010
100100101011100001000101010
110110000010110001000101010
011000100110110001000101010
001001101101001001000101010
010100101010011001000101010
001001000011111001000101010
111100100001000101000101010
100100011101000101000101010
011101001000100101000101010
110001000011010101000101010
000100110011010101000101010
100001011000110101000101010
001110010100001101000101010
101010001000101101000101010
100101000001101101000101010
011000000101101101000101010
100011000100011101000101010
011110100100000011000101010
111100010000100011000101010
100000001111001011000101010
010011001000101011000101010
000100100101101011000101010
010011010100000111000101010
100010101001000111000101010
000001100110001111000101010
001000110000101111000101010
001010000001011111000101010
101010011110000000100101010
111100000101100000100101010
010010111010010000100101010
011001010101010000100101010
001011101000110000100101010
000100101101110000100101010
101101100010001000100101010
011110000110001000100101010
000011100101101000100101010
110100100100011000100101010
010101001000111000100101010
100000001011111000100101010
110011011000000100100101010
000011101011000100100101010
001011010100100100100101010
101001000110010100100101010
111010000000110100100101010
100110100001001100100101010
110000100010101100100101010
000100010101101100100101010
000010000110111100100101010
010100110101000010100101010
001011010011000010100101010
011000111000100010100101010
000111011000010010100101010
110100010010010010100101010
001000110110010010100101010
000001111010001010100101010
001110001100000110100101010
010001010010100110100101010
101000001001100110100101010
100010110000010110100101010
001101000000110110100101010
100011001101000001100101010
001000010111100001100101010
100110101000010001100101010
100001110100010001100101010
001100001110010001100101010
010111100000001001100101010
001011011000001001100101010
101010100100000101100101010
010100100110000101100101010
101100000010100101100101010
010010010001010101100101010
010000001010110101100101010
111000010000001101100101010
000001110001001101100101010
000110001011000011100101010
000100110000110011100101010
010001010000011011100101010
000010001100011011100101010
001000011010000111100101010
110001100011100000010101010
101111000010010000010101010
001100101010110000010101010
100111011000001000010101010
000110110110001000010101010
011000100111001000010101010
010011001010011000010101010
000100011011011000010101010
110110010100000100010101010
111000101100000100010101010
001110100101000100010101010
011010000110100100010101010
010001101000110100010101010
000011010101001100010101010
011000011000101100010101010
100001010010101100010101010
001000101001011100010101010
001011000101100010010101010
010100001101100010010101010
100100001110010010010101010
000110010100110010010101010
010001101100001010010101010
101100001000101010010101010
100101100000011010010101010
110001110000000110010101010
100110100010000110010101010
001101000110000110010101010
000100111001000110010101010
001001011000010110010101010
101000100000110110010101010
001101010010100001010101010
111001001000001001010101010
010010011100001001010101010
010110000001101001010101010
011000010001011001010101010
000100000110111001010101010
011011000001000101010101010
110000001001100101010101010
010101000100001101010101010
000010010000111101010101010
101001100100000011010101010
000001110001100011010101010
011000000011100011010101010
001000001010011011010101010
001000001101000111010101010
100100000100100111010101010
110100110000100000110101010
000101011001100000110101010
000110000111100000110101010
001101100001010000110101010
100100010101010000110101010
000001001111010000110101010
001000101100101000110101010
010110010000011000110101010
010011100100000100110101010
101000110001000100110101010
100000101010010100110101010
001000000011101100110101010
100100000000111100110101010
100101000010100010110101010
011011000000010010110101010
101010100000001010110101010
000001000001111010110101010
000000100111000110110101010
010001101010000001110101010
101000011000100001110101010
011000100000010101110101010
000011001000010101110101010
010010000010001101110101010
000100101000001011110101010
011010111100000000001101010
000110101011010000001101010
010011100010110000001101010
011010001001110000001101010
011000010110011000001101010
000010101100111000001101010
101000100010111000001101010
001101011100000100001101010
110101000110000100001101010
110000111000100100001101010
101001000101100100001101010
011001001010010100001101010
001110000110010100001101010
100110100000110100001101010
010011101000001100001101010
000000111011001100001101010
101010110010000010001101010
111001100000010010001101010
110100000101010010001101010
001010100101010010001101010
100011001100001010001101010
010110100001001010001101010
000101011001001010001101010
010100001010101010001101010
101000001001011010001101010
000011010000111010001101010
000100001111000110001101010
010111000000010110001101010
000001010101010110001101010
011000000100110110001101010
000010000101101110001101010
101000110101000001001101010
100010010110100001001101010
001011000100110001001101010
010000010011110001001101010
011011000010001001001101010
000001010111001001001101010
010010110000101001001101010
001000011010101001001101010
101000101010000101001101010
110010000101000101001101010
000001001110100101001101010
000000101101010101001101010
000101101010000011001101010
100011010001000011001101010
000110001100100011001101010
001001001001100011001101010
011100001000010011001101010
101100000010001011001101010
010100010001000111001101010
010000001100001111001101010
000100100000011111001101010
010001101101000000101101010
001100100111000000101101010
110000001110100000101101010
110001010001100000101101010
010100111000001000101101010
101000010011001000101101010
001001110000101000101101010
000000110101011000101101010
000100010010111000101101010
001010001010100100101101010
100000010100110100101101010
000010011100001100101101010
001011000000011100101101010
111010000001000010101101010
011001001000001010101101010
100110000000101010101101010
001100000100011010101101010
011000100010000110101101010
100001001010000110101101010
000011100110000001101101010
000111000001100001101101010
010100100001010001101101010
000010011000110001101101010
000101000100010101101101010
110101000000000011101101010
101000000100100011101101010
100000000001010111101101010
100101101100000000011101010
101000111000010000011101010
110010000110010000011101010
100000001101110000011101010
010001000101101000011101010
000101010100011000011101010
100010100001011000011101010
100111000001000100011101010
000010011001100100011101010
000001000011110100011101010
011100000000011100011101010
001111001000000010011101010
000010111000001010011101010
010000100010011010011101010
001001100001000110011101010
000010001100010110011101010
000001001000101110011101010
110100100010000001011101010
001100000101010001011101010
000001111000000101011101010
000110000010100101011101010
001010000110000011011101010
100000010010010011011101010
110010000000001011011101010
000011110001000000111101010
001110000000110000111101010
000100100001101000111101010
001000010110000100111101010
100001100000100100111101010
010001010000010100111101010
110000000001001100111101010
100000011001000010111101010
000000101010100010111101010
010100000000100110111101010
010100001100000001111101010
101001000000010001111101010
100000000110001001111101010
000000001001011001111101010
000001000101000011111101010
000010100000010011111101010
110010110110100000000011010
011001100111100000000011010
110101100100110000000011010
100010111011001000000011010
010110001111001000000011010
111111000000101000000011010
101010001101101000000011010
100101001011101000000011010
001110110100011000000011010
110001010011100100000011010
100011110100010100000011010
001010000111110100000011010
110101100001001100000011010
010101010100101100000011010
001110010010101100000011010
000100001110111100000011010
100001111110000010000011010
011010110101000010000011010
101100110011000010000011010
110110100001010010000011010
101001100010101010000011010
000111010001101010000011010
111000110000011010000011010
100110001010011010000011010
010010001001111010000011010
110111010000000110000011010
011100100110000110000011010
010001101101000110000011010
010100011011000110000011010
000011010111000110000011010
110100101000100110000011010
001110001001100110000011010
000110100101001110000011010
101000001011001110000011010
100010000110101110000011010
000000110011101110000011010
100001101000011110000011010
011000001100011110000011010
001100101101100001000011010
110100011000101001000011010
000101011001011001000011010
100011000011011001000011010
001000101011011001000011010
010011100100100101000011010
011000001011100101000011010
010000111100010101000011010
100110100010010101000011010
001011010001010101000011010
000011101001001101000011010
010000010111001101000011010
001101001011000011000011010
101001011000100011000011010
001011001100010011000011010
110000101010010011000011010
000010110010110011000011010
100001100001110011000011010
001101100100001011000011010
010000100100111011000011010
001100000100110111000011010
100010110000001111000011010
011100000001001111000011010
001000010010011111000011010
010111110000100000100011010
101101010001100000100011010
010011011100010000100011010
101110000110010000100011010
000110011011010000100011010
101000101001110000100011010
011001001110001000100011010
100001100111001000100011010
000011011010101000100011010
010000101011101000100011010
100100000101111000100011010
011110100001000100100011010
011100001100100100100011010
000100100111100100100011010
011000110010010100100011010
100000011110010100100011010
101101000100001100100011010
110010100100001100100011010
000111000001011100100011010
001001000010111100100011010
000111101001000010100011010
110100000110100010100011010
010001001010110010100011010
001100000011110010100011010
001100010110001010100011010
001000011001101010100011010
010011100010000110100011010
100100100100010110100011010
000101010010010110100011010
010000000101101110100011010
001010111100000001100011010
100100110110000001100011010
111000100101000001100011010
001100110001010001100011010
110000010001110001100011010
010010010100101001100011010
100000101100101001100011010
001001000101101001100011010
000110000011101001100011010
110110000000011001100011010
100010000111000101100011010
000001110000110101100011010
000100011100001101100011010
110010001001000011100011010
011000010010100011100011010
000000110101100011100011010
011010100000010011100011010
010100110000001011100011010
000001100010011011100011010
011001000100000111100011010
010110000000100111100011010
000010011000010111100011010
011101101001000000010011010
110100010101100000010011010
010010011011100000010011010
000101010111010000010011010
010101011000110000010011010
100010100011110000010011010
100011100100101000010011010
011100001010101000010011010
011001010100011000010011010
110100000110011000010011010
011110000001011000010011010
111010100010000100010011010
011101010010000100010011010
000001111011000100010011010
101010011000010100010011010
001111000100010100010011010
110000110000110100010011010
110010001001001100010011010
001011000011001100010011010
000111110100000010010011010
011001010001100010010011010
001001100101010010010011010
100000011011010010010011010
000100011101001010010011010
100000111000101010010011010
000001010010111010010011010
000010101001010110010011010
011010000000101110010011010
100001000001101110010011010
111101000100000001010011010
110110001010000001010011010
010011001101000001010011010
001011001010100001010011010
010111100000010001010011010
100001101100010001010011010
000011010100110001010011010
100100010010110001010011010
001000011001110001010011010
010001100011001001010011010
001001110000101001010011010
001001100110000101010011010
100010101000100101010011010
010100000110100101010011010
011110010000000011010011010
100011000110000011010011010
010000111001000011010011010
101000010101000011010011010
000100100011010011010011010
100110000000101011010011010
101100100000000111010011010
010000000001110111010011010
000100001000011111010011010
101000101110000000110011010
000010110101010000110011010
001100001101010000110011010
011010000010110000110011010
010000111100001000110011010
001110100000101000110011010
100010010000111000110011010
100111100000000100110011010
001100110100000100110011010
010101000001100100110011010
000001011000011100110011010
000000011110100010110011010
010100010001010010110011010
000100101000110010110011010
001001101000001010110011010
111000000010001010110011010
001011010000000110110011010
110000001100000110110011010
101000000011100001110011010
100010100010001001110011010
000000001111001001110011010
011000010001000101110011010
100000010100100101110011010
000011000000101101110011010
010101000010000011110011010
000001001001100011110011010
100001000000010111110011010
001011101101000000001011010
001010011110100000001011010
110001101001100000001011010
000110111001100000001011010
110010001101010000001011010
101000010101110000001011010
100111000101001000001011010
011000110011001000001011010
110010010001101000001011010
000100010111101000001011010
111101001000000100001011010
001100111010000100001011010
001110100100100100001011010
010101100010100100001011010
101000100011100100001011010
110011000000110100001011010
011001000001101100001011010
000010110000111100001011010
100000001111100010001011010
101001010010010010001011010
010000110001110010001011010
001011000110001010001011010
000100101011001010001011010
100100100100101010001011010
011000010100101010001011010
001010101000011010001011010
000000110110011010001011010
100100011100000110001011010
000101110001000110001011010
001001001001010110001011010
110000100010001110001011010
001101010101000001001011010
111000011000010001001011010
100100001100110001001011010
101010001100000101001011010
011100100000010101001011010
000100010110010101001011010
000001110010001101001011010
000110010001001101001011010
100101000000011101001011010
001110100001000011001011010
000010011101000011001011010
110001000100100011001011010
100110010000010011001011010
010001000011000111001011010
100000000010110111001011010
111100010100000000101011010
001111000011000000101011010
101110001000100000101011010
100010101010010000101011010
010000010110110000101011010
111000001001001000101011010
001010010101001000101011010
010111000100000100101011010
010000101110000100101011010
110000000011010010101011010
010101000001001010101011010
001100000101000110101011010
001000100000101110101011010
000111011000000001101011010
010100000101100001101011010
000001001110010001101011010
010000101000110001101011010
100000010010101001101011010
100000110001000101101011010
101001000000100101101011010
000010100100010101101011010
010010001000001101101011010
000100001000101011101011010
001000000001011011101011010
011010100001100000011011010
001110100010010000011011010
000011011001001000011011010
000010000101111000011011010
010010011100000100011011010
100110000110000100011011010
010000100011010100011011010
100011101000000010011011010
000101011010000010011011010
101000001100010010011011010
101101000000001010011011010
110000000000111010011011010
000110010000100110011011010
000000010001011110011011010
011000110100000001011011010
011100000011000001011011010
000010110011000001011011010
000110001001010001011011010
101010010000001001011011010
100001001000101001011011010
001100000000111001011011010
110001100000000101011011010
100000001001000111011011010
001000000100001111011011010
100100100010100000111011010
000001010001110000111011010
011011000000001000111011010
000101001100001000111011010
001000000110101000111011010
000000001010110100111011010
000000101001001100111011010
001010001001000010111011010
100000100101000010111011010
000110000100010010111011010
100010000000001110111011010
001000011010000001111011010
010010000110000001111011010
001001100001000001111011010
000100000010001101111011010
110000010000000011111011010
011011010110000000000111010
001001011011100000000111010
011110001010010000000111010
111010010001010000000111010
010101100011010000000111010
011001110000110000000111010
100100011001110000000111010
110110100010001000000111010
010010010010111000000111010
001111100010000100000111010
101100001110000100000111010
011100010001100100000111010
000101101001100100000111010
110010101000010100000111010
101101000001010100000111010
001011001100001100000111010
110000011100001100000111010
000101011010001100000111010
001000101010101100000111010
101000000100111100000111010
000011001011010010000111010
101110000001001010000111010
100001110001001010000111010
000101000111001010000111010
001101010000011010000111010
000110010001010110000111010
001000100011010110000111010
100011101010000001000111010
010110101001000001000111010
001010100111000001000111010
110100110000010001000111010
010001111000001001000111010
101000011001001001000111010
110001000101001001000111010
101010100000011001000111010
011100000100011001000111010
000010010101011001000111010
101001010100000101000111010
010010011010000101000111010
100000110010100101000111010
010001000010101101000111010
001011110000000011000111010
100101001000001011000111010
000000011001100111000111010
010001100000010111000111010
001010110001100000100111010
010011000001110000100111010
000001011101001000100111010
011000101000011000100111010
101001101000000100100111010
000110001000101100100111010
111001010000000010100111010
101000000111000010100111010
101100100000100010100111010
001010000100110010100111010
001010000010001110100111010
011100011000000001100111010
001111000100000001100111010
110001100000100001100111010
100110010000100001100111010
000010001110100001100111010
011001000010010001100111010
001000010000111001100111010
000101000011000101100111010
001000000101010101100111010
001100100000001101100111010
100000111000000011100111010
100010000010010011100111010
010000000011001011100111010
100000000100001111100111010
001001111100000000010111010
100101110010000000010111010
000111001110000000010111010
001110011001000000010111010
111000010010100000010111010
101000000011011000010111010
000000011100111000010111010
100010010011000100010111010
000000001111100100010111010
010000010101010100010111010
001101000000101100010111010
000000100110011100010111010
100010011100000010010111010
110001001010000010010111010
001010101010000010010111010
010100000010110010010111010
010011010000001010010111010
110100000001000110010111010
001000110010010001010111010
010000001110010001010111010
000000010011101001010111010
000110110000000101010111010
010000010100100011010111010
011000100000001011010111010
000001010010000111010111010
100010101001000000110111010
010001010011000000110111010
101011000000100000110111010
000011100010010000110111010
100000000110110000110111010
100000011010001000110111010
011010001000000100110111010
100001000101000100110111010
000100010010100100110111010
011100000100000010110111010
000000110000011010110111010
000010100000100110110111010
000100100100100001110111010
000101010000001001110111010
001010000001001001110111010
100100001000000101110111010
110011000011000000001111010
001111010000100000001111010
010101001100100000001111010
101011001000010000001111010
010110010100010000001111010
001100101100010000001111010
001001000111010000001111010
111100000000110000001111010
110101010000001000001111010
100000101101001000001111010
010001001001011000001111010
011001100100000100001111010
000010110110000100001111010
000001100110100010001111010
000001111000010010001111010
000100000001111010001111010
101000010001000110001111010
000001000010011110001111010
000011010010010001001111010
000100100010110001001111010
000001100001101001001111010
000010000001110101001111010
000000011000011101001111010
100000100100010011001111010
000101000000100111001111010
000101110100000000101111010
011000000011100000101111010
001000011001010000101111010
100011100000001000101111010
010000100100101000101111010
100100001000011000101111010
110100100000000100101111010
000001100001010100101111010
000011001000100010101111010
010000001100010010101111010
000100010000001110101111010
010000110010000001101111010
101100000001000001101111010
001000001100001001101111010
001010010000000101101111010
000100000110000011101111010
010100110001000000011111010
100100001011000000011111010
100000110100100000011111010
010110001000001000011111010
001000001001101000011111010
001001100000011000011111010
101001000010000100011111010
000101001000010100011111010
010000010010001100011111010
011000011000000010011111010
010010000101000010011111010
100010000010100010011111010
100001000001010010011111010
011010000000010001011111010
000011000100000101011111010
000000001000110011011111010
001010100100000000111111010
010010010000100000111111010
010001100000000010111111010
001000000010010010111111010
000001000010100001111111010
000000010100010001111111010
011011011011100000000000110
111111000001110000000000110
100001111011110000000000110
111010010111001000000000110
110010111001101000000000110
011011100101011000000000110
100101101100111000000000110
110001000111111000000000110
000111111110000100000000110
111110100101000100000000110
111100101010100100000000110
001110110011100100000000110
011111001010010100000000110
101001100101110100000000110
100110100110101100000000110
010001111000111100000000110
001111000100111100000000110
000110011010111100000000110
110100011111000010000000110
110110101100100010000000110
101101001011100010000000110
011110010110010010000000110
100110111001010010000000110
000001111111001010000000110
101011000101101010000000110
011101110000011010000000110
101100011100011010000000110
110011010001011010000000110
000011010110111010000000110
010011110011000110000000110
000101110101100110000000110
110010001001110110000000110
010111101000001110000000110
010101010110001110000000110
011000011100101110000000110
101000100011101110000000110
000010011101011110000000110
100001001010111110000000110
101101011010010001000000110
111100110001010001000000110
110001110100110001000000110
001010001111110001000000110
110111001100001001000000110
100011111010001001000000110
101000101111001001000000110
100100010111101001000000110
010000111110011001000000110
010101100011011001000000110
101011110100000101000000110
111100010110000101000000110
100101011100100101000000110
010010011011010101000000110
000111100010110101000000110
011001101100001101000000110
011010110000101101000000110
010101000101101101000000110
101010100010011101000000110
100100001011011101000000110
001011101010100011000000110
001000110111100011000000110
111010000011010011000000110
010010100110110011000000110
111000111000001011000000110
010100101101001011000000110
001010011001101011000000110
001111001000011011000000110
010100010010111011000000110
001111100001000111000000110
000110010111000111000000110
101110001000100111000000110
111000010001100111000000110
100001100110010111000000110
110101000001010111000000110
001100001101010111000000110
011001000100110111000000110
001000101000111111000000110
100101111101000000100000110
101011001100110000100000110
010010011110110000100000110
110100001101110000100000110
111001010100101000100000110
001110001101101000100000110
101110100100011000100000110
011100010101011000100000110
100000110101111000100000110
011101000110100100100000110
001001101011100100100000110
001101101100010100100000110
100010110011010100100000110
010010110110001100100000110
101001110001001100100000110
111100000011001100100000110
101001100111000010100000110
001101011001010010100000110
011000110011010010100000110
000110001111010010100000110
111001100000110010100000110
010011000101110010100000110
001010011110001010100000110
001000101101011010100000110
010100101000111010100000110
100100000011111010100000110
101111000100000110100000110
011001010101000110100000110
010001101100100110100000110
100010000111100110100000110
110000011010010110100000110
011010000010110110100000110
000001110010110110100000110
101010101000001110100000110
010110000101001110100000110
110011010110000001100000110
011101001101000001100000110
010010101101010001100000110
100101010001110001100000110
010110000011110001100000110
001100110011001001100000110
101101100000101001100000110
011010001010011001100000110
001110010000111001100000110
101000100110100101100000110
001001010110010101100000110
001101011000001101100000110
000010001111001101100000110
000010100001111101100000110
000111111000000011100000110
110101001010000011100000110
001011010100100011100000110
100010101001100011100000110
100000111100010011100000110
010001011000110011100000110
101000000101110011100000110
100100011001001011100000110
000001100101101011100000110
010011100000011011100000110
010100100100010111100000110
001100000110001111100000110
010000001001101111100000110
111111000110000000010000110
111000011101100000010000110
101100101110010000010000110
011001101010110000010000110
101111001000101000010000110
101100110010101000010000110
001001110101101000010000110
001010011100111000010000110
010110011101000100010000110
101101010011000100010000110
010101010100110100010000110
010011100001110100010000110
100000010111110100010000110
100101001110001100010000110
001011011001001100010000110
110000100101101100010000110
100011010010011100010000110
100000111001011100010000110
010100000011111100010000110
011001010110100010010000110
001110100101100010010000110
101000110001110010010000110
000010011011110010010000110
010110001110001010010000110
001110010001011010010000110
010000001101111010010000110
101010011010000110010000110
001001111000100110010000110
000100100111001110010000110
110100010000101110010000110
001010000110101110010000110
000111001110100001010000110
101110010001100001010000110
100010100111100001010000110
000101101101010001010000110
001001010011110001010000110
101101010100001001010000110
010110100010101001010000110
000011110100011001010000110
010011001001011001010000110
110100000100111001010000110
011010100110000101010000110
110010011000100101010000110
010100110010010101010000110
100001110000101101010000110
000110010100101101010000110
001010111100000011010000110
001101100110000011010000110
011100011000100011010000110
001011000101010011010000110
010000110101010011010000110
010101100000110011010000110
101001001010001011010000110
100100101000101011010000110
011000100100101011010000110
000000011110101011010000110
110000100010011011010000110
100110100100000111010000110
110001010010000111010000110
010010000011001111010000110
000011001000101111010000110
100000001100011111010000110
010111110010000000110000110
110110010100100000110000110
110001010101010000110000110
100101100010110000110000110
011100100001110000110000110
100110001011001000110000110
001010100111001000110000110
010010101100101000110000110
010101010001101000110000110
101000101000111000110000110
111010110000000100110000110
100010101010100100110000110
000011010011100100110000110
111000001100010100110000110
011001000011010100110000110
000011001100011100110000110
000000100110111100110000110
100001011100100010110000110
010010100011100010110000110
011010101000010010110000110
000001101001110010110000110
011001011000001010110000110
100010010101001010110000110
001011100000101010110000110
000110100010011010110000110
001001001110000110110000110
101001000001100110110000110
000010010100110110110000110
000100011100001110110000110
001000010011001110110000110
001100000000111110110000110
110001101100000001110000110
001110010110000001110000110
000001111010100001110000110
110111000000010001110000110
001000110100110001110000110
110000110001001001110000110
100011000010101001110000110
011000000011101001110000110
001011101000000101110000110
100100000011100101110000110
000110001010010101110000110
010100101000001101110000110
100001000101001101110000110
111100100000000011110000110
000111000011000011110000110
110010001000001011110000110
010100010001000111110000110
010000000110100111110000110
101000000010010111110000110
010111010110100000001000110
110010001111100000001000110
010101011101010000001000110
001001101111010000001000110
111000111000110000001000110
101010010110110000001000110
010010110011110000001000110
110101100001101000001000110
101001011001011000001000110
101001011010100100001000110
001100011110010100001000110
110100100100110100001000110
101100001001110100001000110
011101010001001100001000110
010000100111011100001000110
100010000101111100001000110
100101110110000010001000110
001111010101000010001000110
010101101011000010001000110
001001110100110010001000110
111100000010110010001000110
110001011010001010001000110
000101111000101010001000110
110010010100101010001000110
010010001010111010001000110
111100011000000110001000110
100110001110000110001000110
100001101101000110001000110
001011001011000110001000110
011100000111000110001000110
000010110110100110001000110
110001000011100110001000110
100011011000010110001000110
110010100010010110001000110
000101000110110110001000110
010000010101110110001000110
001011010000101110001000110
000010101001101110001000110
100011100011010001001000110
100110011000110001001000110
101110000010101001001000110
000011100110101001001000110
011000010110101001001000110
011011000010100101001000110
000100001111100101001000110
000010101110010101001000110
011001001001010101001000110
110001010100001101001000110
011100100010001101001000110
000111001001001101001000110
101010100110000011001000110
101001100001100011001000110
001110110000010011001000110
000011011100001011001000110
011010100001001011001000110
010101000100011011001000110
001001010010011011001000110
000001001001111011001000110
010101010000100111001000110
100000101010100111001000110
000100100100101111001000110
100000100001011111001000110
110101000111000000101000110
110011100010100000101000110
101011010001100000101000110
010001110101100000101000110
000110111010010000101000110
010111001000110000101000110
100110100001110000101000110
011111100000001000101000110
000001001111101000101000110
110001110000011000101000110
110010001001011000101000110
010011001110000100101000110
001010011101000100101000110
110000010110100100101000110
011110000001010100101000110
000101010100101100101000110
001010001000111100101000110
001110101100000010101000110
110010100101000010101000110
101100010100100010101000110
110110010000010010101000110
011001000110010010101000110
100111000010001010101000110
100000110011001010101000110
001000100110101010101000110
101000001001101010101000110
001110010010000110101000110
001100100001100110101000110
000100010001011110101000110
011010111000000001101000110
010100011110000001101000110
010000101011100001101000110
111000010100010001101000110
000100110101010001101000110
110100100100001001101000110
100000101010011001101000110
000101000010111001101000110
100100101001000101101000110
010010100100100101101000110
000011000101010101101000110
000000111000110101101000110
001000110100001101101000110
000011010010001101101000110
001001000001101101101000110
000100001100011101101000110
001001101000010011101000110
010000000111001011101000110
100001010000101011101000110
000010000100111011101000110
010001100001000111101000110
100010111110000000011000110
010011111001000000011000110
011110010011000000011000110
001110101010100000011000110
111011100000010000011000110
110001010010110000011000110
001100010101110000011000110
100001100111001000011000110
111000000110011000011000110
001101110100000100011000110
010100101110000100011000110
100110100011000100011000110
100101000101100100011000110
000011101010001100011000110
010001001100101100011000110
001000001011101100011000110
110100001000011100011000110
000001010101011100011000110
010010010000111100011000110
110001101000100010011000110
001101001100100010011000110
001111000010010010011000110
010110001001010010011000110
000000100111110010011000110
001000011101001010011000110
010010100100011010011000110
011001000001011010011000110
100000001011011010011000110
011010010100000110011000110
010110100000100110011000110
011000001010010110011000110
101001100000001110011000110
000000110010011110011000110
010110110100000001011000110
111000101010000001011000110
000100111001100001011000110
110100000011010001011000110
000000011111010001011000110
001001101000101001011000110
001000110001011001011000110
011100000001100101011000110
110010000100010101011000110
000011010010100011011000110
010001000101100011011000110
101010001000010011011000110
100010110000001011011000110
001110000100001011011000110
000110011000000111011000110
100000010101000111011000110
000010000001110111011000110
110110101000000000111000110
101001101001000000111000110
001000110011100000111000110
001001011100010000111000110
100011001010010000111000110
001110011000001000111000110
010101001010001000111000110
000010010110101000111000110
110101010000000100111000110
101100100000010100111000110
001010000110010100111000110
000100010010110100111000110
010010100001001100111000110
101001010010000010111000110
000011010000011010111000110
010001000000110110111000110
100100110010000001111000110
100010011001000001111000110
001101010000100001111000110
011100001000010001111000110
010010100010010001111000110
010000010001110001111000110
001000001110001001111000110
011001000100000101111000110
001000100101000011111000110
100001000001010011111000110
000001100010001011111000110
001101111100100000000100110
111101010010100000000100110
111010001010110000000100110
011110110100001000000100110
100011101101001000000100110
000110000111111000000100110
011010011110000100000100110
110010010011100100000100110
110111010000010100000100110
101100010101010100000100110
011000110010110100000100110
000100111001110100000100110
101001100110001100000100110
110101001001001100000100110
010110100001101100000100110
010001001110011100000100110
000101010011011100000100110
001010001011011100000100110
001111110010000010000100110
011100001110100010000100110
110001010101100010000100110
110000101011100010000100110
010111001100010010000100110
000010111110010010000100110
011011010000110010000100110
101100101000110010000100110
010011100110001010000100110
000110101011001010000100110
011010101000101010000100110
000110011100101010000100110
101010001101000110000100110
100011101000100110000100110
100100011010100110000100110
011000011001010110000100110
011011000001001110000100110
110001100000011110000100110
011100000010011110000100110
011000111101000001000100110
010110001111000001000100110
111011100000100001000100110
001110100110100001000100110
101001001101100001000100110
101010111000010001000100110
001110010011010001000100110
001100101001011001000100110
011000000111011001000100110
011110101000000101000100110
110101100100000101000100110
000011010110100101000100110
010000011100110101000100110
111010000100001101000100110
001001010101001101000100110
010000101010101101000100110
000100110100011101000100110
010011000000111101000100110
100011001011000011000100110
011000101010010011000100110
110100000001101011000100110
100110000010011011000100110
101001010000010111000100110
000010101100001111000100110
010000110001001111000100110
100110101110000000100100110
001011001111000000100100110
010101101010100000100100110
001111100001100000100100110
100110011001100000100100110
011110011000010000100100110
111100000110010000100100110
111000010001110000100100110
101000111100001000100100110
000111011010001000100100110
000001110110101000100100110
001010010011101000100100110
010100110010011000100100110
100011000110011000100100110
001100111010000100100100110
110011100001000100100100110
011000100101010100100100110
110001000100110100100100110
001000001110110100100100110
011001010010001100100100110
000010111001001100100100110
001010010100011100100100110
100000011000111100100100110
010101100001010010100100110
001100010010110010100100110
000010110001110010100100110
110000001100011010100100110
010000001111000110100100110
000110101000010110100100110
100110010000001110100100110
000101001000101110100100110
011001100011000001100100110
010010110010100001100100110
100110010100010001100100110
110100100000110001100100110
000100001011101001100100110
100101001000011001100100110
110100011000000101100100110
101101000001000101100100110
100001001010100101100100110
110010000010010101100100110
000100000111010101100100110
001001100000110101100100110
100000110010001101100100110
111001000100000011100100110
101010010010000011100100110
000001101110000011100100110
000110100101000011100100110
010110001000100011100100110
000001010101010011100100110
001001110000001011100100110
100000010100100111100100110
010010110101100000010100110
111000101001010000010100110
001110001001110000010100110
111101100000001000010100110
101011000011001000010100110
000010011111001000010100110
110100010001011000010100110
001101000101011000010100110
001100010110100100010100110
110000001110100100010100110
001100100011010100010100110
101001000010110100010100110
010110010010001100010100110
001100101000101100010100110
011010100000011100010100110
011001001001100010010100110
010100111000001010010100110
100101010010001010010100110
101000010100101010010100110
000001011100011010010100110
001000000011111010010100110
010010101010000110010100110
010011000100100110010100110
000000011101100110010100110
000100001001011110010100110
101001110010000001010100110
000110111010000001010100110
101010001110000001010100110
100000011011100001010100110
010110010000110001010100110
110001000110001001010100110
000101011000101001010100110
010001100001101001010100110
000110001100011001010100110
010011110000000101010100110
001111000100000101010100110
101010100001000101010100110
011000001011000101010100110
010101001000010101010100110
000010101000110101010100110
110000011100000011010100110
000100110100100011010100110
011000010010001011010100110
100001000000111011010100110
000100001110000111010100110
001000100010100111010100110
110011001000100000110100110
011000011010100000110100110
000000101111100000110100110
100100011010010000110100110
010010001011010000110100110
001000010111010000110100110
101100000001101000110100110
010001101000011000110100110
101001010100000100110100110
011110000000100100110100110
110110000010000010110100110
100001110001000010110100110
101010000100010010110100110
000100000110101010110100110
000010001000111010110100110
100101000000010110110100110
001000110000010110110100110
000001100100001110110100110
000010011100100001110100110
000101110000010001110100110
100110100000001001110100110
000000010010111001110100110
101000001000001101110100110
100000000111000011110100110
001010101101100000001100110
001001010111100000001100110
111101001000010000001100110
101100110010010000001100110
011110000100110000001100110
000011001110110000001100110
110110000110001000001100110
011110001001001000001100110
110000110101001000001100110
000011110010011000001100110
100000010011111000001100110
110001101010000100001100110
101000110001100100001100110
010001011001100100001100110
100010101001010100001100110
100001000111010100001100110
000101101100001100001100110
000110010101001100001100110
111000000010101100001100110
001000100100111100001100110
111011000010000010001100110
100100100101100010001100110
100000011101010010001100110
000110100010110010001100110
001010001100011010001100110
100000100110011010001100110
011001001100000110001100110
000000001011110110001100110
101100000100001110001100110
100001010001001110001100110
010111100001000001001100110
100101010101000001001100110
000001111011000001001100110
110000000110110001001100110
000011010001110001001100110
010100001001110001001100110
001000100011110001001100110
100101100010001001001100110
110000011000101001001100110
000100011010011001001100110
010000010111000101001100110
100110000001100101001100110
001101000000011101001100110
010010011010000011001100110
100101001000100011001100110
000100101100010011001100110
000101000011010011001100110
010001101000001011001100110
001001000100101011001100110
001000101001000111001100110
110000001000010111001100110
010110000000001111001100110
101110000101000000101100110
110000100011010000101100110
001100001011010000101100110
000101100100110000101100110
111001000001001000101100110
100100101000101000101100110
010010100000111000101100110
000110000110100100101100110
100010100100001100101100110
001000000111001100101100110
100010111000000010101100110
110100001001000010101100110
000001011010100010101100110
011000010000011010101100110
010101000010000110101100110
010010000001100110101100110
000000110000101110101100110
011000000101100001101100110
010001001010010001101100110
101000001000110001101100110
101100010000001001101100110
000111000100001001101100110
000001011100000101101100110
001000010010100101101100110
010100110000000011101100110
001011000001000011101100110
000010010000010111101100110
000111011100000000011100110
111010010000100000011100110
100111000010100000011100110
100000101010110000011100110
001000110110001000011100110
010010000011101000011100110
010111000000011000011100110
000001100110100100011100110
001001101000010100011100110
000100001100110100011100110
101000000001011100011100110
100001001110000010011100110
111000001000001010011100110
100110000001001010011100110
010001010000101010011100110
010000000101001110011100110
011011001000000001011100110
011100000110000001011100110
100010000100101001011100110
100000101100000101011100110
100000010000110101011100110
000010001101000011011100110
010000100011000011011100110
001000010100010011011100110
101010100010000000111100110
010001010110000000111100110
000110110000100000111100110
100000110100010000111100110
000010000101110000111100110
011010000100001000111100110
100000001001100100111100110
010000011000001100111100110
000100100010001100111100110
001101100000000010111100110
000010010011000010111100110
010000001100100010111100110
001010001000000110111100110
000101001001000001111100110
110000000000011001111100110
100000100000100011111100110
001011110110100000000010110
110101001110100000000010110
110011100101100000000010110
010111110100010000000010110
111101100010010000000010110
001110111010001000000010110
110100110100101000000010110
010110010011101000000010110
110011101000011000000010110
000010110111011000000010110
001101010010111000000010110
110001001011010100000010110
000110001101110100000010110
111000001110001100000010110
100110011001001100000010110
010010101101001100000010110
101011000010101100000010110
000011110001101100000010110
011010000001111100000010110
111001011100000010000010110
011011101001000010000010110
100010111010100010000010110
101000101101100010000010110
010110011000011010000010110
101010000110011010000010110
000111100001011010000010110
011000001011011010000010110
110000100001111010000010110
110100110001000110000010110
001110010100100110000010110
111011000000010110000010110
100101010100010110000010110
001101001010001110000010110
100101100000101110000010110
001001010001011110000010110
001111011100000001000010110
100111100110000001000010110
011001111000100001000010110
110011000010110001000010110
000100101011110001000010110
011011000110001001000010110
101100001100101001000010110
000011001011101001000010110
110010000101011001000010110
110110000100100101000010110
110000101001100101000010110
001001101010010101000010110
100100110000110101000010110
001110100100001101000010110
100001100011001101000010110
001000011011001101000010110
100011001100100011000010110
111000100010100011000010110
010010110001100011000010110
010001101100010011000010110
101011100000001011000010110
010101010001001011000010110
100010010011001011000010110
001000110100011011000010110
000000101111000111000010110
100010101000010111000010110
000011000011010111000010110
010111011001000000100010110
111010001001100000100010110
001010101110010000100010110
101000011101010000100010110
000100010111110000100010110
110001001101001000100010110
010011100011001000100010110
011010110000011000100010110
100010011010011000100010110
110000100110011000100010110
110111000010000100100010110
100001101110000100100010110
001110001011000100100010110
100011010100100100100010110
010010010101010100100010110
100000001011101100100010110
010101100000011100100010110
001101000101100010100010110
101000010011100010100010110
100000101011010010100010110
101110000000110010100010110
011000001100110010100010110
000010110100101010100010110
000001111000011010100010110
011010100100000110100010110
000001011011000110100010110
101000000100101110100010110
001100011001100001100010110
011101010000010001100010110
111000101000010001100010110
001011000001110001100010110
000101010110001001100010110
001010101001001001100010110
110010100000101001100010110
010001000100111001100010110
000101110001000101100010110
000001000111100101100010110
101100000100010101100010110
010001001010001101100010110
100011000000011101100010110
100101100000010011100010110
000110010001010011100010110
100110000100001011100010110
001001001100001011100010110
100000001000111011100010110
101000100001000111100010110
100111011010000000010010110
101110000101010000010010110
100100011100110000010010110
110010010001110000010010110
000001011011011000010010110
100110000010111000010010110
000010101001111000010010110
100011101001000100010010110
010010111000010100010010110
001000110110010100010010110
100010001110010100010010110
011101000100001100010010110
101010010100001100010010110
110100100010001100010010110
001100010001101100010010110
000100101100011100010010110
110001000000111100010010110
000011101110000010010010110
100001100011100010010010110
110000001010110010010010110
000001010101110010010010110
110000011001001010010010110
010001000111001010010010110
100011010000101010010010110
000101001001101010010010110
110001100100000110010010110
011110000001000110010010110
010100001100100110010010110
101100000010100110010010110
001100011000010110010010110
001000101001001110010010110
011101001010000001010010110
011000110011000001010010110
000111110000100001010010110
010000101110100001010010110
010100011001010001010010110
101000001011010001010010110
101010100000110001010010110
110110010000001001010010110
000111000101001001010010110
001100000111000101010010110
111000010000010101010010110
010001000110010101010010110
000000011010110101010010110
100000000110101101010010110
100000110110000011010010110
000110101001000011010010110
010100000011100011010010110
000110000110010011010010110
001001010100000111010010110
000100010010001111010010110
001010000000011111010010110
001111100100000000110010110
000010111011000000110010110
100111000001100000110010110
001010010101100000110010110
100011110000010000110010110
110001010010001000110010110
001100000110011000110010110
000100101001100100110010110
000101000011001100110010110
101000111000000010110010110
000100100101010010110010110
001001000010110010110010110
100000001110001010110010110
110100000000011010110010110
100000100000110110110010110
000010000001101110110010110
000100111100000001110010110
110100000110000001110010110
000010100101000101110010110
010010000000110101110010110
011001000001000011110010110
100100010000100011110010110
000011001000010011110010110
010000010100001011110010110
101011101010000000001010110
010110001110010000001010110
100100011011010000001010110
100010101100110000001010110
011001010001110000001010110
101100000111001000001010110
110000101010101000001010110
001100101001101000001010110
100000011101101000001010110
101110001000011000001010110
010001010110011000001010110
101100101100000100001010110
010001111100000100001010110
001111000110000100001010110
010010011010100100001010110
011000100110100100001010110
010110110000001100001010110
111000100001001100001010110
000101011000011100001010110
111101000001000010001010110
100110000011100010001010110
001100101010010010001010110
000111010000110010001010110
000110010110001010001010110
001001100011001010001010110
001100000100111010001010110
010000101000110110001010110
001000010010110110001010110
010011000010001110001010110
110010011100000001001010110
101000111001000001001010110
011010001011000001001010110
001001001110100001001010110
011010100100010001001010110
001101100000110001001010110
111001001000001001001010110
001011010001001001001010110
100100010100011001001010110
000110100010011001001010110
011100000001011001001010110
001001100101000101001010110
010011010000010101001010110
100000001101010101001010110
110100101000000011001010110
000111001010000011001010110
011000010101000011001010110
000100110011000011001010110
110000010000110011001010110
100001000110001011001010110
100001110000000111001010110
100010000000101111001010110
000000001010011111001010110
100110110100000000101010110
110010010011000000101010110
100000100111100000101010110
011000011010010000101010110
010100101001010000101010110
000011101100001000101010110
011001000010101000101010110
000100011010101000101010110
100101000001011000101010110
000101001101000100101010110
011100010000100100101010110
000101100010100010101010110
101000100100010010101010110
001101010000001010101010110
010000010001101010101010110
101011000100000001101010110
101100001010000001101010110
000110101000100001101010110
001000000111010001101010110
100010100010000101101010110
000000001101100011101010110
110000000100000111101010110
001001000010000111101010110
000100000000110111101010110
110100001101000000011010110
010010100111000000011010110
111100100000100000011010110
001011000011100000011010110
100101000110010000011010110
001101001001010000011010110
011010001000110000011010110
011000000101101000011010110
001000100010111000011010110
000111010001000100011010110
100110001000100100011010110
000001110000110100011010110
000010100100101100011010110
010000011110000010011010110
000000111001010010011010110
010100100001001010011010110
101000010000011010011010110
000101101000000110011010110
000011000100010110011010110
101000010100100001011010110
100010010010010001011010110
000010011000101001011010110
001001000100011001011010110
010110000010000101011010110
100001001010000101011010110
000000101100001011011010110
000001000001001111011010110
011000101100000000111010110
010001011000100000111010110
000110000011010000111010110
010100000100110000111010110
101010000001001000111010110
100001100000101000111010110
100000011000010100111010110
100100000100001100111010110
011100000010000010111010110
000011100001000010111010110
100010000100100010111010110
000000100110000110111010110
010101100000000001111010110
010000001001001001111010110
001000100000100101111010110
001010010000000011111010110
000101101111000000000110110
010110111000100000000110110
010101011010010000000110110
001011011001010000000110110
011100001101010000000110110
100000001111110000000110110
111000110010001000000110110
011101001000101000000110110
100101010001101000000110110
100100111000011000000110110
010001110001011000000110110
110010110100000100000110110
010101010101000100000110110
000001111010100100000110110
011001000011100100000110110
001011100100010100000110110
010010000110110100000110110
100011000001110100000110110
001101110000001100000110110
000110001110001100000110110
111110010000000010000110110
101100100110000010000110110
010101100100100010000110110
110100000011010010000110110
001111000100001010000110110
011000100101001010000110110
110001000010101010000110110
000000101010111010000110110
000100000111100110000110110
001001001000110110000110110
110010001000001110000110110
000000010100111110000110110
100100011110000001000110110
101010010101000001000110110
001101000110010001000110110
001000101100110001000110110
000110110001001001000110110
100010010000111001000110110
001010110010000101000110110
010010100001010101000110110
001000100001101101000110110
110001100001000011000110110
011010000100100011000110110
001000011010100011000110110
010100010100010011000110110
000010001001110011000110110
000000011101001011000110110
100000100100101011000110110
111000000000011011000110110
010100001001000111000110110
011001110100000000100110110
001101010011000000100110110
110000011100100000100110110
010001000111010000100110110
101000100010110000100110110
000110001010110000100110110
101110000010001000100110110
110100100001001000100110110
000001101001101000100110110
001010101000100100100110110
010000101010010100100110110
001100000001110100100110110
010011000100001100100110110
000011011100000010100110110
100011100010000010100110110
110000110000010010100110110
000010000111001010100110110
100000000101010110100110110
100000101101000001100110110
001110100000010001100110110
010001010010000011100110110
000101000100000111100110110
000010001010000111100110110
000000100000011111100110110
011110100010000000010110110
000111101000010000010110110
100000110011010000010110110
000100100110110000010110110
010000010110101000010110110
100010100100011000010110110
011001000010011000010110110
111100001000000100010110110
100111000000001100010110110
000010010001011100010110110
001010110001000010010110110
001000001110010010010110110
100000001011000110010110110
000001100001010110010110110
100000110000001110010110110
111000100100000001010110110
100101000100100001010110110
010000000101110001010110110
001000011000011001010110110
010010001100000101010110110
100100000010010101010110110
010100000000101101010110110
010111000000000011010110110
101000000001100011010110110
000110001101000000110110110
100001001100010000110110110
000000011001110000110110110
001000110000101000110110110
001001100010000100110110110
001100001000100010110110110
000100010001001010110110110
011000000000001110110110110
000011000110000001110110110
100010000001010001110110110
010000100010001001110110110
110001000000000101110110110
000011110101000000001110110
000111001001100000001110110
110001100000110000001110110
010101000011001000001110110
100010100011001000001110110
010000101100011000001110110
010100010000111000001110110
111001010000000100001110110
100101100001000100001110110
101000001010010100001110110
001110000000101100001110110
001011100000100010001110110
000000111100100010001110110
000110000101010010001110110
100100001010001010001110110
100011000000011010001110110
011100100000000110001110110
000010011001000110001110110
010001010100100001001110110
000010000111100001001110110
000000110110010001001110110
000100101010000101001110110
000100010001010101001110110
011000000000110101001110110
101000001100000011001110110
001010000010010011001110110
001000010000001111001110110
010100100110000000101110110
100001001011000000101110110
000000000110111000101110110
011010000010000100101110110
001001000100100100101110110
000111000000010100101110110
000000001001011100101110110
001000110010000010101110110
111000000000100010101110110
000001000001110010101110110
100000010100001010101110110
000110010010000001101110110
000010001100010001101110110
000000111000001001101110110
100000000001101001101110110
110000111000000000011110110
001001011010000000011110110
000100010111000000011110110
010100001010100000011110110
100100000001110000011110110
001010101000001000011110110
000001001000111000011110110
100010000101000100011110110
010001100000001100011110110
110000000100010010011110110
100001000000100110011110110
001100110000000001011110110
010010010001000001011110110
101000000010001001011110110
000010100000000111011110110
100000010010100000111110110
001000100001010000111110110
110110110011000000000001110
101010101011100000000001110
111011010100010000000001110
010101110001110000000001110
000111110010101000000001110
010100011101101000000001110
011100001110011000000001110
110100100010111000000001110
110011110000100100000001110
010000111011100100000001110
010110000111100100000001110
011010100100110100000001110
001010011001110100000001110
101100101001001100000001110
011000110101001100000001110
000011100111001100000001110
011110001000101100000001110
001001010011101100000001110
110110000100011100000001110
011010111010000010000001110
011110001101000010000001110
101111010000100010000001110
101001111000010010000001110
100101001101010010000001110
100100110100110010000001110
110010010010110010000001110
011001000011110010000001110
001001101100101010000001110
001100011010101010000001110
000110101100011010000001110
010001101001011010000001110
010110110100000110000001110
110101000100100110000001110
000110100011010110000001110
100000101110001110000001110
110010100001001110000001110
010111011010000001000001110
111001101001000001000001110
001001011111000001000001110
111100100100100001000001110
000110110110010001000001110
010111000100110001000001110
000101110101001001000001110
100001011001101001000001110
110001010010011001000001110
001010101101000101000001110
100011000011100101000001110
110000001110010101000001110
100000110101010101000001110
001100100001110101000001110
100110010010001101000001110
101001000001011101000001110
010100010001011101000001110
000000110010111101000001110
011001110100000011000001110
100110011100000011000001110
000101100011100011000001110
010100111000010011000001110
000011110001010011000001110
100111000001001011000001110
011000100011000111000001110
110000000000111111000001110
001100110101100000100001110
011000111100010000100001110
010101100110010000100001110
001110101001010000100001110
111010100010001000100001110
000110010111001000100001110
101001001010101000100001110
001111000010011000100001110
000001100011111000100001110
001110100110000100100001110
110000100111000100100001110
101110000001100100100001110
100000011101100100100001110
101010001010010100100001110
110000101000110100100001110
110100110000001100100001110
001001001101001100100001110
000011101000101100100001110
110001000001101100100001110
101100001110000010100001110
001101100001001010100001110
000011011001001010100001110
110000001011001010100001110
010110010000101010100001110
100010001100101010100001110
001001010000111010100001110
000101101010000110100001110
001000010110100110100001110
000000111001010110100001110
101100111000000001100001110
000100101111000001100001110
100110000110100001100001110
100011011000010001100001110
010110001001001001100001110
000101001100101001100001110
101000000110011001100001110
001000001001111001100001110
101000010011000101100001110
010100010100100101100001110
011011000000010101100001110
100101000010010101100001110
000010001100110101100001110
110000110000100011100001110
110010000100010011100001110
011100000000110011100001110
000000101010110011100001110
011001000010001011100001110
100100100010001011100001110
000010010010011011100001110
000100000101011011100001110
000010010001100111100001110
000001001000011111100001110
100101101011000000010001110
001000111110100000010001110
010001011110010000010001110
100111010001010000010001110
110110001000110000010001110
001110000110110000010001110
011010101001001000010001110
101000011011001000010001110
110010000110101000010001110
001010110010011000010001110
011100010000111000010001110
000100100101111000010001110
001011010110000100010001110
110001001101000100010001110
000111011000100100010001110
111101000000010100010001110
001001110001010100010001110
000011001011010100010001110
010111000001001100010001110
110100100110000010010001110
000001001111100010010001110
101110100000010010010001110
010011100010010010010001110
001100001011010010010001110
111010010000001010010001110
110101001000001010010001110
101100000101000110010001110
001011000000110110010001110
010001010000011110010001110
100100000010011110010001110
110101110000000001010001110
110110000101000001010001110
110001001010100001010001110
010000101011010001010001110
100000111000110001010001110
101010100100001001010001110
001001000110101001010001110
000010110001101001010001110
100000000011111001010001110
101100001010000101010001110
000100101100100101010001110
010001010001100101010001110
100011100000010101010001110
011000001000110101010001110
100010101010000011010001110
001010010011000011010001110
001000101001100011010001110
100001010100010011010001110
000100010001110011010001110
000001111000001011010001110
010011000100001011010001110
000101001001000111010001110
010111001100000000110001110
100011100110000000110001110
001101000011100000110001110
101000100101010000110001110
100100101100001000110001110
011000010110001000110001110
110000011000101000110001110
100001011010000100110001110
111000000010100100110001110
010010001001100100110001110
001000111000001100110001110
000000010001111100110001110
001101000100010010110001110
000001010011010010110001110
110000000001110010110001110
010000100101001010110001110
000000110010101010110001110
100110001000000110110001110
000011000101000110110001110
010001000111000001110001110
001100100010010001110001110
100100010000011001110001110
000010101000011001110001110
000001110100000101110001110
000100011010000011110001110
101010000000100011110001110
010010100000000111110001110
011011100011000000001001110
000101101110100000001001110
111000010011100000001001110
110111000010010000001001110
001011011010010000001001110
010110100101010000001001110
010100011010110000001001110
100100000111110000001001110
010010011011001000001001110
000100110011011000001001110
101010111000000100001001110
100111100100000100001001110
101001001100010100001001110
000001110110010100001001110
110001100001010100001001110
001000101010110100001001110
011000011000011100001001110
010101000000111100001001110
100011000110100010001001110
011000100101100010001001110
000010010111010010001001110
100001010001110010001001110
000100101001110010001001110
001100110100001010001001110
010011100000101010001001110
000101000101101010001001110
000101001010011010001001110
101101000010000110001001110
100110010001000110001001110
000001011100100110001001110
001010100010001110001001110
101100100011000001001001110
000110111000001001001001110
100010010001011001001001110
010010110001000101001001110
001101000100100101001001110
110100000010100101001001110
100001101000001101001001110
100100000101001101001001110
101000010000101101001001110
110001100010000011001001110
010110000011000011001001110
001000011001010011001001110
110100010000001011001001110
001000001110000111001001110
000000010100011111001001110
011100110010000000101001110
111101000000100000101001110
000110001011100000101001110
001100001100110000101001110
100000110010110000101001110
010100000110101000101001110
000010100110011000101001110
000100111100000100101001110
000011010000110100101001110
110000001100001100101001110
000000100101101100101001110
010001111000000010101001110
111000001000010010101001110
001010000001110010101001110
001001100100000110101001110
010000001010100110101001110
010000100000011110101001110
001110010001000001101001110
000001010110100001101001110
111000100000000101101001110
000000011001001101101001110
000001001011000011101001110
100100000001100011101001110
000110001000010011101001110
001001011001100000011001110
110000101100010000011001110
001011001100001000011001110
000000001110111000011001110
110010001010000100011001110
000100011011000100011001110
001010000101100100011001110
011100101000000010011001110
110000110001000010011001110
010101000010100010011001110
000101110000010010011001110
000110000000111010011001110
100000000100110110011001110
100000011000001110011001110
101011000010000001011001110
000011010101000001011001110
101000001101000001011001110
010000011100100001011001110
100101001000010001011001110
010100100000011001011001110
000001010000111001011001110
001110100000000101011001110
010100000100000111011001110
000001000010010111011001110
101010010100000000111001110
010100010101000000111001110
010010011000010000111001110
001001100000110000111001110
101100000010001000111001110
010001000100011000111001110
000101100001000100111001110
010000110000100100111001110
100010000001010100111001110
110011000000000010111001110
000010001110000010111001110
000100100100100010111001110
000100001001001010111001110
000011001000100001111001110
000000101010000101111001110
010000000000101011111001110
110001111100000000000101110
010011101001100000000101110
010011010011010000000101110
100010011100110000000101110
100101001010110000000101110
001010101110001000000101110
100100100111001000000101110
010001011010101000000101110
101001100001101000000101110
101110000000111000000101110
101011010001000100000101110
010100101101000100000101110
111000010100100100000101110
000011111000010100000101110
110100000001110100000101110
110011000010001100000101110
000010110100101100000101110
000101000110101100000101110
110111100000000010000101110
101010100100100010000101110
010000110110100010000101110
000101010110010010000101110
001111000001010010000101110
001000110001011010000101110
100000000101111010000101110
101100110000000110000101110
000010001110100110000101110
001000101100010110000101110
101001001000001110000101110
000010010011001110000101110
100001100110100001000101110
011010010001100001000101110
101101100000010001000101110
101000010010110001000101110
011101010000001001000101110
010010100011001001000101110
100100110000101001000101110
100000101100011001000101110
100111001000000101000101110
000000111110000101000101110
001011100000001101000101110
001100010101000011000101110
000110010010100011000101110
010000100001110011000101110
010100000110001011000101110
011000001001001011000101110
000100001000111011000101110
010001001010000111000101110
000001000101100111000101110
000110000100010111000101110
001001111001000000100101110
100010110101000000100101110
000100011110100000100101110
100110000011010000100101110
101010001001001000100101110
010101000101001000100101110
011011000000101000100101110
000001010111000100100101110
100100001100010100100101110
101000100000011100100101110
010010001000011100100101110
011010010100000010100101110
000111000100100010100101110
001001100010100010100101110
111100000000001010100101110
010000000010111010100101110
110000010001000110100101110
010000010110010001100101110
000100011001010001100101110
000011000010110001100101110
100001000011001001100101110
110000000100101001100101110
011000001100000101100101110
000110100000100101100101110
001010101000000011100101110
000000110011000011100101110
100001100000000111100101110
001011110000100000010101110
011101000100100000010101110
101000000111100000010101110
011010001100010000010101110
001001100110010000010101110
010100000111010000010101110
000110001010101000010101110
101001010000011000010101110
011000100001100100010101110
110000011000010100010101110
100010101000001100010101110
010000000100111100010101110
010110010001000010010101110
000101101000100010010101110
001110000000001110010101110
000011101100000001010101110
110010010010000001010101110
000110100001010001010101110
000000001101101001010101110
001000100000111001010101110
000010000111000101010101110
110100000000010011010101110
000010011000010011010101110
100000010001001011010101110
000011010100010000110101110
110001000010010000110101110
010000110001010000110101110
100010100000110000110101110
001100001000011000110101110
000111000010000100110101110
000001001100100100110101110
000000111100000010110101110
001000010001100010110101110
000000001010001110110101110
111000000001000001110101110
010100000010100001110101110
000100000001001101110101110
001000000100001011110101110
000000000000110111110101110
111000100110000000001101110
100100111001000000001101110
000010111010100000001101110
010100100011100000001101110
110010110000010000001101110
010011010100001000001101110
000100001101011000001101110
111000001001000100001101110
000011001101000100001101110
101000001010100010001101110
000000011110001010001101110
100000100011000110001101110
000001100000110110001101110
111110000000000001001101110
100000001011010001001101110
000100010100110001001101110
001010000101001001001101110
000011001000011001001101110
000101010010000101001101110
010010001000100101001101110
001000110000010101001101110
010001000001001101001101110
100010000000110011001101110
000000100010101011001101110
000111101000000000101101110
100011010010000000101101110
010010000111000000101101110
001101010000010000101101110
010001100010001000101101110
010000001001101000101101110
100001000000111000101101110
010110010000000100101101110
001010100001000100101101110
000000011010010100101101110
001000001101000010101101110
100100100000010010101101110
000000101100100001101101110
100000001000001011101101110
001100000000000111101101110
001000101011000000011101110
001010010001010000011101110
011000000010110000011101110
110100000000101000011101110
000000110101000100011101110
000010100010010100011101110
100001000100001100011101110
100100010100000010011101110
000011010000000110011101110
001100001000100001011101110
010000001010001001011101110
000101000000001011011101110
000001001000010010111101110
000010010000001001111101110
111010101100000000000011110
100011011101000000000011110
111100001011000000000011110
001111101000100000000011110
001100100111010000000011110
000111000011110000000011110
011001011001001000000011110
100001010110101000000011110
100110100001101000000011110
101001110010000100000011110
001100011101000100000011110
011010010011000100000011110
011000101001010100000011110
010110010000110100000011110
100000100110110100000011110
000100110110001100000011110
010010100010011100000011110
010001000101011100000011110
100010001000111100000011110
010010011100100010000011110
000001111001100010000011110
110001000110010010000011110
000011100100110010000011110
001010001010110010000011110
010100000101110010000011110
011110100000001010000011110
010001110010001010000011110
001000000111101010000011110
100011001010000110000011110
010011000001100110000011110
001101100000010110000011110
101000000001110110000011110
001010011000001110000011110
101010011010000001000011110
011111000001000001000011110
000110010101100001000011110
110000000111100001000011110
101001000100110001000011110
111000010100001001000011110
011001100000011001000011110
000110001010100101000011110
000011010100001101000011110
010101001000100011000011110
101100001000010011000011110
000001011010010011000011110
000010100110001011000011110
100000101001001011000011110
110000011000000111000011110
100100000110000111000011110
000000001100101111000011110
110000111010000000100011110
101001000011010000100011110
000010111000110000100011110
100111001000001000100011110
000100111001001000100011110
011100000001101000100011110
000010001101011000100011110
011001100000100100100011110
000101000100110100100011110
001000100011001100100011110
010000010010101100100011110
010100100011000010100011110
010111000000010010100011110
000100011100010010100011110
100010100000011010100011110
000010000110010110100011110
010011101000000001100011110
000011010011000001100011110
000100001010011001100011110
011100000010000101100011110
100100000000101101100011110
010000001110000011100011110
001010000101000011100011110
100001000010100011100011110
010110010110000000010011110
001010001111000000010011110
010001110100100000010011110
000100110011100000010011110
001111010000001000010011110
000001101101001000010011110
010011001000101000010011110
000011000110011000010011110
001001000001111000010011110
100000111100000100010011110
010100011000001100010011110
101000100000101100010011110
001000001010011100010011110
110010000011000010010011110
111000000100100010010011110
001010010100010010010011110
100101000000110010010011110
011000110000000110010011110
000000101010100110010011110
100100001001100001010011110
000001100010110001010011110
100101000010001001010011110
110000001000011001010011110
010100100001000101010011110
000010011001000101010011110
011000000010010011010011110
000000100100010111010011110
111110000000000000110011110
110001100001000000110011110
100000010111000000110011110
011001001000010000110011110
010010010001001000110011110
000100010100101000110011110
010000100000111000110011110
000100001110000100110011110
001010100000010100110011110
000110000010100010110011110
000100100000001110110011110
101001010000000001110011110
100010001100000001110011110
000101000001010001110011110
001000001000000111110011110
011110000010100000001011110
010001101010010000001011110
110001100100001000001011110
010000000011111000001011110
010110001001000100001011110
110000010101000100001011110
000001001110001100001011110
011011010000000010001011110
101110000100000010001011110
101000110000100010001011110
000010110001001010001011110
000000011000111010001011110
110100000000010110001011110
000100000010101110001011110
010101000110000001001011110
100000101110000001001011110
000101101001000001001011110
010100110000100001001011110
001010010000110001001011110
110010000010001001001011110
100000100000111001001011110
001001011000000101001011110
000010010010000111001011110
000000100001100111001011110
011001000101000000101011110
100001001100100000101011110
000011000001101000101011110
000110010000011000101011110
101000000110000100101011110
001000001001100100101011110
000100100010010100101011110
100100010010000010101011110
100000101000000110101011110
010010000001010001101011110
010001010000001001101011110
000000110000010011101011110
000111000100100000011011110
111000000001010000011011110
000000111010001000011011110
000000010110100100011011110
000100000101010100011011110
100000000011001100011011110
001100000001100010011011110
100000100010010010011011110
000001010100001010011011110
011001000000100001011011110
001000101000010001011011110
000011100000001001011011110
100100010000000101011011110
010010001000000011011011110
000000000111000011011011110
010001000010000100111011110
001100000100000001111011110
110000110001100000000111110
100001101001010000000111110
100110010100001000000111110
000010011001101000000111110
011110000100000100000111110
110100010010000100000111110
101000100101000100000111110
110001001000100100000111110
000000010011110100000111110
010000001011001100000111110
000100100001011100000111110
001100101001000010000111110
001001010100100010000111110
100100001100100010000111110
000011101000001010000111110
100000010010011010000111110
000100001010010110000111110
010101000000001110000111110
001100000011100001000111110
100100000101010001000111110
001110001000001001000111110
100000001010101001000111110
000001001100010101000111110
001000000110001101000111110
100010000001001101000111110
000000000110110011000111110
000001000001011011000111110
100101000110000000100111110
110010000010100000100111110
010010100100010000100111110
001010010010010000100111110
000100100010101000100111110
001001000100011000100111110
000000101100001100100111110
000110110000000010100111110
000001100101000010100111110
000000001011100010100111110
011000000001010010100111110
010000011000001010100111110
001001001000100001100111110
010000000001100101100111110
100000010000010101100111110
000010000000101011100111110
110011000100000000010111110
101000001000110000010111110
001010000100101000010111110
000101100100000100010111110
000110000001100100010111110
001100010010000010010111110
010000101000010010010111110
000000100011001010010111110
000100000100011010010111110
010000000110000110010111110
100010000000010110010111110
000001001011000001010111110
010010100000100001010111110
010001010000010001010111110
000000110100001001010111110
001000010000100101010111110
010100000000010100110111110
100001000000001010110111110
011000101000100000001111110
101010000001100000001111110
100001010100010000001111110
000000100101110000001111110
001100000010011000001111110
000011000010100100001111110
000010000100011100001111110
010010100010000010001111110
000001010011000010001111110
110000000001001010001111110
010000010000100110001111110
000110100100000001001111110
001001100010000001001111110
010000001101000001001111110
100000000100100101001111110
000100011000000011001111110
000100010001100000101111110
000010001010001000101111110
001000001100000100011111110
100000100001000001011111110
101010111011110000000000001
001101110111110000000000001
111100011011101000000000001
100111111100100100000000001
010101101111010100000000001
011011101100101100000000001
111010110010101100000000001
111000101101011100000000001
101110001100111100000000001
101111100110100010000000001
111111001001100010000000001
111010011100110010000000001
111100111100001010000000001
110011110101001010000000001
100101101111001010000000001
001011001111101010000000001
111001001110011010000000001
010110100111011010000000001
111100100010111010000000001
000110011011111010000000001
011110110001100110000000001
010011111001010110000000001
101100011101010110000000001
001011100101110110000000001
110111000011001110000000001
101101001010101110000000001
010001110110101110000000001
100101111000011110000000001
011100010100111110000000001
010111001111100001000000001
011111100101001001000000001
100101011101101001000000001
111010010110011001000000001
011100110011011001000000001
000011011111011001000000001
101110100001111001000000001
010001100111111001000000001
111101100110000101000000001
101111001101000101000000001
101000101111100101000000001
011011001011010101000000001
001100111100110101000000001
010001111010110101000000001
000110111001101101000000001
100011110010011101000000001
110010100100111101000000001
011101000010111101000000001
010101111100100011000000001
100111010011100011000000001
001111100011010011000000001
011010010101101011000000001
010111011000011011000000001
101011010000111011000000001
011001011110000111000000001
110100011001100111000000001
100001110101100111000000001
010010101011100111000000001
100010111100010111000000001
101000110011010111000000001
010010010111010111000000001
110010011010001111000000001
110101000100011111000000001
001010100010111111000000001
011101101110100000100000001
111011110001100000100000001
111110101100010000100000001
110111100011010000100000001
100001011111110000100000001
110110001111001000100000001
010011010111101000100000001
101010110101011000100000001
101011101000111000100000001
011010001110111000100000001
100111010001111000100000001
001100101101111000100000001
010110110111000100100000001
111100010101100100100000001
110010011011010100100000001
001111110000110100100000001
110100001110110100100000001
111101001100001100100000001
011001111001001100100000001
000111101101001100100000001
100101000111101100100000001
100110100110011100100000001
001011000011111100100000001
110010101101100010100000001
000101111010110010100000001
111001011000101010100000001
011111000100101010100000001
101110000011101010100000001
111100010001011010100000001
001000111011011010100000001
100011111010000110100000001
011011010011000110100000001
001100100111100110100000001
011101100100010110100000001
000111011100010110100000001
110001010110010110100000001
101010101001010110100000001
111110000000110110100000001
011000110010110110100000001
011010001001101110100000001
000001011101101110100000001
010101001000111110100000001
111101010010100001100000001
000011111110100001100000001
100110100111100001100000001
110011110100010001100000001
101101101010010001100000001
111010100010110001100000001
011000010111110001100000001
001101111000101001100000001
001110011001011001100000001
100001111001011001100000001
000111100010111001100000001
111110001010000101100000001
011010100101010101100000001
000110101011010101100000001
000111000101110101100000001
110000110110001101100000001
100010010101101101100000001
010101110000011101100000001
101100011011000011100000001
011010011010100011100000001
001010110110010011100000001
010001101101010011100000001
111001000011010011100000001
100010001011110011100000001
001011011100001011100000001
000100111100011011100000001
000010110001111011100000001
110010110000100111100000001
010101000110100111100000001
100011010001010111100000001
000001100011110111100000001
010110100010001111100000001
001001101010001111100000001
001100001100101111100000001
100001010010101111100000001
011011000000011111100000001
101000010100011111100000001
000010001101011111100000001
011111001101010000010000001
110100111011010000010000001
100101011110011000010000001
011001110101011000010000001
110011100001111000010000001
011101010110100100010000001
101100111001100100010000001
110010100111010100010000001
001110010111010100010000001
000011101011110100010000001
001111110001001100010000001
111110000001101100010000001
110100101000111100010000001
010011101111000010010000001
101001111010010010010000001
010101110110010010010000001
101110110000110010010000001
011111000010110010010000001
101000100111110010010000001
011011111000001010010000001
010110101100101010010000001
100001111001101010010000001
110010001010111010010000001
100010010101111010010000001
001101111100000110010000001
101111010010000110010000001
111000110100100110010000001
100100010111100110010000001
001001001111010110010000001
010100110101001110010000001
001101000101101110010000001
010001001011101110010000001
110000011100011110010000001
011001100000111110010000001
101000001001111110010000001
110110111000100001010000001
011011101010100001010000001
111101000101100001010000001
101010110101100001010000001
101110011010010001010000001
010011010110110001010000001
001001101101110001010000001
010110011101001001010000001
011001001111001001010000001
001110100110101001010000001
010010110011101001010000001
111010101000011001010000001
001000111110011001010000001
010101101001011001010000001
110110000011011001010000001
101011100011000101010000001
011000110111000101010000001
100111000110100101010000001
000001011111100101010000001
110010001001110101010000001
100001111100001101010000001
110101010010001101010000001
001111001010001101010000001
010011011000101101010000001
010100000111101101010000001
000111010100011101010000001
111011010001000011010000001
110000111101000011010000001
101111000100010011010000001
010010111010010011010000001
000011110101010011010000001
100100101001110011010000001
111000000011101011010000001
010100001110011011010000001
001010000111011011010000001
001101001000111011010000001
000001110010111011010000001
011110011000000111010000001
101100100101000111010000001
111010000010010111010000001
010100110000110111010000001
111001001000001111010000001
010011000110001111010000001
100110010000101111010000001
011000010001011111010000001
110010110110100000110000001
011100110011100000110000001
110011001011100000110000001
111011010010010000110000001
011010111001010000110000001
101111001001001000110000001
001011110010101000110000001
101001010101101000110000001
110110110000011000110000001
100011000111011000110000001
011001001001111000110000001
110110011100000100110000001
010101111010000100110000001
000110101110100100110000001
100111100001100100110000001
101101010000011100110000001
111010000100011100110000001
000100011101011100110000001
100000101011011100110000001
000010110100111100110000001
111101001010000010110000001
111010100011000010110000001
010111011000100010110000001
110000110001110010110000001
001110000101110010110000001
110000011011001010110000001
001100101010101010110000001
110100000101101010110000001
100000110110011010110000001
100011010100100110110000001
110100100010100110110000001
000010111001100110110000001
010110010010010110110000001
110010101000001110110000001
011001010100001110110000001
100001100101001110110000001
000011001010011110110000001
010100110101010001110000001
101100000110110001110000001
101101100100001001110000001
100110010110001001110000001
000100111011001001110000001
110011000100101001110000001
110000101001101001110000001
100000011100111001110000001
001011110100000101110000001
101001001010100101110000001
110000111000010101110000001
011001100010010101110000001
011100001001001101110000001
011010100000101101110000001
010001001100011101110000001
000110110100100011110000001
101000110010100011110000001
010110001001010011110000001
001011100000110011110000001
101010001010001011110000001
010010100101001011110000001
000101001101001011110000001
000110000111000111110000001
100110100000010111110000001
110000000101010111110000001
110101110111000000001000001
101111010101100000001000001
111001011101010000001000001
011001111110001000001000001
000111101110101000001000001
100010011111101000001000001
011010011011011000001000001
011110100100111000001000001
000011110011111000001000001
011111110100000100001000001
001100111111000100001000001
001111001011100100001000001
111100010011010100001000001
101001101011010100001000001
011000100111110100001000001
111011010001001100001000001
110101100010101100001000001
100011100101101100001000001
001100110010111100001000001
110111101010000010001000001
000011111101100010001000001
011110110010010010001000001
101001110001110010001000001
111000001011110010001000001
100111011001001010001000001
010011011010101010001000001
101000111010101010001000001
100001001101111010001000001
001101000011111010001000001
011101100011000110001000001
110001001111000110001000001
110110100100100110001000001
110010010010110110001000001
001111001100001110001000001
110000111001001110001000001
101000010101101110001000001
010011100010011110001000001
000000111110011110001000001
001100100101011110001000001
100000100011111110001000001
111000011110100001001000001
001111011100010001001000001
110101011010010001001000001
010111100110010001001000001
010000111111010001001000001
101011100100110001001000001
111100110000101001001000001
011011000110101001001000001
100111101000011001001000001
110001010001111001001000001
010010101001111001001000001
001100010101111001001000001
010110111010000101001000001
000101101101100101001000001
111001000011100101001000001
101101001000110101001000001
000111010010110101001000001
100100100110110101001000001
101110100010001101001000001
000001110111001101001000001
001011110000101101001000001
110000101010011101001000001
010000010110111101001000001
110011011100000011001000001
100011100111000011001000001
111000110100010011001000001
011001100010110011001000001
100110001110001011001000001
010100101011001011001000001
001110010010101011001000001
011110000001011011001000001
000010011100111011001000001
101100010110000111001000001
100110101001000111001000001
001010110101000111001000001
010100101100010111001000001
001011000110010111001000001
011010101000001111001000001
000100011101001111001000001
010001001100101111001000001
011110101011000000101000001
101010111100100000101000001
010001110110110000101000001
001101011011001000101000001
110110100001101000101000001
111110000010011000101000001
010011100101011000101000001
010100101010111000101000001
111011100010000100101000001
100101111001000100101000001
100011010111000100101000001
011110000110100100101000001
110110000101010100101000001
100010101010110100101000001
010100111100001100101000001
111000100100101100101000001
100011001001011100101000001
010101011001010010101000001
000110110101010010101000001
101100000111010010101000001
011000101100110010101000001
101110101000001010101000001
000111100011001010101000001
011000100111001010101000001
001100110100101010101000001
001011010001101010101000001
011001110000011010101000001
100010010011011010101000001
001101010101000110101000001
000001101110100110101000001
000110001101100110101000001
011010001010010110101000001
010010100001110110101000001
100000011001110110101000001
101000001011001110101000001
010100010001101110101000001
000110000010111110101000001
001111110010000001101000001
011001110101000001101000001
100111011000100001101000001
110001001101100001101000001
011101000100110001101000001
100101100001110001101000001
111010011000001001101000001
010110001100101001101000001
001010101010101001101000001
100000110011101001101000001
100101010100011001101000001
010011010010011001101000001
100110110100000101101000001
011011001100000101101000001
010111100000100101101000001
101110000001100101101000001
111000001001010101101000001
110100000011001101101000001
011110100100000011101000001
011100000011100011101000001
000101001110010011101000001
001100101001010011101000001
110000101100001011101000001
000100110011000111101000001
000000101000111111101000001
110101101001100000011000001
011011010011100000011000001
101100111100010000011000001
101111100001010000011000001
010010111100011000011000001
110000000111111000011000001
010110101101000100011000001
101010011010100100011000001
001001110101100100011000001
010100011110010100011000001
110001001010110100011000001
111100011000001100011000001
100100110011001100011000001
101100000110101100011000001
010010100110101100011000001
001010001101101100011000001
000101101100011100011000001
100111000010011100011000001
111101100100000010011000001
110011000110100010011000001
011001001101100010011000001
000011011110010010011000001
100010101101010010011000001
001100011011010010011000001
010011101000110010011000001
110110000001110010011000001
111010001001001010011000001
010111000101001010011000001
100011110000011010011000001
011100101000011010011000001
010010110011000110011000001
011000101010100110011000001
011011010000010110011000001
100110010100010110011000001
000110101010001110011000001
001001011000101110011000001
100000101100101110011000001
000111101011000001011000001
110010001111000001011000001
011001111000010001011000001
110001100101010001011000001
001010110011010001011000001
010111110000001001011000001
110100100110001001011000001
100011100010101001011000001
000000101111101001011000001
110011101000000101011000001
101001011001000101011000001
010000111001100101011000001
001100100011100101011000001
011100000101010101011000001
000011001100110101011000001
100101000001101101011000001
000110001001011101011000001
011000001000111101011000001
011010010110000011011000001
100000011010110011011000001
000011101100001011011000001
110000010100101011011000001
000101001010100111011000001
010011000001100111011000001
001100110000001111011000001
010111001110000000111000001
111100100000110000111000001
001010100110110000111000001
010010001101110000111000001
110001110010001000111000001
010110010010101000111000001
011100010100011000111000001
001011101000010100111000001
000111010001010100111000001
000001100111010100111000001
011000010001110100111000001
001000111010001100111000001
001011000110001100111000001
010001000101101100111000001
001011001011000010111000001
010000011110100010111000001
010100100011010010111000001
000101100100110010111000001
001001000101011010111000001
100010100110000110111000001
000001010011100110111000001
110001100000010110111000001
000010010101001110111000001
001000100001101110111000001
011110010001000001111000001
001010101101000001111000001
011000001110010001111000001
000100110010110001111000001
111001000001001001111000001
100010100100011001111000001
000101000011011001111000001
001010000001111001111000001
100001110000100101111000001
010010001010100101111000001
000000011011010101111000001
001000010100101101111000001
101000000010011101111000001
100010111000000011111000001
010001100110000011111000001
101010000100100011111000001
100011000010010011111000001
010010010000110011111000001
000001110001001011111000001
010100100000101011111000001
010000010010001111111000001
011111011010100000000100001
001110111101100000000100001
010110011111010000000100001
101101001110110000000100001
101111101100001000000100001
011011110011001000000100001
110100100111101000000100001
100010101111011000000100001
011101101000111000000100001
100100111100111000000100001
011001010110111000000100001
010011001011111000000100001
101010011111000100000100001
110110001101100100000100001
111011100100010100000100001
010111110010010100000100001
011000111110010100000100001
001100011011110100000100001
100111010110001100000100001
101001111000101100000100001
010110010011101100000100001
000100110111011100000100001
000001101101111100000100001
100111010100110010000100001
111001000101110010000100001
011110001110001010000100001
111000110001101010000100001
110111100000011010000100001
000011111010011010000100001
000101011101011010000100001
111100101001000110000100001
100011101101000110000100001
011101001100100110000100001
001011110010100110000100001
110000111010100110000100001
100110100011100110000100001
001001010111001110000100001
000111011000101110000100001
101011000001101110000100001
010011001100011110000100001
110000100110011110000100001
010010110000111110000100001
101110101010100001000100001
011101110001100001000100001
111100100100110001000100001
110001011100110001000100001
100111110001001001000100001
111000101011001001000100001
001100011111001001000100001
001111001001101001000100001
100011000111101001000100001
111001110000011001000100001
001000111001111001000100001
010111011001000101000100001
001011001110100101000100001
011000011101100101000100001
101110000011010101000100001
101010110000110101000100001
000000111110101101000100001
100100001110011101000100001
110101010101000011000100001
011010100110100011000100001
000111100101100011000100001
101001001011100011000100001
110001101010010011000100001
111000010010110011000100001
110011001001001011000100001
010100001101101011000100001
101000001100111011000100001
100100101100100111000100001
011001100001010111000100001
001010011001010111000100001
000011101000110111000100001
100101000010110111000100001
010000001110110111000100001
101110001000001111000100001
000010110011001111000100001
001000100101101111000100001
010001010010011111000100001
100100100001011111000100001
111110010110000000100100001
110100111101000000100100001
100111011011000000100100001
110101001001110000100100001
010000111011110000100100001
010110110100101000100100001
111010000101101000100100001
101010011010011000100100001
000111001110011000100100001
110111010000100100100100001
000001110111100100100100001
111100011000010100100100001
001101000111010100100100001
100110111000001100100100001
101000100111001100100100001
101011001110000010100100001
011010110101000010100100001
010101101011000010100100001
110101100100100010100100001
001010101011100010100100001
010011100110010010100100001
101001011001010010100100001
010100011100110010100100001
001110110010001010100100001
011001001101001010100100001
110010010010101010100100001
100110001001011010100100001
000000101110111010100100001
000011000101111010100100001
011000000011111010100100001
011011101000000110100100001
010001010001110110100100001
100010100100101110100100001
001100001010011110100100001
100100010000111110100100001
110011101000100001100100001
011011011000010001100100001
011110101000001001100100001
101101110000000101100100001
001110100110000101100100001
110001100101000101100100001
001001011011000101100100001
100100010111000101100100001
010010001111000101100100001
111000000110100101100100001
000000111101010101100100001
100110001000110101100100001
000111000011001101100100001
010100011000101101100100001
110010010000011101100100001
000001010100111101100100001
100000100010111101100100001
001100000001111101100100001
001101101100000011100100001
011001110010000011100100001
101011100001000011100100001
101110010000100011100100001
000111001010100011100100001
110100110000010011100100001
111010000100010011100100001
100101011000001011100100001
010000111001001011100100001
010010001000111011100100001
111001111100000000010100001
110101110010100000010100001
111010101001100000010100001
000001111111010000010100001
111111010000001000010100001
011000101110101000010100001
000111100011011000010100001
000011011100111000010100001
001110111010000100010100001
101001001101100100010100001
011001100011100100010100001
110001001110001100010100001
100110001010101100010100001
011100100010011100010100001
111000010000111100010100001
001000000111111100010100001
100111111000000010010100001
101101000111000010010100001
101100010010101010010100001
010101010001101010010100001
100000001111101010010100001
001110001001100110010100001
100100110010010110010100001
001000111000110110010100001
010100000011110110010100001
110011011010000001010100001
101101011000100001010100001
011111100000010001010100001
011100010110010001010100001
010010101101010001010100001
001110010001110001010100001
010001110110001001010100001
010011010001011001010100001
111010000101000101010100001
100010101010010101010100001
000100001101110101010100001
010000001011011101010100001
000110101110000011010100001
100011001100100011010100001
010001101001100011010100001
100100011100010011010100001
011110000000101011010100001
010001000100111011010100001
100111000001000111010100001
000000100111010111010100001
110000110000001111010100001
000100010110001111010100001
000010000001111111010100001
111101100001000000110100001
101000101110010000110100001
100001110100110000110100001
001101100010110000110100001
010101000101011000110100001
100110000100111000110100001
101000100001111000110100001
110110000011000100110100001
010010100101100100110100001
010001000110110100110100001
000100110001110100110100001
000101110100001100110100001
010000010111001100110100001
110001100000101100110100001
011100000100101100110100001
011100011001000010110100001
000011011101000010110100001
111011000000100010110100001
000110010011100010110100001
001101010100010010110100001
000100101101010010110100001
100010101000110010110100001
101001110000001010110100001
111000000110001010110100001
101110000100000110110100001
000011100011000110110100001
001000010101100110110100001
101000000011010110110100001
110110100100000001110100001
100111010000010001110100001
100100100011010001110100001
000011001011010001110100001
100001101010001001110100001
011000011010001001110100001
001010110001001001110100001
001001001100101001110100001
001110000010011001110100001
010000110000111001110100001
101000011100000101110100001
010010110010000101110100001
001100010010100101110100001
001000101001100101110100001
001101001000010101110100001
000110001100001101110100001
001000001111000011110100001
000001111000010011110100001
010000010011010011110100001
000101000001110011110100001
000000100011101011110100001
010001001010000111110100001
001001000001001111110100001
100000001000011111110100001
110010111110000000001100001
011101001111000000001100001
010101111001001000001100001
111001100101001000001100001
011010111000101000001100001
101101010000111000001100001
100110100010111000001100001
110000011010111000001100001
101010100110100100001100001
001101111000010100001100001
100011011010010100001100001
110101000100110100001100001
100010010101110100001100001
101101000011001100001100001
111001001000011100001100001
010110000110011100001100001
001110010111000010001100001
101000101111000010001100001
111101000010100010001100001
000110111010100010001100001
000101110011010010001100001
010010101011010010001100001
010000110101110010001100001
001011101001001010001100001
110010001100101010001100001
101010000110011010001100001
101010111000000110001100001
011010000101100110001100001
000100010110110110001100001
011010010010001110001100001
100110000101001110001100001
000011000110101110001100001
000100001011101110001100001
100101111100000001001100001
010011110100100001001100001
111101000001010001001100001
000011111001010001001100001
000101101010110001001100001
001010011010110001001100001
000001010111110001001100001
000110010011011001001100001
101000000011111001001100001
111001010100000101001100001
100000011011100101001100001
000110100001110101001100001
001010001011001101001100001
001110000100101101001100001
110010000010101101001100001
000101000101011101001100001
100010110001100011001100001
000101011001100011001100001
000110001101010011001100001
011000000111010011001100001
011101000100001011001100001
000100100110101011001100001
010010100100011011001100001
001000101010011011001100001
000001100001111011001100001
110101100000000111001100001
011000110000100111001100001
010110001000100111001100001
000001001011010111001100001
110000000001110111001100001
101100110011000000101100001
101011010010100000101100001
111000101010100000101100001
011100100101100000101100001
001011100011010000101100001
010110000011110000101100001
110101000110001000101100001
000010111011001000101100001
010011100010101000101100001
010000001111101000101100001
010100011011000100101100001
011111000000010100101100001
001010001001110100101100001
001111011000000010101100001
111100001100000010101100001
100001011100100010101100001
100110000110100010101100001
100100101001100010101100001
000011110000110010101100001
000101010010101010101100001
110000100000111010101100001
001110100001000110101100001
100101001000010110101100001
010000001101010110101100001
110000010100001110101100001
010000101010001110101100001
000010011000011110101100001
001010000111100001101100001
010110010100010001101100001
110001000010110001101100001
101000001110001001101100001
000100110101001001101100001
010101000001101001101100001
100010001001101001101100001
101100100000011001101100001
110000000101011001101100001
100100101010000101101100001
011000100011000101101100001
000011010001100101101100001
010010101000010101101100001
110000011010000011101100001
011010001001000011101100001
001100010010010011101100001
100011000100001011101100001
000001010110000111101100001
000010000100110111101100001
110011010101000000011100001
011010100111000000011100001
111110000100100000011100001
000111110001100000011100001
101011001100010000011100001
111001100010010000011100001
110110010010010000011100001
010100100110110000011100001
001101000101110000011100001
110110101000001000011100001
100000111101001000011100001
100101001100101000011100001
011000010101101000011100001
000100111010011000011100001
100111100100000100011100001
011001011010000100011100001
001100101100100100011100001
010111000010100100011100001
000001101011001100011100001
010100100001101100011100001
001000011001011100011100001
000010100101011100011100001
000110010000111100011100001
101001001010001010011100001
000010011001101010011100001
100100100100011010011100001
010101000010011010011100001
000010001111000110011100001
110100010000100110011100001
101010000000110110011100001
110011000000001110011100001
001001101110000001011100001
010101001100010001011100001
100010000110110001011100001
110100010001001001011100001
101010010000101001011100001
100001011000011001011100001
100110011000000101011100001
101000110010000101011100001
000101010100100101011100001
001010010100010101011100001
010000011100001101011100001
100000000111001101011100001
001001100000011101011100001
010100110100000011011100001
001000111001000011011100001
001011000101000011011100001
110001000011000011011100001
001101100000100011011100001
110010001000010011011100001
001100000011001011011100001
000100010001010111011100001
000011110110000000111100001
010100111000100000111100001
001001011001100000111100001
001110110000010000111100001
101100001001010000111100001
010001101001010000111100001
000100010111010000111100001
000111001000110000111100001
010011011000001000111100001
101010000011001000111100001
001001010010011000111100001
010000110100010100111100001
100000001100110100111100001
100000010010101100111100001
100101010001000010111100001
110000100101000010111100001
000000100010110110111100001
011000000000011110111100001
100000010101100001111100001
111000010000010001111100001
000000001010111001111100001
100010000001010101111100001
010110000010000011111100001
000000010100011011111100001
000000011000100111111100001
110011011111000000000010001
010110111011100000000010001
011111010011010000000010001
111101010101001000000010001
101000111101101000000010001
011010100111101000000010001
011101100110011000000010001
110000110110111000000010001
100101101001111000000010001
011111000101100100000010001
011011011100010100000010001
011100111001010100000010001
100001111101010100000010001
111001000111010100000010001
100110110001110100000010001
110111001000101100000010001
000101110101101100000010001
101010111000011100000010001
101001100010111100000010001
010011010010111100000010001
010100001011111100000010001
110101111001000010000010001
111100001111000010000010001
001100111110100010000010001
101110010110010010000010001
010111001110010010000010001
100101000111110010000010001
010111110010001010000010001
100011011100101010000010001
100010110011101010000010001
110100001100111010000010001
111001101100000110000010001
000111010110100110000010001
101000011011100110000010001
001110011000110110000010001
010000111100110110000010001
100010001101110110000010001
100110101100001110000010001
110000010111001110000010001
110100110000101110000010001
101011000100011110000010001
010001000101111110000010001
101011111100000001000010001
111000110011100001000010001
110101101100010001000010001
110110010010110001000010001
001111000110110001000010001
011010111010001001000010001
111110000100101001000010001
011001110100101001000010001
000100011110111001000010001
001010010011111001000010001
011011110001000101000010001
100010110111000101000010001
110111000001010101000010001
100101010100110101000010001
101001001110001101000010001
001010101101001101000010001
010100101100101101000010001
000101101010011101000010001
011000100001111101000010001
100101011110000011000010001
001011010111000011000010001
100011101001100011000010001
010011100100110011000010001
111011000010001011000010001
001100111001001011000010001
010110000011101011000010001
100001110100011011000010001
111000000101011011000010001
100100001011011011000010001
100010000110111011000010001
101010101010000111000010001
010110001101000111000010001
110100100011000111000010001
101001001001010111000010001
000100110101010111000010001
101101100000001111000010001
011000001011001111000010001
001001010001101111000010001
001111111001000000100010001
111100111000100000100010001
101101011100010000100010001
010011111010010000100010001
000011101101110000100010001
001111000111001000100010001
111001000110101000100010001
011110000001111000100010001
110111100100000100100010001
001010011101100100100010001
001001101110010100100010001
001010110011010100100010001
110010010100110100100010001
100001101100101100100010001
000100111000111100100010001
000000100111111100100010001
111111010000000010100010001
101000110111000010100010001
100100110100110010100010001
101100001010110010100010001
000010010111110010100010001
110010100010010110100010001
100101010100001110100010001
000111100000011110100010001
100000001110011110100010001
011110011100000001100010001
001101001101100001100010001
101110110000010001100010001
111001101000001001100010001
100100101101001001100010001
010011001011001001100010001
011100001010101001100010001
110100100010011001100010001
010000111011000101100010001
010011010100001101100010001
000010001110101101100010001
100010000011011101100010001
110011000101000011100010001
001011001010010011100010001
011010010001010011100010001
110000101000110011100010001
100110010001001011100010001
001000001001111011100010001
111000010010000111100010001
000101011000100111100010001
100100000101100111100010001
000001000111001111100010001
010000000010111111100010001
111011100101000000010010001
001101011111000000010010001
111001011010001000010010001
100111010011001000010010001
111101100000101000010010001
010110011000111000010010001
011011000100111000010010001
100010101100111000010010001
111010011001000100010010001
110001110001100100010010001
111000110010010100010010001
000111011010010100010010001
011100100100110100010010001
101000011100110100010010001
010000010111110100010010001
010000101110011100010010001
000110000110111100010010001
100110100101100010010010001
111100011000010010010010001
011010110100010010010010001
000011011001110010010010001
010010100011110010010010001
000110011110001010010010001
001111010000011010010010001
000001101101011010010010001
010111010001000110010010001
011010000110100110010010001
100000101010110110010010001
001100100110001110010010001
000011100100101110010010001
000100101001101110010010001
000000011011011110010010001
101110000111000001010010001
010100101111000001010010001
111000101100100001010010001
000111011100100001010010001
101001100110010001010010001
110000011110010001010010001
110001000011110001010010001
101100110010001001010010001
001011100001101001010010001
000110100101011001010010001
110010100010100101010010001
011000011010100101010010001
001000101011010101010010001
000101000111010101010010001
000101011001001101010010001
100000001101101101010010001
101100000100011101010010001
100001100001011101010010001
100000010010111101010010001
111110100000000011010010001
000101100011100011010010001
010000001101110011010010001
010101100100001011010010001
000010101011001011010010001
001000001110101011010010001
000000110101101011010010001
100011011000000111010010001
110101000000100111010010001
001001101000100111010010001
001000010110010111010010001
000011000010110111010010001
110110101001000000110010001
001101100101010000110010001
101100010011010000110010001
010001011100110000110010001
100110100010110000110010001
001000101111001000110010001
001110001100101000110010001
000101100110101000110010001
000110110001101000110010001
101100101000011000110010001
010001010011011000110010001
011000111100000100110010001
101000100101100100110010001
001110001001010100110010001
111001000000110100110010001
010010001101001100110010001
101001000011001100110010001
001000001010111100110010001
000111101100000010110010001
100101110010000010110010001
100100011101000010110010001
010100001011100010110010001
100010011010010010110010001
011010001000110010110010001
010100111000001010110010001
110001001100001010110010001
001000011100011010110010001
001001100010011010110010001
101010000001011010110010001
001110110000000110110010001
000001011110000110110010001
111100000001000110110010001
001011000101000110110010001
000001110000110110110010001
010000100011001110110010001
010111010010000001110010001
001110101010000001110010001
111000001011000001110010001
100101010001100001110010001
000010011011100001110010001
101011010000001001110010001
000010111100001001110010001
011101000000011001110010001
000110010000110101110010001
000001001001110101110010001
110000010001001101110010001
010010001110000011110010001
110001010000010011110010001
000100100110010011110010001
010011100000000111110010001
100000100000101111110010001
000100000001011111110010001
110110110100010000001010001
101011110010010000001010001
110011101001010000001010001
001101101100110000001010001
011110001010110000001010001
101100011001110000001010001
100010100111110000001010001
001110111100001000001010001
101111001010001000001010001
111100101001001000001010001
110011110000101000001010001
001100001111101000001010001
011101011000011000001010001
100100101110011000001010001
101010001101011000001010001
001110100011011000001010001
100110011110000100001010001
101101010010100100001010001
100100101011100100001010001
010101110000110100001010001
111010000001110100001010001
001010010110101100001010001
000001001111011100001010001
011010101101000010001010001
010110011100100010001010001
101010001110100010001010001
110001011000110010001010001
000111100010110010001010001
010100100101101010001010001
001000010111011010001010001
111110001000000110001010001
000111100101000110001010001
011011100000100110001010001
100011010001100110001010001
000000110111100110001010001
010110010000011110001010001
111000000010011110001010001
101101100011000001001010001
011001101001100001001010001
001110100101100001001010001
011011010000110001001010001
100000111100110001001010001
100001001011101001001010001
010100000111011001001010001
101100111000000101001010001
111010000110000101001010001
110010011000100101001010001
110001100100100101001010001
000011000111100101001010001
101001010000011101001010001
000000111001011101001010001
001111101000000011001010001
100000111011000011001010001
100101110000100011001010001
010010110010100011001010001
110000000111100011001010001
010001101000011011001010001
000111000100011011001010001
011000010100001111001010001
000001011010001111001010001
010101000001001111001010001
100010100000011111001010001
001100001000011111001010001
000111110100100000101010001
110100100110100000101010001
011101010001100000101010001
001100111010010000101010001
011010000111010000101010001
111000010010110000101010001
010110010101001000101010001
100001011010011000101010001
100100000011111000101010001
010111011000000100101010001
010101000111000100101010001
101011001000100100101010001
011001100001010100101010001
000000011110110100101010001
011000001110001100101010001
110001000100011100101010001
000001010001111100101010001
011100010110000010101010001
000100101111000010101010001
001001011010100010101010001
010110101000010010101010001
100001010101010010101010001
011000011001001010101010001
000011001101001010101010001
000101101000101010101010001
101101000000011010101010001
100000101001011010101010001
000010011011000110101010001
101000110000100110101010001
110000001010100110101010001
010010100100001110101010001
001001000100101110101010001
010001011110000001101010001
101011000001010001101010001
110100010001010001101010001
000001101011010001101010001
011010100000011001101010001
001001001100011001101010001
100010010000111001101010001
001000101100100101101010001
100000110010010101101010001
010100001010010101101010001
001010000010110101101010001
010000000101110101101010001
000110101000001101101010001
010000110000101101101010001
000101000010101101101010001
110101000010000011101010001
000111000001100011101010001
000010010110001011101010001
100001000000110111101010001
001010000001001111101010001
101001111000100000011010001
011000110110100000011010001
010110000111100000011010001
010101001011010000011010001
000011111010001000011010001
100100011010101000011010001
101000100011101000011010001
110010100010011000011010001
110100001100100100011010001
100100100101010100011010001
000010011101010100011010001
100011100000110100011010001
100001100110001100011010001
010001101000101100011010001
001000110100011100011010001
100111001000100010011010001
101100010100100010011010001
001010101010010010011010001
000100110001110010011010001
001110000001101010011010001
000000100110111010011010001
010011001100000110011010001
011000001001010110011010001
000110000011010110011010001
100010000010101110011010001
110111000100000001011010001
001101110100000001011010001
010010110101000001011010001
001000011101100001011010001
000110010110010001011010001
101110000000110001011010001
001001001010110001011010001
110010000001101001011010001
110100001000011001011010001
011101001000000101011010001
010001110010000101011010001
000010101110000101011010001
111000100001000101011010001
101010001000001101011010001
010011000000011101011010001
000110011001000011011010001
000100101100100011011010001
100101000001010011011010001
001000010000111011011010001
100010000101000111011010001
000001100100010111011010001
111010001100000000111010001
011001101010000000111010001
100000111110000000111010001
101010110001000000111010001
001111000010010000111010001
000011000011101000111010001
101000000100111000111010001
101001010100000100111010001
110010010010000100111010001
100101001010000100111010001
001100011000100100111010001
000100100010011100111010001
001000000011110010111010001
011010000010001010111010001
100100000110001010111010001
010110000000100110111010001
001100000100010110111010001
001001010011000001111010001
100000000111010001111010001
000010101000110001111010001
001100000101001001111010001
010000000110101001111010001
000101100001000101111010001
011000110000000011111010001
001000001010000111111010001
000111111110000000000110001
101111000101010000000110001
100011111000110000000110001
011011100010110000000110001
011010001101110000000110001
110011100110001000000110001
110110001010011000000110001
101010010100111000000110001
100100110110100100000110001
001110001110010100000110001
010010110101010100000110001
001010110001101100000110001
011011000001011100000110001
101000010011011100000110001
100100000101111100000110001
001011101100100010000110001
100000111110010010000110001
001011110001010010000110001
010001010111010010000110001
010100110010110010000110001
110000101101001010000110001
011000011100101010000110001
100100011001101010000110001
001010001011011010000110001
000101100100111010000110001
111010010100000110000110001
010010101110000110000110001
100011001010100110000110001
101110100000010110000110001
110001100000110110000110001
010110000100110110000110001
101000000110110110000110001
011100000101001110000110001
000010011101001110000110001
010101000010101110000110001
010100101000011110000110001
101100110101000001000110001
001011101011000001000110001
100001101110100001000110001
101010011001100001000110001
010101000101110001000110001
001001011010101001000110001
111001000001101001000110001
001100101100011001000110001
010100011001011001000110001
001001000111011001000110001
000100100011111001000110001
101011010010000101000110001
010000100111100101000110001
111010001000010101000110001
001101100000110101000110001
000010010110110101000110001
010110010110000011000110001
101101010000010011000110001
011001001000110011000110001
001000110100110011000110001
011100100010001011000110001
010001110100000111000110001
001101001010000111000110001
000100010011100111000110001
100000011000110111000110001
100001000100101111000110001
101001111010000000100110001
000011110101001000100110001
101000001011101000100110001
101001100100011000100110001
001101010001011000100110001
000001110010111000100110001
110000010001111000100110001
110000011110000100100110001
101101000001100100100110001
000100001111100100100110001
010001001011010100100110001
001001011000110100100110001
100000101001110100100110001
100101000010011100100110001
001000001101011100100110001
100110101010000010100110001
011110000011000010100110001
001101110000100010100110001
000000111101100010100110001
011000111000010010100110001
110100000110010010100110001
101100100001001010100110001
100011000011001010100110001
010011010000011010100110001
011001000110000110100110001
110000110001000110100110001
000100100011010110100110001
000000110110001110100110001
110001011001000001100110001
001011010100100001100110001
000110101100100001100110001
010101100010100001100110001
001010100001110001100110001
111100010000001001100110001
011010000110001001100110001
100001010110001001100110001
110000100100101001100110001
000101001000111001100110001
010101001100000101100110001
000110110001000101100110001
110010000001100101100110001
100100100100010101100110001
000011100010010101100110001
101010100000001101100110001
000010100111000011100110001
000001000110110011100110001
001111000000001011100110001
000100001110001011100110001
101000000010011011100110001
001010001100000111100110001
001000100010100111100110001
000010010000101111100110001
110001101011000000010110001
110110010001100000010110001
101011000011100000010110001
111010000110010000010110001
000101010110110000010110001
101100001110001000010110001
001001111001001000010110001
011010010010101000010110001
100101110000011000010110001
000010110110011000010110001
001110100000111000010110001
010000100101111000010110001
010101100110000100010110001
001111010000100100010110001
100101101000100100010110001
100000001111010100010110001
010011110000001100010110001
010100011010001100010110001
100010100011001100010110001
011101101000000010010110001
000101110101000010010110001
010011010100100010010110001
100101001010010010010110001
000010001110110010010110001
011000010001110010010110001
110100000011001010010110001
111001000000011010010110001
000001000011111010010110001
110001010010000110010110001
001010010011000110010110001
111000001000100110010110001
000100011100100110010110001
110010000001010110010110001
001001001100001110010110001
001000100001011110010110001
001010011110000001010110001
100101001101000001010110001
000100111001100001010110001
101000111000010001010110001
000111101000001001010110001
011010001001001001010110001
100000011011001001010110001
000011100101000101010110001
001100001000101101010110001
000001100010101101010110001
000010011000011101010110001
100011100010000011010110001
110000100100010011010110001
001100001001010011010110001
010001011000001011010110001
100110000000011011010110001
100000101001000111010110001
001100110110000000110110001
100010010111000000110110001
001010111000100000110110001
110000001101100000110110001
011100001100010000110110001
011000100011010000110110001
100100011000110000110110001
000000011110101000110110001
000010001001111000110110001
000101010011000100110110001
000111000100010100110110001
001010010100001100110110001
000001101000011100110110001
000001101010100010110110001
100001100001010010110110001
100101000000101010110110001
010000001010011010110110001
000110000010001110110110001
111001000100000001110110001
101100100000100001110110001
010011000000110001110110001
100010000010101001110110001
011110000000000101110110001
110000000010010101110110001
010100100001000011110110001
101000010001000011110110001
010000000100001111110110001
010111101000100000001110001
000011011011100000001110001
101000010111100000001110001
011100010101010000001110001
110111000001001000001110001
001101100001101000001110001
000010101101101000001110001
100010110001011000001110001
111100100000100100001110001
001001101010100100001110001
100110001001010100001110001
001011000100110100001110001
101000001100101100001110001
000010000011111100001110001
111000110010000010001110001
011011001010000010001110001
100011010110000010001110001
000101001110100010001110001
101001000011010010001110001
101000101000110010001110001
010100001001110010001110001
100000110100101010001110001
001100110000011010001110001
101101000100000110001110001
001110000010100110001110001
011000100100010110001110001
000001001000111110001110001
001100110010100001001110001
100101000110010001001110001
001010100110010001001110001
110010100000110001001110001
010010100011001001001110001
010110010000101001001110001
000011001010011001001110001
110100010010000101001110001
000100011100010101001110001
101000000101010101001110001
100000100001101101001110001
011100011000000011001110001
000010111100000011001110001
010011010001000011001110001
100110000011000011001110001
100100101000001011001110001
110000010000011011001110001
100000100110000111001110001
010010000010010111001110001
010110110010000000101110001
001100000110110000101110001
110000111000001000101110001
011001000011001000101110001
010001010100101000101110001
000110001010101000101110001
010000100110011000101110001
011010010001000100101110001
100010000110001100101110001
010111000100000010101110001
000001101100010010101110001
101010000000101010101110001
000100000101011010101110001
000100111000000110101110001
000011000001010110101110001
100111100000000001101110001
000001111000100001101110001
001000010001101001101110001
100001000011000101101110001
011001000000100101101110001
010000001001001101101110001
100100010100000011101110001
000100100000110011101110001
000001100010001011101110001
011010011000010000011110001
000110101100010000011110001
000011000111010000011110001
100000110010110000011110001
100110010100001000011110001
010010001110001000011110001
000100100111001000011110001
001011001000101000011110001
001100110001000100011110001
110000101000010100011110001
110000011100000010011110001
001101010010000010011110001
100000000101110010011110001
010000110001001010011110001
010010000000111010011110001
001001000001100110011110001
000101100000001110011110001
101000010000001110011110001
110001010000100001011110001
010110000001010001011110001
101101000000001001011110001
000100000100111001011110001
000010110000100101011110001
000000010111000011011110001
000101011100000000111110001
000010010100110000111110001
100011000000011000111110001
001010100010000100111110001
010000000011100100111110001
110100000000001100111110001
000000100100101100111110001
100000001011000010111110001
011000000100100010111110001
010100010000010010111110001
001100001000001010111110001
010000101100000001111110001
000000110001010001111110001
000100000110000101111110001
000001010000001101111110001
001010000000010011111110001
100110111101001000000001001
111101100011001000000001001
101001101110101000000001001
011110001101101000000001001
010101011001111000000001001
110100011111000100000001001
111110011000100100000001001
110100110100110100000001001
111001001001110100000001001
111011001010001100000001001
011100101110001100000001001
011011110000011100000001001
000110111010011100000001001
010011000111011100000001001
100101010010111100000001001
001001010101111100000001001
101100110101100010000001001
100110001111100010000001001
111101110000010010000001001
110110011010010010000001001
011011010101010010000001001
000111101101010010000001001
010010110110110010000001001
011100010011110010000001001
101011110010001010000001001
110111010000101010000001001
111010000110101010000001001
110100101001101010000001001
000101110011101010000001001
001100011110011010000001001
110010001101011010000001001
001111011001000110000001001
111101000101000110000001001
000111000011110110000001001
000011111100001110000001001
111100010010001110000001001
011000011101001110000001001
100100100110101110000001001
000010010111101110000001001
110001100001011110000001001
100010101000111110000001001
011000001010111110000001001
011010111001100001000001001
001110101110010001000001001
111011100001010001000001001
000111110001110001000001001
010101010111001001000001001
001010110111001001000001001
110000011011011001000001001
110101100000111001000001001
111010101100000101000001001
001011111010000101000001001
011100100101100101000001001
011111000100010101000001001
001001100111010101000001001
000010101101110101000001001
100100001011110101000001001
100010001111001101000001001
101101000100101101000001001
010110001000111101000001001
100011000001111101000001001
010011011011000011000001001
011110000111000011000001001
111001001100100011000001001
001101101010100011000001001
100010111010100011000001001
000001111110010011000001001
101000001111010011000001001
101100011000110011000001001
000100100111110011000001001
001000111100101011000001001
100101010001011011000001001
101110110000000111000001001
010011100101000111000001001
100111001000100111000001001
000100011110100111000001001
001001110000110111000001001
000111010010001111000001001
001110000001101111000001001
011100100000011111000001001
010111011101000000100001001
101010101111000000100001001
101111001010100000100001001
001001111011100000100001001
010111101000110000100001001
101100110000111000100001001
110001010100111000100001001
000110011100111000100001001
101000110110100100100001001
010001110101010100100001001
101111100000001100100001001
011110010100001100100001001
001010111000101100100001001
110000001101101100100001001
101000011001011100100001001
010100010011011100100001001
110100100111000010100001001
000011110111000010100001001
011011100010100010100001001
110111000100010010100001001
101000111100010010100001001
010010011001110010100001001
101101000110001010100001001
010011001110001010100001001
010000110101101010100001001
000101001011011010100001001
010111110000000110100001001
010100101100100110100001001
110000010011100110100001001
010000101011010110100001001
100010000110110110100001001
011000000101110110100001001
100100000101011110100001001
101111010001000001100001001
011101001001010001100001001
011111000010001001100001001
101000111010001001100001001
110100000110101001100001001
101011000100011001100001001
010110100100011001100001001
001100000111011001100001001
000000110110111001100001001
001100111001000101100001001
010010100110100101100001001
000110010110010101100001001
010000011100110101100001001
110000100001110101100001001
101000000011101101100001001
110001000010011101100001001
101000101001100011100001001
101110000010010011100001001
010101010010010011100001001
100001000101110011100001001
110010000011001011100001001
000000101111001011100001001
000011100100101011100001001
010001001001101011100001001
001001000010111011100001001
101001011000000111100001001
110010001000010111100001001
000101101000010111100001001
001010000110001111100001001
000000011010011111100001001
011110110101000000010001001
101011011011000000010001001
101110010110100000010001001
001011110110010000010001001
110001111000110000010001001
011100011100110000010001001
110010010011110000010001001
011010011110001000010001001
100111101000101000010001001
010011110100101000010001001
001010101011101000010001001
111101001000011000010001001
101110100100011000010001001
001101010011011000010001001
010100100011111000010001001
100001001011111000010001001
110110110010000100010001001
101101001110000100010001001
110111001001000100010001001
110011010100010100010001001
000111100110001100010001001
001100110100101100010001001
111000000011011100010001001
000010011001111100010001001
011110101010000010010001001
110001011110000010010001001
111001101001000010010001001
101010101100100010010001001
111100000110010010010001001
000000111011110010010001001
010110010100011010010001001
001011000001111010010001001
100101100011000110010001001
110011100000100110010001001
010010001101100110010001001
010001101100010110010001001
010000111000101110010001001
011101110010000001010001001
100011101110000001010001001
100101111001000001010001001
010000111110100001010001001
011010100100110001010001001
001101011100001001010001001
000111000011101001010001001
101000010001111001010001001
010001101011000101010001001
010101011000010101010001001
100100010101010101010001001
111100000000110101010001001
110100001100001101010001001
110100001011000011010001001
100101100100100011010001001
101100101000001011010001001
001001100101001011010001001
000111100000011011010001001
010100100110000111010001001
100001001101000111010001001
001001000011100111010001001
000010001011010111010001001
000110000100110111010001001
100000010011001111010001001
011000000100101111010001001
000000110100011111010001001
111101010100000000110001001
100100111100100000110001001
000101101110010000110001001
100110001011010000110001001
001001000111110000110001001
010100110110001000110001001
110010010101001000110001001
100011011000011000110001001
100101100001011000110001001
000010110011011000110001001
011000001110100100110001001
000001101101100100110001001
000110100101010100110001001
101000101000110100110001001
000100011010110100110001001
100011000010101100110001001
010111000000011100110001001
001101001100100010110001001
011001011000010010110001001
000110111000010010110001001
110000001100110010110001001
100110001100001010110001001
011001000011001010110001001
100010110000101010110001001
010000010010111010110001001
011010100000010110110001001
101001000100010110110001001
101000100010001110110001001
010100001010001110110001001
000100100000111110110001001
111000110001000001110001001
101100001101000001110001001
010110100011000001110001001
110001100010100001110001001
100001010110010001110001001
000100100101101001110001001
011010010000011001110001001
100010011010000101110001001
010101000101000101110001001
000000101010101101110001001
011011000100000011110001001
010000000111100011110001001
001000101010010011110001001
010100010001001011110001001
110000100000011011110001001
000010101100000111110001001
111111001100000000001001001
001111111000100000001001001
011101101010010000001001001
110111010001010000001001001
110110000110110000001001001
111000001111001000001001001
010000111011101000001001001
101000011100111000001001001
111001111000000100001001001
000011101111000100001001001
001011100010110100001001001
001100101001110100001001001
100001000111110100001001001
101101011010000010001001001
011100001110100010001001001
101011101000010010001001001
010110111000001010001001001
001110100110001010001001001
110100010101001010001001001
001100011001101010001001001
001010110001011010001001001
110000110110000110001001001
100001011100010110001001001
110100001001010110001001001
000110110000110110001001001
101001100100001110001001001
000100001100111110001001001
111010110010000001001001001
100101001110100001001001001
100011001101010001001001001
010110001011010001001001001
100001110010110001001001001
010110100010101001001001001
001111000000111001001001001
000010000111111001001001001
100010110001010101001001001
011001100010001101001001001
111010000000011101001001001
000100100011011101001001001
000111010101000011001001001
110001010010001011001001001
100100000011101011001001001
100000100101011011001001001
000001111001000111001001001
011101000000100111001001001
001000100110100111001001001
010000000111001111001001001
000000010001111111001001001
110101001011000000101001001
100011100110100000101001001
111010001001100000101001001
001101110001010000101001001
000011011011010000101001001
001110010010110000101001001
000111010110001000101001001
011001101000101000101001001
011000010110101000101001001
001000101110011000101001001
010010110000111000101001001
010100000101111000101001001
110110101000000100101001001
011000101101000100101001001
000101100011100100101001001
001100011100010100101001001
100001101010001100101001001
000111001000101100101001001
100000010110011100101001001
001110000001011100101001001
000000001011111100101001001
101010010110000010101001001
100001101101000010101001001
110000111000100010101001001
100110010001100010101001001
101001000011100010101001001
111000100001010010101001001
111011000000001010101001001
010001011010000110101001001
101100001000100110101001001
010101000100001110101001001
100010100001001110101001001
000001110000101110101001001
010100101110000001101001001
011100011000100001101001001
101100100010100001101001001
010001010011100001101001001
110001101000010001101001001
001010111000010001101001001
100001000111001001101001001
001101001010000101101001001
001010010011000101101001001
100010001100100101101001001
100111000000010101101001001
101000100100010101101001001
000101010001001101101001001
010010000001101101101001001
010000011101000011101001001
100010100000110011101001001
010000001010110011101001001
101000010000101011101001001
110001000001000111101001001
110010101010100000011001001
110000011101100000011001001
000101011011100000011001001
010011100011010000011001001
001100100111010000011001001
101010111000001000011001001
100101110100001000011001001
011101000100101000011001001
110000101001011000011001001
011010000101011000011001001
000100010110111000011001001
001011011100000100011001001
101011000001100100011001001
110100000011100100011001001
000101110010010100011001001
001110001010010100011001001
000000111100110100011001001
010011010010001100011001001
001000010111001100011001001
000001100001111100011001001
011000111100000010011001001
100001010011010010011001001
000110010011001010011001001
010010100001101010011001001
000001010101101010011001001
110001000100011010011001001
001010101001000110011001001
001100010010100110011001001
100000110001100110011001001
000010000110011110011001001
111001001010000001011001001
001111000110000001011001001
101100010011000001011001001
101001010100100001011001001
000110011000110001011001001
100110000100101001011001001
011100000010011001011001001
100010001010011001011001001
000001100110011001011001001
000000011101011001011001001
000100001111000101011001001
110000010010010101011001001
101000100000101101011001001
010110001100000011011001001
001011001000100011011001001
101010010000010011011001001
001000100001110011011001001
101000000110001011011001001
100011000001001011011001001
000011100010000111011001001
110000001000100111011001001
000010011000001111011001001
110000100110010000111001001
011011000000110000111001001
101001001100001000111001001
000010101100101000111001001
011101100000000100111001001
010000011000011100111001001
100111100000000010111001001
000101000111000010111001001
001101010000001010111001001
000001001010101010111001001
000001001001010110111001001
110011010000000001111001001
000001111010000001111001001
000011100001100001111001001
001110100000001001111001001
100100011000001001111001001
010000001011001001111001001
100001000000111001111001001
000000110101000101111001001
000001000110100101111001001
001001010000010101111001001
111100000000000011111001001
000100001001100011111001001
000010000101010011111001001
000100000010010111111001001
010001111101100000000101001
001011100111100000000101001
011001011011010000000101001
101100010111010000000101001
111111000000110000000101001
110001100110110000000101001
010110100101110000000101001
100011011010101000000101001
011110010010011000000101001
100010110110010100000101001
011010101000110100000101001
000110101100101100000101001
010101000101101100000101001
100000110101101100000101001
011110010100100010000101001
011100001101010010000101001
001110001010110010000101001
100011001001110010000101001
010101011010001010000101001
100001000111011010000101001
000010100011111010000101001
000101110100100110000101001
001000001111100110000101001
001101010010010110000101001
101000100101010110000101001
100101001100001110000101001
001000111010001110000101001
010011010001001110000101001
101001011110000001000101001
110010011101000001000101001
010100111011000001000101001
000111001100110001000101001
110100010001110001000101001
011011010100001001000101001
111000011000101001000101001
010011100001101001000101001
001001100100111001000101001
100110100101000101000101001
100110010010100101000101001
110100101000010101000101001
100101100010001101000101001
011000110001001101000101001
010100010100011101000101001
000001011001011101000101001
001000010010111101000101001
011111001000000011000101001
001100110110000011000101001
001010101101000011000101001
101010010011000011000101001
000101001111000011000101001
000011010110100011000101001
110000100101100011000101001
011010110000010011000101001
100011100100010011000101001
000000011101110011000101001
010001000011110011000101001
010100110000101011000101001
101000100010101011000101001
010001011000100111000101001
101010000100100111000101001
100000001001101111000101001
100010000010011111000101001
100101110110000000100101001
010111000110100000100101001
101000011101100000100101001
011100110100010000100101001
000011111100010000100101001
100001101011010000100101001
011001001100110000100101001
000010001111110000100101001
011001100110001000100101001
110000001110011000100101001
100110001110000100100101001
111000101000001100100101001
010010100010011100100101001
111110100000000010100101001
100010111001000010100101001
100011010010010010100101001
001110010001010010100101001
110000010101010010100101001
101100000100110010100101001
011101000000011010100101001
000001011000111010100101001
110001100010000110100101001
000011001100100110100101001
000100011001100110100101001
101010010000001110100101001
000010001011001110100101001
010110000000101110100101001
000010110101100001100101001
100101000011100001100101001
010000100111010001100101001
010010010010110001100101001
101000001010110001100101001
110100001001001001100101001
100001110000101001100101001
000000011011101001100101001
001000011100011001100101001
100011010100000101100101001
000001101110000101100101001
011100000010010101100101001
010011001000001101100101001
000110011100000011100101001
010010101010000011100101001
011000010001100011100101001
100100100100001011100101001
001100000101000111100101001
010000000001011111100101001
101100100011100000010101001
010100010111100000010101001
001111011000010000010101001
110110001100010000010101001
000101101001110000010101001
001000110101110000010101001
001101101010001000010101001
000011101101001000010101001
110011000011001000010101001
110000110100011000010101001
010010000110111000010101001
100001111010000100010101001
111000010110000100010101001
010010011011000100010101001
010000110010110100010101001
001001001010110100010101001
100100000110110100010101001
000011000101110100010101001
100010011100001100010101001
011011000000101100010101001
011000001100011100010101001
101011010100000010010101001
110110000010100010010101001
011001010010100010010101001
101010100010010010010101001
000010010111010010010101001
101000011001001010010101001
010000101011001010010101001
000111000100101010010101001
100100000001111010010101001
010001000111000110010101001
000010101010100110010101001
000100011000011110010101001
000111110100000001010101001
100010001011100001010101001
011010000011010001010101001
100000101100110001010101001
001100100001011001010101001
100010000101011001010101001
011001100100000101010101001
001010011000100101010101001
000000011110010101010101001
101000001001010101010101001
101001010000001101010101001
000100010001101101010101001
001101010001000011010101001
001000000110110011010101001
010010010010001011010101001
000110001001001011010101001
101100000010000111010101001
001011000000010111010101001
000001101000001111010101001
111010001010000000110101001
100111000101000000110101001
111000100100100000110101001
100001001110100000110101001
110011100000010000110101001
010001110001001000110101001
001000001011011000110101001
000111101000000100110101001
001010000110010100110101001
010000001001110100110101001
000100100011001100110101001
001000110000011100110101001
001111000010000010110101001
001000110011000010110101001
010000011100000110110101001
001001100000100110110101001
110100000000010110110101001
000001010010001110110101001
001110000100100001110101001
011000000101001001110101001
000010100000110101110101001
100000000100101101110101001
100010000110000011110101001
100000010000110011110101001
101110110100000000001101001
011010001110010000001101001
001001101101010000001101001
010101010010110000001101001
101010100001110000001101001
000110001111001000001101001
101011000100101000001101001
101100001010101000001101001
011010000011101000001101001
001110101000011000001101001
010001010101011000001101001
111110000010000100001101001
001101100110000100001101001
011011100001000100001101001
001100010101100100001101001
100101100001010100001101001
100100011000110100001101001
001111010000001100001101001
010100110010001100001101001
100000101100011100001101001
000101001010011100001101001
010010001001011100001101001
111001010001000010001101001
101110001001000010001101001
000100111101000010001101001
011001100100100010001101001
100101000101100010001101001
110001101000001010001101001
100111000010001010001101001
011000011000011010001101001
100100010011000110001101001
010001110000010110001101001
001010000011010110001101001
000111011010000001001101001
000010101110100001001101001
101100001100010001001101001
010000111000110001001101001
100100010110001001001101001
010000101101001001001101001
000100001001111001001101001
101011001000000101001101001
001000111100000101001101001
110000001110000101001101001
010101000011000101001101001
010011000000110101001101001
000010010101001101001101001
101001000000110011001101001
010100000100110011001101001
000001110100001011001101001
110010010000000111001101001
000010100000101111001101001
001000000100011111001101001
000101101100100000101101001
101001010100010000101101001
100011010001001000101101001
000001000110111000101101001
101000011010000100101101001
101010000101000100101101001
000001011101000100101101001
110001001000100100101101001
010100100000110100101101001
000011100100001100101101001
100010000000111100101101001
001001101010000010101101001
010011000011000010101101001
001000010101001010101101001
011100010000000110101101001
010101110000000001101101001
000110101001000001101101001
110110000000100001101101001
110000100010001001101101001
011000000000111001101101001
000011001000010011101101001
000000001100101011101101001
010000100100000111101101001
100000000010100111101101001
110000110011000000011101001
001000111010100000011101001
100011010000110000011101001
100010100110001000011101001
000001011110001000011101001
101001000001011000011101001
010001001000111000011101001
010001010001100100011101001
000000100111100100011101001
110000000101010100011101001
010111010000000010011101001
100010011010000010011101001
001110000100010010011101001
000100101000101010011101001
101000001100000110011101001
010000001010010110011101001
000101000000110110011101001
100100110000100001011101001
111000000001100001011101001
000000101011010001011101001
001010001100001001011101001
000010110000011001011101001
001110000001000101011101001
000100100100010101011101001
100101001000000011011101001
011000100010000011011101001
010100000000001111011101001
101101000000100000111101001
000110100010100000111101001
010010010001010000111101001
100000000011110000111101001
000100001100011000111101001
100100010100000100111101001
100000101001000100111101001
001001000011000100111101001
000000110100100010111101001
000000100001011010111101001
000010000001100110111101001
100001100100000001111101001
010000010110000001111101001
000011000010001001111101001
011000001000000101111101001
010001000000100011111101001
111100110110000000000011001
001101011010110000000011001
100011010110110000000011001
010101101010101000000011001
010110010110101000000011001
110010001011101000000011001
100111100010011000000011001
010001011110011000000011001
101100000110111000000011001
011001110010100100000011001
101100001101100100000011001
101101100100010100000011001
000111010101010100000011001
101010001011010100000011001
011001100101001100000011001
000011110011001100000011001
001101100111000010000011001
110001110100100010000011001
101011000101100010000011001
010000011111100010000011001
110001001011010010000011001
011001000110110010000011001
001111100000101010000011001
000010101110101010000011001
011010010000111010000011001
000100010101111010000011001
000101111010000110000011001
100011100110000110000011001
110110000001100110000011001
011101001000010110000011001
000010011110010110000011001
011010100010001110000011001
000100001111001110000011001
101000100001101110000011001
000011001001101110000011001
010011110110000001000011001
100110101011000001000011001
011010001110100001000011001
101001010101010001000011001
010011001001110001000011001
100100110100101001000011001
000010011101101001000011001
001101110000011001000011001
100001011000111001000011001
100001100011100101000011001
110001110000010101000011001
010000001111010101000011001
001101000011001101000011001
001000001100111101000011001
111000111000000011000011001
010110110001000011000011001
111100000010100011000011001
110100010100010011000011001
001010101000110011000011001
011100001100001011000011001
100001101010001011000011001
110010100000101011000011001
000101000110101011000011001
001000100110011011000011001
001010010010100111000011001
000001010011010111000011001
010010000100011111000011001
011100011011000000100011001
010001101111000000100011001
110011011000100000100011001
000111010011100000100011001
111101000010010000100011001
110000111001010000100011001
101010010001110000100011001
000100101011110000100011001
110100011100001000100011001
001001111100001000100011001
011010110001001000100011001
100111000100101000100011001
100001001101011000100011001
101000100011011000100011001
001110101100000100100011001
111001010001000100100011001
001011000110100100100011001
111000001100010100100011001
100011100001010100100011001
100001001010110100100011001
000110100010101100100011001
010001000011101100100011001
110100000000111100100011001
001010110100100010100011001
010110000010110010100011001
101000001100101010100011001
100001010001101010100011001
010010000111000110100011001
011000011000100110100011001
100100011000010110100011001
010000110000011110100011001
001011100101000001100011001
100100011010100001100011001
010100110000110001100011001
101010001001001001100011001
001110010000101001100011001
010000010101011001100011001
110110010000000101100011001
000101110100000101100011001
000110001001100101100011001
000000010111100101100011001
101100000001010101100011001
010100100001001101100011001
001001100000101101100011001
000111100010000011100011001
001000011110000011100011001
100101001001000011100011001
011000100011000011100011001
100000100110100011100011001
101001100000010011100011001
010010011000001011100011001
100100000010001111100011001
110010111100000000010011001
110101000110100000010011001
011001001011100000010011001
010110100110010000010011001
001010101101010000010011001
101011001000110000010011001
110100001001110000010011001
001110000011110000010011001
010111001100001000010011001
100000010111101000010011001
000110111001000100010011001
010001011101000100010011001
011100100011000100010011001
100010001110100100010011001
001010110000110100010011001
100100101010001100010011001
010100000101011100010011001
011100000101100010010011001
111000100000110010010011001
000001110110001010010011001
100101000101001010010011001
000101011000101010010011001
010011000010101010010011001
101000001010011010010011001
001011001010000110010011001
110000100101000110010011001
000101000010011110010011001
011111000000100001010011001
100011110000100001010011001
011001001100010001010011001
100000110011010001010011001
110001010100001001010011001
000001101100101001010011001
001110001000011001010011001
000010100010111001010011001
101000110100000101010011001
000101010010100101010011001
010010100001010101010011001
000100101000110101010011001
000000100111001101010011001
001100110000100011010011001
100000011100100011010011001
010001100010010011010011001
000100011010010011010011001
010100000000111011010011001
001101000100000111010011001
101011100010000000110011001
100001110101000000110011001
000010100111100000110011001
001110010100010000110011001
000101011001010000110011001
110110000010001000110011001
001101000001101000110011001
010000011001101000110011001
011000100100011000110011001
011010000001100100110011001
000010101010010100110011001
011001001000001100110011001
000001010100101100110011001
110000101010000010110011001
001100101001000010110011001
101110000000100010110011001
000000001111010010110011001
000100000110100110110011001
011100000110000001110011001
001001011000100001110011001
100010100001000011110011001
000000110010000111110011001
010000001001000111110011001
001000000000110111110011001
011001011100100000001011001
111011000010100000001011001
001010110011100000001011001
001111001001010000001011001
100000011111010000001011001
000001111001110000001011001
101001010110001000001011001
010101100001011000001011001
001000100101111000001011001
001001011011000100001011001
001110000111000100001011001
010101001001100100001011001
101110010000010100001011001
010001100110010100001011001
000101011100001100001011001
110100000110001100001011001
011110000000101100001011001
011000101000011100001011001
000110100100011100001011001
010101010011000010001011001
001001110100010010001011001
110000101100010010001011001
010110000101010010001011001
100010011000011010001011001
010100001010011010001011001
100001100000111010001011001
011000110001000110001011001
111000000100100110001011001
100001000011001110001011001
111101010000000001001011001
011000010111000001001011001
110100101000100001001011001
010010011100010001001011001
000101000011110001001011001
000100011011001001001011001
010000110010011001001011001
010001000100111001001011001
100101000101000101001011001
000011101000100101001011001
000100110001100101001011001
100010010010001101001011001
010000001010101101001011001
000110001010100011001011001
000011100001010011001011001
001100010001010011001011001
000000010110110011001011001
100000001001110011001011001
101110000000001011001011001
000011010000101011001011001
011000000001101011001011001
010000100000110111001011001
100000001100001111001011001
111001100100000000101011001
101100001110000000101011001
000100011101100000101011001
010101001100010000101011001
000010110110010000101011001
110000010011001000101011001
000011101000011000101011001
100000100111000100101011001
010100010010100100101011001
001101000000110100101011001
010010001000110100101011001
100011001010000010101011001
000111010000010010101011001
000000111010001010101011001
001001100001001010101011001
000010000001111010101011001
100110000100000110101011001
110000010100100001101011001
100010000011100001101011001
000100100101010001101011001
000000101001101001101011001
000110000010011001101011001
010011000010000101101011001
001000011000001101101011001
011001001000000011101011001
101000000101000011101011001
001100100000000111101011001
111110000001000000011011001
000101100101100000011011001
010100111000010000011011001
111000010100010000011011001
010000001110110000011011001
111000001000101000011011001
000011010100011000011011001
001001000101010100011011001
001011100000001100011011001
000000110010101100011011001
100010000001011100011011001
001010010101000010011011001
000010111000100010011011001
110000010010100010011011001
001100001000110010011011001
000000001011100110011011001
011010101000000001011011001
100000101101000001011011001
010000010001110001011011001
000011010001000101011011001
000100010000011101011011001
000001001110000011011011001
010010000011000011011011001
000100100001001011011011001
000100110011000000111011001
001010001010100000111011001
100001001001100000111011001
000001100010110000111011001
000110001001001000111011001
001000010001011000111011001
011000000010010100111011001
101000011000000010111011001
001000100110000010111011001
000011000100100010111011001
110010000000010010111011001
010000000101001010111011001
010001100000001001111011001
100100000000100101111011001
000010000100001101111011001
000000001000011011111011001
101101001011000000000111001
011011010001100000000111001
100100101101010000000111001
111001001100001000000111001
101011100001001000000111001
001110010101001000000111001
101100011000011000000111001
010010101100011000000111001
001001001001111000000111001
001011110100000100000111001
010101110001000100000111001
100001010111000100000111001
001100111000100100000111001
110000101100100100000111001
011100000110100100000111001
011010011000001100000111001
110001010000101100000111001
101010000010101100000111001
000001001110101100000111001
100111010001000010000111001
110010100011000010000111001
100101100010100010000111001
011000101010100010000111001
000110101001100010000111001
000110110100010010000111001
101010001100010010000111001
100000110001110010000111001
011001110000001010000111001
110110000100001010000111001
110000000010111010000111001
110100001010000110000111001
001001101001000110000111001
010000011001010110000111001
001100000001110110000111001
110011000100100001000111001
010100011100100001000111001
000110000111100001000111001
000101100101001001000111001
100110001000101001000111001
100101011000000101000111001
010110100000100101000111001
000011001100001011000111001
100000010101001011000111001
000000101100010111000111001
001100010000001111000111001
011101000101000000100111001
011110001000100000100111001
010000110110100000100111001
100111001000010000100111001
001110100010010000100111001
110101100000001000100111001
100010110010001000100111001
001011001010001000100111001
100100000111001000100111001
001100100100101000100111001
111010000000011000100111001
000100010100110100100111001
000101001001001100100111001
000010010001011100100111001
101100010010000010100111001
000001011011000010100111001
000000101000101110100111001
000001000100011110100111001
000100010011010001100111001
000100111000001001100111001
000010000100111001100111001
010000010010001101100111001
110000001100000011100111001
000100000001101011100111001
000110000000010111100111001
000100101110100000010111001
100001011100010000010111001
101000110000101000010111001
001101000100011000010111001
101010101000000100010111001
100111000010000100010111001
011100010000010100010111001
010011001000010100010111001
000001100011010100010111001
101100000001001100010111001
100000001000111100010111001
110100110000000010010111001
000011100000110010010111001
000110000101000110010111001
100010010000100110010111001
100000000110001110010111001
111100001000000001010111001
110000000111000001010111001
110010010000010001010111001
100001000010011001010111001
010000111000000101010111001
001000000101100101010111001
010001000001001101010111001
100001000001100011010111001
010000000010100111010111001
000110011010000000110111001
010101010000100000110111001
101000000101010000110111001
001000010010110000110111001
100000101100001000110111001
010010100000101000110111001
110010000100000100110111001
001000011001000100110111001
100000100010100100110111001
011010010000000010110111001
000100010100001010110111001
100001001000000110110111001
000101100000010001110111001
001000100010001001110111001
000010000011000101110111001
000010001000100011110111001
100011101100000000001111001
100100111010000000001111001
010110011001000000001111001
000111100011000000001111001
111000001001010000001111001
110000000101101000001111001
000000101010111000001111001
000000001101110100001111001
100000011001001100001111001
001000100011001100001111001
010001001101000010001111001
000000100111010010001111001
100110000000110010001111001
001000001110001010001111001
000000010011101010001111001
000011011000000110001111001
010001101010000001001111001
011100100001000001001111001
100001110001000001001111001
001101001000100001001111001
001010000001011001001111001
101000010000100101001111001
001000001010010101001111001
011010000100000011001111001
000100001001000111001111001
001010011100000000101111001
010010100101000000101111001
001011100000100000101111001
010000011010010000101111001
100000100100110000101111001
100100010000101000101111001
101001000000001100101111001
110100000001000010101111001
001000001001100010101111001
000110100000001010101111001
000101000010000110101111001
101000101000000001101111001
001001000110000001101111001
010001000001010001101111001
010100000100001001101111001
000000100000011101101111001
010001110100000000011111001
001100001101000000011111001
010000101001100000011111001
110101000000010000011111001
000101010001001000011111001
010000000011011000011111001
000110001000100100011111001
100001000100100100011111001
000010010010010100011111001
101001100000000010011111001
010100000110000010011111001
000010001001010010011111001
010010100000000110011111001
101010000010000001011111001
000000011000101001011111001
000001010000010011011111001
100001010010000000111111001
001001001000010000111111001
000100000001010100111111001
000000001010001100111111001
001100010000000001111111001
100000000001001001111111001
111100100111010000000000101
110110001011110000000000101
110110110110001000000000101
111111000010101000000000101
001010111110101000000000101
101100111010011000000000101
001011011001111000000000101
101010000111111000000000101
101001110111000100000000101
001101111010100100000000101
110101100101100100000000101
000010111111010100000000101
110011101000110100000000101
101110100010110100000000101
011001110001110100000000101
011011010110001100000000101
101101011001001100000000101
011110000011011100000000101
000110100101111100000000101
011011110100100010000000101
111001101010100010000000101
001110111100010010000000101
101111010001010010000000101
011000011111010010000000101
100011001110110010000000101
100000111101110010000000101
101010101001101010000000101
010100010111101010000000101
001001100111011010000000101
111100000110100110000000101
111000111000010110000000101
100001011011010110000000101
010111010000110110000000101
010110011100001110000000101
010000101111001110000000101
100100001101101110000000101
010100110010011110000000101
100001100100111110000000101
000111111101000001000000101
111101001011000001000000101
110111010100100001000000101
111001011100001001000000101
010101101110001001000000101
011010001011101001000000101
001101001101011001000000101
100010111000111001000000101
000101110100111001000000101
010111000001111001000000101
100110101110000101000000101
100111011000010101000000101
100011100101010101000000101
000100110011110101000000101
000011101011001101000000101
101100010010101101000000101
011000001110011101000000101
110000110001011101000000101
001010010100111101000000101
011110101001000011000000101
111001100101000011000000101
100100110110100011000000101
110010011001010011000000101
011100001100110011000000101
001001010110110011000000101
001011110001001011000000101
000111001100101011000000101
110100101000011011000000101
100011000011011011000000101
010111001010000111000000101
000101100111000111000000101
101011000010100111000000101
001010001101100111000000101
010001010011100111000000101
011101010000001111000000101
111000100010001111000000101
110010000001101111000000101
010000011000111111000000101
111111000101000000100000101
011001011101100000100000101
111000110011001000100000101
110010011100101000100000101
011111010000011000100000101
011001101100011000100000101
010010101011011000100000101
010100110001111000100000101
100101010101010100100000101
010101100010110100100000101
110010100101001100100000101
010101001011001100100000101
011000101010101100100000101
000100110110101100100000101
100000010011111100100000101
000011011011100010100000101
011011100001010010100000101
100110010010110010100000101
000110101001110010100000101
011101100010001010100000101
000111010101001010100000101
001100001111001010100000101
010010100110101010100000101
100101001100011010100000101
101001000001111010100000101
010100111001000110100000101
010011001101000110100000101
010110000011100110100000101
100000101011100110100000101
011010010100010110100000101
101000001100110110100000101
110001110000001110100000101
100011001000101110100000101
001001011000011110100000101
110000001001011110100000101
000000110101011110100000101
011011100110000001100000101
100101110011000001100000101
010110110010010001100000101
001011010101010001100000101
001110100100110001100000101
001000111010110001100000101
100110001010101001100000101
100011100001101001100000101
001000100111101001100000101
101000001011011001100000101
100001000110111001100000101
011100110100000101100000101
000001001111010101100000101
010010111000001101100000101
101001100000011101100000101
010100000101011101100000101
110100001101000011100000101
100001101100100011100000101
101100110000001011100000101
001010101000011011100000101
000101100001011011100000101
101010100100000111100000101
001101001001000111100000101
100100000110010111100000101
001000010001110111100000101
000110010000011111100000101
100011110011100000010000101
010010011111100000010000101
011010110010110000010000101
100111100101001000010000101
101100010111001000010000101
111000111000101000010000101
100100101110101000010000101
011100100101101000010000101
101011001010011000010000101
100011011110000100010000101
001011101101000100010000101
010111100011000100010000101
101010110100010100010000101
111001000100101100010000101
010010101001101100010000101
000011111000011100010000101
101100100001011100010000101
100100010100111100010000101
001110001110100010010000101
001101110000101010010000101
011101000100011010010000101
110000100101011010010000101
000110001101011010010000101
011100001101000110010000101
010101101000100110010000101
110100001010010110010000101
000110110001010110010000101
010010100100110110010000101
100011000001110110010000101
011010001010001110010000101
000010010010111110010000101
010001110101100001010000101
110011100010010001010000101
100000001111110001010000101
011010110100001001010000101
011001010010101001010000101
101001001001101001010000101
001100000011111001010000101
111001110000000101010000101
010110010110000101010000101
001101010101000101010000101
001010011011000101010000101
110001000111000101010000101
001110110000100101010000101
101100001100100101010000101
101010000110001101010000101
000100101101001101010000101
000011000101101101010000101
100000100011101101010000101
010110100000011101010000101
000100011010011101010000101
110010010010100011010000101
000100011101100011010000101
110001001100010011010000101
000111010010010011010000101
101010100001010011010000101
110110000100001011010000101
000001010111001011010000101
001000001010110111010000101
100011100000001111010000101
001000011100001111010000101
000001001001011111010000101
100110111010000000110000101
110101100110000000110000101
001100111101000000110000101
111110001000100000110000101
001010001111010000110000101
111000000101110000110000101
010101011100001000110000101
101010100100101000110000101
010001100011101000110000101
010111000100100100110000101
100101010010100100110000101
010000110011010100110000101
110010000010110100110000101
001000010110110100110000101
100100001001110100110000101
101010011000001100110000101
010011010001001100110000101
000000001111101100110000101
111000011100000010110000101
100101101001000010110000101
101001000110100010110000101
000000110111100010110000101
010000101010110010110000101
000001111010001010110000101
010010011000011010110000101
011100010000100110110000101
001100101000010110110000101
010101000001010110110000101
000110100100001110110000101
100010000011001110110000101
001101001110000001110000101
010011101001000001110000101
100001011101000001110000101
000110011100010001110000101
101001010000110001110000101
000010100011110001110000101
001011000011001001110000101
010000010110011001110000101
100010010001011001110000101
100100100000111001110000101
110100100001000101110000101
110000010100100101110000101
011010001000010101110000101
000000101100110101110000101
100101001000001101110000101
101100000001100011110000101
110001000010001011110000101
000101110000000111110000101
001000100011000111110000101
000100000010101111110000101
001011111011000000001000101
011101001001110000001000101
110001100011110000001000101
011110010001101000001000101
100100110101101000001000101
101001010011101000001000101
111010100001011000001000101
010101010011011000001000101
001000101011111000001000101
011010001111000100001000101
010011110010100100001000101
110000101110100100001000101
000101010111100100001000101
010100110101010100001000101
010000011011110100001000101
111010001000101100001000101
100110000011101100001000101
100001011000111100001000101
001001000110111100001000101
101110100101000010001000101
110011010011000010001000101
100100011011100010001000101
010001101110010010001000101
110100010100110010001000101
001011100010101010001000101
100101000110101010001000101
011011001000011010001000101
010101100000111010001000101
000111111000000110001000101
101011010100000110001000101
001000111001100110001000101
001001110010010110001000101
100110001000110110001000101
001100011010001110001000101
010110100001001110001000101
100010110000101110001000101
011000000011101110001000101
000010001011011110001000101
001100101110100001001000101
010011011001100001001000101
011010101010010001001000101
111001000110010001001000101
100100101101010001001000101
010010011110001001001000101
110011000101001001001000101
011111000001000101001000101
110010100011000101001000101
101000110100100101001000101
011100011000010101001000101
100101000011010101001000101
100010011001001101001000101
001100000111001101001000101
110100000100101101001000101
000010101100101101001000101
010010100101100011001000101
010011110000010011001000101
000100010111010011001000101
011000001101001011001000101
000100001010111011001000101
100001001001100111001000101
010001000101010111001000101
100000010010011111001000101
100111101100000000101000101
101010100011100000101000101
001101010110010000101000101
010100001111010000101000101
101101100001001000101000101
001011001100101000101000101
110001001010101000101000101
100011100010011000101000101
100100011001011000101000101
011000011000111000101000101
110100011000100100101000101
110010110000010100101000101
001100100011010100101000101
000101001100110100101000101
100100001110001100101000101
001010110001001100101000101
000010011010101100101000101
010110001000011100101000101
101010011001000010101000101
010101100101000010101000101
101111000000100010101000101
101000101010010010101000101
000010111100001010101000101
010000101001101010101000101
001110000100011010101000101
110000000110011010101000101
111001001000000110101000101
000111000110000110101000101
101100010000010110101000101
111100101000000001101000101
110010000110100001101000101
111000010001100001101000101
000110010001110001101000101
001100011100001001101000101
000110100110001001101000101
000000001101111001101000101
010010010101000101101000101
010000100110010101101000101
000001110001010101101000101
011010000010001101101000101
000100100001101101101000101
010001000000111101101000101
010110011000000011101000101
000101010100100011101000101
100001011000010011101000101
001010000011010011101000101
001001000110001011101000101
100001100010000111101000101
011000000100100111101000101
100000000101001111101000101
101011000111000000011000101
000101111100100000011000101
110111001000010000011000101
101010101000110000011000101
101100010010110000011000101
101110001100001000011000101
011110100010001000011000101
100010101011001000011000101
100111010000101000011000101
001101001010101000011000101
000010010111011000011000101
010101011001000100011000101
101100001011000100011000101
101101100000100100011000101
110010000101100100011000101
001111000100010100011000101
001000101110010100011000101
011001100001001100011000101
011000010010011100011000101
010000001101011100011000101
110100111000000010011000101
100001110101000010011000101
111000100001100010011000101
000001101011100010011000101
101001001001010010011000101
001000011100110010011000101
100000011110001010011000101
000011000100111010011000101
010010011000100110011000101
100000000111010110011000101
001010100000011110011000101
000100000001111110011000101
100110010101000001011000101
010100110011000001011000101
110101000010100001011000101
101000100101001001011000101
000011100001011001011000101
010100010000111001011000101
010101100100000101011000101
000001100010110101011000101
010001001010001101011000101
001001011010000011011000101
000110000011100011011000101
000110100100010011011000101
010000101001010011011000101
000001010001110011011000101
100100001001001011011000101
000000111000101011011000101
010010000010011011011000101
100010001010000111011000101
101101011000000000111000101
011010011010000000111000101
001110010100100000111000101
010010110001100000111000101
010101110000010000111000101
100011010100010000111000101
010000101110001000111000101
000100100101011000111000101
011010100100000100111000101
000110100000110100111000101
001001101100000010111000101
001100110010000010111000101
110001010000100010111000101
100100001100100010111000101
010000010101010010111000101
010011100000001010111000101
100000100010101010111000101
010000001011000110111000101
001010000010100110111000101
000010001100010110111000101
101011100000000001111000101
011001001000100001111000101
010100000101100001111000101
100100001010010001111000101
000001100100101001111000101
100010000000101101111000101
110010000001000011111000101
111011001100100000000100101
100111101001100000000100101
010101111100010000000100101
101110011000110000000100101
000100101111110000000100101
101011010101001000000100101
010110101101001000000100101
101110001011001000000100101
100101100110011000000100101
101001101001011000000100101
010011100100111000000100101
110110011010000100000100101
111010110001000100000100101
100101110000110100000100101
000111001010110100000100101
110000010110110100000100101
011100000101110100000100101
001100111100001100000100101
011000011011001100000100101
101000001010111100000100101
010111110001000010000100101
001111001101000010000100101
110110000101010010000100101
101100000011110010000100101
110010111000001010000100101
101110000100101010000100101
000001011110101010000100101
000110010110011010000100101
011001010001011010000100101
100010011001100110000100101
011110001000010110000100101
100011100010010110000100101
001100100110010110000100101
010000101001110110000100101
111000001100001110000100101
100100101010001110000100101
001110010001001110000100101
101010010110100001000100101
001101110010010001000100101
111000010101010001000100101
100100011011010001000100101
000101010011101001000100101
011110000100011001000100101
000110101010011001000100101
110100000010111001000100101
101001101010000101000100101
111110000000100101000100101
001011100001100101000100101
010011010100010101000100101
010010100010110101000100101
010101100001001101000100101
001011001000011101000100101
010010011100100011000100101
010000110110010011000100101
001010001110010011000100101
010101001001010011000100101
101000011010001011000100101
101101000001001011000100101
001001101000101011000100101
000000011111000111000100101
001100011000100111000100101
000110000110100111000100101
001111110100000000100100101
011101000011100000100100101
000010110110110000100100101
101100100010101000100100101
001001110001101000100100101
001101000100111000100100101
000100011010111000100100101
000110011101000100100100101
101000110010010100100100101
100010000111010100100100101
001010001110001100100100101
101000010100101100100100101
000010100011101100100100101
001110100000011100100100101
000011010010011100100100101
110011010100000010100100101
110000101110000010100100101
100001110010100010100100101
011000010110100010100100101
101101100000010010100100101
000111000011010010100100101
000111101000001010100100101
100000011101001010100100101
011100001000101010100100101
000101011010000110100100101
001000101101000110100100101
000101000101100110100100101
100001000110001110100100101
001110011010000001100100101
100100111000100001100100101
001100010101100001100100101
010000101101100001100100101
101001001100010001100100101
110011000001010001100100101
011100100001010001100100101
000001011001110001100100101
010001100010011001100100101
101010000000111001100100101
110101000010000101100100101
101010001001000101100100101
010001110000100101100100101
010000011010010101100100101
011001000100001101100100101
100001010001001101100100101
010001000111000011100100101
111000100000100011100100101
100010000101100011100100101
000000110100101011100100101
001000000101011011100100101
010010100001000111100100101
000001100100010111100100101
010100000000110111100100101
011110011100000000010100101
001001110110100000010100101
100101010101100000010100101
011001000111010000010100101
011101010000110000010100101
100010100101110000010100101
110010100010101000010100101
001100011001101000010100101
101000011100011000010100101
010001011010011000010100101
001000110011011000010100101
111011000010000100010100101
010001011100100100010100101
010010001110010100010100101
000101100101010100010100101
001101000110001100010100101
000111100000101100010100101
010001000001111100010100101
011000111010000010010100101
110100010110000010010100101
101100110001000010010100101
110100001001100010010100101
111010010000010010010100101
010110100010010010010100101
000101001100110010010100101
110001000010110010010100101
001001100001110010010100101
010010010101001010010100101
010011001000101010010100101
101001011000000110010100101
000111010100000110010100101
000001101110000110010100101
110000100011000110010100101
001010000101010110010100101
101000100000101110010100101
011001011001000001010100101
100010111001000001010100101
010111000101000001010100101
100101101000010001010100101
111000001010010001010100101
000011110000110001010100101
100100110100001001010100101
110000001101001001010100101
100110000100010101010100101
100000011000101101010100101
010000100100101101010100101
010010001011000011010100101
100110100000100011010100101
001000010011100011010100101
001010101000000111010100101
000000010100110111010100101
001100000000011111010100101
101001010011000000110100101
100100001111000000110100101
010011010010100000110100101
001011000101100000110100101
111001001000001000110100101
010110000110001000110100101
110100010000101000110100101
110000000011011000110100101
010000001100111000110100101
100000110101000100110100101
000000111010100100110100101
100001001010010100110100101
011000100000110100110100101
001100100100100010110100101
010010000001110010110100101
011000100001001010110100101
000100110000011010110100101
000000011001010110110100101
000111100010000001110100101
001101010000001001110100101
000010101000101001110100101
000100001001011001110100101
000011011000000101110100101
000110000001100101110100101
100101000100000011110100101
001010010100000011110100101
000010000010010111110100101
100111110010000000001100101
010100011101100000001100101
011000110011100000001100101
100110001110010000001100101
101010010011010000001100101
110100101000110000001100101
001100110100110000001100101
101000001101110000001100101
111100010010001000001100101
000001100111101000001100101
001000011110100100001100101
000010111000110100001100101
011000100110001100001100101
010011000011001100001100101
011101000000101100001100101
110000010001101100001100101
000100101001011100001100101
110011100000100010001100101
111000011000100010001100101
010100011010010010001100101
000011100101010010001100101
010001110010001010001100101
010110000010101010001100101
101100001000011010001100101
100010000001111010001100101
001011001000100110001100101
000101100010100110001100101
001101000001010110001100101
010010010001010110001100101
001000010000111110001100101
101111000100000001001100101
010101010110000001001100101
001010011101000001001100101
100100100011100001001100101
100011001000110001001100101
001110100001001001001100101
001000010110011001001100101
000010110110000101001100101
110100001001000101001100101
011000000001011101001100101
000011101010000011001100101
011001000001100011001100101
100010010100010011001100101
001110000000110011001100101
000010000111001011001100101
011000001010000111001100101
000100111110000000101100101
010111001001000000101100101
001110101000100000101100101
101010100100010000101100101
010001000101110000101100101
001111000010001000101100101
010100100011001000101100101
011000111000000100101100101
000001001011100100101100101
001000010101010100101100101
101001000000110100101100101
010010000100101100101100101
000001111001000010101100101
101001000101000010101100101
110010000010000110101100101
000110010000100110101100101
100000100001010110101100101
001001100000001110101100101
000011000110010001101100101
000001011010001001101100101
001000001000101101101100101
000100000010011101101100101
000100001011000011101100101
100100000000101011101100101
101100100110000000011100101
001101101001000000011100101
110000110100100000011100101
100001011010100000011100101
000110011001010000011100101
001011000010110000011100101
001000001111001000011100101
110010000100011000011100101
000001110100011000011100101
011000001001100100011100101
010011100000010100011100101
000011001100001100011100101
100000100010011100011100101
011001010100000010011100101
011110000001000010011100101
010000000111100010011100101
000101011000001010011100101
000000010011001110011100101
000011010011000001011100101
110001100000001001011100101
001100001100000011011100101
010010000100000111011100101
101000000001000111011100101
000001000000101111011100101
110000011001000000111100101
000101000110100000111100101
011100000010010000111100101
100010110000001000111100101
100001000001101000111100101
001010001000011000111100101
110001000100000100111100101
000110001010000100111100101
001100000001001100111100101
100011001000000010111100101
100000010010010010111100101
010100100000000110111100101
001000110000100001111100101
001001000001010001111100101
000000001101000101111100101
010000001000001011111100101
101101101110000000000010101
111110100001100000000010101
110001010101110000000010101
011100011110001000000010101
100011101010101000000010101
000111101100011000000010101
100001110011011000000010101
101001001100111000000010101
110100111100000100000010101
110101010011000100000010101
011010111000100100000010101
001011010011100100000010101
100010011010110100000010101
000101011001110100000010101
011111100000001100000010101
101100100100101100000010101
110010000110101100000010101
001001101001101100000010101
010001110100011100000010101
010010011001011100000010101
100111110100000010000010101
111010011010000010000010101
010010110111000010000010101
000101101101100010000010101
000011101011010010000010101
101010100100110010000010101
111001001001001010000010101
100111000001101010000010101
001010110010011010000010101
001101110001000110000010101
110010101001000110000010101
100001111000100110000010101
000110101010100110000010101
001111000010010110000010101
000011001110001110000010101
011001011010010001000010101
110000101011010001000010101
000110001111010001000010101
101101000001110001000010101
101110101000001001000010101
100000111110001001000010101
100101000111001001000010101
010100110010101001000010101
110100001001101001000010101
110101010000011001000010101
010010100110011001000010101
100101101001000101000010101
000101001110100101000010101
101100001010010101000010101
001000011101010101000010101
101011000001001101000010101
010100011011000011000010101
101000010101100011000010101
001000101011100011000010101
001101100100010011000010101
011010000010110011000010101
100001100010110011000010101
001110000110001011000010101
010001001010101011000010101
000000101100111011000010101
110000001110000111000010101
101000000000111111000010101
001011011110000000100010101
001111100010100000100010101
100010110101100000100010101
110100011010010000100010101
011000110110010000100010101
010100101100110000100010101
010000111101001000100010101
101101010000101000100010101
010101000101101000100010101
101100000101011000100010101
110001100000111000100010101
000001001011111000100010101
101001001101000100100010101
011101001000100100100010101
100110001100100100100010101
010001010110100100100010101
111100100000010100100010101
101011010000010100100010101
000010010111001100100010101
101011101000000010100010101
101101000011000010100010101
100000011110100010100010101
011100001001010010100010101
101010010100001010100010101
001000111000101010100010101
000100101010011010100010101
010010000101011010100010101
001000000110111010100010101
001100011100000110100010101
010100100110000110100010101
001010100001100110100010101
000010111000010110100010101
100110000001010110100010101
010000011010001110100010101
000001100010101110100010101
010110100101000001100010101
101010010011000001100010101
111011000000100001100010101
010010101010100001100010101
000110010110100001100010101
100111000010010001100010101
000111110000001001100010101
011001000011000101100010101
100010100000110101100010101
001001000100110101100010101
010110000000101101100010101
011001010100000011100010101
001110001000100011100010101
100010100010001011100010101
000001011001001011100010101
110000010000101011100010101
000011010010000111100010101
110110001110000000010010101
101111000100100000010010101
010110110100100000010010101
100101001011100000010010101
100100110110010000010010101
000001101110110000010010101
111000100110001000010010101
000011011101001000010010101
100001110100101000010010101
001001000111101000010010101
000100100111100100010010101
010001101001010100010010101
000011010100110100010010101
001110000101001100010010101
110000001011001100010010101
001010100010101100010010101
000001011010101100010010101
100110001000011100010010101
000011000011011100010010101
011001001110000010010010101
000101111000010010010010101
001100100010110010010010101
101010001100000110010010101
100101000110000110010010101
010000110010100110010010101
101001100000010110010010101
011100111000000001010010101
001111001001000001010010101
101010001010100001010010101
011010010001100001010010101
000010101101100001010010101
110000110000110001010010101
010000011100101001010010101
100011000000111001010010101
011011000100000101010010101
001101100010000101010010101
010100001100010101010010101
000010110001001101010010101
100100101010000011010010101
001010011000010011010010101
001001000011010011010010101
101001000100001011010010101
010011000001001011010010101
011000100000011011010010101
010000010101000111010010101
000000100001110111010010101
101000011001100000110010101
010110010001010000110010101
010010110010001000110010101
000000010101111000110010101
110001011000000100110010101
101000101010000100110010101
000011101000100100110010101
100011000100001100110010101
000101000000111100110010101
011110000100000010110010101
000110100011000010110010101
011000010011000010110010101
001011010000100010110010101
100001001000110010110010101
100000110001001010110010101
000010100000111010110010101
101100010100000001110010101
000001110110000001110010101
010100000011001001110010101
001000110000010101110010101
001000000001101101110010101
010101001000000011110010101
100001000001000111110010101
000010000100100111110010101
010101011010100000001010101
110000111001100000001010101
100011001101100000001010101
111100001100010000001010101
000101100111010000001010101
010111000100110000001010101
010001101011001000001010101
011010010100011000001010101
000010001110111000001010101
011001010101000100001010101
000110110010010100001010101
010011001010010100001010101
101000010110010100001010101
100101100000011100001010101
001100010001011100001010101
010010100000111100001010101
011001111000000010001010101
000001011111000010001010101
001110110000100010001010101
100101010010010010001010101
011000000101110010001010101
001101000101001010001010101
000011010001011010001010101
010000010010111010001010101
101100000001100110001010101
110010000100010110001010101
001001001100010110001010101
000100100100110110001010101
000001000011110110001010101
101000101000001110001010101
110001000000101110001010101
000000011100101110001010101
010101001101000001001010101
101000001111000001001010101
011100010100100001001010101
101001101000010001001010101
010010010011010001001010101
011101000010001001001010101
001000110011001001001010101
101000011000101001001010101
000110011000011001001010101
101010000010011001001010101
000011011100000101001010101
000000111010100101001010101
010000100101001101001010101
011000100110000011001010101
110110000000100011001010101
001011000100100011001010101
100001100001001011001010101
000100010001101011001010101
000010010000110111001010101
000100100010001111001010101
100111010001000000101010101
001110001101000000101010101
011000001011100000101010101
001001011001010000101010101
110000100101010000101010101
010011000110001000101010101
101000110000011000101010101
000010100110100100101010101
010011000001100100101010101
100000001011010100101010101
101000000010101100101010101
000000101100011100101010101
100010000111000010101010101
010001001100100010101010101
001001100000110010101010101
000100011000110010101010101
000001110100000110101010101
011100000000001110101010101
001010110100000001101010101
010000111000010001101010101
111000000100001001101010101
100100010010001001101010101
000000100010111001101010101
001101010000000101101010101
000110000011000101101010101
000010101001000011101010101
100100001000000111101010101
110001101100000000011010101
000100001101110000011010101
111011000000001000011010101
000101010110001000011010101
001000101100101000011010101
010001010001101000011010101
100001000101011000011010101
100010111000000100011010101
111000010000100100011010101
010100000010101100011010101
010101100010000010011010101
000010100101001010011010101
000010010110000110011010101
000101010000100110011010101
001001000010001110011010101
000001111001000001011010101
101000010001010001011010101
000110100000101001011010101
000000001011011001011010101
010010001001000101011010101
100000001000110101011010101
100000010100001101011010101
111000001000000011011010101
000000110010010011011010101
011100100001000000111010101
100001100011000000111010101
100100110000100000111010101
011001000100010000111010101
100010000001110000111010101
010010001000101000111010101
101110000000000100111010101
000100010101000100111010101
000001010010010100111010101
000001001001001100111010101
000110010000001010111010101
100000000000011110111010101
000011001010000001111010101
001100000010100001111010101
100000101000001001111010101
000000011100000011111010101
111001010110000000000110101
111100011001000000000110101
001110110011000000000110101
010001001111100000000110101
110010110010010000000110101
010111011000001000000110101
000111000110101000000110101
001101001010011000000110101
001010100101011000000110101
101010000101100100000110101
110101001000010100000110101
100010101100010100000110101
000010111010001100000110101
100100110001001100000110101
010100010100101100000110101
000110001001101100000110101
100001000011101100000110101
010000000111011100000110101
011100110100000010000110101
110111000010000010000110101
111000100001010010000110101
110010001000110010000110101
000101100011001010000110101
101000000111001010000110101
011010000001101010000110101
011001010000100110000110101
000010110100100110000110101
001000011010010110000110101
000100001101010110000110101
100011010000001110000110101
011010101100000001000110101
110100100110000001000110101
010001110011000001000110101
110000011010100001000110101
000001101101010001000110101
100100001100110001000110101
100010000011110001000110101
100101100000101001000110101
001000001101101001000110101
001100010000111001000110101
001110010100000101000110101
010011001000100101000110101
010100110000010101000110101
100110000010001101000110101
011000000010101101000110101
000110100001010011000110101
000101010100001011000110101
101000110000000111000110101
001001000101000111000110101
000000010001011111000110101
100101100101000000100110101
010100010111000000100110101
010111100000010000100110101
000010011011010000100110101
000110000101110000100110101
000001101110001000100110101
100010101001001000100110101
100110010000011000100110101
010010000010111000100110101
101100000110000100100110101
010100100001100100100110101
111000000001001100100110101
001011000000101100100110101
001011000100010010100110101
101000010000110010100110101
001001010010001010100110101
000010001100101010100110101
110000000100100110100110101
001000111001000001100110101
100001110000010001100110101
010000010100110001100110101
011000001000011001100110101
110000101000000101100110101
000000011100001101100110101
000100110010000011100110101
100001001010000011100110101
000000001001100111100110101
100010011100100000010110101
101010001001010000010110101
110101000100001000010110101
100000000110111000010110101
110110100000000100010110101
011101000001000100010110101
000100101010010100010110101
011000101000001100010110101
000000110000111100010110101
000011011010000010010110101
100011000101000010010110101
001000011101000010010110101
101100000100010010010110101
100001101000001010010110101
010100100000101010010110101
001000001000111010010110101
100101010010000001010110101
101000100011000001010110101
000010010101010001010110101
101001000000100101010110101
000001000100011101010110101
010010110000000011010110101
000100100100000111010110101
000000001010001111010110101
111000000010100000110110101
000000111100010000110110101
000111000001001000110110101
001000001100100100110110101
000010100001010100110110101
010001000010001100110110101
010000011000100010110110101
000110001000010010110110101
110010000000001010110110101
100100010000000110110110101
000000000111000110110110101
000001000011100001110110101
001000000110010001110110101
000000100101001001110110101
001001100000000011110110101
101000111100000000001110101
011010000110100000001110101
001111010000010000001110101
000001111010010000001110101
000100010011110000001110101
000100111000101000001110101
110001000010011000001110101
100001001110000100001110101
100111000000100100001110101
000001110001100100001110101
001100001000110100001110101
100110011000000010001110101
000110100110000010001110101
000001010100110010001110101
100000010101000110001110101
010100000011000110001110101
001010000100001110001110101
010000001110010001001110101
110010001000001001001110101
000011000001101001001110101
100000100100011001001110101
000100000101100101001110101
110001000100000011001110101
001001000000011011001110101
111101000000000000101110101
101010001010000000101110101
001000100111000000101110101
110010010000100000101110101
100100100010010000101110101
000001100001011000101110101
100000001000111000101110101
000101000100001100101110101
011010100000000010101110101
001100010001000010101110101
000011000010100010101110101
000001010101000001101110101
010100001000100001101110101
000001001000010101101110101
010000010000000111101110101
110010000011000000011110101
000101100000110000011110101
001010010001001000011110101
000110000010011000011110101
001001100100000100011110101
100100000010100010011110101
100010100000010010011110101
000000101000100110011110101
011000000101000001011110101
000001001100100001011110101
010000010010001001011110101
001000011000000101011110101
010001000001000010111110101
100010000100000001111110101
110101101001010000000001101
001110011011010000000001101
111011100100001000000001101
010011111001001000000001101
111100010100101000000001101
000101000111111000000001101
010111101100000100000001101
100111010001100100000001101
000100111101100100000001101
000101011110010100000001101
100110001101010100000001101
101000011110001100000001101
110001010101001100000001101
101010100011001100000001101
110110100000101100000001101
011001011000101100000001101
110100011000011100000001101
000101110001011100000001101
110000111011000010000001101
100101010111000010000001101
011100111000100010000001101
010101100110100010000001101
010001011010110010000001101
110000000111110010000001101
111110001000001010000001101
010101001101001010000001101
011010010011001010000001101
001110010110000110000001101
110000011100100110000001101
001101000100110110000001101
101001000010011110000001101
110100110101000001000001101
101111100000100001000001101
011001100011100001000001101
101011010010010001000001101
011010001101010001000001101
000011100110110001000001101
010100010110110001000001101
100010010101110001000001101
101100100110001001000001101
110000101100101001000001101
000001111010101001000001101
100101001010011001000001101
011100010011000101000001101
110000110010100101000001101
110110000010010101000001101
101010001000110101000001101
110001000100110101000001101
001110011000001101000001101
001001110100001101000001101
110101011000000011000001101
101011001001000011000001101
111100000001010011000001101
010010100011010011000001101
000001101001110011000001101
000110100101001011000001101
100000110001101011000001101
100000011100011011000001101
100110000000111011000001101
011010100000100111000001101
100000101010010111000001101
000100011001010111000001101
111000011010100000100001101
111011001000010000100001101
011110000110010000100001101
000100110111010000100001101
101001100010110000100001101
010011000011110000100001101
100100101011001000100001101
010101010010101000100001101
100001111000010100100001101
001011100100010100100001101
000010110001110100100001101
110010010010001100100001101
011000100001011100100001101
010000000110111100100001101
011010101100000010100001101
000101111100000010100001101
011100010101000010100001101
101010000101010010100001101
000101010001110010100001101
001000110110001010100001101
100101100000101010100001101
000011110000011010100001101
100010001010011010100001101
101000110001000110100001101
110000100100010110100001101
000001101001001110100001101
001010000000111110100001101
010001001110100001100001101
100101100100010001100001101
110100001000110001100001101
010001100101001001100001101
101000010101001001100001101
011010000100101001100001101
010001011000011001100001101
100100011100000101100001101
000001010010110101100001101
100110000001001101100001101
000000110011001101100001101
100110101000000011100001101
011100001010000011100001101
110000010110000011100001101
010111000001000011100001101
100011010000100011100001101
000100011000101011100001101
000001010101000111100001101
010000001100001111100001101
111011010000100000010001101
011001101100100000010001101
110101010010010000010001101
101101000101010000010001101
101000101011010000010001101
000110101100110000010001101
010100011011001000010001101
010010100111001000010001101
110101000001101000010001101
000110010101101000010001101
001000100110111000010001101
111110000100000100010001101
001000110011100100010001101
010100010001110100010001101
001000001101110100010001101
001001001011001100010001101
000101001100101100010001101
100111001010000010010001101
000010111110000010010001101
001011100011000010010001101
001011001100010010010001101
000001110100110010010001101
000110100010101010010001101
100001010010101010010001101
010000001110101010010001101
101000000101101010010001101
101000110000011010010001101
100100110100000110010001101
000011000110100110010001101
000001011001100110010001101
100010011000010110010001101
001011010000001110010001101
010010000001011110010001101
101010011100000001010001101
001100011010100001010001101
001010000111100001010001101
000011011001010001010001101
000101100011010001010001101
100010110010001001010001101
011000101010001001010001101
111000000100011001010001101
010000001001111001010001101
110010010001000101010001101
001010100010010101010001101
011001000001010101010001101
000000010110101101010001101
100000100111000011010001101
010011000000110011010001101
001101000010001011010001101
010000011010000111010001101
101000010000100111010001101
100101000000010111010001101
000111110001000000110001101
010000101101010000110001101
100111000000110000110001101
111100100000001000110001101
001111000100001000110001101
001000011100101000110001101
100100000110011000110001101
001010010101000100110001101
111000010000010100110001101
001101000010010100110001101
100010100000011100110001101
110110010000000010110001101
110001000101000010110001101
001100000001011010110001101
100000001110000110110001101
000100010011000110110001101
010000100001100110110001101
010010011000100001110001101
011000000010110001110001101
000010001101001001110001101
000001010001101001110001101
100000000011010101110001101
001000011001000011110001101
001000100000101011110001101
001101011101000000001001101
010110010111000000001001101
110101110000100000001001101
111001000101100000001001101
000111110100010000001001101
011000111001010000001001101
100001101100110000001001101
001110000101110000001001101
100011011100001000001001101
001101110010001000001001101
010111001010001000001001101
111000100010101000001001101
010100100110011000001001101
000010101101011000001001101
100011001010100100001001101
101000010001110100001001101
010001100100101100001001101
000100101010101100001001101
110010001110000010001001101
001101100001100010001001101
001011010000110010001001101
100100101100001010001001101
101001001000101010001001101
000001010110011010001001101
011100100100000110001001101
111010000001000110001001101
000010011101000110001001101
000101001011000110001001101
000010100011100110001001101
010010101000010110001001101
100101010000001110001001101
010001111100000001001001101
101110001010000001001001101
110000001011100001001001101
110010100100010001001001101
000100111010010001001001101
010100100001110001001001101
101010000001101001001001101
010000010101101001001001101
001000110000111001001001101
100000010111000101001001101
000101011000100101001001101
001101100000010101001001101
000011010000011101001001101
101001110000000011001001101
011011000010000011001001101
101100000100100011001001101
000001000111100011001001101
001000101100010011001001101
001010010100001011001001101
010010001000101011001001101
001000100001001111001001101
001001110100100000101001101
100100010110100000101001101
010000100111100000101001101
100010011000110000101001101
101110010000001000101001101
110000110100001000101001101
000000011111001000101001101
011001000010011000101001101
101101000100000100101001101
001010101010000100101001101
011100000001100100101001101
000001000101011100101001101
000100010000111100101001101
000011101000100010101001101
001101001000010010101001101
000100110001001010101001101
000000100100111010101001101
001000000111000110101001101
011010100001000001101001101
110101000000001001101001101
001011000000100101101001101
010000101000100101101001101
000010001001010101101001101
011000010000010011101001101
011101000011000000011001101
010001010110100000011001101
101000001110100000011001101
111010000010010000011001101
000011001001101000011001101
001001011000011000011001101
100100001000111000011001101
001100111000000100011001101
101001010010000100011001101
110000100000110100011001101
000010110100001100011001101
100010010100100010011001101
011001100000010010011001101
000111000001010010011001101
110000000011001010011001101
011000010000101010011001101
100001101000000110011001101
010110000010000110011001101
001100001001010001011001101
010000000111010001011001101
000101000101001001011001101
100011000100000101011001101
100100000010001101011001101
000000101000011101011001101
000010110001000011011001101
010000100100001011011001101
000100100000100111011001101
011100001100000000111001101
100010100101000000111001101
001000101001100000111001101
110100000001010000111001101
000101101000001000111001101
000100000011101000111001101
010011001000000100111001101
000100100110000100111001101
100000010001001100111001101
000011010010000010111001101
101000000000110010111001101
001000001000001110111001101
100000110000010001111001101
000001001100010001111001101
001000010010001001111001101
010100010000000101111001101
000011011111000000000101101
100011110100100000000101101
010110110010100000000101101
110001010011100000000101101
111000101100010000000101101
001001111000110000000101101
100010101010110000000101101
100101111000001000000101101
001000010111101000000101101
110011010000011000000101101
001011100010011000000101101
111101100000000100000101101
011001001101000100000101101
101001000110100100000101101
010111000001010100000101101
110000001011010100000101101
100011001001001100000101101
101010000100011100000101101
000000011100111100000101101
001001110101000010000101101
011100100011000010000101101
010011000101100010000101101
000101101010010010000101101
010000011001101010000101101
001100100000111010000101101
101010001010000110000101101
100001100001100110000101101
000000110011010110000101101
111000000000110110000101101
010000110100001110000101101
110100000001001110000101101
000100010010101110000101101
001000001001011110000101101
101100101001000001000101101
100011100011000001000101101
010110001001100001000101101
010011101000010001000101101
000101010101010001000101101
000010111100001001000101101
110010000110001001000101101
001110000010101001000101101
100100000101101001000101101
101100010000010101000101101
000001000111001101000101101
010010010000101101000101101
000000100001111101000101101
010100101100000011000101101
100100001010100011000101101
010000001010011011000101101
100001010010000111000101101
110101001100000000100101101
000111011000100000100101101
001000101110100000100101101
110010000100110000100101101
001100001001110000100101101
000001001101101000100101101
100000100101011000100101101
010100101010000100100101101
010000010101100100100101101
111000001001000010100101101
010000110000110010100101101
001011000001001010100101101
100000000011101010100101101
100111000000000110100101101
011000000010001110100101101
111001010000000001100101101
001111000000010001100101101
000100100010110001100101101
001000010110000101100101101
000010001010100101100101101
001000101000010101100101101
100100010001000011100101101
001001000100100011100101101
100001000000011011100101101
000110101011000000010101101
100011000110010000010101101
001100001110010000010101101
100000011001110000010101101
000111010010001000010101101
101010001000101000010101101
100001100000111000010101101
000101000011100100010101101
001001010100010100010101101
001110000000110100010101101
010110001000001100010101101
000000111001001100010101101
000000101101100010010101101
100010100001001010010101101
000100000111001010010101101
011000010001000110010101101
010100000100100110010101101
111010100000000001010101101
001011001010000001010101101
011000010100100001010101101
010101000000011001010101101
110001001000000101010101101
000100110010000101010101101
000001011100000011010101101
000001100010100011010101101
110000000000101011010101101
010000100000010111010101101
101000111000000000110101101
010010110100000000110101101
000001100111000000110101101
010100011000010000110101101
100001010100001000110101101
001001000010101000110101101
000010010000111000110101101
101000000001100100110101101
010001101000000010110101101
100100100010000010110101101
011000000100010010110101101
001100000011000001110101101
100010001000010001110101101
001010000000001101110101101
000100001000000111110101101
010011100110000000001101101
110010101001000000001101101
100010000111100000001101101
011101000100010000001101101
101001001010010000001101101
101000110001001000001101101
000101010100101000001101101
011000001100101000001101101
000010011010011000001101101
001110001100000100001101101
000110110001000100001101101
101000101000100100001101101
000100000111010100001101101
001000011011000010001101101
010101001000100010001101101
100010100100000110001101101
100000011100100001001101101
100110000001010001001101101
010100011000001001001101101
010001000010101001001101101
001000000011100101001101101
000100010100000111001101101
000011000001000111001101101
000000001000110111001101101
000101010011000000101101101
001010010001100000101101101
000000110010101000101101101
010000101000011000101101101
000001100010010100101101101
010001010000001100101101101
000110000101000010101101101
001100000010100010101101101
100000001100010010101101101
010010001100000001101101101
110000000000010101101101101
101010000000000011101101101
001010010110000000011101101
100001001101000000011101101
000000000101111000011101101
010000101100000100011101101
001000100001010100011101101
111000000000001100011101101
000010000010101100011101101
000101100100000010011101101
000100010001100010011101101
000000111000010010011101101
001000000010011010011101101
110100000100000001011101101
000111000000100001011101101
000000010010110001011101101
010010000001001001011101101
010000001010100000111101101
001000100100001000111101101
101010111001000000000011101
100110100110100000000011101
010100011101010000000011101
001001001111010000000011101
100110011010001000000011101
001011010100101000000011101
001100110001101000000011101
100010110100011000000011101
011010001010011000000011101
011101000000111000000011101
101111001000000100000011101
010111000010100100000011101
000011100101100100000011101
010000101010110100000011101
011100001001001100000011101
100000101101001100000011101
001000000011111100000011101
011011001000100010000011101
110011100000010010000011101
100100001110010010000011101
001000011001110010000011101
110100100010001010000011101
001010001101001010000011101
011000100100101010000011101
001001101000011010000011101
010001100011000110000011101
110000010010010110000011101
100001000101010110000011101
000101100100001110000011101
100000001010101110000011101
000001010000111110000011101
011110100010000001000011101
100001011011000001000011101
000110111000100001000011101
101110000100010001000011101
111000100001001001000011101
101001000010101001000011101
000100101001011001000011101
000011000101011001000011101
011001101000000101000011101
010000011001100101000011101
011010010000010101000011101
000100100110010101000011101
000100010101001101000011101
001111010000000011000011101
000000111101000011000011101
010110001000010011000011101
100010010100000111000011101
000101000001100111000011101
000010000011001111000011101
110100010001100000100011101
010010001101100000100011101
100001000111100000100011101
011010100000110000100011101
010110101000001000100011101
110011000001001000100011101
011000000111001000100011101
000101010100011000100011101
100101100010000100100011101
000011011000001100100011101
101100100100000010100011101
000110011001000010100011101
000101001010100010100011101
000000010011011010100011101
010000001000111010100011101
101001000000100110100011101
000100110000100110100011101
001000100010010110100011101
101000110000100001100011101
001100011000010001100011101
110000001010001001100011101
100000000001111001100011101
010101000000010101100011101
000100000111000011100011101
001001111010000000010011101
111000001101000000010011101
101100101000100000010011101
100110100001010000010011101
000001010011110000010011101
000100111100001000010011101
100001001110001000010011101
000000110101010100010011101
011000010100001100010011101
111101000000000010010011101
001000010110100010010011101
010100000011010010010011101
000110010000110010010011101
000001100001101010010011101
001100000000101110010011101
000000001100011110010011101
111000010010000001010011101
000110010011000001010011101
001000001110000101010011101
000010001000101101010011101
000011100100000011010011101
010000101000100011010011101
100010000010010011010011101
100100010000001011010011101
010000011110000000110011101
010100100010100000110011101
110000000100101000110011101
101001000000011000110011101
001001100001000100110011101
100000010100010010110011101
010001010000001010110011101
000011000000010110110011101
000000101011000001110011101
000100001100100001110011101
001010000001010001110011101
000110100000000101110011101
010010111010000000001011101
001100101011000000001011101
001101000110100000001011101
011100010010010000001011101
100011000011010000001011101
000001110101001000001011101
110110000000011000001011101
110100100001000100001011101
111001000000010100001011101
010010001100001100001011101
000111000001001100001011101
100000000100111100001011101
000001110010100010001011101
100000100101100010001011101
001010000110010010001011101
000110000100101010001011101
101000000001011010001011101
010100011000000110001011101
000000101110000110001011101
000010100111000001001011101
001001010001100001001011101
100100010000110001001011101
011000001000110001001011101
101000100010000101001011101
110000010001000011001011101
000101001000001011001011101
001010001000000111001011101
101010000100100000101011101
100000101010100000101011101
000110100001100000101011101
010001010000110000101011101
001100001000101000101011101
000000111001000100101011101
010000100010001100101011101
111000000010000010101011101
100001000100001010101011101
010000000001010110101011101
000111000100000001101011101
000010010001001001101011101
000000010100010101101011101
000001000010010011101011101
000000000000101111101011101
000111011000000000011011101
001110100100000000011011101
100100000111000000011011101
010011100000100000011011101
100010001100010000011011101
100000010010011000011011101
001010000000111000011011101
010000010011000100011011101
001001001000100100011011101
000000011001001010011011101
001000010000010110011011101
100101100000000001011011101
010100001010000001011011101
000000110100100001011011101
010001000000000111011011101
000010010000100100111011101
000100100000010010111011101
001010011010100000000111101
001101100001010000000111101
101000101010001000000111101
000100110010011000000111101
010001011010000100000111101
000110011000010100000111101
001000100100110100000111101
010010100001001100000111101
001001010001001100000111101
001001000011100010000111101
010101010000010010000111101
010001000110001010000111101
001000010100011010000111101
000010000010110110000111101
000000000101101110000111101
101001100100000001000111101
110101000001000001000111101
011000001011000001000111101
100000010110010001000111101
000001001010110001000111101
101010010000001001000111101
000000100110101001000111101
000001010100100101000111101
100011000000010101000111101
000010010001100011000111101
001100000010010011000111101
010000000101010011000111101
101110000001000000100111101
011000010000101000100111101
010100000001011000100111101
010001100100000100100111101
100000011000100100100111101
000000001110010100100111101
000001000001110100100111101
000010010110000010100111101
100010100000100010100111101
000000101001010010100111101
100100001000001010100111101
000011001001000001100111101
000101000010001001100111101
100000000101000101100111101
001100000000100101100111101
010000100000001011100111101
001010100001100000010111101
010001000100110000010111101
110000011000001000010111101
011100000010001000010111101
000000001011101000010111101
100100001100000100010111101
000010100110000100010111101
101000000010010100010111101
010010001100000010010111101
000101001001000010010111101
100000010011000010010111101
000001110000000110010111101
000100000001110001010111101
000110000100001001010111101
100000100000001101010111101
001000000001001011010111101
001000001010000010110111101
010000010001000001110111101
001011000101000000001111101
010100100100100000001111101
100100001001100000001111101
010010000001110000001111101
101100000100001000001111101
000001001100011000001111101
000101101000000100001111101
000010001011000100001111101
110000000010100100001111101
100000110000010100001111101
000000010110001100001111101
010010010000001010001111101
000100000000011110001111101
000000011001010001001111101
001000100000100011001111101
100000000010001011001111101
001010000000010100101111101
100001000000100001101111101
000100010100010000011111101
000001100010001000011111101
111001001111100000000000011
101101101101010000000000011
011001111100110000000000011
101101010110101000000000011
111111000100011000000000011
010100111101011000000000011
010110110010111000000000011
011100000111111000000000011
011111100010100100000000011
010101111001100100000000011
110000110111100100000000011
010010001111110100000000011
111010011100001100000000011
110110101001001100000000011
001110010101101100000000011
001000111011101100000000011
011100011010011100000000011
100001100111011100000000011
111011010110000010000000011
000111111011000010000000011
111010110001010010000000011
100011011101010010000000011
010011010011110010000000011
101111100001001010000000011
110100010110011010000000011
001100111000111010000000011
100111000010111010000000011
000011101001111010000000011
110101011010000110000000011
111010001011000110000000011
101100110010100110000000011
010110101010010110000000011
101001011000110110000000011
001110000110110110000000011
001001101101001110000000011
110001010001101110000000011
010010100101101110000000011
000111010001011110000000011
011010101111000001000000011
000100111111100001000000011
011011110010010001000000011
110110100101010001000000011
110101000110110001000000011
010011111100001001000000011
101011001011001001000000011
101110011000101001000000011
011101001100101001000000011
110010101010101001000000011
000101001011111001000000011
111000111000100101000000011
001010110110100101000000011
100101110001010101000000011
100000011111010101000000011
100001101100110101000000011
111001000101001101000000011
100111100000101101000000011
001001010011011101000000011
001010001001111101000000011
001101011101000011000000011
001111110000100011000000011
001110001011100011000000011
000110011110010011000000011
101000101010110011000000011
110000010101110011000000011
000001101110101011000000011
011001100100011011000000011
010100100001111011000000011
100111010100000111000000011
000011001111000111000000011
110011100000010111000000011
111000001100010111000000011
011110000100001111000000011
100010100110001111000000011
010100010011001111000000011
101100000010011111000000011
100000110000111111000000011
001111001011010000100000011
011001100111010000100000011
011110010100110000100000011
001110101110001000100000011
100100110111001000100000011
110100101100101000100000011
111000111000011000100000011
001001011101011000100000011
110001001011011000100000011
110011000001110100100000011
000101010011110100100000011
101000001011110100100000011
010101010101001100100000011
010011101000011100100000011
101110001100100010100000011
110100101001010010100000011
100010101011001010100000011
001000010111101010100000011
110010100100011010100000011
011010010010011010100000011
010001000110111010100000011
000111100100100110100000011
011100001010100110100000011
101010010001100110100000011
101101000001010110100000011
000010100111010110100000011
101100100100001110100000011
000001110011001110100000011
100111001110000001100000011
001110110101000001100000011
010110011011000001100000011
011100101001100001100000011
000110111000110001100000011
011001001010110001100000011
100100011010011001100000011
111010000001011001100000011
001001100001111001100000011
110001010011000101100000011
101001010100100101100000011
000101101010100101100000011
110100010100010101100000011
100011011000001101100000011
001110000010101101100000011
100100001001101101100000011
000100100100111101100000011
111010101000000011100000011
010100110110000011100000011
100101100101000011100000011
010011100011000011100000011
101010000111000011100000011
011100000101010011100000011
000001011011010011100000011
100101001000110011100000011
000001110100110011100000011
010101101000001011100000011
011001010001001011100000011
001000001110011011100000011
000110000011011011100000011
001110001000010111100000011
010000110001010111100000011
000010010010110111100000011
010000010100101111100000011
010110111110000000010000011
111100001010110000010000011
100011100110110000010000011
110011010010101000010000011
101010001110101000010000011
110101100010011000010000011
011010100110011000010000011
001001101011011000010000011
010000011110111000010000011
101110100110000100010000011
011101001011000100010000011
100010011101100100010000011
110110010000110100010000011
001001110110001100010000011
101001100001101100010000011
010110001100011100010000011
001011000101011100010000011
100011001000111100010000011
110100011100100010010000011
111010000101100010010000011
001001011011100010010000011
100100110101010010010000011
101110000011010010010000011
100110110010001010010000011
010001011101001010010000011
100110101000100110010000011
000001100111100110010000011
110000010011010110010000011
100100001011001110010000011
000001010100111110010000011
110100010111000001010000011
100001101011100001010000011
100110101100001001010000011
101000011101001001010000011
000011100111001001010000011
100000110110101001010000011
111100010000011001010000011
001101000110011001010000011
001010110000111001010000011
010010000101111001010000011
000111111000000101010000011
011110100001000101010000011
010010101100100101010000011
010001110100010101010000011
100101001010010101010000011
000100010110110101010000011
010000111010001101010000011
001101010000101101010000011
001100101000011101010000011
110000000110011101010000011
110111000010000011010000011
101100001110000011010000011
110001110000100011010000011
001011000110100011010000011
001100110010010011010000011
010001000111010011010000011
011000101001001011010000011
101001000001011011010000011
000100011001011011010000011
100010000011100111010000011
001000100100110111010000011
001010010010001111010000011
011110000111000000110000011
101111010000100000110000011
110101001100010000110000011
001100011110010000110000011
011101010001010000110000011
000100100111110000110000011
000011111001001000110000011
011100011000101000110000011
011001100100101000110000011
001111100000011000110000011
010011010100011000110000011
101001111000000100110000011
001010101011000100110000011
011010010010100100110000011
001000110101010100110000011
111000001010001100110000011
000010011110001100110000011
010000110001101100110000011
000110000001111100110000011
100001101110000010110000011
001101100011000010110000011
011000001011010010110000011
000110001010110010110000011
101011000100001010110000011
100001100000111010110000011
010010110100000110110000011
100000011010100110110000011
000101001001100110110000011
001001010010010110110000011
100100000100110110110000011
000101000110001110110000011
000010100010101110110000011
000000111000011110110000011
100011110010000001110000011
011001010110000001110000011
010111000001100001110000011
010000011101100001110000011
110010001010010001110000011
110000100100110001110000011
100000010011110001110000011
011011001000001001110000011
101100000011001001110000011
001000000111100101110000011
010100001000110101110000011
100100110000001101110000011
000001000010111101110000011
100011001001000011110000011
100010010100010011110000011
000010001100101011110000011
001100010100000111110000011
111111000011000000001000011
111000101110010000001000011
110111100000110000001000011
100100011110110000001000011
110010011001110000001000011
110010110011001000001000011
101100110001011000001000011
100001101010111000001000011
110110001010100100001000011
110011001100010100001000011
000111100011010100001000011
010001010111010100001000011
001011010001110100001000011
000110110110001100001000011
001101100100101100001000011
000101011010101100001000011
100100001101011100001000011
011010000010111100001000011
001011101110000010001000011
110110001101000010001000011
100101101100100010001000011
010110100011100010001000011
011000010110110010001000011
010000111100101010001000011
010101001001101010001000011
001101010100011010001000011
001110001010011010001000011
010000001111011010001000011
001010000101111010001000011
101001010011000110001000011
011001101000010110001000011
010100011000110110001000011
000011001010110110001000011
001010011001001110001000011
001011100011100001001000011
100011010110010001001000011
101100001011010001001000011
100011001100101001001000011
110000011100011001001000011
000001101101011001001000011
001000100110111001001000011
100001111010000101001000011
100110010011000101001000011
110100100001100101001000011
101010101000010101001000011
010010110000110101001000011
101000010010110101001000011
000000101011110101001000011
100101000110001101001000011
001000011110001101001000011
011000010001101101001000011
001110010000011101001000011
110001101001000011001000011
000010010111100011001000011
100100111000010011001000011
011010001000110011001000011
100001000011110011001000011
010011010010000111001000011
011100001001000111001000011
001001000101100111001000011
000101100000110111001000011
010000100010101111001000011
001101111100000000101000011
101011001101000000101000011
010001111011000000101000011
010100010111100000101000011
100011110001010000101000011
111101010000001000101000011
111000000011101000101000011
100010001110011000101000011
011100001001011000101000011
001011011010000100101000011
111000110001000100101000011
000010111100010100101000011
100100110000110100101000011
011010000101001100101000011
000000101111001100101000011
100000011100101100101000011
100110011010000010101000011
010011010101000010101000011
001010110011000010101000011
000101110001100010101000011
010110000110010010101000011
001100100010110010101000011
100000100101110010101000011
011010100000101010101000011
000100001110101010101000011
001001001000111010101000011
101010000100010110101000011
011001000010001110101000011
100000101110100001101000011
011100110000010001101000011
100110100010010001101000011
001011100100001001101000011
100111000001001001101000011
101100000100101001101000011
001001010010101001101000011
010000100101101001101000011
000000010111011001101000011
010001011000100101101000011
100011000010100101101000011
001100000110010101101000011
000101001001010101101000011
110001100000001101101000011
101001001010000011101000011
110100010000100011101000011
001011010000010011101000011
101000100001001011101000011
000000011001101011101000011
000011101000000111101000011
010000001110000111101000011
000001000100011111101000011
001111011001000000011000011
010011100101100000011000011
100001010111100000011000011
011011001010010000011000011
001110001100110000011000011
001001110010110000011000011
011100001110001000011000011
101010010100011000011000011
010110010001011000011000011
110000110000111000011000011
011100110010000100011000011
100011001011000100011000011
011000011100100100011000011
000100111001010100011000011
010101000001110100011000011
101000000101110100011000011
011111000000001100011000011
100000011010011100011000011
111001011000000010011000011
010001110001010010011000011
000101001101010010011000011
111000100010001010011000011
101100000101001010011000011
000101100010101010011000011
000000010011111010011000011
100101110000000110011000011
001010110000100110011000011
010100000110100110011000011
010010000101010110011000011
000011100001001110011000011
101100101000100001011000011
010001001110100001011000011
010100101010010001011000011
001001010101010001011000011
100101010000110001011000011
101001110000001001011000011
000011010001101001011000011
000100110100011001011000011
111010010000000101011000011
000111000101000101011000011
011001100000100101011000011
100100100011000011011000011
000010101010100011011000011
100000001101100011011000011
110100000100010011011000011
000001001010011011011000011
100010000000111011011000011
001010001100000111011000011
001000000011010111011000011
110000000001001111011000011
011011110000000000111000011
110100110100000000111000011
100011101000100000111000011
001110100001100000111000011
100000011101010000111000011
000001001011110000111000011
100100101010001000111000011
010101100001001000111000011
010001101100000100111000011
010010011001000100111000011
100000100011100100111000011
100110001000010100111000011
101010100000001100111000011
001001010001001100111000011
001000001100011100111000011
011110001000000010111000011
001001010100100010111000011
110010010000001010111000011
100001000011001010111000011
000010001001011010111000011
101100000010000110111000011
110100001001000001111000011
000101001000101001111000011
100000010110000101111000011
000100010001100101111000011
010100000100001101111000011
001100000000011011111000011
011011011101000000000100011
110001110101010000000100011
001010101110110000000100011
000111011001110000000100011
111101001010001000000100011
101010100011101000000100011
001110011100011000000100011
011010010001111000000100011
111100110100000100000100011
001111101001000100000100011
100100101111000100000100011
000110011110100100000100011
111010010010010100000100011
010100101100110100000100011
000011011011001100000100011
011100001001101100000100011
001111000010011100000100011
110010110100100010000100011
101000011110100010000100011
000101010111100010000100011
011101011000010010000100011
001000111101010010000100011
001011000111010010000100011
101011100000110010000100011
100100001101110010000100011
011011000010101010000100011
100001101100011010000100011
101001010010011010000100011
100001110110000110000100011
010011001001100110000100011
010101000101010110000100011
010000011110001110000100011
011000100011001110000100011
110100000100101110000100011
001010001100101110000100011
100010010100011110000100011
000000011001111110000100011
101011100110000001000100011
101001111001000001000100011
110111001000010001000100011
100100110010110001000100011
100010101001110001000100011
110100111000001001000100011
010110100110001001000100011
001100110100101001000100011
000011110010101001000100011
010010011010011001000100011
011001001001011001000100011
101100000101011001000100011
010011101010000101000100011
101100011010000101000100011
010111000100100101000100011
000110010101010101000100011
001010111000001101000100011
000101011100001101000100011
001011011010000011000100011
011001010100100011000100011
010000110011100011000100011
011110000010010011000100011
000011010101001011000100011
101000010101000111000100011
011000000000111111000100011
101101010101000000100100011
001001101101100000100100011
111000001101010000100100011
000110110011010000100100011
001011010110001000100100011
011111000001001000100100011
100101101001001000100100011
000010011101101000100100011
001010101001011000100100011
010010000111011000100100011
110010010101000100100100011
000011111000100100100100011
010001001100101100100100011
110001111000000010100100011
010111010010000010100100011
011100010100001010100100011
110100100010001010100100011
000100011011001010100100011
101000101000101010100100011
100000110001011010100100011
001110000000111010100100011
001001011100000110100100011
010100110000100110100100011
010010000110100110100100011
100110000010010110100100011
011010000001010110100100011
110000001000110110100100011
100010011010100001100100011
101000010110010001100100011
010101000011010001100100011
001101010000110001100100011
000110000110110001100100011
000001001111001001100100011
000110100001101001100100011
000010110100011001100100011
010100001100011001100100011
011100010001000101100100011
001011000101000101100100011
011010001000100101100100011
100000101100001101100100011
010011001100000011100100011
110110000001000011100100011
100001010001100011100100011
000100101010010011100100011
100000100011000111100100011
000000001010101111100100011
111001010001100000010100011
000011001111100000010100011
100010011110010000010100011
110100100001110000010100011
100011110100001000010100011
101000111010001000010100011
001110010011001000010100011
100111000001101000010100011
000100010101111000010100011
110010111000000100010100011
000010110111000100010100011
001011100100100100010100011
010011000011010100010100011
000110100010110100010100011
010101101000001100010100011
110000000011101100010100011
100000100100111100010100011
100011010011000010010100011
011000010111000010010100011
011010011000100010010100011
100100100110100010010100011
110011000100010010010100011
010000101110010010010100011
000101110000110010010100011
011100000100110010010100011
110001100001001010010100011
011000110000011010010100011
110000001101000110010100011
001010001010010110010100011
101101000000001110010100011
010110000001001110010100011
000001100010011110010100011
110010100011000001010100011
100110010100100001010100011
000101101100100001010100011
011000100101100001010100011
001011001000110001010100011
010001100010110001010100011
100100001000111001010100011
101100000001100101010100011
010010010001100101010100011
011000011000010101010100011
011001000010001101010100011
000010000110101101010100011
000001001001101101010100011
101010000000011101010100011
000000110001011101010100011
000110110001000011010100011
100000001011010011010100011
000000111100001011010100011
000001001100010111010100011
000100100000101111010100011
101010011001000000110100011
111110000000010000110100011
000011100101010000110100011
001010000011110000110100011
000001010011101000110100011
100010100010011000110100011
010000011001011000110100011
100011001100000100110100011
000100001011010100110100011
000010111010000010110100011
011000100010100010110100011
000000010110110010110100011
000101001000011010110100011
111000010000000110110100011
000000101100100110110100011
001100111000000001110100011
111000100000001001110100011
100001000100011001110100011
000100100101000101110100011
010010000100010101110100011
000011100000001101110100011
100100010010000011110100011
001000100001010011110100011
001000010000101011110100011
010110110101000000001100011
101001110100100000001100011
110000101101100000001100011
100000111011010000001100011
011001000011110000001100011
010111001100001000001100011
001100101011001000001100011
100001011001101000001100011
011011100000011000001100011
100011000011011000001100011
101010001000111000001100011
000010010110111000001100011
011110011000000100001100011
011011000110000100001100011
110001010010100100001100011
011100100001010100001100011
000001011100110100001100011
100100000011110100001100011
001000110101001100001100011
010000111000011100001100011
010000000101111100001100011
011100100110000010001100011
100101001011000010001100011
001111000100100010001100011
000111101000010010001100011
111110000000001010001100011
100100011100001010001100011
000101100101001010001100011
110010100001000110001100011
001100001100010110001100011
000010110010010110001100011
010101010000001110001100011
101000100000011110001100011
011010010011000001001100011
011110100000100001001100011
111001001000100001001100011
000100100111010001001100011
110011010000001001001100011
001101010001001001001100011
100010100101001001001100011
010001110001000101001100011
100001001101000101001100011
000100111000100101001100011
001101000010100101001100011
100000110100010101001100011
010100001010001101001100011
000010001100011101001100011
110010000110000011001100011
001100001000101011001100011
010010000001101011001100011
100101000000011011001100011
000110100100000111001100011
100101100010100000101100011
100100101100010000101100011
011000110010001000101100011
000000100011111000101100011
110000100110000100101100011
000101001110000100101100011
110101000001000100101100011
001000101010010100101100011
010110100000001100101100011
001010010000101100101100011
000100001000111100101100011
011001100001000010101100011
000010101101000010101100011
100001000110010010101100011
100011010000000110101100011
101010110000000001101100011
011000011100000001101100011
001110000001010001101100011
000110011000001001101100011
000011000000111001101100011
010000101000100011101100011
010000000010011011101100011
001010000010000111101100011
000100000001001111101100011
001111100010000000011100011
010101010011000000011100011
010010110010100000011100011
101000001011100000011100011
100110000101010000011100011
011000101000110000011100011
110000010110001000011100011
001100000111000100011100011
100010010001001100011100011
000001110000101100011100011
010010001000101100011100011
010100101001000010011100011
100000111000100010011100011
001001100100010010011100011
111000000001010010011100011
000000001100111010011100011
000100011010000110011100011
001000010110100001011100011
000000011001110001011100011
100110000010001001011100011
000100001101001001011100011
011000000100011001011100011
000010101001000101011100011
110001000000010101011100011
010011100000000011011100011
000101000110000011011100011
001001010000000111011100011
110001001010000000111100011
001010001110000000111100011
110010000001100000111100011
001001101000001000111100011
001100000010101000111100011
100100010000011000111100011
000101100000010100111100011
000110010100000010111100011
001000011000010010111100011
010001000100001010111100011
000000110001000110111100011
011101000000000001111100011
000001100011000001111100011
000010100100100001111100011
000010010010010001111100011
001000000000110101111100011
101011011010100000000010011
010101110110100000000010011
100110111010010000000010011
111110001001010000000010011
111001100001011000000010011
000011000111111000000010011
101000111110000100000010011
001011100111000100000010011
111101010000010100000010011
110100100110010100000010011
100011010011010100000010011
110001111000001100000010011
100011001101001100000010011
100010110100101100000010011
101000000111101100000010011
101001101011000010000010011
011110100100100010000010011
110100010011100010000010011
011001001101010010000010011
001011010100110010000010011
011111001000001010000010011
110010001110001010000010011
100001100101101010000010011
000110001101101010000010011
001100100011101010000010011
000010111100011010000010011
101000011001011010000010011
101011110000000110000010011
011110010010000110000010011
111001000010100110000010011
100100001110100110000010011
000101001011010110000010011
001000110001110110000010011
000010011010101110000010011
001000101010011110000010011
001101000000111110000010011
100111011001000001000010011
000011110101100001000010011
001101010011100001000010011
011100001110010001000010011
011000110101010001000010011
101010100011010001000010011
101001110000110001000010011
000011101010110001000010011
001111100010001001000010011
000001111011001001000010011
110010110000011001000010011
101101001000011001000010011
010101100101000101000010011
011010000100110101000010011
101000110001001101000010011
010011000001101101000010011
110001100110000011000010011
101101000100100011000010011
010101110000010011000010011
010010101001010011000010011
101000101100001011000010011
011100010000101011000010011
101010000001101011000010011
001000011100100111000010011
000001110010100111000010011
110100001000001111000010011
101011100100100000100010011
011000011110100000100010011
011011000011100000100010011
100001110110010000100010011
100100001111010000100010011
111110100000001000100010011
110010011001001000100010011
000101011001101000100010011
101011000010011000100010011
000101100011011000100010011
010000001101111000100010011
001111010100000100100010011
010110001110000100100010011
000100111101000100100010011
010110010001100100100010011
011000101000110100100010011
000010101001101100100010011
001010100100011100100010011
000101001100011100100010011
100000010101011100100010011
011000000011011100100010011
011100110001000010100010011
000110110010100010100010011
000011001110100010100010011
001100101100010010100010011
110000011100010010100010011
111000000001110010100010011
010001110100001010100010011
010100000111001010100010011
100000010010111010100010011
001000001111000110100010011
010011000100010110100010011
100110000000101110100010011
111101000001000001100010011
010010010110010001100010011
010000101110001001100010011
100001100010101001100010011
010000010011101001100010011
000011010001011001100010011
001001101001000101100010011
001100110000100101100010011
010110100000010101100010011
100100000010110101100010011
000010110010001101100010011
000110000101001101100010011
101100100010000011100010011
010100001100100011100010011
110010000010100011100010011
000000100101011011100010011
100000110100000111100010011
001011000000100111100010011
011000100000001111100010011
010011110011000000010010011
100101100111000000010010011
110000111010100000010010011
000111101001100000010010011
100111010100010000010010011
010011101100010000010010011
001110110001010000010010011
100001001101110000010010011
000100011011110000010010011
101011101000001000010010011
111010000011001000010010011
001010011001101000010010011
010101000011101000010010011
111000001100011000010010011
101100010101000100010010011
001001011001010100010010011
000010100101110100010010011
010011001010001100010010011
010110100000101100010010011
011010010000011100010010011
011101010100000010010010011
100010111001000010010010011
000001111100100010010010011
101100001001100010010010011
101000010110001010010010011
100001001010101010010010011
011100000010011010010010011
100000100011011010010010011
010000101000111010010010011
011010101000000110010010011
110110000100000110010010011
010000011001100110010010011
010100100001010110010010011
011001000001001110010010011
000010000111001110010010011
100100010000011110010010011
001110010100001001010010011
011000100010101001010010011
000001011100011001010010011
100010001001011001010010011
111100000010000101010010011
000011010110000101010010011
110001001001000101010010011
000100110011000101010010011
100100011000100101010010011
001011100000010101010010011
000100001110001101010010011
001000100111000011010010011
010011001000100011010010011
000110100000110011010010011
000011110000001011010010011
010000001010010111010010011
110011000110000000110010011
111100000100100000110010011
010010110000110000110010011
100010100101001000110010011
011000010101001000110010011
000110010010011000110010011
001001010000111000110010011
110010001000100100110010011
000111000010100100110010011
101000000110010100110010011
001100100001001100110010011
110000100000011100110010011
010001010010100010110010011
100000000111100010110010011
000011000011010010110010011
000100101010000110110010011
100000001001010110110010011
010001111000000001110010011
011010100100000001110010011
000100101001010001110010011
101000001000101001110010011
001010011000000101110010011
100101000100000101110010011
001110000001000011110010011
001001000100010011110010011
000000011000110011110010011
000001001000001111110010011
111110010000100000001010011
110101000101100000001010011
000001101111100000001010011
001001011110010000001010011
111000110100001000001010011
011010001100101000001010011
100110000110101000001010011
100011100100011000001010011
110100011001000100001010011
000011111001000100001010011
110001100011000100001010011
011100000011100100001010011
010000101101010100001010011
000110101000110100001010011
001100010100110100001010011
000011100010101100001010011
001011001000011100001010011
001011001001100010001010011
011000100011010010001010011
100010001011010010001010011
100010110000110010001010011
100010010101001010001010011
101001010000101010001010011
110100000001011010001010011
001101011000000110001010011
110001010100000110001010011
100111000010000110001010011
101000100101000110001010011
001110100000001110001010011
000001110000011110001010011
001010111000100001001010011
010110001001100001001010011
101100100100010001001010011
110000001010110001001010011
000100101010101001001010011
100000000101111001001010011
011000101010000101001010011
101000001001100101001010011
000010011010010101001010011
010100000000111101001010011
001001110001000011001010011
001101000010010011001010011
000000101110010011001010011
000010100100101011001010011
000010100011000111001010011
100000010001010111001010011
000111101010000000101010011
100000011011100000101010011
111001001000010000101010011
010111000001010000101010011
001001000101110000101010011
001111000000101000101010011
010000110001011000101010011
101101100000000100101010011
101010000011000100101010011
010001000010110100101010011
000100010011010010101010011
100100110000001010101010011
110000000100101010101010011
000010100010011010101010011
010000110010000110101010011
010000001000011110101010011
010100100011000001101010011
111000100000100001101010011
010011000100100001101010011
001100001000110001101010011
000001100110000101101010011
001000010101000101101010011
100000001010001101101010011
001000000110100011101010011
011101100000010000011010011
101000101001010000011010011
000000110111010000011010011
110010000100110000011010011
010010101001001000011010011
001001100101001000011010011
100000001111001000011010011
001100110000101000011010011
010011010000100100011010011
000001101010010100011010011
000110011000001100011010011
000000001001111100011010011
110100001010000010011010011
101011000000010010011010011
110000100000100110011010011
010100011100000001011010011
011011000001000001011010011
000010000011110001011010011
110001000010001001011010011
000001100000111001011010011
010000000111000101011010011
000100010010100011011010011
010110000000001011011010011
100000011000001011011010011
110001010001000000111010011
001100001011000000111010011
101001000010100000111010011
000011011000010000111010011
010000011010001000111010011
000001000110011000111010011
000110100100000100111010011
011000000000101100111010011
001000101000100010111010011
000010010001100010111010011
010000100100010010111010011
100110010000000001111010011
000001001101000001111010011
001000100010010001111010011
010000010000010101111010011
100001100000000011111010011
011100111010000000000110011
100001110011100000000110011
010010010111100000000110011
001101110100010000000110011
110100010100110000000110011
001100101001110000000110011
001101001101001000000110011
010001101010011000000110011
010110100001011000000110011
110011000000111000000110011
101110001000100100000110011
001001010101100100000110011
101001001100010100000110011
010100010011010100000110011
010010011000110100000110011
110110010000001100000110011
010000110010101100000110011
110000001001011100000110011
110101001100000010000110011
001010110110000010000110011
011101000001100010000110011
111000001010010010000110011
000001011010110010000110011
000110000011110010000110011
000101111000001010000110011
011010000100011010000110011
010111100000000110000110011
000000111011000110000110011
100101010000100110000110011
011111010000000001000110011
110001010010010001000110011
001000011011010001000110011
100111000100001001000110011
000110001011001001000110011
100000011100101001000110011
010000000110111001000110011
100010001110000101000110011
101000100100100101000110011
001010000011100101000110011
000011001001010101000110011
001000010100011101000110011
000010100000111101000110011
110010011000000011000110011
110100100000100011000110011
000001001101100011000110011
000001100011010011000110011
100000110010001011000110011
001100100001000111000110011
000100000110010111000110011
000011000010001111000110011
010010111100000000100110011
111000010011000000100110011
001101001010100000100110011
000001111001010000100110011
001010010101010000100110011
011001011000001000100110011
000010100110101000100110011
111011000000000100100110011
100001000110100100100110011
010000100101001100100110011
000101100000101100100110011
000010001010011100100110011
111000100100000010100110011
000101100110000010100110011
000110001001000110100110011
001100000100100110100110011
001001100000010110100110011
100000011000001110100110011
000000101011100001100110011
110000100001010001100110011
000000010001110101100110011
010001000000011101100110011
010000010101000011100110011
000100010000011011100110011
100100111100000000010110011
010001011110000000010110011
110001100100100000010110011
001110000110100000010110011
000010101011010000010110011
101101000000110000010110011
010011000101001000010110011
010100000101100100010110011
011000000010110100010110011
000010101100001100010110011
001000001011001100010110011
000101000001011100010110011
000100001111000010010110011
010010100010001010010110011
001001100000101010010110011
110000010000101010010110011
101000100010000110010110011
000011010000010110010110011
101001001010000001010110011
111010000000100001010110011
000111000010010001010110011
100100010001010001010110011
001000000001111001010110011
100001110000000101010110011
000000011101000101010110011
011000001100000011010110011
010100010000000111010110011
000111110000000000110110011
010101001001000000110110011
001001000111000000110110011
001100010001100000110110011
001000100100110000110110011
100110001000001000110110011
010100000000111000110110011
000000110010010100110110011
001011001000000010110110011
100001010100000010110110011
000000101001001010110110011
100000100110000001110110011
010010010000001001110110011
010000100000100101110110011
100010000000000111110110011
100101011000010000001110011
101110000010010000001110011
110000000111010000001110011
000011100001110000001110011
101001100010001000001110011
100100010011001000001110011
001010000111001000001110011
110100001000101000001110011
000101110010000100001110011
011001001001000100001110011
000000100110110100001110011
000011010100001100001110011
100000010000111100001110011
010001110000100010001110011
101000010100010010001110011
011000101000001010001110011
001000000010111010001110011
000001000111000110001110011
001011001100000001001110011
000110110000010001001110011
010000001100100101001110011
011010000000001101001110011
000001101000001101001110011
100011000000100011001110011
100000110101000000101110011
011010000000110000101110011
100001001100001000101110011
101000000001011000101110011
001000100001100100101110011
100010100000010100101110011
000000011110000010101110011
010100000010100010101110011
000001010001001010101110011
010010001010000001101110011
000110000000100101101110011
000101001000000011101110011
001000011100001000011110011
000101001010001000011110011
011100000001001000011110011
100010100000101000011110011
010001010000011000011110011
111000000100000100011110011
001010000001010100011110011
000111000001000010011110011
000100100010010010011110011
000010000100100110011110011
000000111010000001011110011
100000001100010001011110011
100000000010100101011110011
000000100001100011011110011
000000000000011111011110011
000001001000100100111110011
000100100000001001111110011
100011111001100000000001011
011101010110010000000001011
011110100011010000000001011
100101011011010000000001011
011010011010110000000001011
001011001101110000000001011
001111011010001000000001011
111110010001001000000001011
011101110000101000000001011
000001011111101000000001011
100110001001111000000001011
100111101010000100000001011
010111010011000100000001011
101101000011100100000001011
101100111000010100000001011
110010100010110100000001011
000101100101110100000001011
011001000110101100000001011
011101000001011100000001011
000010110101011100000001011
010011101100100010000001011
001001110110100010000001011
111000100011100010000001011
000101011100110010000001011
110101000001110010000001011
011100100101001010000001011
000011100110011010000001011
101001000100111010000001011
100011010010100110000001011
010100010101100110000001011
100000101101100110000001011
011000110100010110000001011
011011000010010110000001011
100100110001001110000001011
010010011000011110000001011
101101110100000001000001011
111100101010000001000001011
110000110110010001000001011
010001111001010001000001011
001011101000101001000001011
000111010100101001000001011
101000100101101001000001011
110001000011101001000001011
011000010100111001000001011
110101010000100101000001011
001110001100100101000001011
010001001101100101000001011
001001011100010101000001011
010101100010010101000001011
111000010001010101000001011
001100110010001101000001011
100000011010101101000001011
011010011100000011000001011
100110100001100011000001011
100011001010010011000001011
010110010000110011000001011
111101000000001011000001011
010110001010001011000001011
100100001100101011000001011
000000110111000111000001011
010001110000001111000001011
000101000101001111000001011
110101110001000000100001011
110010000111100000100001011
100010110100110000100001011
010000101110110000100001011
011000110001110000100001011
010010101101001000100001011
001011100011001000100001011
110011100000101000100001011
001100001011101000100001011
101100001100011000100001011
010001110010011000100001011
110000111100000100100001011
011001101010000100100001011
101001100101000100100001011
111100100000100100100001011
100101001100100100100001011
100100100011010100100001011
101001010010001100100001011
101010000100101100100001011
010010001010101100100001011
000011010001101100100001011
100110010000011100100001011
110010110010000010100001011
001100111010000010100001011
100111000011000010100001011
001011011000100010100001011
111000010100100010100001011
001001101001010010100001011
101000010011010010100001011
000110101000101010100001011
100100010110000110100001011
001101001000001110100001011
010000100110001110100001011
111110000100000001100001011
100100010101100001100001011
000011001011100001100001011
010011000101010001100001011
100010110001001001100001011
000111001000011001100001011
100010000010111001100001011
011010110000000101100001011
101000001110000101100001011
000111100001000101100001011
000010011101000101100001011
010100000011100101100001011
011000001000011101100001011
001101000001100011100001011
001000110000011011100001011
100000001001011011100001011
010100011000000111100001011
010001000000110111100001011
000000100001101111100001011
001111101100000000010001011
011100100110100000010001011
001101010101100000010001011
111001100100010000010001011
110000101110001000010001011
100001110011001000010001011
101001011000101000010001011
010001101001101000010001011
011000010011101000010001011
000010001111011000010001011
100001110100100100010001011
000110001011100100010001011
100010101100010100010001011
011001010000110100010001011
111000110000001100010001011
101110001000001100010001011
100101000100011100010001011
001100000010111100010001011
011111000001000010010001011
100011100101000010010001011
010100110011000010010001011
010101001010010010010001011
010000100101110010010001011
001001001110001010010001011
001110010000101010010001011
000110011100000110010001011
001100100001100110010001011
000100000111010110010001011
110010000010001110010001011
010101000000101110010001011
100110000110010001010001011
110000001101010001010001011
000001011010110001010001011
010000110101001001010001011
000100111000101001010001011
110011000000011001010001011
101000100010011001010001011
010011000010100101010001011
100100100010100101010001011
010110010000001101010001011
000011001100001101010001011
010000100000111101010001011
101001010010000011010001011
000100101101000011010001011
110000000010110011010001011
110000010100000111010001011
010011011010000000110001011
011001001101000000110001011
000101110010100000110001011
010000010111010000110001011
101100000001110000110001011
000010101001110000110001011
001010110100001000110001011
101000101001001000110001011
010110000100101000110001011
110101000010000100110001011
110010100001000100110001011
000011110000010100110001011
100000000111001100110001011
000110100110000010110001011
101010001000010010110001011
010001010001000110110001011
100110001000100001110001011
000110010001010001110001011
001000001100110001110001011
110000010010001001110001011
000000100110010101110001011
011000000010000111110001011
100100000001000111110001011
000010000000011111110001011
010111101001000000001001011
110011000110001000001001011
000100101101101000001001011
011001001100011000001001011
010010101010011000001001011
000001110100111000001001011
010011000001111000001001011
101110100001000100001001011
101000011101000100001001011
011011001000100100001001011
000111000110100100001001011
000111011000010100001001011
001000110011010100001001011
001010101100001100001001011
110000100101001100001001011
110001010000011100001001011
010101110100000010001001011
101110000010100010001001011
110001001010100010001001011
011010010001100010001001011
100010001100110010001001011
001001111000001010001001011
010001100011001010001001011
100000011011001010001001011
000010110010101010001001011
011100000000111010001001011
100010000111000110001001011
010000000011110110001001011
111000001000001110001001011
001100000011001110001001011
000000101001011110001001011
000101110011000001001001011
011000101100100001001001011
001100000111100001001001011
010100010101010001001001011
010101001000110001001001011
000110100100110001001001011
000100001110011001001001011
011000100001011001001001011
000011110100000101001001011
010000011011000101001001011
001010000101010101001001011
000011000011001101001001011
101011000100000011001001011
011100010010000011001001011
100000110100100011001001011
001010100010010011001001011
110010000001010011001001011
100010101000001011001001011
100100001010000111001001011
000010001001100111001001011
100001000000101111001001011
011010100110000000101001011
001001010111000000101001011
111010010000010000101001011
100101000101010000101001011
101000000110110000101001011
100110100100001000101001011
010110000011001000101001011
101001100000011000101001011
100000010001111000101001011
110000001010010100101001011
000001101000110100101001011
010001001001001100101001011
100100000010101100101001011
000111001100000010101001011
010011100000010010101001011
000001010010110010101001011
000100011000011010101001011
001011000001000110101001011
010100100001000110101001011
001000101011000001101001011
001010010100100001101001011
000000111100001001101001011
110000001000101001101001011
000000110010100101101001011
000110110000000011101001011
000101000010001011101001011
000100000100100111101001011
100111010010000000011001011
000001111101000000011001011
011100001001100000011001011
010111000100010000011001011
100001001110010000011001011
010101011000001000011001011
100010000011101000011001011
000010111010000100011001011
011010000011000100011001011
000110000101100010011001011
000010110100010010011001011
000001010110000110011001011
001001000000011110011001011
110000111000000001011001011
010000100011100001011001011
000010010110001001011001011
011010000000101001011001011
100100000001011001011001011
101100000100000101011001011
001000001010100101011001011
010010001000010101011001011
000101100000001101011001011
000001000100110011011001011
010000010000011011011001011
101000110010000000111001011
110001000100100000111001011
001100101000010000111001011
010100010000110000111001011
000011000101001000111001011
001010000010011000111001011
001110010000000100111001011
001000100100100100111001011
010010000010100010111001011
010000101000001010111001011
100000010000010110111001011
000101010100000001111001011
101010000001000001111001011
010001000010010001111001011
100001001000000101111001011
000000010011000011111001011
111001110010000000000101011
010101101110000000000101011
111010100101000000000101011
101100101100100000000101011
100111110000010000000101011
010011010100110000000101011
010100001011110000000101011
100010010111001000000101011
000111000101011000000101011
101111000100000100000101011
110001101001000100000101011
111000001010100100000101011
000011001110010100000101011
011000000111010100000101011
101100010000101100000101011
110100000010011100000101011
100010101110000010000101011
110100011001000010000101011
101001001101000010000101011
000010011011100010000101011
101000110100001010000101011
001100000110101010000101011
001001010001101010000101011
001011001000011010000101011
010000010011011010000101011
010001100000111010000101011
000101001010100110000101011
000011100001010110000101011
101011010000100001000101011
001100011001100001000101011
000100111100010001000101011
001001101010010001000101011
100000000111110001000101011
011100000011001001000101011
000101010010011001000101011
001010000110011001000101011
100001100001011001000101011
010000110100100101000101011
000001010011100101000101011
001110100000010101000101011
110010100000001101000101011
000100101001001101000101011
010101100001000011000101011
100001101000100011000101011
001101000100010011000101011
100110010000001011000101011
110000000100011011000101011
011000101000000111000101011
010010000011000111000101011
000000100010110111000101011
011100010010100000100101011
101011000001010000100101011
001100110001001000100101011
001000000101111000100101011
000110110100000100100101011
001110000011000100100101011
010000110011000100100101011
011001000001100100100101011
001010011000010100100101011
100001001000011100100101011
010000010000111100100101011
001011100100000010100101011
011000001110000010100101011
000100100011100010100101011
100100101000000110100101011
101101001000000001100101011
110011000010000001100101011
000001011100100001100101011
110000011000010001100101011
000000101000111001100101011
000010000001110011100101011
011010000000001011100101011
000001001001000111100101011
000000010100010111100101011
011000111001000000010101011
010111100000100000010101011
000010111100100000010101011
101010000100110000010101011
110100000101001000010101011
000001100110101000010101011
000001111000011000010101011
001101110000000100010101011
000101001101000100010101011
000010100001101100010101011
100000010101100010010101011
101100010000010010010101011
001000001001110010010101011
000110000010011010010101011
101010000001000110010101011
010010000000110110010101011
001010010101000001010101011
001111000000001001010101011
000010101010001001010101011
010001010000101001010101011
100001000110000101010101011
001000100011000101010101011
010100000001010101010101011
000001000011001011010101011
101100000110000000110101011
010100100010010000110101011
000101000100110000110101011
000011001000101000110101011
001100001000100100110101011
001001000100001100110101011
110000000011000010110101011
100000100100010010110101011
000010010001001010110101011
010010001001000001110101011
000000011000001101110101011
010000110000000011110101011
001011001011000000001101011
100001100111000000001101011
100111001000100000001101011
000100110110100000001101011
001100011010010000001101011
000010011101010000001101011
001101100000110000001101011
000101000011101000001101011
100100000100111000001101011
010110000001100100001101011
010010100100010100001101011
011000100000101100001101011
000100010001011100001101011
010000111010000010001101011
001010101000100010001101011
110000010000110010001101011
100000100001101010001101011
001010010100000110001101011
000001101100000110001101011
011001000101000001001101011
111000000010010001001101011
100001001010001001001101011
010110000000011001001101011
101000000001001101001101011
101000011000000011001101011
000000110001010011001101011
000000010010001111001101011
000000111001100000101101011
000111000010010000101101011
111000000100001000101101011
000101010000100100101101011
101100000000010100101101011
100000110000001100101101011
010000000101100010101101011
000000001011010010101101011
000010000110001010101101011
010010001000000110101101011
000100001010100001101101011
100010000100010001101101011
010000010001001001101101011
001001100000000101101101011
000000000111000101101101011
111011000000000000011101011
011100010100000000011101011
010000001111000000011101011
001001001100100000011101011
000010001010110000011101011
101100100000001000011101011
001000010000111000011101011
110100001000000100011101011
010001100010000100011101011
000110000100001100011101011
000010100011000010011101011
100001010000001010011101011
000011000001010001011101011
000010010000100011011101011
100000100000000111011101011
100010000010000100111101011
001100000001000010111101011
000110110111000000000011011
111000011001100000000011011
001011111000010000000011011
101110100000110000000011011
010110001100110000000011011
100101101100001000000011011
101010100110001000000011011
001110101001001000000011011
010010111000101000000011011
001100011100101000000011011
010000100111011000000011011
110001001110000100000011011
010010101011000100000011011
000011011100100100000011011
100110000011001100000011011
100000110010011100000011011
010001001000111100000011011
011001011010000010000011011
001110001110000010000011011
100110011000100010000011011
000011100011100010000011011
000100111001010010000011011
101100000101010010000011011
100101010010001010000011011
010101000100011010000011011
001001000011011010000011011
100001011001000110000011011
100000010100110110000011011
001001010100001110000011011
111011001000000001000011011
110010010011000001000011011
100111000010100001000011011
101000010110100001000011011
001110010010010001000011011
011100000001110001000011011
011010000101001001000011011
000000110001111001000011011
011100010100000101000011011
000000101110100101000011011
101001000010010101000011011
100000101001010101000011011
010000010010110101000011011
001010001010001101000011011
111000000000101101000011011
000001100100011101000011011
011001100000100011000011011
000010000111010011000011011
100100100000011011000011011
000000001010111011000011011
001010100100000111000011011
000101011110000000100011011
001110000101100000100011011
010001010101100000100011011
000111100100010000100011011
001000110010101000100011011
011100010000011000100011011
001010001000111000100011011
001100001010010100100011011
000001000111010100100011011
000000011011001100100011011
111100001000000010100011011
010110010100000010100011011
100011000000110010100011011
110000100001001010100011011
000010110001000110100011011
000010001100001110100011011
101000000000011110100011011
010010100001100001100011011
100101010000010001100011011
000000111010010001100011011
000011000110001001100011011
010101000000101001100011011
110000100010000101100011011
100001000001001101100011011
101010010000000011100011011
000001101100000011100011011
100000001000100111100011011
101100011010000000010011011
100110001101000000010011011
011010010100100000010011011
110011000001100000010011011
011000101010010000010011011
000100110100110000010011011
001100000111001000010011011
000011100001011000010011011
110000010001011000010011011
010000110110000100010011011
100011010000001100010011011
001101000010100010010011011
100001110000010010010011011
001000110001001010010011011
100010000100011010010011011
000101101010000001010011011
010101010001000001010011011
000001000111100001010011011
011000011000001001010011011
001100001001000101010011011
010000000110001011010011011
000110000010000111010011011
000001100001000111010011011
000000010000101111010011011
010100100101000000110011011
001010010011000000110011011
000000000011111000110011011
000011001001000100110011011
000000111000100100110011011
010000000100110100110011011
000001100010001100110011011
101001000001000010110011011
100100000010010010110011011
000111000000001010110011011
000000100100101010110011011
100000011001000001110011011
010000001010100001110011011
111000000000010001110011011
000100000100011001110011011
101011010001000000001011011
001000001011110000001011011
000111110000001000001011011
010000011101001000001011011
010001010010101000001011011
101100000001101000001011011
000010010011011000001011011
111000010010000100001011011
010110000010010100001011011
100000101000101100001011011
001000000110011100001011011
111010100000000010001011011
010111000000100010001011011
000001001100101010001011011
001001100010000110001011011
001010000000110110001011011
010010000001001110001011011
100001011100000001001011011
100000100011001001001011011
001111000000000101001011011
110000000100010101001011011
010000100101000011001011011
010000011000100011001011011
000100010100001011001011011
011000111000000000101011011
100100101001000000101011011
000010001111000000101011011
100001110000100000101011011
001010100001010000101011011
010010000100011000101011011
000100100000111000101011011
100010011000000100101011011
001001001100000100101011011
110000000001100100101011011
010001000110000010101011011
001100010000100010101011011
011000000010001001101011011
010100000000010011101011011
000001010000000111101011011
000011100110000000011011011
100000011000110000011011011
010100100010001000011011011
000000101100011000011011011
000101000011000100011011011
001000010001100100011011011
010001000100001100011011011
100100010001000010011011011
011100000000000110011011011
000010001100100001011011011
100010100000010001011011011
101000000000100011011011011
010000001001010000111011011
100000010100001000111011011
010011001010100000000111011
011000011100010000000111011
000001101100110000000111011
010100110100001000000111011
100011100000100100000111011
100010000101010100000111011
010000100001110100000111011
010010000110001100000111011
101011000010000010000111011
110000010110000010000111011
011010001001000010000111011
001000100101100010000111011
011100100000010010000111011
000010010100101010000111011
000000001101011010000111011
010001000100100110000111011
100000000011100110000111011
000100100010001110000111011
100010110100000001000111011
000101110000100001000111011
010010100010010001000111011
100100001010010001000111011
010000001001101001000111011
000100000100101101000111011
000000000011011101000111011
001110000000100011000111011
000010100001001011000111011
101000110000010000100111011
110001000100010000100111011
010100001010001000100111011
100010000001101000100111011
000000010110011000100111011
000011010010000100100111011
001000100110000100100111011
100100010001000100100111011
000101000001010010100111011
000001000010101010100111011
010000000010010110100111011
001001010001000001100111011
000100001101000001100111011
011000000100100001100111011
000010101000000101100111011
001000001000010011100111011
010110000011000000010111011
011001000001010000010111011
000010010001110000010111011
001001010010001000010111011
100001001001001000010111011
100100000010101000010111011
100100100000010100010111011
000000110010100010010111011
001000000100010110010111011
010000001000001110010111011
000011011000000001010111011
000100010110000001010111011
001000101000100001010111011
000000100101010001010111011
101000000100001001010111011
000001000000110101010111011
000001100001100000110111011
000010001100010000110111011
011101000010000000001111011
100001000010110000001111011
110000100000011000001111011
000100100101000100001111011
000000011010100100001111011
001001010000010100001111011
001100001000001100001111011
000110010010000010001111011
000011000100010010001111011
100000001000010110001111011
100010001001000001001111011
000000010101100001001111011
001000110000001001001111011
000010000010101001001111011
001000000011000011001111011
010001000000001011001111011
010000010100000100101111011
100000100010000010101111011
001010000000001010011111011
010100000000100001011111011
101101110001100000000000111
110110011100010000000000111
011011000110110000000000111
011011101010001000000000111
110110000101101000000000111
101101000011011000000000111
011101011100000100000000111
101011001001100100000000111
010011010101100100000000111
011110110000010100000000111
110001110010010100000000111
100101110100001100000000111
001100001110101100000000111
110010001010011100000000111
101110101010000010000000111
010110011010100010000000111
110101100100010010000000111
001101001110010010000000111
100010100011110010000000111
101011011000001010000000111
011100011001001010000000111
011001100001101010000000111
000110101101000110000000111
001010010011010110000000111
100100010001110110000000111
000001001101110110000000111
001010110100001110000000111
110000101000101110000000111
100000010110101110000000111
010001000011011110000000111
110011110001000001000000111
110101101000100001000000111
101010101100100001000000111
001011101001010001000000111
101100010100110001000000111
011110010010001001000000111
100110100011001001000000111
010001010101011001000000111
000101011011000101000000111
010100100110100101000000111
010100101001010101000000111
100010000110110101000000111
001001100010101101000000111
000010010011101101000000111
101000011000011101000000111
001000100101011101000000111
000011110110000011000000111
100001011010100011000000111
011000110000110011000000111
010000001011110011000000111
100001001101001011000000111
001100000101101011000000111
010010001100011011000000111
000100100110011011000000111
101010110110000000100000111
011001110010100000100000111
001010111001100000100000111
110100100011100000100000111
011100101010010000100000111
100011010011001000100000111
100110110000101000100000111
010011001001101000100000111
001010100010111000100000111
101101001010000100100000111
011101100001000100100000111
001100010111000100100000111
010110101000100100100000111
100111100000010100100000111
000011011001010100100000111
100000101101010100100000111
001100011000110100100000111
010000110100110100100000111
001010000101110100100000111
111100010010000010100000111
010001011110000010100000111
001101101000100010100000111
110000011001100010100000111
101001010100010010100000111
000011101100010010100000111
110011000010010010100000111
110101000001001010100000111
010010110001001010100000111
000101010010011010100000111
000000011100111010100000111
100010011100000110100000111
001011100010000110100000111
000110001010001110100000111
100000100010011110100000111
101001000011100001100000111
100110001001010001100000111
011000011001010001100000111
110000000111010001100000111
110010010000110001100000111
101110010000000101100000111
110001001000010101100000111
011010000001100011100000111
000100010011100011100000111
100100100000100111100000111
000011000001001111100000111
110001011011000000010000111
010101001101100000010000111
100001111100010000010000111
101100011001010000010000111
011010010101010000010000111
010011011000110000010000111
001101100100110000010000111
101010110001001000010000111
100001010001111000010000111
110100000101010100010000111
010011100100001100010000111
101000101100001100010000111
011000000111001100010000111
011001001000011100010000111
101110010100000010010000111
110110100001000010010000111
100010001111000010010000111
001011110000010010010000111
010111010000001010010000111
000101101100001010010000111
010000110110001010010000111
100010101000011010010000111
001000011010011010010000111
100001000110011010010000111
110011001000000110010000111
011100100000001110010000111
111010001001000001010000111
001100101011000001010000111
011110000100100001010000111
001001011100100001010000111
100110110000010001010000111
011000101100010001010000111
000101110010001001010000111
110100001010001001010000111
011101000001001001010000111
000110001001101001010000111
000000101010111001010000111
101001000100010101010000111
000010001101010101010000111
010001101010000011010000111
100101010001000011010000111
000011100001100011010000111
010000010001101011010000111
000101000100100111010000111
010010010000010111010000111
000011110100100000110000111
010110100100010000110000111
101001100010001000110000111
100101000100101000110000111
001110001100000100110000111
001100100010100100110000111
010001001010100100110000111
110110000000001100110000111
000001100001011100110000111
001000001101100010110000111
001000100110010010110000111
101100001000001010110000111
000100100001101010110000111
000000000011110110110000111
010000000100011110110000111
101000011010000001110000111
000010101110000001110000111
001001110001000001110000111
010100110000100001110000111
000001000101110001110000111
000100010101001001110000111
001010000100011001110000111
001100000001010101110000111
011000010000001101110000111
010100000010010011110000111
100000100100001011110000111
000000001011001011110000111
011100101101000000001000111
110001011100100000001000111
001110100110010000001000111
110010101100001000001000111
010100111010001000001000111
101001001110001000001000111
001101101000011000001000111
100110010010011000001000111
010100001100111000001000111
111001100100000100001000111
100010110101000100001000111
101110000100100100001000111
011010100001100100001000111
000110011001100100001000111
101011000010010100001000111
100100101010010100001000111
000011100100110100001000111
010011011000001100001000111
101000110010001100001000111
000000110001111100001000111
001101010010100010001000111
110000110010100010001000111
101000000111100010001000111
011010000110001010001000111
101100100000101010001000111
110100000010001110001000111
000001100110001110001000111
011011010100000001001000111
110011001010000001001000111
010001100111000001001000111
001111001000100001001000111
000110110010100001001000111
001000011011100001001000111
100101011000001001001000111
010001110000101001001000111
100000101001101001001000111
010100000011101001001000111
010110001100000101001000111
001100110001000101001000111
000101010100010101001000111
001000001100110101001000111
011101100000000011001000111
101010010000100011001000111
000110000010010111001000111
001001001000001111001000111
100101001001100000101000111
011010001100010000101000111
000110101001001000101000111
001011000001011000101000111
010000001101100100101000111
011001010000010100101000111
010000010011001100101000111
000001001010011100101000111
011000110100000010101000111
010010101010000010101000111
000100011101000010101000111
000001100011010010101000111
010100000001110010101000111
100001101000001010101000111
000010000011101010101000111
100001000100100110101000111
000000010110010110101000111
001000001001010110101000111
010101010001000001101000111
101101000000010001101000111
000010001010110001101000111
100010010100001001101000111
010001001100001001101000111
100000000001110101101000111
000000000110101101101000111
010001000010100011101000111
110000100000010011101000111
110100010001100000011000111
000101011010010000011000111
010110000010110000011000111
001011010010001000011000111
100100011100000100011000111
110000101001000100011000111
000001110011000100011000111
000010001110100100011000111
001010011000010100011000111
100001000010101100011000111
000100000110011100011000111
100011100010000010011000111
011011000000100010011000111
001100100001010010011000111
100010010001010010011000111
000100010100101010011000111
101000001000100110011000111
100010000100001110011000111
110010100000100001011000111
100000100110010001011000111
000010010100110001011000111
100000010011001001011000111
010000010010100101011000111
000000100101100101011000111
001010000001001101011000111
001000000010101011011000111
000000000101011011011000111
100110000110000000111000111
001101000101000000111000111
010011000011000000111000111
011000000110100000111000111
101000000011010000111000111
110000001000110000111000111
110000000101001000111000111
101000010000101000111000111
011000100000011000111000111
000000101000101100111000111
000000110000110010111000111
000001011000000110111000111
000110000001000110111000111
000000011000011001111000111
000010110000000101111000111
000101000010000101111000111
000100101000000011111000111
000011000100000011111000111
010010111011000000000100111
101110100001010000000100111
100011010010110000000100111
001111010000101000000100111
010010001110101000000100111
001001001011101000000100111
100010011001011000000100111
011001101000100100000100111
100000111100100100000100111
001000100111100100000100111
111001000001010100000100111
000001101011010100000100111
100011000100101100000100111
000010100110011100000100111
010001101101000010000100111
001010010101100010000100111
000001100110110010000100111
110010000011001010000100111
001000110010101010000100111
001100001011000110000100111
001110100000100110000100111
100000001110010110000100111
100000100101001110000100111
001001000100011110000100111
100011011100000001000100111
011001001110000001000100111
010011000011100001000100111
000111100100010001000100111
001100001010110001000100111
000000110101110001000100111
101000010001101001000100111
000001001100111001000100111
110000000101100101000100111
000101000001110101000100111
101100100000001101000100111
010010001001001101000100111
100001000010011101000100111
111100001000000011000100111
001010100011000011000100111
000100101001100011000100111
101000100100010011000100111
000101001010001011000100111
100010001000101011000100111
001010010000011011000100111
100010000001010111000100111
101000101011000000100100111
101001011000100000100100111
011010100100100000100100111
010101010100100000100100111
100000010111100000100100111
110010101000010000100100111
000101001101010000100100111
100001100001110000100100111
111010010000001000100100111
110001100100001000100100111
010000111000101000100100111
101010000010100100100100111
010100000010101100100100111
100100000001011100100100111
100100110100000010100100111
001110000110000010100100111
000011000000110110100100111
001000000001101110100100111
100111000000100001100100111
100100000110001001100100111
010000000001111001100100111
000100001100100101100100111
000010011001000011100100111
100000000010110011100100111
110000000000001111100100111
101101001100000000010100111
010111001010000000010100111
011011100001000000010100111
111100000011000000010100111
000001111001100000010100111
000000101101011000010100111
000101000010111000010100111
100101100010000100010100111
010100110001000100010100111
100110001001000100010100111
001000010001110100010100111
110001010000001100010100111
000011001001010010010100111
000100010011010010010100111
000001000101101010010100111
000001010010100110010100111
000010011000001110010100111
100001100101000001010100111
000100000111100001010100111
000001010110010001010100111
011000001000101001010100111
000010000011011001010100111
001000110100000101010100111
101011000000000011010100111
010001000001000111010100111
110000110010000000110100111
000100101000110000110100111
100000001010101000110100111
001001001001000100110100111
000110010000010100110100111
000010000101001100110100111
001000000010011100110100111
010100000101000010110100111
100010010000100010110100111
010001010000010010110100111
000011000010001010110100111
011010000010000001110100111
101000000100100001110100111
000000010011000101110100111
100000100000010101110100111
000001001000100011110100111
001110000011100000001100111
010101100010010000001100111
000011101000101000001100111
011000001010011000001100111
001011110000000100001100111
110010000000110100001100111
001100111000000010001100111
000000110111000010001100111
100001110000010010001100111
010000100001011010001100111
010000100100100110001100111
100110101000000001001100111
111000100001000001001100111
110100010000010001001100111
001001011000010001001100111
010010000101010001001100111
001000101100001001001100111
000100100000111001001100111
101000000110000101001100111
100001100000100101001100111
000000100011001101001100111
000111010000000011001100111
000000001110100011001100111
010000010100001011001100111
000000010001100111001100111
100010001100100000101100111
010000010010110000101100111
000101110000001000101100111
001000011001001000101100111
000100000101101000101100111
011100000100000100101100111
100100010010000100101100111
000001100101000100101100111
001000000100110010101100111
101000000010001010101100111
000000001100001110101100111
001100100010000001101100111
100010000011000001101100111
000000101001010001101100111
010011000000000101101100111
000010100000001011101100111
101000010101000000011100111
010000011100010000011100111
100001000100110000011100111
010100100100001000011100111
010001001001001000011100111
001000100001101000011100111
000011000001100100011100111
110101000000000010011100111
001001000011000010011100111
000110001000100010011100111
000010000110010010011100111
000000101010001010011100111
001010100000010001011100111
000000001010010101011100111
000100010000001101011100111
010000000000110011011100111
100100100001000000111100111
010001100000100000111100111
000000010100100100111100111
010000000001010100111100111
100001010000000001111100111
000100000100010001111100111
001001111101000000000010111
100111001000110000000010111
100100100101110000000010111
001001100011110000000010111
110011010100001000000010111
010001101100101000000010111
010101001001011000000010111
010101101010000100000010111
101100100011000100000010111
001101000101010100000010111
110000001100110100000010111
000111010010001100000010111
000000011110011100000010111
100010100001011100000010111
000100100010111100000010111
101100110000010010000010111
010000111010010010000010111
100000010111010010000010111
010101000010110010000010111
111100000100001010000010111
000100110101001010000010111
000001010011101010000010111
110010010000100110000010111
001001100100100110000010111
011000000110010110000010111
010100000001101110000010111
000110000100011110000010111
001100110110000001000010111
011001000101100001000010111
100001001110010001000010111
100000011001110001000010111
000100010011011001000010111
111010100000000101000010111
100001010101000101000010111
000110100001100101000010111
000010110100010101000010111
010001100000110101000010111
110000010010001101000010111
100001001000101101000010111
100010100101000011000010111
010000010110100011000010111
100011010000010011000010111
010000100011001011000010111
100100000010101011000010111
010001000100001111000010111
100011000101010000100010111
000101110000110000100010111
001110010001001000100010111
101000100001101000100010111
010011110000000100100010111
111000010100000100100010111
100000110010100100100010111
011010001000001100100010111
100100101000001100100010111
001001000110001100100010111
000010010000111100100010111
100101011000000010100010111
011001000000011010100010111
110000000011000110100010111
000000010101100110100010111
010100010000010110100010111
100010111000000001100010111
000000011111000001100010111
010100011000001001100010111
001000010100101001100010111
000111001000000101100010111
001000001010100101100010111
000000100011010101100010111
001000010010010011100010111
000000001100010111100010111
110000110101000000010010111
111001001000100000010010111
011100010010100000010010111
110100101000010000010010111
101001010010010000010010111
001110001010010000010010111
010000001111010000010010111
001000111000110000010010111
011001110000001000010010111
000110100110001000010010111
010100010100011000010010111
010010000011100100010010111
010111000000010100010010111
001000000100111100010010111
110001000001010010010010111
001010000001110010010010111
010010000100101010010010111
000010100010010110010010111
010010011010000001010010111
100011000011000001010010111
000001101100000101010010111
010000000001011101010010111
100000000100110011010010111
000101000000011011010010111
011000000000100111010010111
000110011000100000110010111
100000101100100000110010111
010001100010010000110010111
000010000110110000110010111
001000001001011000110010111
100010010001000100110010111
010001000101000100110010111
000000110100001100110010111
101010000010000010110010111
000100010110000010110010111
010010001001000010110010111
001101000000000110110010111
110000000001100001110010111
100000000010011001110010111
000001010000100101110010111
000000100010100011110010111
101101010100000000001010111
110110100010000000001010111
001111100001000000001010111
111010000101000000001010111
000100111100010000001010111
000000110110101000001010111
000110000001111000001010111
010100010110000100001010111
000010000111010100001010111
101000100000110100001010111
000100001011001100001010111
000001000101101100001010111
010011100100000010001010111
001010011100000010001010111
010110010001000010001010111
011100001000100010001010111
100000001100011010001010111
100000011010000110001010111
000100000110110001001010111
000101100100001001001010111
000010001101001001001010111
110101000000000101001010111
000001101000100011001010111
000100001001010011001010111
001100000100000111001010111
110000001110000000101010111
001100100100100000101010111
001010010010100000101010111
100000010100110000101010111
001000101010001000101010111
010100000010011000101010111
100001010000001100101010111
000101000100010010101010111
000010001000100110101010111
000000100001001110101010111
011110000000000001101010111
100100000101000001101010111
000000110001100001101010111
000011100000010001101010111
000001000011001001101010111
001000000000011101101010111
011000011001000000011010111
010000100001110000011010111
000010110000011000011010111
101001000001000100011010111
110000000010010100011010111
100100100100000010011010111
000001000110100010011010111
000011001000001010011010111
100000000001101010011010111
000000001101000110011010111
010000010000001110011010111
001010000110000001011010111
000101000001100001011010111
010001001000010001011010111
001100001000001001011010111
000100100000010101011010111
010010010100000000111010111
001100010000010000111010111
010100001000000100111010111
000010000010001100111010111
000000001010010010111010111
001000000100001010111010111
110101110000000000000110111
110011001001000000000110111
101010110000100000000110111
100100101010100000000110111
011010000011010000000110111
001000010110110000000110111
101010001100001000000110111
100001011010001000000110111
001011001010000100000110111
001000011000101100000110111
011001100010000010000110111
101001010001000010000110111
100010000110100010000110111
001010101000010010000110111
100110100000001010000110111
010100010010001010000110111
001100000001011010000110111
010010000101000110000110111
010000001010100110000110111
000001001001001110000110111
001101101000000001000110111
010100010001100001000110111
010011100000001001000110111
000010010110001001000110111
001000100010011001000110111
000100001000011101000110111
000110001100000011000110111
110110000100000000100110111
000011010001100000100110111
101100001000010000100110111
010001001000110000100110111
000000110011001000100110111
000100100100011000100110111
000110100010000100100110111
010000011001000100100110111
000001010100010100100110111
010100101000000010100110111
100100000001100010100110111
001010010000000110100110111
000001100100100001100110111
101001000000001001100110111
010000000110000101100110111
010010000000010011100110111
001011010100000000010110111
001100100101000000010110111
000011100010100000010110111
101100010000001000010110111
000100001100101000010110111
010010001000011000010110111
000101011000000100010110111
100000010110000100010110111
100000100001100100010110111
010000100100010100010110111
100000011000010010010110111
000100000000110110010110111
010000101001000001010110111
011100000000010001010110111
000001010001001001010110111
110000000010000011010110111
000010100100000010110110111
000100001010000001110110111
010011010010000000001110111
001100001110000000001110111
000110010100100000001110111
011000110000010000001110111
011001000100001000001110111
000000010101011000001110111
010010101000000100001110111
001000010011000100001110111
100100000100010100001110111
100000101001000010001110111
000101000000101010001110111
010001000000010110001110111
101100000000100001001110111
010000100010100001001110111
100001000001010001001110111
100010010000000101001110111
001001000010010000101110111
010010000001001000101110111
100000001000001100011110111
001000010000100010011110111
100100111110000000000001111
011101001010100000000001111
001100110010110000000001111
001110100100101000000001111
010111100000011000000001111
010010010110011000000001111
100100010101011000000001111
100010011011000100000001111
101100000110010100000001111
010100100011001100000001111
000010001101101100000001111
010000101100011100000001111
001110110001000010000001111
110010010101000010000001111
000111001001100010000001111
100110000110001010000001111
010001010100101010000001111
000000101011101010000001111
011000100010011010000001111
000010010001111010000001111
111001010000000110000001111
010100001110000110000001111
011000001001100110000001111
000011010100010110000001111
010100100000110110000001111
000001011010001110000001111
001100010000011110000001111
111010000010100001000001111
000010011110100001000001111
000100001101110001000001111
110010011000001001000001111
001000111001001001000001111
010000001111001001000001111
001110000001011001000001111
010001010110000101000001111
001000010101100101000001111
001000001011010101000001111
010010000001110101000001111
010101001000001101000001111
011001001000010011000001111
100100010010010011000001111
001010000100110011000001111
101000000011001011000001111
000011000010101011000001111
001100000010100111000001111
100111010100000000100001111
110110001010000000100001111
111001000110000000100001111
011011010001000000100001111
000000011011110000100001111
000010111010001000100001111
000011000100111000100001111
000110010010100100100001111
000001100110100100100001111
000010000011011100100001111
001010001011000010100001111
000010100101100010100001111
000100000110110010100001111
000001000111001010100001111
110000010000011010100001111
011110000000000110100001111
001011001100000001100001111
001101010010000001100001111
100001101010000001100001111
101010100000010001100001111
010000100010101001100001111
000100110000010101100001111
000010100100001101100001111
010000101001000011100001111
100010000010000111100001111
100011001100100000010001111
110000010100110000010001111
010101000110001000010001111
000110011000011000010001111
010001111000000100010001111
000000101111000100010001111
001010101000100100010001111
100000001010110100010001111
001101011000000010010001111
111000001010000010010001111
101001100000100010010001111
010010110000100010010001111
100100000011100010010001111
010000011001010010010001111
000001001000111010010001111
000111100000000110010001111
100000100001010110010001111
000000010101001110010001111
010110101000000001010001111
101100000000101001010001111
100000001001001101010001111
011000000101000011010001111
000000001110010011010001111
001010001000001011010001111
000000100010001111010001111
011000100011000000110001111
100000110001100000110001111
100010010010010000110001111
100001001001010000110001111
001010000001101000110001111
010000001010011000110001111
101011000000000100110001111
010010000110000100110001111
000100000101100100110001111
000000011100010100110001111
000101010000001100110001111
010100001000100010110001111
100000000000101110110001111
000110000010001001110001111
000000010100100011110001111
000001100000010011110001111
011000011110000000001001111
101100011000100000001001111
000011010011100000001001111
111100100000010000001001111
101010001001010000001001111
011010110000001000001001111
100011100001001000001001111
110100001001001000001001111
001000100111001000001001111
001010001010101000001001111
100000111000011000001001111
001001101001000100001001111
010101000101000100001001111
001001000101010010001001111
001111000000001010001001111
100000000010111010001001111
000100110010000110001001111
001000000100101110001001111
001001000010110001001001111
011100000100001001001001111
100001000100011001001001111
000110000000101101001001111
010000000010011101001001111
000001010001001011001001111
101000000000010111001001111
101000101100000000101001111
000001011000101000101001111
001000010100011000101001111
100001000011000100101001111
100010100000100100101001111
000110000100010100101001111
001100100000001100101001111
110100000100000010101001111
011000000001001010101001111
000010010000001110101001111
010010010010000001101001111
000101100000100001101001111
000100000011010001101001111
010000000100110001101001111
000000100110000011101001111
001000001000100011101001111
000011101000010000011001111
010000110010010000011001111
001100010001001000011001111
100000100100101000011001111
000001000011011000011001111
011000000100010100011001111
010000000001101100011001111
010001001100000010011001111
001100000110000010011001111
000000011010100010011001111
000100001000010110011001111
001001100100000001011001111
110001000001000001011001111
000010001011000001011001111
000000010001010101011001111
100110000000000011011001111
001001001010000000111001111
100010001000001000111001111
001010100000000010111001111
000001000001100010111001111
100000000010100001111001111
000000100001001001111001111
101011101000000000000101111
101110010010000000000101111
110100000110100000000101111
001010110100010000000101111
011100010001010000000101111
011100101000001000000101111
001001011100001000000101111
010000100101101000000101111
110010001100000100000101111
011010100010000100000101111
010100011000100100000101111
001101001000010100000101111
100001100100010100000101111
010001000010110100000101111
001100000101001100000101111
010011011000000010000101111
100110001000010010000101111
000100100101010010000101111
010000001100110010000101111
100001100010001010000101111
000101010001000110000101111
010110010100000001000101111
010000110000011001000101111
100100000011000101000101111
000010010010010101000101111
100000010100001101000101111
000001010000110011000101111
010110100001000000100101111
010001001011000000100101111
011001100000010000100101111
100100010000110000100101111
000110001100001000100101111
000001010001011000100101111
001000110000100100100101111
100000011010000010100101111
110001000000100010100101111
000010100010010010100101111
101000000100000110100101111
000011110000000001100101111
001000100101000001100101111
100000001001100001100101111
001000001010001001100101111
000001000000101101100101111
100110100100000000010101111
010001010101000000010101111
110000101000100000010101111
110010000001010000010101111
000000100011110000010101111
000101100001001000010101111
001000011010000100010101111
000011000000011100010101111
001010000010100010010101111
011001000000001010010101111
100000001100001010010101111
100100011000000001010101111
010000100110000001010101111
001001000001100001010101111
100010000000100101010101111
001100100000000011010101111
010000100000001100110101111
001000010000010001110101111
101101000001000000001101111
011001010000100000001101111
000000101110010000001101111
000001001001110000001101111
000110100010001000001101111
100010010000101000001101111
100001011000000100001101111
001001000010001100001101111
011010000000010010001101111
000010001001001010001101111
100100000000100110001101111
000101001100000001001101111
100000110010000001001101111
000010100001100001001101111
010100100000000101001101111
100000000101000011001101111
000100001001000100101101111
000001010100000010101101111
010010000100100000011101111
100100000010010000011101111
011110011000000000000011111
011101100100000000000011111
110001100010100000000011111
010100101001100000000011111
110001011000010000000011111
010010110001010000000011111
101001000101001000000011111
100000001011011000000011111
100110110000000100000011111
001101010000100100000011111
000001001011100100000011111
001010001100010100000011111
100000010001101100000011111
100101100001000010000011111
100000101000110010000011111
000010100000101110000011111
110100001100000001000011111
101100010001000001000011111
010011010000100001000011111
001010001001100001000011111
010001000011010001000011111
100001110000001001000011111
100010000100101001000011111
000011100010000101000011111
001001000110000011000011111
000100100100100011000011111
001000100001010011000011111
001101001001000000100011111
100010100011000000100011111
101100000010100000100011111
000011001010010000100011111
101000011000001000100011111
000000001110101000100011111
110010000000010100100011111
001000010001010100100011111
010100000100001100100011111
001001110000000010100011111
100000001101000010100011111
010010000010001010100011111
010001001000000110100011111
010000110100000001100011111
000110000000110001100011111
001100000000001011100011111
011011000010000000010011111
000000011101100000010011111
000101001100010000010011111
110010100000001000010011111
000010010010101000010011111
001100100000011000010011111
110100000000100100010011111
000100010010010100010011111
001000101100000010010011111
000011010001000010010011111
000100001010001010010011111
001000000011000110010011111
001010110000000001010011111
010010000100010001010011111
001001000000001101010011111
100001001000000011010011111
001001000100100000110011111
100100000001001000110011111
100101001010000000001011111
100010010110000000001011111
110010001000100000001011111
000101010001010000001011111
000010100010110000001011111
001001100000101000001011111
001000110100000100001011111
000100001100100100001011111
101010000000001100001011111
000110101000000010001011111
010000001011000010001011111
010000010100010010001011111
001000010010001010001011111
010000101000001001001011111
011000000001000101001011111
000010000000011011001011111
010000100000100010101011111
100000001000010001101011111
000010100001000100011011111
000001010010000001011011111
000001110110000000000111111
000010101101000000000111111
000100011011000000000111111
000101000101100000000111111
000110000110010000000111111
001011000000110000000111111
000011000011001000000111111
010110000000101000000111111
100101000000011000000111111
011000000000011100000111111
101000000000101010000111111
110000100000000110000111111
000000011100000110000111111
110000000000110001000111111
101000001000000101000111111
000000110001000101000111111
011000010000000011000111111
000000101010000011000111111
001100010100000000100111111
001010100000001000100111111
000010000100100100100111111
100000000010001100100111111
100100100000000001100111111
000000010010100001100111111
100010001010000000010111111
100001010000100000010111111
010010010000000100010111111
000000001001010100010111111
010000000001100010010111111
000001000010010010010111111
010001100001000000001111111
010100001000010000001111111
001001001000000010001111111
000000100100001010001111111
001000000100010001001111111
000100000001001001001111111


==> anc/codes/A27-6-12-24453.orbit-reps.txt <==
4095 234
875406 351
2472277 351
834262 351
113885 351
114099 351
866021 702
2432915 702
842343 2106
837500 2106
863732 2106
351730 2106
844509 2106
382649 2106
316405 2106
310899 2106
292787 2106
812007 2106


==> anc/codes/A27-6-12-24453.txt <==
111111111111000000000000000
111111111000111000000000000
101110110011110110000000000
110011011011110110000000000
110110101101101110000000000
101101011101101110000000000
110101110110011110000000000
011110011110011110000000000
110101110101110101000000000
101011101101110101000000000
101110110110101101000000000
011101101110101101000000000
011011110011011101000000000
101101011011011101000000000
011011110110110011000000000
110110101110110011000000000
101011101011101011000000000
011110011011101011000000000
011101101101011011000000000
110011011101011011000000000
111111111000000111000000000
111000000111111111000000000
000111000111111111000000000
000000111111111111000000000
110011011110111000100000000
110011100111110100100000000
101011111100101100100000000
001101111101011100100000000
010011111011101010100000000
101101001111011010100000000
111001011110010110100000000
100111010110101110100000000
110100011010111110100000000
100010110101111110100000000
111110011110100001100000000
111011101110001001100000000
011110110111001001100000000
110101111100101001100000000
101110101100111001100000000
110011011111000101100000000
100010111110110101100000000
110111001001110101100000000
011111011100001101100000000
110111110010001101100000000
111010010011101101100000000
101010100111011101100000000
111100101101100011100000000
101010010111110011100000000
011111100010011011100000000
111110000101011011100000000
000111110101011011100000000
101000111101011011100000000
100100110110111011100000000
011001110001111011100000000
001011011011100111100000000
010110101101010111100000000
101101110100001111100000000
110011011000101111100000000
001110010101101111100000000
100110010011011111100000000
011101101011111000010000000
111101110011100100010000000
101011011111100100010000000
111011101011010100010000000
011110111010110100010000000
110011110010111100010000000
110101111010110010010000000
100110111110101010010000000
011101010111011010010000000
011101101111000110010000000
101111101010100110010000000
011111011001100110010000000
111001001101110110010000000
110001010111101110010000000
011111100100011110010000000
010001111011011110010000000
001101111101110001010000000
110110100111101001010000000
111010110110010101010000000
111011000110101101010000000
000111011110101101010000000
110000111110101101010000000
101111010001101101010000000
110001001111011101010000000
101100011100111101010000000
010010011011111101010000000
010111001011110011010000000
111100101011001011010000000
010001011110111011010000000
011010101001111011010000000
110110011010100111010000000
100101101101010111010000000
011101101000110111010000000
100011001110110111010000000
001011110110001111010000000
010011001101101111010000000
110111010111010000110000000
111110100110110000110000000
111001111100011000110000000
011010110101110100110000000
001111101110001100110000000
010111011011001100110000000
100111101001101100110000000
111001100101101100110000000
000100111111101100110000000
101110110100011100110000000
010110100111011100110000000
110100010101111100110000000
011010111110100010110000000
001011111011010010110000000
101001110110110010110000000
110111100001110010110000000
100101111011001010110000000
010101110110101010110000000
011100011101101010110000000
001110100111101010110000000
010111001110011010110000000
111010011000111010110000000
100011101100111010110000000
010011010101111010110000000
000110011011111010110000000
110001111100100110110000000
111010101100010110110000000
111100011001010110110000000
110000110111010110110000000
001110011100110110110000000
011001010011110110110000000
100101001011110110110000000
010010101011110110110000000
001011011101001110110000000
101011100011001110110000000
101100111000101110110000000
010110110001101110110000000
100110101010011110110000000
111111001101000001110000000
101110110101100001110000000
011010011111010001110000000
111011001010110001110000000
011111010001110001110000000
110100110011110001110000000
001101011111001001110000000
111101100010101001110000000
110011100011011001110000000
011011100100111001110000000
010110010110111001110000000
010000101111111001110000000
001111110011000101110000000
011100111100100101110000000
111101010010010101110000000
101001101110010101110000000
010001111101010101110000000
101110001011010101110000000
100001110111001101110000000
011110001001101101110000000
010100111010011101110000000
001011101001011101110000000
001111000010111101110000000
101100100001111101110000000
001111001110100011110000000
101101010011100011110000000
100011100111100011110000000
110101100110010011110000000
100001011111010011110000000
110100011100110011110000000
010111111000001011110000000
101110110010001011110000000
111001001001101011110000000
101100001010111011110000000
100011111001000111110000000
111000100110100111110000000
001001110101100111110000000
001100110110010111110000000
101011000001110111110000000
110100101100001111110000000
110101010001001111110000000
011001000111001111110000000
101010001100101111110000000
001010011010011111110000000
110010001001011111110000000
000101001100111111110000000
101110110101111000001000000
011011010111110100001000000
100110111110011100001000000
111110011101010010001000000
110101101111010010001000000
111101110101001010001000000
101011111001011010001000000
011101011001111010001000000
110111001100110110001000000
111101000011110110001000000
000111101011110110001000000
011000111011110110001000000
111001011011001110001000000
011100100111101110001000000
110010101010111110001000000
001001101101111110001000000
010011111011110001001000000
101110001111101001001000000
011110111001011001001000000
111010110101100101001000000
001111100101011101001000000
101001110100111101001000000
001100101011111101001000000
101110110111000011001000000
101111101100010011001000000
110111110001010011001000000
011100001111110011001000000
101111010010101011001000000
001100111101101011001000000
111100100110011011001000000
100101011011100111001000000
011011101001010111001000000
001101100110110111001000000
010110110110001111001000000
101110110000011111001000000
010101100011011111001000000
101111100111100000101000000
111010111001110000101000000
111101001101101000101000000
010110111110100100101000000
001011111110010100101000000
100111010101110100101000000
110100111101001100101000000
101111001010101100101000000
011010101101101100101000000
100011101101011100101000000
110001110011011100101000000
010101001111011100101000000
111100110000111100101000000
000101110110111100101000000
001110011001111100101000000
100110100011111100101000000
111111010011000010101000000
110100110111100010101000000
010011110111010010101000000
101110001110110010101000000
011101101011001010101000000
111110010100101010101000000
110111100010101010101000000
101001101110101010101000000
111011001100011010101000000
110110001001111010101000000
100101100101111010101000000
100000011111111010101000000
101011001101100110101000000
001010110111100110101000000
100111111000010110101000000
011101101100010110101000000
011011100110001110101000000
010111010101001110101000000
001110001111001110101000000
101001110001101110101000000
111010010010011110101000000
011001010100111110101000000
100111110110010001101000000
010111011101010001101000000
011101101001110001101000000
100101001111110001101000000
110100101011101001101000000
001111011010011001101000000
111010001011011001101000000
000001111111011001101000000
101001100011111001101000000
111001110010100101101000000
111100011001100101101000000
101000101111100101101000000
011110001110010101101000000
010110110011010101101000000
001101011100110101101000000
101010111001001101101000000
110010100110101101101000000
001011010110101101101000000
100100011110101101101000000
010101110001101101101000000
011001111000011101101000000
100101101010011101101000000
010111101110000011101000000
111011100100100011101000000
011101010110100011101000000
011010011101100011101000000
100010111011100011101000000
001010101111010011101000000
100001111100110011101000000
010110011010110011101000000
110001111001001011101000000
110101010010011011101000000
010111000100111011101000000
011001001010111011101000000
001110111010000111101000000
010001101101100111101000000
101011100010010111101000000
101001011001010111101000000
110010000111010111101000000
010100110100110111101000000
101100010010110111101000000
111000001101001111101000000
010010101011001111101000000
011110000010101111101000000
011100010001011111101000000
000011010001111111101000000
011111001111001000011000000
111100111010101000011000000
111011010011011000011000000
111111100110000100011000000
100110101111100100011000000
110011011110010100011000000
111110010001110100011000000
101001101111001100011000000
011101010101101100011000000
101111001100011100011000000
111101100001011100011000000
011010011101011100011000000
101101010010111100011000000
001011001011111100011000000
001000110111111100011000000
001111101101100010011000000
100111110011100010011000000
010111110100110010011000000
111100010110110010011000000
000010111111110010011000000
110011011010101010011000000
001011010111101010011000000
101001011110011010011000000
011010001110111010011000000
100111011101000110011000000
010100011111100110011000000
101010111010010110011000000
101011100100110110011000000
001100111110001110011000000
111110001001001110011000000
110011100101001110011000000
110100110011001110011000000
100101110100101110011000000
001010111001101110011000000
110010010100111110011000000
100111000001111110011000000
010110111101100001011000000
101001111011010001011000000
101010101110110001011000000
001110011011110001011000000
100011010111110001011000000
100101111101001001011000000
001111100011101001011000000
011111010100011001011000000
110100011011011001011000000
111001101000111001011000000
010101110010111001011000000
001101001110111001011000000
000011101101111001011000000
001111111000100101011000000
110011011001100101011000000
110110001101010101011000000
100111100011010101011000000
010101010111010101011000000
111100100100110101011000000
011110010011001101011000000
010100101111001101011000000
011010101010011101011000000
110010100001111101011000000
100101101110100011011000000
110101010101100011011000000
011100111010010011011000000
110010111000110011011000000
001011011100110011011000000
111010101100001011011000000
111001110010001011011000000
011000011111001011011000000
010011110001101011011000000
100011101010011011011000000
010110100101011011011000000
001001110101011011011000000
101100001101011011011000000
010101111100000111011000000
011110001100100111011000000
011010110010100111011000000
101100000111100111011000000
100100011110010111011000000
111000010011010111011000000
110001100010110111011000000
100010011011001111011000000
011001100100101111011000000
100001101001101111011000000
110101000100011111011000000
000110100010111111011000000
111111111000000000111000000
010101100111110000111000000
100011001111101000111000000
001110010111011000111000000
011111100001100100111000000
111100101010010100111000000
000101111011010100111000000
001100001111110100111000000
010011111100001100111000000
110111000100101100111000000
001101111010100010111000000
101111010100010010111000000
011111000010110010111000000
111010110001001010111000000
000110111101001010111000000
100010100111011010111000000
111000101001100110111000000
011100001000111110111000000
001001100010111110111000000
111001011100100001111000000
000011111110100001111000000
100110111001010001111000000
110111001010001001111000000
010001010111101001111000000
101111000001011001111000000
111000011010001101111000000
110001010000111101111000000
010010001100111101111000000
111000110100010011111000000
101010100000111011111000000
100100010001111011111000000
010010011110000111111000000
100100110101000111111000000
001001101011000111111000000
010100100011100111111000000
001010010101010111111000000
100001001110001111111000000
000000000111111111111000000
011110011101111000000100000
011111110001110100000100000
101111100011101100000100000
011001011111011100000100000
011111001110110010000100000
101010110111101010000100000
111100010101110110000100000
001110111101001110000100000
100110011100111110000100000
010101010011111110000100000
011011111101100001000100000
110101101111100001000100000
110110111101010001000100000
101111011001110001000100000
110011110001111001000100000
011110011111000101000100000
111101011100100101000100000
111110101001100101000100000
010100111110110101000100000
010001110111101101000100000
111010011010011101000100000
010111010101011101000100000
100011111011010011000100000
111001101100101011000100000
111101000011101011000100000
000111110011101011000100000
110000111011101011000100000
010100110111011011000100000
001101101010111011000100000
100101010101111011000100000
101101110001100111000100000
011110100110010111000100000
011110011000110111000100000
110100100011110111000100000
110011001011001111000100000
110100010110101111000100000
111101100101110000100100000
001111101011110000100100000
110111000111101000100100000
101100111110011000100100000
111011010101011000100100000
100111110010111000100100000
110110010011110100100100000
111101011010001100100100000
001011111011001100100100000
110010111010101100100100000
011011101100011100100100000
101110000110111100100100000
110010011111100010100100000
011110110100110010100100000
011011010110101010100100000
000111101110101010100100000
111100001100111010100100000
011010101010111010100100000
011111101001000110100100000
110101001111000110100100000
111011010001100110100100000
101011000111010110100100000
001000111110110110100100000
101010101001110110100100000
010001110101110110100100000
100111110001001110100100000
011001111000101110100100000
111000110100011110100100000
100011011010011110100100000
111001001001011110100100000
011100100011011110100100000
000010101111011110100100000
011110111010010001100100000
101011100101101001100100000
110101001011011001100100000
111001010010111001100100000
011110000011111001100100000
100010101011111001100100000
011011110110000101100100000
011100110011100101100100000
111001000111100101100100000
010010101111100101100100000
100100111001110101100100000
101110101010001101100100000
100011110100011101100100000
101100001101011101100100000
000101110011011101100100000
011100101000111101100100000
001010011100111101100100000
110110111000100011100100000
011001101011100011100100000
111100110001010011100100000
010101011110001011100100000
100010111110001011100100000
100111001001101011100100000
001011111000011011100100000
010001100110111011100100000
101010110100100111100100000
100001111010100111100100000
010101011001100111100100000
101101101000010111100100000
010011100011010111100100000
011000011011010111100100000
011101000100110111100100000
110001100001101111100100000
100000011101101111100100000
110000101010011111100100000
001001010101011111100100000
101110010111110000010100000
111010101110101000010100000
111101011001101000010100000
111110100011011000010100000
101011110100111000010100000
101110101110010100010100000
110001101110110100010100000
011010001111110100010100000
110110011101001100010100000
001111010111001100010100000
110111000110011100010100000
110011001001111100010100000
000110110101111100010100000
110001111111000010010100000
111110011100100010010100000
010111100111100010010100000
011111110010010010010100000
111101001011010010010100000
101011011010110010010100000
101110001111001010010100000
011001101110011010010100000
101101000110111010010100000
111001100001111010010100000
111011010110000110010100000
000011011111010110010100000
110110101000110110010100000
010110101011001110010100000
101000111011001110010100000
011100110010101110010100000
111001001010101110010100000
100100100111101110010100000
111010000101011110010100000
111001010101110001010100000
110111010100101001010100000
001001111011101001010100000
101110111000011001010100000
110001111010011001010100000
001111100110011001010100000
010111101001011001010100000
101011001101011001010100000
011100110001111001010100000
100101100011111001010100000
010111101110000101010100000
100111110101000101010100000
100011101011100101010100000
001011010110110101010100000
110100100101011101010100000
010010100110111101010100000
011001000011111101010100000
101010111101000011010100000
001101110110100011010100000
101001001111100011010100000
000110011111100011010100000
111010101010010011010100000
010101011101010011010100000
110000110110110011010100000
110110010001110011010100000
101110100001101011010100000
100110010110011011010100000
011110000100111011010100000
100100101100111011010100000
000101111011000111010100000
000111100001110111010100000
101100001001110111010100000
011101001001001111010100000
001101110000011111010100000
000011101100011111010100000
101000001110011111010100000
001011110111100000110100000
010111101100110000110100000
100001111101110000110100000
011001001111101000110100000
110110011010011000110100000
010011110110011000110100000
101101101001011000110100000
000111011101011000110100000
110111100011000100110100000
011111010010100100110100000
111000011110100100110100000
110100111100010100110100000
111011000100110100110100000
011001101001110100110100000
001101010101110100110100000
010101101010101100110100000
101010011001011100110100000
000011001110111100110100000
101101011101000010110100000
011011100101010010110100000
011111001000101010110100000
110010110100101010110100000
100101011000111010110100000
111001100010010110110100000
100101010110010110110100000
001110000011110110110100000
101111000100001110110100000
010000111101001110110100000
000001011011101110110100000
010010010011011110110100000
001011010000111110110100000
010100100100111110110100000
110011111100000001110100000
100100111111000001110100000
111100000101101001110100000
101000100110111001110100000
000011010011111001110100000
111110000110000101110100000
111010110001000101110100000
010110010101100101110100000
001110100100110101110100000
001100011010110101110100000
100101011100001101110100000
010011100101001101110100000
100110010010101101110100000
101000001011101101110100000
110000010110011101110100000
111111010000000011110100000
010110110011000011110100000
101110001100010011110100000
100111000010110011110100000
000010110101110011110100000
111000111000001011110100000
101001010110001011110100000
001110011001001011110100000
111010000010101011110100000
110001001100011011110100000
001100000111011011110100000
010100001001111011110100000
011001011100000111110100000
101011001010000111110100000
101000100101010111110100000
010001001010110111110100000
111011011110100000001100000
101101011101011000001100000
110010110110111000001100000
110011101111000100001100000
010101111011100100001100000
011111011001001100001100000
101001010111101100001100000
000110011111101100001100000
101000101110111100001100000
111101100110100010001100000
110110111100001010001100000
011011101101001010001100000
101111001100101010001100000
001111100011011010001100000
110110010011011010001100000
101111001011000110001100000
100010111110100110001100000
101011011100010110001100000
000101111110010110001100000
101101100101010110001100000
101100111000110110001100000
010010101101110110001100000
100100001111110110001100000
101110100110001110001100000
000011110111001110001100000
010001011110101110001100000
110010110001101110001100000
110101000101101110001100000
010111101000011110001100000
001011000110111110001100000
011111110011000001001100000
101100111110100001001100000
110110010111100001001100000
001101101111010001001100000
100111100111001001001100000
010101011101101001001100000
100011011011101001001100000
001110110010111001001100000
001011010101111001001100000
100000111101111001001100000
001011101110100101001100000
010111100101100101001100000
011101011010010101001100000
110000011111010101001100000
110001111000110101001100000
100101010110110101001100000
111011001000101101001100000
011100110100101101001100000
000111001110011101001100000
100111011110000011001100000
111010100011100011001100000
100001110111100011001100000
101001101001110011001100000
000110100111110011001100000
001111110100001011001100000
111011000010011011001100000
101100011010011011001100000
111000110000111011001100000
010011011101000111001100000
010010111010010111001100000
001110001101010111001100000
111101100000001111001100000
001011011010001111001100000
100100111001001111001100000
001011100001101111001100000
011000011001101111001100000
011000101100011111001100000
100001010011011111001100000
111100111011000000101100000
001101111101100000101100000
101111110001010000101100000
100110011111010000101100000
110110101010110000101100000
101010101111001000101100000
111001110100101000101100000
011101010011101000101100000
011000111101011000101100000
010111100001111000101100000
010111110100010100101100000
011010101011010100101100000
101001011010110100101100000
000001101111110100101100000
100001111110001100101100000
110100100110011100101100000
000111111011000010101100000
011110001011100010101100000
111000101110010010101100000
110110100101010010101100000
000111010110110010101100000
101001010101110010101100000
100100101011011010101100000
110011101000100110101100000
001110101100100110101100000
100010110011010110101100000
111110000000110110101100000
011110110000001110101100000
001100010110101110101100000
101101010000011110101100000
000100110101011110101100000
010000001011111110101100000
011100010101110001101100000
111100011100001001101100000
000110111100011001101100000
101101001000111001101100000
100011011100100101101100000
111011010000010101101100000
101000111100010101101100000
011001001101010101101100000
100111100000110101101100000
110100001100110101101100000
001101000011110101101100000
010110001101001101101100000
111000100011001101101100000
100010010111001101101100000
011000001110101101101100000
111010011010000011101100000
001101110010010011101100000
010000111001110011101100000
110011010100001011101100000
011100100101001011101100000
001000111011001011101100000
100110000110101011101100000
000010101101101011101100000
100010011000111011101100000
110110100010000111101100000
101100001110000111101100000
010010010011100111101100000
010001010110010111101100000
101100000001101111101100000
101010000100011111101100000
000001101001011111101100000
001110111011001000011100000
011001110111001000011100000
010111111000101000011100000
111111000010101000011100000
010010101111011000011100000
101100111101000100011100000
111101101000100100011100000
111101010100010100011100000
000111101101010100011100000
011001110010110100011100000
100010011101110100011100000
110101001011001100011100000
001011011100101100011100000
001101100110101100011100000
000011111010011100011100000
100100010111011100011100000
011110100000111100011100000
011101011110000010011100000
010110111001010010011100000
101100110011010010011100000
011010010101110010011100000
010001011011110010011100000
000001111101101010011100000
000111001011101010011100000
100111100100011010011100000
001011101000111010011100000
001100100101111010011100000
110100101110000110011100000
100011000111100110011100000
011111000001010110011100000
001000101111010110011100000
000111011000110110011100000
010101000110110110011100000
010011100010101110011100000
010001110100011110011100000
101011110110000001011100000
011011001110010001011100000
101110100101010001011100000
110111001000110001011100000
011010011010101001011100000
001100010111101001011100000
011000111110000101011100000
111001100101000101011100000
000111010011100101011100000
010010110101010101011100000
100100101010110101011100000
010100011001110101011100000
011011110000001101011100000
100110101100001101011100000
110000001101101101011100000
111100000010011101011100000
100011000100111101011100000
010000101111100011011100000
100101111000010011011100000
001011000011110011011100000
110100011000101011011100000
010100001110011011011100000
000010011101011011011100000
011000100011011011011100000
110010101001000111011100000
001110100011000111011100000
111001010000100111011100000
000010010110101111011100000
101101001110100000111100000
010011101011100000111100000
111010110010010000111100000
111001000111010000111100000
100011100110110000111100000
010010011110110000111100000
001011001101110000111100000
011110101100001000111100000
100011110101001000111100000
111010001001101000111100000
001110001010111000111100000
110001001010111000111100000
101110011010000100111100000
110001010101100100111100000
100100110011100100111100000
001101111000001100111100000
010100011110001100111100000
001010010011101100111100000
100000111000111100111100000
101000000101111100111100000
110111001100000010111100000
001101100111000010111100000
001010011111000010111100000
010111010001100010111100000
011011011000010010111100000
101101100000110010111100000
110000100011110010111100000
010110010100011010111100000
001000110110011010111100000
001011110001000110111100000
011100001101000110111100000
100001101101000110111100000
010000110110100110111100000
011100010010010110111100000
110010000110001110111100000
011001000001101110111100000
000101001010011110111100000
110100000001011110111100000
001111001011000001111100000
111100010010100001111100000
110110100001100001111100000
011001110001100001111100000
100101011001100001111100000
100100110100110001111100000
001000101011110001111100000
010100111001001001111100000
101011010000101001111100000
010101100100101001111100000
110010101000011001111100000
000101010110011001111100000
000110100011011001111100000
110001101010000101111100000
001010101101000101111100000
010101100001010101111100000
000011000111010101111100000
101010001000110101111100000
000001110010101101111100000
000011001001101101111100000
101001100000011101111100000
001110010000011101111100000
101100101001000011111100000
001010111000100011111100000
100000011110100011111100000
101010000101100011111100000
110001010001010011111100000
010010001011010011111100000
100101000101001011111100000
001100001100101011111100000
000111100100000111111100000
000000101100110111111100000
100010110000001111111100000
011010001000001111111100000
101011101110111000000010000
101101111110010100000010000
011110110111010100000010000
011011111110001100000010000
110111101100011100000010000
011101011100111100000010000
110111010101110010000010000
101100101111101010000010000
101111011100011010000010000
101011101111000110000010000
111011110100010110000010000
111110101010010110000010000
001100011111110110000010000
001111001110101110000010000
111001101001101110000010000
001010111011011110000010000
110001011111110001000010000
101111100011011001000010000
111100110010110101000010000
111110000101110101000010000
000111011101110101000010000
011000111101110101000010000
010101111101001101000010000
001010011111101101000010000
010110001110111101000010000
100110110001111101000010000
100011111110100011000010000
111010001110011011000010000
010011101010111011000010000
001110001101111011000010000
011101100101100111000010000
110110011100010111000010000
011010001011110111000010000
101011010011001111000010000
101011101000011111000010000
011010010101011111000010000
111101101011010000100010000
110110101110101000100010000
011001011011111000100010000
101111011101000100100010000
010111010111100100100010000
110010111011010100100010000
011011001111010100100010000
001110101110110100100010000
010101101101110100100010000
100110110111001100100010000
100101001110111100100010000
010000111110111100100010000
100011011001111100100010000
011101110111000010100010000
101111101100100010100010000
001110111101010010100010000
110100001111110010100010000
000011101111110010100010000
110000110011111010100010000
001111010110010110100010000
100101110011010110100010000
111101100000110110100010000
101010011010110110100010000
101110101001001110100010000
011000101111001110100010000
000111100011101110100010000
011100111000011110100010000
010110001011011110100010000
011011111010100001100010000
101101110110100001100010000
111110010011010001100010000
110111100010110001100010000
100111010101101001100010000
011011001101101001100010000
010111101011000101100010000
100111011010100101100010000
111001010101010101100010000
010100011111010101100010000
111101000001101101100010000
110010101001101101100010000
110100110100011101100010000
000011010111011101100010000
111000011000111101100010000
110111100101000011100010000
110011010011100011100010000
000101011111100011100010000
010001111011010011100010000
011001011100110011100010000
011110000110110011100010000
001100101011110011100010000
110101101010001011100010000
110110010110001011100010000
000110111011001011100010000
001111110000101011100010000
110010111000011011100010000
001001110110011011100010000
010010100111011011100010000
100101000011111011100010000
001101101110000111100010000
111110010000100111100010000
010010111100100111100010000
100101101001100111100010000
100101010100110111100010000
101000101100110111100010000
100011100110001111100010000
001001111001001111100010000
101000110010101111100010000
010100001101101111100010000
011111000111110000010010000
111101001110101000010010000
110010111011101000010010000
111110010110011000010010000
100111110101011000010010000
010111011001111000010010000
110101010110110100010010000
101011111001001100010010000
011110100101101100010010000
111100001001111100010010000
101011000101111100010010000
010001110101111100010010000
111110101001100010010010000
100101111101100010010010000
011001111001110010010010000
101101110010101010010010000
011011001101011010010010000
110011000011111010010010000
101101011011000110010010000
110011110001100110010010000
101010011101010110010010000
111100000111010110010010000
001001110111010110010010000
010101011010101110010010000
110010100110101110010010000
000110011101101110010010000
010010111100011110010010000
101010110000111110010010000
100001101010111110010010000
011001101111010001010010000
000111110011110001010010000
101101001011110001010010000
101011011010011001010010000
111010100010111001010010000
101001110001111001010010000
001110101011100101010010000
010001111011100101010010000
011011111000010101010010000
101100110101010101010010000
010111100100110101010010000
111010011100001101010010000
100101111000101101010010000
001100010011111101010010000
101111110100000011010010000
011110100111000011010010000
010111011100100011010010000
111101001100010011010010000
101100111000110011010010000
110101000111001011010010000
111100100100101011010010000
111000011010101011010010000
010101101001101011010010000
101010010101101011010010000
000001110111101011010010000
110001110100011011010010000
001100011110011011010010000
100000111011011011010010000
001110101100010111010010000
110001011010010111010010000
010100111001010111010010000
011100010100110111010010000
010000101110110111010010000
110110110000001111010010000
001101010101001111010010000
101000101101001111010010000
100100001110101111010010000
011000110001101111010010000
101110000010011111010010000
111010111101000000110010000
110001110111100000110010000
100110111110010000110010000
111100011010110000110010000
101110001101110000110010000
110111011100001000110010000
010011101111001000110010000
101000111110101000110010000
011011110001011000110010000
001111010100111000110010000
111010101010100100110010000
000011111010101100110010000
101010001110011100110010000
110110100000111100110010000
010100111011100010110010000
001111011010001010110010000
101001110101001010110010000
011010010011101010110010000
110100101001011010110010000
000100110111011010110010000
001011100110100110110010000
111000010101100110110010000
010001001111100110110010000
010101101010010110110010000
101000100011110110110010000
111101001000001110110010000
110000111010001110110010000
101100100110001110110010000
010111010000011110110010000
011010100010011110110010000
100110000101011110110010000
000111111101000001110010000
101011100101010001110010000
011011010110001001110010000
111000110011001001110010000
010010110101101001110010000
110100001110011001110010000
000111001011011001110010000
111001101001000101110010000
011101001010100101110010000
101010010110100101110010000
100000111101100101110010000
000001110110110101110010000
010011000011110101110010000
100110011001001101110010000
001000111100011101110010000
010001101000111101110010000
101011011000100011110010000
011101110000010011110010000
100011110010010011110010000
100010001011110011110010000
010001011101001011110010000
110110001000101011110010000
000010011110101011110010000
111011000000011011110010000
001000100101111011110010000
011011010001000111110010000
110010100011000111110010000
001001001101010111110010000
110010000100110111110010000
001100001011001111110010000
000100110100101111110010000
110001000010101111110010000
111110101100110000001010000
111001110011110000001010000
111011010101101000001010000
110011001111011000001010000
110101011010111000001010000
011111001010110100001010000
100100111101110100001010000
110011111000101100001010000
001111110100101100001010000
110101100110101100001010000
011100111001101100001010000
100111010011101100001010000
111100001110011100001010000
101010011100111100001010000
010110010101111100001010000
011011101110100010001010000
100111001111100010001010000
110011110011001010001010000
011111000011101010001010000
011100110011011010001010000
101001100111011010001010000
011101100100111010001010000
000011011110111010001010000
010111011110000110001010000
001111110011000110001010000
010101110101010110001010000
011010010110101110001010000
100101001011011110001010000
101100000101111110001010000
001001010011111110001010000
011100111111000001001010000
110011100111100001001010000
111011101010010001001010000
001111010111010001001010000
101111011001001001001010000
111110100101001001001010000
101100110011101001001010000
110101101001011001001010000
111100010100111001001010000
110110000011111001001010000
110001111110000101001010000
100110011011010101001010000
110100100111010101001010000
000011101111010101001010000
110011010100110101001010000
001110101110001101001010000
111001110001001101001010000
010011001011101101001010000
011011001100011101001010000
011000011011011101001010000
101011000010111101001010000
010010110010111101001010000
111101001011000011001010000
001011110101100011001010000
110000111101100011001010000
111100100001110011001010000
101010011001110011001010000
010010010111110011001010000
000101101111001011001010000
111001000110101011001010000
011011110000011011001010000
000110111101000111001010000
101110100100100111001010000
100110011000101111001010000
000101110010101111001010000
110000100011101111001010000
110010100100011111001010000
000111010100011111001010000
100011111101100000101010000
101100011111100000101010000
001111111000110000101010000
111111000001110000101010000
001001110111101000101010000
110101011011000100101010000
101001101001110100101010000
100010001111110100101010000
110011010110001100101010000
101101100011001100101010000
011111100000011100101010000
110010111110000010101010000
011110100101100010101010000
111110110000010010101010000
100101101010110010101010000
100110010011110010101010000
111110001010001010101010000
000111110110001010101010000
000101111001101010101010000
010010001111101010101010000
010001101110011010101010000
101100011001011010101010000
101011010000111010101010000
111100010110000110101010000
101000111011000110101010000
101101011000100110101010000
010011110010100110101010000
000111001101010110101010000
011000100110110110101010000
001001011110001110101010000
111010000001101110101010000
001010101100011110101010000
010010110001011110101010000
010101000010111110101010000
101110101011000001101010000
000100111110110001101010000
000111100101110001101010000
001011111100001001101010000
110010011101001001101010000
010111010010101001101010000
101001001110011001101010000
001100101101011001101010000
100101110000111001101010000
100010010110111001101010000
001000110111010101101010000
011010101000110101101010000
010110111000001101101010000
000001101110101101101010000
101000010101101101101010000
001010100011101101101010000
100101000101011101101010000
011010110011000011101010000
010101000111010011101010000
001101010001110011101010000
101111000100001011101010000
100000110111001011101010000
001100011010101011101010000
000111101000011011101010000
001110000011011011101010000
011001110100000111101010000
100011010101000111101010000
111100001000010111101010000
000001001011110111101010000
100101011111010000011010000
101100100111110000011010000
110110110100101000011010000
000111101110101000011010000
011011101001101000011010000
001101011011101000011010000
001111110010011000011010000
010100111110011000011010000
011101111010000100011010000
010010111111000100011010000
111010000110110100011010000
000101001101111100011010000
110000010011111100011010000
011111010101000010011010000
101111001001010010011010000
111000101011010010011010000
001110110001110010011010000
011010111010001010011010000
110001101100101010011010000
101100110100011010011010000
111101000010011010011010000
100110001110011010011010000
000101100011111010011010000
111001011100000110011010000
111011000011000110011010000
010110101010100110011010000
001101010110100110011010000
001011001110010110011010000
010011001001110110011010000
110000100101110110011010000
011000001011101110011010000
100011010010011110011010000
100010101001011110011010000
110110101110000001011010000
101111100000110001011010000
011001011010110001011010000
101101010110001001011010000
010110101000111001011010000
111111001000000101011010000
001011011101000101011010000
111000111000100101011010000
100011101100100101011010000
110100001011100101011010000
111001000001110101011010000
110011100010001101011010000
011100100010101101011010000
100010000111101101011010000
000001011110011101011010000
010111000001011101011010000
001010100100111101011010000
110111000010100011011010000
001000111110100011011010000
000100101101110011011010000
111100010001001011011010000
010110001011001011011010000
001001001101101011011010000
100011000101011011011010000
100101001000111011011010000
001010010010111011011010000
101100101010000111011010000
110101100001000111011010000
110000010110001111011010000
001100100001011111011010000
101011110010100000111010000
010101011110100000111010000
001101110101010000111010000
110110100011010000111010000
111001100100110000111010000
111001011001001000111010000
111100000111001000111010000
100101100110011000111010000
010101010011011000111010000
001001101011011000111010000
011100100001111000111010000
100011100001111000111010000
100111100101000100111010000
001010111100100100111010000
011011010100010100111010000
010110101100010100111010000
101100011100010100111010000
111010001001010100111010000
110101001000110100111010000
001110010010110100111010000
011001110000101100111010000
000011010101101100111010000
000110001011101100111010000
010010011010011100111010000
100000110101011100111010000
110011101001000010111010000
100110111000100010111010000
001010101011100010111010000
011100001110010010111010000
010010011101010010111010000
100001001101110010111010000
010000111000111010111010000
110000000110111010111010000
100001110110000110111010000
011100110001000110111010000
000101100100110110111010000
000100011001110110111010000
001110010100001110111010000
000101000111001110111010000
110100010000101110111010000
100011001000101110111010000
110001100000011110111010000
011111100010000001111010000
100110010111000001111010000
100001101111000001111010000
001111001100010001111010000
101101101000001001111010000
001011001010101001111010000
100000011011101001111010000
110110010000011001111010000
011000010101011001111010000
110010110100000101111010000
010110000110100101111010000
100001111000010101111010000
110001000110010101111010000
010000101011010101111010000
100010100010110101111010000
011100001100001101111010000
001001100101001101111010000
100101011100000011111010000
101010100110000011111010000
010100110110000011111010000
011001000011100011111010000
001000011011010011111010000
101100000100110011111010000
101010001001001011111010000
011010000100101011111010000
000110100001101011111010000
000111010010000111111010000
101001100000100111111010000
010001011000100111111010000
000000110010011111111010000
111100011111001000000110000
001111111001101000000110000
110001111101011000000110000
111110001110100100000110000
111011100101100100000110000
111011010010110100000110000
001001111011110100000110000
100111000111110100000110000
110101110001101100000110000
110001001111101100000110000
010101101011011100000110000
100100011011111100000110000
101111010110100010000110000
010111101101010010000110000
101101001101110010000110000
100110101011110010000110000
110001100111110010000110000
011111100110001010000110000
111010001101101010000110000
111001011010011010000110000
001101110101011010000110000
010110111000111010000110000
110110000110111010000110000
011011010001111010000110000
011100001011111010000110000
011001110110100110000110000
011110100011100110000110000
001111011001010110000110000
100111110000110110000110000
110101001010110110000110000
100110111010001110000110000
010011111001001110000110000
000101011111001110000110000
110011010100101110000110000
101010010110011110000110000
010011001110011110000110000
001100101110011110000110000
110110100001011110000110000
111010111011000001000110000
101110100111100001000110000
110101110011010001000110000
101001111100110001000110000
010110101111001001000110000
011001011110101001000110000
011010111100011001000110000
111100101010011001000110000
100101011110011001000110000
011001101001111001000110000
110100001101111001000110000
000011001111111001000110000
111101100110000101000110000
001101010111100101000110000
100111101001010101000110000
110010101010110101000110000
101100111100001101000110000
110010110110001101000110000
001011110101001101000110000
001111001011001101000110000
100111001100101101000110000
011011100010101101000110000
111000100100111101000110000
100001110010111101000110000
111111001000100011000110000
110101110100100011000110000
101100110110010011000110000
111010100101010011000110000
011001010111010011000110000
001010111010110011000110000
101001011101001011000110000
001110010111001011000110000
100110011001011011000110000
100010110100111011000110000
011111010010000111000110000
101100011010100111000110000
100011011001100111000110000
001000101111100111000110000
000001111101010111000110000
001101100011010111000110000
010010110001110111000110000
100101100101001111000110000
010110100100101111000110000
010010011010101111000110000
011000110010011111000110000
101010000001111111000110000
110101011101100000100110000
101011110110010000100110000
110010111100110000100110000
011100111001110000100110000
101000101101111000100110000
101000110111100100100110000
111010000111001100100110000
011101100100101100100110000
001110001101101100100110000
000001111101101100100110000
010110011100011100100110000
010011110000111100100110000
000101111100110010100110000
111000010110110010100110000
111011101000001010100110000
010110110101001010100110000
101100110100101010100110000
110101110000011010100110000
001110110010011010100110000
100011001101011010100110000
101111100010000110100110000
011010111010000110100110000
110110011001000110100110000
011011001100100110100110000
100100101101010110100110000
010111000001110110100110000
101001000101101110100110000
100000101011101110100110000
001011100001011110100110000
001101001000111110100110000
101101001111000001100110000
010111110001100001100110000
110101101100010001100110000
101110001010110001100110000
011000101110110001100110000
001101111010001001100110000
100011111001001001100110000
010100011011101001100110000
101110010100011001100110000
110011000110011001100110000
001000110011111001100110000
011110101100000101100110000
001011101001100101100110000
001001011110010101100110000
001010000111110101100110000
001100100111001101100110000
010000101101011101100110000
110100000010111101100110000
111000011001100011100110000
001111000101100011100110000
100100110011100011100110000
101001100010110011100110000
010100010100111011100110000
000001011001111011100110000
011100010101000111100110000
000011001111000111100110000
010101100010100111100110000
010011011000010111100110000
100110000110010111100110000
001100110000110111100110000
101010011000001111100110000
011110000000011111100110000
000011000100111111100110000
110100101111010000010110000
101111101010001000010110000
110101110110001000010110000
001010110111011000010110000
011100101100111000010110000
011011001010111000010110000
000110011110111000010110000
110010010101111000010110000
111101001101000100010110000
101101110100100100010110000
010011011110100100010110000
011100011110010100010110000
100110110011010100010110000
101110011000110100010110000
111000110101001100010110000
110011010011001100010110000
010100010111101100010110000
001110101001011100010110000
000000101111111100010110000
111010110010100010010110000
001011011101100010010110000
000101010111110010010110000
110010011110001010010110000
100011100101101010010110000
111110001000011010010110000
100011111000011010010110000
100100110001111010010110000
110011101100000110010110000
000101101110100110010110000
101110000101100110010110000
011010100100110110010110000
010111000101001110010110000
000001011100111110010110000
111110010101000001010110000
111001101010100001010110000
110100111001100001010110000
101010101001110001010110000
011111000001101001010110000
011000100111101001010110000
011101011000011001010110000
100010101110011001010110000
000100111101011001010110000
011101110001000101010110000
101011000111000101010110000
111000100011010101010110000
001010011011010101010110000
101100000110110101010110000
110100011010001101010110000
001001101110001101010110000
000010111001101101010110000
101001010100011101010110000
000011100011011101010110000
010110010000111101010110000
011100010011100011010110000
110010000111100011010110000
110001010001101011010110000
101001000011011011010110000
001011110000100111010110000
000111001010010111010110000
110011000001010111010110000
100010010010110111010110000
000010001101110111010110000
001000101000111111010110000
011111001001010000110110000
110111010000110000110110000
010100110110110000110110000
100000011111011000110110000
101010010010111000110110000
100100101010111000110110000
100101111001000100110110000
111100010011000100110110000
010110001111000100110110000
010010110011100100110110000
011110110000010100110110000
100011101010010100110110000
000011100101110100110110000
110000000111110100110110000
100010101101001100110110000
011001100011001100110110000
111100000100011100110110000
000101101100011100110110000
010001011001011100110110000
000101010010111100110110000
111100101100000010110110000
110011010101000010110110000
010011111000100010110110000
100011001110100010110110000
101000111010010010110110000
010010101110010010110110000
001101010001101010110110000
001000001110111010110110000
010101010100100110110110000
110110000010100110110110000
001100101001100110110110000
100010110100010110110110000
100000010110101110110110000
010011011011000001110110000
100010111010100001110110000
000111010110100001110110000
111010011000010001110110000
001001111001010001110110000
010110100101010001110110000
110001001001110001110110000
111110100000001001110110000
001110001110001001110110000
100001000111101001110110000
101001010001100101110110000
000101001101100101110110000
101111000000010101110110000
100000001100111101110110000
101010010011000011110110000
100110100100100011110110000
001001101100100011110110000
000110111000010011110110000
001011010100010011110110000
111100000010010011110110000
100100010101010011110110000
010001110010001011110110000
010010101001001011110110000
000010100010111011110110000
100000101110000111110110000
010000100101100111110110000
010100001100010111110110000
000001010011010111110110000
100001001001001111110110000
100100100000011111110110000
011110110110100000001110000
011011011101010000001110000
010100011111110000001110000
111001101110001000001110000
001111011110001000001110000
110010101001111000001110000
101010000111111000001110000
101110010111000100001110000
110011110001010100001110000
010011100110110100001110000
101101101000011100001110000
100110001101011100001110000
011000100111011100001110000
101011111010000010001110000
001110101111000010001110000
101111100001100010001110000
011101010010110010001110000
110111001001001010001110000
001000111100111010001110000
010001001101111010001110000
110101110010000110001110000
011000011111000110001110000
101001001110100110001110000
011110010100010110001110000
011100101001010110001110000
101010100010110110001110000
000011010101110110001110000
011101001010001110001110000
101000110001011110001110000
111101010001100001001110000
101011001101100001001110000
000110111011100001001110000
101010011110010001001110000
110110110000110001001110000
111000001011110001001110000
110001010111001001001110000
010101100011101001001110000
000101101100111001001110000
010101001111000101001110000
010111011000100101001110000
111000010110100101001110000
001111110000010101001110000
110111000010010101001110000
011010101001001101001110000
100001101011001101001110000
000100111010011101001110000
000011011001011101001110000
001000001101111101001110000
110001011100010011001110000
010101101010010011001110000
100111000100110011001110000
011010001100110011001110000
100000101110110011001110000
000011100110101011001110000
010110010001101011001110000
101101010100000111001110000
110010001110000111001110000
100110000011100111001110000
010100010011010111001110000
101000000111010111001110000
000011101000110111001110000
010000110101001111001110000
000101001001101111001110000
110111100100100000101110000
010011111010010000101110000
101100110010110000101110000
010100111100101000101110000
101110010001101000101110000
001100101011101000101110000
000011100111011000101110000
011010010100111000101110000
011101011100000100101110000
001110111001000100101110000
111000101101000100101110000
011111000011000100101110000
111010011000100100101110000
100111001001100100101110000
001101100110010100101110000
101100001011010100101110000
010010010111010100101110000
011001010001110100101110000
010100100011110100101110000
101011100100001100101110000
000111101010001100101110000
010000111011001100101110000
100100000111101100101110000
001011010010011100101110000
011001111001000010101110000
001011010011100010101110000
100010100111100010101110000
001011100100110010101110000
100101010011001010101110000
100001011100101010101110000
011010001001011010101110000
010001100111000110101110000
100110010100100110101110000
110011000100010110101110000
010000111100010110101110000
000110100000111110101110000
101111010010000001101110000
010011001110100001101110000
100100101101100001101110000
110100010110010001101110000
011001100011010001101110000
100011001011010001101110000
110010000101110001101110000
000001010111110001101110000
011000110110001001101110000
001111100001001001101110000
001101010100101001101110000
101010100010011001101110000
111100000001011001101110000
111100110000000101101110000
100010110001100101101110000
101001000100110101101110000
010101010000011101101110000
000000110100111101101110000
110100001010100011101110000
000100100110011011101110000
100000100001111011101110000
000010100101010111101110000
010011100000001111101110000
001100101000001111101110000
110100000100001111101110000
001001000011001111101110000
000010001010011111101110000
010101111101000000011110000
011111001100100000011110000
100111011010100000011110000
110110011100010000011110000
000011111100110000011110000
111100101001001000011110000
111000011100101000011110000
100001010110111000011110000
000111010110010100011110000
101000110110010100011110000
001001000111110100011110000
101111010000001100011110000
010010101100101100011110000
101010100001101100011110000
100001011001101100011110000
110001001100011100011110000
010100110001011100011110000
001100010100111100011110000
101001010111000010011110000
010011001111000010011110000
111001001001100010011110000
101001101100010010011110000
010000110111010010011110000
111011000100001010011110000
000111010100101010011110000
110100100010101010011110000
100000001111101010011110000
000101011001011010011110000
110100010101000110011110000
001010011010100110011110000
010000111001100110011110000
101100001100001110011110000
001001101001001110011110000
001010000111001110011110000
010001000011011110011110000
101001000000111110011110000
001110111100000001011110000
111010100100100001011110000
001101100101100001011110000
111001110000010001011110000
011100100110010001011110000
010011100001110001011110000
010010110011001001011110000
101100001010101001011110000
101010010001011001011110000
001001100010111001011110000
100100011100100101011110000
101001001010010101011110000
100000101101010101011110000
001000110001110101011110000
010101101000001101011110000
010001010100101101011110000
100100000001111101011110000
011100101000100011011110000
010111010000010011011110000
100110100010010011011110000
110100001001010011011110000
010011001000101011011110000
010000100100111011011110000
011001000110000111011110000
000001100011100111011110000
001100011000010111011110000
000101000101010111011110000
101011011100000000111110000
110000101110100000111110000
000110110101100000111110000
101110101000010000111110000
100110110010001000111110000
001101001101001000111110000
001010100110101000111110000
010010000011111000111110000
011011101000000100111110000
011010000101100100111110000
111000000010101100111110000
000101100001101100111110000
110001011010000010111110000
000111000011010010111110000
110010001000110010111110000
000001110001110010111110000
010100000101110010111110000
011101100000001010111110000
000010011001101010111110000
101101000001000110111110000
100010001011000110111110000
100000110011010001111110000
011101000000110001111110000
001000011100110001111110000
110000100101001001111110000
011000001011001001111110000
000011110000011001111110000
001010110010000101111110000
110000011001000101111110000
100101000010100101111110000
000110001001010101111110000
010000010010110101111110000
000100010101001101111110000
000100001111000011111110000
110001000100100011111110000
001110000010100011111110000
000000111100001011111110000
001001001000011011111110000
001000010000101111111110000
110101110011111000000001000
110111010101101100000001000
011100101111011100000001000
101101111011100010000001000
110110111011001010000001000
101011011111001010000001000
011111110010101010000001000
101110101010111010000001000
001110111110100110000001000
100001101111110110000001000
111011000110011110000001000
000111101110011110000001000
101000111110011110000001000
111010011001011110000001000
010011011100111110000001000
001011100011111110000001000
110010110111110001000001000
110111101010101001000001000
011111001110011001000001000
010101111011010101000001000
111001100011101101000001000
100011100110111101000001000
001101110001111101000001000
110101110111000011000001000
111100110100110011000001000
100111100011110011000001000
111101011010001011000001000
111011110001001011000001000
100001111101101011000001000
100010101111011011000001000
110101001101100111000001000
101110010110010111000001000
011011101010001111000001000
110101110000101111000001000
101001001110101111000001000
101001100101011111000001000
111101001110110000100001000
011101100111101000100001000
111011110010011000100001000
111100011101011000100001000
011110101001111000100001000
101010111111000100100001000
110111101100100100100001000
111011010110100100100001000
011101010111010100100001000
110010011101110100100001000
111101110001001100100001000
100111001111001100100001000
011110110100101100100001000
111010001010111100100001000
011011000101111100100001000
011101111000110010100001000
101010111100110010100001000
100111011010110010100001000
010111001101110010100001000
011110010011110010100001000
111010100011101010100001000
010010111110011010100001000
101111100001011010100001000
110001101010111010100001000
001011001110111010100001000
011100111011000110100001000
111100011100100110100001000
100011110011100110100001000
001101100101110110100001000
010011101101001110100001000
011010010111001110100001000
000101110111001110100001000
101101100010101110100001000
101000101101101110100001000
011101001010011110100001000
110101000001111110100001000
001001011001111110100001000
011101011101100001100001000
101101110011010001100001000
010111100111010001100001000
101111000101110001100001000
101010011101101001100001000
110100010111101001100001000
101110010010111001100001000
000101101011111001100001000
111110100101000101100001000
000110110111100101100001000
100101011110010101100001000
011000111110010101100001000
111100000011110101100001000
101101011000101101100001000
111010010100011101100001000
110001101100011101100001000
001001001111011101100001000
100111011101000011100001000
001111101011000011100001000
101001001011110011100001000
001110011110001011100001000
010110100101101011100001000
110010000110111011100001000
100100001101111011100001000
000011111110000111100001000
110011010010010111100001000
010011101000110111100001000
000110011001110111100001000
011000010101110111100001000
011001010010101111100001000
000111001010101111100001000
011011110011110000010001000
111110110101001000010001000
101100101101111000010001000
101101111001010100010001000
110110011011010100010001000
101101100110110100010001000
010111001110110100010001000
111011001101001100010001000
011111010001011100010001000
110111101110000010010001000
010011011111100010010001000
001111001111010010010001000
011001111101001010010001000
101101100111001010010001000
001110110110011010010001000
100011110011011010010001000
010101101100111010010001000
010110100011111010010001000
001000111011111010010001000
001111110101000110010001000
010111101001010110010001000
111110000100110110010001000
011001110100110110010001000
111100001110001110010001000
001010101111001110010001000
011010011010101110010001000
000101001111101110010001000
111000101000111110010001000
101110011111000001010001000
110111110010010001010001000
100011111110001001010001000
011010100111011001010001000
000101110111011001010001000
011000011101111001010001000
011111010110000101010001000
011110110001100101010001000
000011111101100101010001000
011011001011100101010001000
011101001101010101010001000
000110101111010101010001000
100111011000110101010001000
001100111101001101010001000
011001111000101101010001000
100100011011101101010001000
001001010111101101010001000
101100101010011101010001000
100010110101011101010001000
101011000011011101010001000
010110000101111101010001000
110011110100100011010001000
101000110111100011010001000
000111010101110011010001000
010110011101001011010001000
100111001011001011010001000
101010111000101011010001000
001011100101101011010001000
111110010000011011010001000
110001101001011011010001000
100110110011000111010001000
100100111100100111010001000
010101010011100111010001000
111011001000010111010001000
010110110100010111010001000
001001111010010111010001000
001010100110110111010001000
110000011001110111010001000
110000110010011111010001000
010110001010011111010001000
010101111110010000110001000
110010101111010000110001000
100100011111110000110001000
100111111000011000110001000
111111000100011000110001000
110011110101000100110001000
100101111010100100110001000
011001101110100100110001000
001111001001110100110001000
100010110110101100110001000
110100100011101100110001000
000111010110011100110001000
000010111011011100110001000
010110011000111100110001000
010001001011111100110001000
011110101101000010110001000
110110010101100010110001000
011101001011100010110001000
101111010000101010110001000
110100110100011010110001000
010001100111011010110001000
001011111000100110110001000
110000001110110110110001000
100001010101110110110001000
000100110011110110110001000
100000011111001110110001000
010110000110101110110001000
101001110000011110110001000
011001111011000001110001000
111011100001100001110001000
000111011011100001110001000
101011010110010001110001000
000110111100110001110001000
001001100111110001110001000
111011011000001001110001000
110010101100101001110001000
001100110011101001110001000
010110110001011001110001000
010011001101011001110001000
110101001000111001110001000
101001011101000101110001000
110111000010100101110001000
010000011111100101110001000
100010101001110101110001000
001110000111001101110001000
000111110000101101110001000
100011000101101101110001000
100110001100011101110001000
110000111101000011110001000
111010001011000011110001000
100100101011100011110001000
110110101000010011110001000
001101011001010011110001000
111001000100110011110001000
000111100110001011110001000
001001011100101011110001000
100001110010101011110001000
101000010011011011110001000
001110000001111011110001000
101100011010000111110001000
010101001110000111110001000
111010100000001111110001000
000100100101011111110001000
011001111101110000001001000
111110100011110000001001000
010111011110101000001001000
111011001011101000001001000
101111000111011000001001000
001111101100111000001001000
101100110111001100001001000
110101101001101100001001000
110110100101011100001001000
000111011101011100001001000
110100011100111100001001000
111001010001111100001001000
110101111100100010001001000
101011010110110010001001000
011110001011011010001001000
111010100100111010001001000
110101000110111010001001000
001100011110111010001001000
111001101010100110001001000
100011110101010110001001000
001100111101010110001001000
010110111000110110001001000
101101111000001110001001000
110010011110001110001001000
001111010010011110001001000
100010001101111110001001000
111011110100010001001001000
010110111110010001001001000
110110011001110001001001000
101101100110101001001001000
101100111100011001001001000
011101000101111001001001000
110111011010000101001001000
101011010111000101001001000
011110000111100101001001000
001111101010010101001001000
001110110100110101001001000
111010010010110101001001000
110001001110110101001001000
111000101001110101001001000
000100011111110101001001000
111110100010001101001001000
011100011010101101001001000
010000111101101101001001000
100010101011101101001001000
110010111000011101001001000
110110101101000011001001000
011101011100010011001001000
000011101110110011001001000
001110101001110011001001000
011001010011110011001001000
110001101110001011001001000
111010000111001011001001000
100100011111001011001001000
001001111010101011001001000
110001011000111011001001000
010100110001111011001001000
011011011000100111001001000
110000110110100111001001000
100110001110100111001001000
101000011100110111001001000
010010100011110111001001000
001010111100001111001001000
100011110010001111001001000
011100101001001111001001000
110011000001101111001001000
101010001010011111001001000
001000110011011111001001000
101101110100110000101001000
011011011010110000101001000
100110101101110000101001000
000111110011110000101001000
010110101111001000101001000
100111011001101000101001000
001010111011101000101001000
110010010111011000101001000
011011110011000100101001000
110110001011100100101001000
110111010000011100101001000
101100101001011100101001000
001011110000111100101001000
101110111001000010101001000
001001111111000010101001000
111001000011011010101001000
000110100110111010101001000
011000001101111010101001000
111111100000000110101001000
100101101110000110101001000
011101010001100110101001000
111000111000010110101001000
010101110010010110101001000
011010100101010110101001000
101010010001110110101001000
010001000111110110101001000
001111000100101110101001000
000100101011101110101001000
111100000100011110101001000
100001010010111110101001000
101111001110000001101001000
101001111001100001101001000
011100110010110001101001000
110111100100001001101001000
111000110101001001101001000
110010011010101001101001000
111110000001101001101001000
010011100011101001101001000
100011011100011001101001000
000110010101111001101001000
111010001100100101101001000
001011100101100101101001000
011111000001010101101001000
100000111011010101101001000
100100100110110101101001000
010101000110101101101001000
000010110110011101101001000
010110100000111101101001000
100001001001111101101001000
111100101010000011101001000
111101000101000011101001000
001011110001010011101001000
100110001011010011101001000
101000100101110011101001000
100101100011001011101001000
010001110100101011101001000
010101001001101011101001000
001101100100011011101001000
011000010110011011101001000
011110010100000111101001000
110010110001000111101001000
011000001011100111101001000
100010010100101111101001000
111001111110000000011001000
011111101010100000011001000
001101110111100000011001000
011100011111010000011001000
110000111011110000011001000
010011111011001000011001000
101101011100101000011001000
110011100110011000011001000
111010101001011000011001000
100111001010111000011001000
000111111110000100011001000
111000011101100100011001000
101101001011100100011001000
001001011110110100011001000
110101010110001100011001000
000111100101101100011001000
011010100011101100011001000
111001110001010010011001000
000101111001110010011001000
110001100011101010011001000
011011010000111010011001000
111100110100000110011001000
010011101100100110011001000
010000111110010110011001000
101110100001010110011001000
110001001011010110011001000
100000111010101110011001000
001101000101011110011001000
000100011011011110011001000
001100110000111110011001000
110100011110100001011001000
100111101001100001011001000
001010111101010001011001000
101001001101110001011001000
011010110100101001011001000
000010011111101001011001000
001100101110100101011001000
110101101000010101011001000
011011100000110101011001000
000001101011110101011001000
101110011000001101011001000
010101011001001101011001000
111101000000101101011001000
010001100101011101011001000
100000010110111101011001000
111110100000100011011001000
011000111001100011011001000
110010010011100011011001000
111000001110010011011001000
100101010011010011011001000
001100100111010011011001000
001110110001001011011001000
001111001000101011011001000
010011000110101011011001000
101001010001101011011001000
110000010101011011011001000
101101001100000111011001000
011001010101000111011001000
100010100101100111011001000
000010011010110111011001000
011100000001110111011001000
100100100110001111011001000
011001000010011111011001000
111100101100100000111001000
111010000111100000111001000
110101011001010000111001000
001110101011010000111001000
100110011110001000111001000
011011010101001000111001000
100100110101101000111001000
001110001101101000111001000
010110010011101000111001000
111100010010011000111001000
101010010100111000111001000
010101010100111000111001000
101111010001000100111001000
010100110111000100111001000
010011001111000100111001000
110110110000100100111001000
100101100001110100111001000
010000101101110100111001000
100111100010001100111001000
011011001000101100111001000
101000001110101100111001000
010111010110000010111001000
100001111010010010111001000
101100011000110010111001000
000101001110110010111001000
000011100101110010111001000
111001100100001010111001000
001011110010001010111001000
101101001010001010111001000
110010101010001010111001000
010000011110101010111001000
001001101001101010111001000
011110100000011010111001000
100011001001011010111001000
011001011010000110111001000
101010100010100110111001000
100100010110100110111001000
001011000011010110111001000
010100111000001110111001000
001000110101001110111001000
011100000011001110111001000
010001010001011110111001000
011101110100000001111001000
010011111000010001111001000
100001110101010001111001000
001001101110001001111001000
101010100011001001111001000
010100100110011001111001000
001000111000111001111001000
011000000011111001111001000
010110101010000101111001000
110001010011000101111001000
001010011011000101111001000
110001100100100101111001000
101100000101010101111001000
000011010100110101111001000
101001000010110101111001000
100000101101001101111001000
110010000010011101111001000
101010011100000011111001000
010100011011000011111001000
100011001010100011111001000
000110000111100011111001000
010101100000110011111001000
011010001000110011111001000
011100010000101011111001000
000010101100011011111001000
000110010010011011111001000
000111001001000111111001000
110100010000010111111001000
001100101000010111111001000
000000011001101111111001000
111001110111010000000101000
101010111011110000000101000
010111111010011000000101000
100111011011100100000101000
110111001101010100000101000
111010110100110100000101000
010011101011110100000101000
011111100101001100000101000
001101011110101100000101000
011011010011101100000101000
101010001111101100000101000
111100010011011100000101000
100101111000111100000101000
110110100010111100000101000
110001010110111100000101000
101101000101111100000101000
111100111110000010000101000
101011101110100010000101000
100101011111010010000101000
111001011100110010000101000
110100111001110010000101000
001011110101110010000101000
011101001111001010000101000
011010111001101010000101000
110010110101011010000101000
110010011010111010000101000
101001010011111010000101000
000110010111111010000101000
011001101101100110000101000
111100001011100110000101000
110010100111100110000101000
011010110011010110000101000
010101100111010110000101000
001101110010110110000101000
111111010000001110000101000
101011101001001110000101000
010100111100101110000101000
001100101001111110000101000
100011011110110001000101000
111101010101001001000101000
111110001011001001000101000
111110100100101001000101000
010010111110101001000101000
001111000111101001000101000
101011101010011001000101000
101010010111011001000101000
001001110110111001000101000
010111110010100101000101000
001101111100010101000101000
100110111010010101000101000
000011110111010101000101000
101101001010110101000101000
011100100101110101000101000
100110010101110101000101000
010001011101110101000101000
110101001110001101000101000
110010101101001101000101000
001111101000101101000101000
101011010100101101000101000
101110100001011101000101000
111011001101000011000101000
001111011010100011000101000
010111010110010011000101000
011001111001010011000101000
101100101101010011000101000
010110101011010011000101000
010011100111001011000101000
101100011100101011000101000
110110001100011011000101000
001111010001011011000101000
001010101100111011000101000
111000001001111011000101000
110111100100000111000101000
010011001110100111000101000
000010111011100111000101000
001011001011010111000101000
110000101100110111000101000
011001110100001111000101000
001110110010001111000101000
010000011111001111000101000
100100101010101111000101000
100100110100011111000101000
100101001001011111000101000
011100000010111111000101000
101001011111100000100101000
011111011100010000100101000
101011101101010000100101000
010100101111110000100101000
110110010100111000100101000
110001011001111000100101000
000101110101111000100101000
101100100011111000100101000
101100110101010100100101000
111101010000110100100101000
001110111000110100100101000
111100101100001100100101000
010110110011001100100101000
000011100111101100100101000
001110001011011100100101000
001001101010111100100101000
111101100011000010100101000
110011110000110010100101000
001100011101110010100101000
000001111011110010100101000
111010011100001010100101000
101001111010001010100101000
011100011010101010100101000
110111000010011010100101000
110000001111011010100101000
011010000110110110100101000
110001100110001110100101000
101100000111001110100101000
101010100010011110100101000
111011010011000001100101000
001101101110100001100101000
110001110101100001100101000
101110100110010001100101000
111000101011010001100101000
010101011010110001100101000
011011101001001001100101000
100110110101001001100101000
011101110000101001100101000
100001100111011001100101000
000000011111111001100101000
101110011001000101100101000
100111000011010101100101000
000011011101001101100101000
011101000011001101100101000
110100001001101101100101000
000010110001111101100101000
110011101010000011100101000
011110000111000011100101000
010100110110100011100101000
111000001110100011100101000
101001110100010011100101000
010010011101010011100101000
000110001110110011100101000
011010100001110011100101000
011001000101101011100101000
000100111010011011100101000
100101100000111011100101000
000111010100100111100101000
101110000010100111100101000
010110101000001111100101000
001100100100101111100101000
000100010011101111100101000
010000011000111111100101000
110110110011100000010101000
010111110101010000010101000
111010011101010000010101000
110101101101001000010101000
100001110111101000010101000
101100011010111000010101000
011100000111111000010101000
011110111100000100010101000
010101011111000100010101000
101111010010010100010101000
011111001010001100010101000
110011100100101100010101000
010000111001111100010101000
100010010011111100010101000
011100110101100010010101000
101010100111010010010101000
111011100010001010010101000
000101111110001010010101000
011110010011001010010101000
101101101000101010010101000
111000010110101010010101000
100011001110011010010101000
000011011001111010010101000
100011011100100110010101000
101010110001100110010101000
001111000001101110010101000
110100010001101110010101000
001000011101101110010101000
100101100010011110010101000
000110001101011110010101000
011101100111000001010101000
101110101010100001010101000
011011011000110001010101000
001101010011110001010101000
110000001111110001010101000
100110001101101001010101000
101011101100000101010101000
110000110111000101010101000
110001011010100101010101000
110101100001100101010101000
110011010100010101010101000
011000101010110101010101000
011010010101001101010101000
011100001100101101010101000
000110100011101101010101000
100011010111000011010101000
010111101000100011010101000
101111000100100011010101000
110100011010010011010101000
001010011110010011010101000
000001111100110011010101000
000110110010110011010101000
100111110000001011010101000
111000100101001011010101000
010000010011111011010101000
011011100001000111010101000
101100010101000111010101000
100001100110100111010101000
011000000111100111010101000
100000101011010111010101000
001101000110001111010101000
000110011000101111010101000
000011010010011111010101000
100011111011000000110101000
101101110001100000110101000
111001011010010000110101000
001111110100001000110101000
110111010001001000110101000
000110111001101000110101000
111000110001011000110101000
001010100101111000110101000
011010100111000100110101000
100110010111000100110101000
011010011001100100110101000
100000101111100100110101000
111110000001010100110101000
000011110010110100110101000
111010010010001100110101000
101001001100011100110101000
000111100001011100110101000
001000010111011100110101000
010101111001000010110101000
111010101000100010110101000
110001001101100010110101000
100100101110010010110101000
011100100010110010110101000
111100001001001010110101000
010011001011001010110101000
100110001010101010110101000
011001010100011010110101000
010010001100111010110101000
100111100000100110110101000
001101001100100110110101000
101001010010100110110101000
110001011000001110110101000
100110010000011110110101000
100000001001111110110101000
000111100101100001110101000
011000101101100001110101000
011111100000010001110101000
100001101010110001110101000
101010010001110001110101000
010010000111101001110101000
001010110010011001110101000
011100001010011001110101000
100100011001011001110101000
010001100001111001110101000
101001100011000101110101000
010010011010010101110101000
011001010001010101110101000
010100000111010101110101000
100010000110110101110101000
010100110100001101110101000
100000111010001101110101000
011010000000111101110101000
011010010100100011110101000
001000011011100011110101000
100011011000010011110101000
001001110001001011110101000
010000101010101011110101000
100010100001011011110101000
001001000010111011110101000
110010000101000111110101000
010001110000100111110101000
000011000011100111110101000
000010001110001111110101000
011110101101100000001101000
101011110011001000001101000
110001111010101000001101000
101100111001101000001101000
011000011011111000001101000
111110011000010100001101000
100101101011010100001101000
101011101000110100001101000
010101101100110100001101000
001110010011110100001101000
000011111001101100001101000
111000100101101100001101000
011001101001011100001101000
011011010111000010001101000
101011011001100010001101000
010011111100010010001101000
001110111010010010001101000
011101100001110010001101000
101110000101110010001101000
100111101010001010001101000
011101010100101010001101000
110000011101101010001101000
100001110110011010001101000
010000101110111010001101000
111000110010001110001101000
001001101110001110001101000
010111000011001110001101000
011010001100101110001101000
000010110010111110001101000
100001100001111110001101000
111100000111010001001101000
100101110001110001001101000
011000101111001001001101000
110011001001011001001101000
010101010011011001001101000
000010111011011001001101000
100110101000111001001101000
011111001100000101001101000
110100111100000101001101000
101101110010000101001101000
001001011011100101001101000
010110001010110101001101000
110110010001001101001101000
100111000010101101001101000
001000011110011101001101000
011010000011011101001101000
010011010000111101001101000
110101011001000011001101000
010010110101100011001101000
010001001111010011001101000
100000011011110011001101000
010110011010001011001101000
010100000111101011001101000
101001000100111011001101000
110001100011000111001101000
000110010111000111001101000
100110110000100111001101000
001101000101100111001101000
011100110000010111001101000
110101000000110111001101000
100011001100001111001101000
010001101000101111001101000
000110000001111111001101000
110111010010100000101101000
001000110111110000101101000
101111100000101000101101000
100001101101101000101101000
011100100100111000101101000
001001011100111000101101000
111001011001000100101101000
101110100011000100101101000
011000111100100100101101000
100100011101100100101101000
100110111000001100101101000
001110010101001100101101000
010011100010011100101101000
010000010101111100101101000
100110110110000010101101000
111100110000100010101101000
010010111010100010101101000
100101001011100010101101000
111101001000010010101101000
010101010101010010101101000
001100111100001010101101000
000111100101001010101101000
101010010010101010101101000
001010000111011010101101000
011100100110000110101101000
000101111000100110101101000
111001000100100110101101000
010110100001100110101101000
001001100011100110101101000
100010101100010110101101000
100100011010010110101101000
001101001001001110101101000
010010011001001110101101000
000100001100111110101101000
001011111010000001101101000
111001100110000001101101000
100101010111000001101101000
110101101000100001101101000
001110011100100001101101000
110010001110010001101101000
001100011011010001101101000
100010110010110001101101000
111001000001110001101101000
000011011001110001101101000
100100101110001001101101000
000110001011101001101101000
101000000111101001101101000
000011100100111001101101000
001100101001100101101101000
101101000100001101101101000
010001011010001101101101000
100011100001001101101101000
001000100101011101101101000
011111000000100011101101000
011010100010001011101101000
000011010011001011101101000
001000010001111011101101000
001000011101000111101101000
000010100110100111101101000
100001010001100111101101000
001010010010010111101101000
001001001000110111101101000
100000001011001111101101000
100110111100100000011101000
000110001111110000011101000
101111001001001000011101000
011001101100101000011101000
011101100010011000011101000
010001011110011000011101000
100001111001011000011101000
110100100001111000011101000
110010111010000100011101000
001011100110010100011101000
110100010010110100011101000
010110100110001100011101000
001100001111001100011101000
010110001001101100011101000
001010110001011100011101000
011111100100000010011101000
001110010110100010011101000
110010001110100010011101000
101001100101100010011101000
010111001010010010011101000
110000101101010010011101000
011100001100110010011101000
111001000010110010011101000
100110010101001010011101000
001001011011001010011101000
101100000011101010011101000
000010100111101010011101000
010011100001011010011101000
000001001101110110011101000
101001010100001110011101000
001000001010111110011101000
010101111010000001011101000
110111000110000001011101000
110011110001000001011101000
111000011011000001011101000
011001010110100001011101000
010011001101100001011101000
100100100111100001011101000
000111011100010001011101000
100000111110010001011101000
011110001001010001011101000
010110100100110001011101000
111100110000001001011101000
001111010010001001011101000
110010100010101001011101000
100001001110101001011101000
001001000111011001011101000
100010001111000101011101000
101110000001100101011101000
100000111001100101011101000
001101100001001101011101000
000101001000111101011101000
111001101000000011011101000
100011100000110011011101000
001100101010001011011101000
011010000001101011011101000
000000101001111011011101000
000100001011100111011101000
100110001000010111011101000
010001011000010111011101000
010010000110010111011101000
101001000001010111011101000
000100010100110111011101000
011110110001000000111101000
011101011000100000111101000
001101101100010000111101000
010011010011010000111101000
101000011101001000111101000
000101101011001000111101000
010100001101011000111101000
100100000110111000111101000
101010110100000100111101000
000111000110100100111101000
110011001000010100111101000
101100010000101100111101000
000010101010101100111101000
100001000011101100111101000
000100110010011100111101000
001000101110100010111101000
110000010110010010111101000
101000001011010010111101000
000110101000110010111101000
110011000000101010111101000
010000110001101010111101000
000001010111000110111101000
000000111001010110111101000
010010010000110110111101000
010101000100001110111101000
101010000001001110111101000
110110011000000001111101000
110100000011001001111101000
111000000100011001111101000
000011001010011001111101000
011011000010000101111101000
001100010110000101111101000
010100101100000011111101000
101000110010000011111101000
000101010010100011111101000
000001100011010011111101000
001011000100001011111101000
100000100100101011111101000
010000100000011111111101000
111010101111100000000011000
100111111100110000000011000
011100111110101000000011000
111001111101000100000011000
001011110111100100000011000
110011010111010100000011000
101100101011110100000011000
011110011101001100000011000
101001111010101100000011000
111010110001101100000011000
010110101011101100000011000
110100111010011100000011000
101100110100111100000011000
011010100110111100000011000
000101100111111100000011000
111101010110010010000011000
111011100011010010000011000
011110011100110010000011000
011100100111110010000011000
001110110101101010000011000
111101001001011010000011000
100100111101011010000011000
010111000111011010000011000
010010101101111010000011000
111110010011000110000011000
110010111010100110000011000
100101011110100110000011000
100111100101100110000011000
011001011011100110000011000
100110001111010110000011000
010111100010110110000011000
101101010001110110000011000
010111110100001110000011000
011001110001011110000011000
111000010010111110000011000
010100011001111110000011000
101111010011100001000011000
110111001011010001000011000
111001100110110001000011000
001111110110001001000011000
100110011110101001000011000
111100101001101001000011000
110110100110011001000011000
010011110101011001000011000
011100010111011001000011000
001011111000111001000011000
101101001100111001000011000
101010100101111001000011000
011011000011111001000011000
110100101110100101000011000
100011001111100101000011000
111111100000010101000011000
011110011010010101000011000
111001010110001101000011000
110010011011001101000011000
101100001111001101000011000
010011101100101101000011000
100001111001011101000011000
010001011010111101000011000
001101111100100011000011000
010011111001100011000011000
000110101111100011000011000
101011010101010011000011000
101100011011010011000011000
011101001010110011000011000
100111101100001011000011000
011011010100101011000011000
001101100011101011000011000
100010110011101011000011000
110001001011101011000011000
010111011000011011000011000
011110100001011011000011000
101111001001000111000011000
010110010110100111000011000
010101101100010111000011000
110010101001010111000011000
100000110111010111000011000
001011010010110111000011000
001001101001110111000011000
000100111110001111000011000
100110010101001111000011000
101000011001101111000011000
001001011100011111000011000
110001000100111111000011000
111100110011100000100011000
100111101011100000100011000
101011011011010000100011000
101101101110001000100011000
001010101111011000100011000
011001110100111000100011000
110001000111111000100011000
011100001111100100100011000
111110001100010100100011000
110101100110010100100011000
000011111101010100100011000
001110010101110100100011000
110001101011001100100011000
011011011000011100100011000
111000100101011100100011000
000110110010111100100011000
110011001111000010100011000
011101011100001010100011000
110110110000101010100011000
010011100110101010100011000
101000010111101010100011000
001101010011011010100011000
001110100111000110100011000
101001110100100110100011000
010100110101100110100011000
001111101000010110100011000
111000001011010110100011000
100111011000001110100011000
011111000001001110100011000
000101101100101110100011000
000010111001101110100011000
100000100110111110100011000
110101111001000001100011000
100011110111000001100011000
011111100100100001100011000
110111010100010001100011000
101110001001011001100011000
100000111010111001100011000
001100100110111001100011000
001011001100110101100011000
000101010011110101100011000
011100101010001101100011000
001110110001001101100011000
010111000010011101100011000
101001100010011101100011000
010000110011011101100011000
011110011001000011100011000
101000101111000011100011000
101110100001100011100011000
110100100011010011100011000
101010110100001011100011000
101011001010001011100011000
110000011100101011100011000
000101001110011011100011000
110001010001011011100011000
110110001010000111100011000
011001100011000111100011000
001000011110100111100011000
010011000101010111100011000
000110100100110111100011000
001010001101001111100011000
110000000111001111100011000
000101110000011111100011000
011110101110010000010011000
110101011011001000010011000
101010111100011000010011000
011001111010011000010011000
110000110110111000010011000
110110100111000100010011000
010101111100100100010011000
100110111001100100010011000
001111011100010100010011000
001010101101110100010011000
011110110010001100010011000
110011001010101100010011000
011101000011101100010011000
110011100001011100010011000
101000110011011100010011000
100000011101111100010011000
111001000111100010010011000
110000011111010010010011000
101110010010110010010011000
100011100110110010010011000
000100111110110010010011000
001011101010101010010011000
001101011000111010010011000
101011110010000110010011000
100010010111100110010011000
100101110100010110010011000
100100101011001110010011000
001000110110101110010011000
100001000111011110010011000
011010000001111110010011000
111101110000100001010011000
001011011110100001010011000
110010011010110001010011000
011110011000101001010011000
010101100110101001010011000
100011011001101001010011000
000110111010011001010011000
111000001011011001010011000
111000101100010101010011000
100111000110010101010011000
010010011101010101010011000
110100010001011101010011000
000100101100111101010011000
001010001010111101010011000
011011101100000011010011000
110111010001000011010011000
101001111001000011010011000
101101100010010011010011000
110100000110110011010011000
010000110101110011010011000
010010110110001011010011000
100101010100101011010011000
001111000100011011010011000
100110100000111011010011000
101010001110000111010011000
000101100111000111010011000
110001101000100111010011000
001110010001010111010011000
001101101000001111010011000
010011000011001111010011000
101011000000101111010011000
100010011000011111010011000
000101000010111111010011000
011111010010010000110011000
110011001100110000110011000
001010111010110000110011000
100010110101110000110011000
001101111001001000110011000
000101010111101000110011000
110010011001011000110011000
101001001010111000110011000
110111001001000100110011000
100111010100100100110011000
101000011011100100110011000
010010110110010100110011000
001101100011010100110011000
100110001010110100110011000
010101100101001100110011000
101100010101001100110011000
011010001011001100110011000
111010000100101100110011000
110001010001101100110011000
011001000110011100110011000
000100001111011100110011000
100011111100000010110011000
101110101010000010110011000
111000110110000010110011000
101111000101000010110011000
110101010010100010110011000
000111110001100010110011000
001000111101100010110011000
111001101000010010110011000
010111100100010010110011000
010010000111110010110011000
110010100101001010110011000
100110010011001010110011000
001001001111001010110011000
100101001001101010110011000
101100001100011010110011000
001010010101011010110011000
111010011000000110110011000
010001011100010110110011000
001110001000101110110011000
110100000010011110110011000
000000011010111110110011000
101100111100000001110011000
010110001101100001110011000
100101001101010001110011000
010001010111010001110011000
010100101010110001110011000
101001100100101001110011000
100101010010011001110011000
011010100001010101110011000
000010010011101101110011000
010000010100111101110011000
001100010111000011110011000
010011001010010011110011000
011101000010001011110011000
001000111010001011110011000
000011010000111011110011000
001101010000100111110011000
100010110000100111110011000
011010000010100111110011000
100100000101100111110011000
000001010110001111110011000
000001100001101111110011000
110111110001100000001011000
011110011011100000001011000
011010110111001000001011000
100001011111101000001011000
101010110010111000001011000
011001001110111000001011000
101101100001111000001011000
000011101011111000001011000
111011001110000100001011000
011010111100010100001011000
111100110001010100001011000
101111000100110100001011000
101000010111110100001011000
101110101000101100001011000
000010111110101100001011000
010001110011101100001011000
110001110100011100001011000
111110100110000010001011000
111000011110100010001011000
011101001101100010001011000
110110011010010010001011000
001101101011010010001011000
001010001111110010001011000
010011011101001010001011000
101010101011001010001011000
100011110100101010001011000
110011101000011010001011000
000000110111111010001011000
101110011100000110001011000
110101000111000110001011000
011010101001100110001011000
100100110011100110001011000
000001111100110110001011000
111000010101001110001011000
100001101101001110001011000
110100001010101110001011000
000101010101101110001011000
110010000011011110001011000
001011001000111110001011000
011001101011100001001011000
100101101110010001001011000
111001011001010001001011000
010101010110110001001011000
111011100000101001001011000
010101111000101001001011000
000110001111011001001011000
010010011100111001001011000
101010001101010101001011000
011001000111010101001011000
011100001100110101001011000
110100000101101101001011000
011101110010000011001011000
001111000110100011001011000
110011000110010011001011000
000110110011010011001011000
101001010010011011001011000
000100101010111011001011000
100101011000010111001011000
011101000100001111001011000
000111100001001111001011000
000001100110011111001011000
010001001001011111001011000
100000110000111111001011000
001110111110000000101011000
111010110100100000101011000
101111100010010000101011000
010111101001010000101011000
111000101010110000101011000
011011101010001000101011000
000101111010011000101011000
010100001011111000101011000
100011111010000100101011000
001001011101100100101011000
111001010010010100101011000
100110010110010100101011000
110010100001110100101011000
111100011000001100101011000
101010010011001100101011000
110001001100101100101011000
001101010100011100101011000
100100010001111100101011000
110111001000100010101011000
110001010100110010101011000
010100101100110010101011000
001001110010110010101011000
000111001011001010101011000
110000011011001010101011000
001010011100101010101011000
011100100010101010101011000
100100000111011010101011000
100010001010111010101011000
001110110000100110101011000
010010101010010110101011000
001100001010110110101011000
010000110110001110101011000
110100100001001110101011000
100000011100011110101011000
010010000100111110101011000
001101100111000001101011000
110100001111000001101011000
111101000010100001101011000
111100100100010001101011000
000111001010110001101011000
011010010001110001101011000
010000100111110001101011000
110100110010001001101011000
001000011111001001101011000
000110101100101001101011000
101010110000010101101011000
001101100000110101101011000
001111001000001101101011000
011010100100001101101011000
010011010001001101101011000
001000010010111101101011000
011010001110000011101011000
100100110100100011101011000
110010100010100011101011000
100001000111100011101011000
001000111100010011101011000
100001101001010011101011000
001100000101101011101011000
110100000000111011101011000
101100000011000111101011000
000100010101010111101011000
100010101000001111101011000
000110000110001111101011000
101111100100001000011011000
010000101111101000011011000
011111001000011000011011000
001010011011011000011011000
010010110001111000011011000
110001001001111000011011000
001101101101000100011011000
111011010000100100011011000
100011100011100100011011000
010001111001010100011011000
000111001011010100011011000
010100000111110100011011000
111001101000001100011011000
100100111100001100011011000
001011010110001100011011000
011100100100011100011011000
010110111100000010011011000
111010001101000010011011000
001011100111000010011011000
010001110110100010011011000
101100010101100010011011000
001001011101010010011011000
101011011000001010011011000
010101110001001010011011000
001100101100101010011011000
111010000010101010011011000
000110110010101010011011000
000101010110011010011011000
011000000111011010011011000
000110001001111010011011000
110100001100010110011011000
000110100110010110011011000
110111000000001110011011000
010000100010111110011011000
111010110010000001011011000
011101001110000001011011000
001101111000010001011011000
010101100011010001011011000
100110001100110001011011000
110000111001001001011011000
001001110011001001011011000
100000100011111001011011000
110001001101000101011011000
001001110100100101011011000
001100011001100101011011000
010011010010010101011011000
100100110010010101011011000
000011111000001101011011000
100101001010001101011011000
010010001110001101011011000
111010000001001101011011000
000001010001111101011011000
100010110100010011011011000
001110001010010011011011000
011011000001010011011011000
010000001011110011011011000
010001011010001011011011000
010000110011000111011011000
010100100100100111011011000
001000010110010111011011000
001010100010001111011011000
000100001101001111011011000
010010010000101111011011000
110101101010000000111011000
100110100110100000111011000
010011011001100000111011000
000011011110010000111011000
011000110011010000111011000
100001010011110000111011000
110011110000001000111011000
001001000101111000111011000
011000010110100100111011000
101000100101100100111011000
010000011101001100111011000
000101011000101100111011000
101110000000011100111011000
100000101010011100111011000
101101110000000010111011000
101001000110010010111011000
000110010100110010111011000
111000000001110010111011000
011000101100000110111011000
100001011001000110111011000
000010001110100110111011000
010110000001010110111011000
000011100100001110111011000
001000001001011110111011000
011100101001000001111011000
101110010000100001111011000
000001101100110001111011000
000111000101001001111011000
011001100000011001111011000
000100011100011001111011000
001010000110011001111011000
000010100111000101111011000
000000111010100101111011000
011100000010010101111011000
100011000001010101111011000
100100100000101101111011000
110110000100000011111011000
010001100101000011111011000
100000001000110111111011000
111111111000000000000111000
011010010111110000000111000
110100100111101000000111000
101001001111011000000111000
011111001001100100000111000
111001101010010100000111000
111000011001110100000111000
100011111100001100000111000
101111000110001100000111000
100010100111011100000111000
010101111010100010000111000
110111000011100010000111000
101111100100010010000111000
111100110001001010000111000
010001010111101010000111000
111000101100011010000111000
000011111010010110000111000
100010101000111110000111000
001001100100111110000111000
111010011100100001000111000
001110111001010001000111000
011111000101010001000111000
001100001111110001000111000
110111010010001001000111000
111000110010101001000111000
000110111100100101000111000
001100011000111101000111000
010010001001111101000111000
000101111001001011000111000
010001110000111011000111000
100100010010111011000111000
001011100110000111000111000
010110001101000111000111000
100101010011000111000111000
001010010101100111000111000
100001001110010111000111000
010100100011001111000111000
000000000111111111000111000
001111110011000000100111000
010110011110100000100111000
111110100000110000100111000
100110011001110000100111000
011010101100101000100111000
010101101001101000100111000
110010101010011000100111000
001111000010111000100111000
011011010101000100100111000
000100111111000100100111000
101101000011100100100111000
000111001110010100100111000
011000110010110100100111000
101000001110110100100111000
110100010110001100100111000
001010110110001100100111000
101011001000101100100111000
100010010101101100100111000
011001101110000010100111000
110010110011000010100111000
110100011100010010100111000
111001000101010010100111000
101110000011010010100111000
000011010111010010100111000
100101000110110010100111000
101000110001110010100111000
001011011001001010100111000
111001000010101010100111000
000100001111101010100111000
000110101100011010100111000
010000111001011010100111000
110010000001111010100111000
101100111000000110100111000
000110101010100110100111000
101011010000010110100111000
000110110001010110100111000
000010011100110110100111000
100011000011001110100111000
000001110010101110100111000
011000010001101110100111000
010100000101011110100111000
011101010110000001100111000
110011100001010001100111000
011000110101010001100111000
110000010011110001100111000
011100001101001001100111000
100010001111001001100111000
100110100010101001100111000
001010011010101001100111000
001001101100011001100111000
100001010100111001100111000
110001110010000101100111000
100011100100100101100111000
101100010100100101100111000
010000111001100101100111000
010110000011100101100111000
011101001000010101100111000
000010101011010101100111000
100101101000001101100111000
100010010010011101100111000
001001000001111101100111000
100101011000100011100111000
100010010110100011100111000
000111001001010011100111000
000001100101110011100111000
010101100100001011100111000
101101000001001011100111000
001000001011011011100111000
111000100000100111100111000
010000100110010111100111000
100000011001010111100111000
010010010100001111100111000
100111011101000000010111000
001011101011010000010111000
001110110100110000010111000
101001110010110000010111000
011001110001101000010111000
111011010000011000010111000
010011101100011000010111000
100111000001111000010111000
101110001011000100010111000
101010100110100100010111000
010001100111100100010111000
010011010001110100010111000
100001101001110100010111000
011101010100001100010111000
101000011110001100010111000
100100110010101100010111000
011000001101011100010111000
010100001010111100010111000
101101001110000010010111000
000010111111000010010111000
011010001011100010010111000
100001011011100010010111000
110110000101010010010111000
110101100000110010010111000
010001001110110010010111000
000111100011001010010111000
101000011001011010010111000
110000100011011010010111000
011100011001000110010111000
010110110000100110010111000
001000111100010110010111000
010101010010010110010111000
110010001010010110010111000
001011000101010110010111000
101110100000001110010111000
000001110101001110010111000
010001001001101110010111000
100100000100111110010111000
011001011101000001010111000
101100110011000001010111000
100101101100100001010111000
111100000001110001010111000
000010100111110001010111000
011010101010001001010111000
111100000110001001010111000
110011000101001001010111000
000101001111001001010111000
001000111100101001010111000
000011110010101001010111000
110000011100011001010111000
010110000011011001010111000
011001000100111001010111000
110110000100100101010111000
001110010010100101010111000
010110101000010101010111000
010001001011010101010111000
000111100100001101010111000
100000100101101101010111000
000100010110011101010111000
110010111000000011010111000
010101000101100011010111000
000011110001010011010111000
101000001100110011010111000
000100011001110011010111000
110101001000001011010111000
000011011100001011010111000
001010000110101011010111000
000001101010011011010111000
001001001010100111010111000
111000010000010111010111000
010000101100001111010111000
001000010011001111010111000
100101100111000000110111000
111101000100100000110111000
110011100010100000110111000
010100011011010000110111000
010010101001110000110111000
010100101110001000110111000
010011010100101000110111000
110000001011101000110111000
000001110011011000110111000
011100010000111000110111000
001011011010000100110111000
110100011000100100110111000
011000111000001100110111000
011001010011000010110111000
001011001000110010110111000
011110000100001010110111000
001000100011101010110111000
010011000110000110110111000
110001100001000110110111000
101000001101000110110111000
100101001000010110110111000
001100000110010110110111000
000100011100001110110111000
000111101010000001110111000
100001011110000001110111000
000101110100010001110111000
110000100100110001110111000
101000101001001001110111000
001011000011001001110111000
001101001000101001110111000
011001100100000101110111000
000001011000110101110111000
000100100001110101110111000
110010001000001101110111000
000010000101011101110111000
010110000000110011110111000
000000010101101011110111000
100000000110011011110111000
001010101000000111110111000
010111101110000000001111000
101100011100110000001111000
100101110101001000001111000
111101001000101000001111000
001101110010101000001111000
100011011010011000001111000
110100011001011000001111000
010111000100111000001111000
101100101110000100001111000
110010011101000100001111000
011101000110100100001111000
101001110001100100001111000
111010000011100100001111000
000110100111100100001111000
010110110010010100001111000
100000111010110100001111000
000101011001110100001111000
011000101010101100001111000
001011000101101100001111000
111010000100011100001111000
000001010111011100001111000
101100000010111100001111000
110011100101000010001111000
101110001010100010001111000
110000101011100010001111000
110001010011010010001111000
001100010111010010001111000
010010011001110010001111000
101000100110101010001111000
010100110100011010001111000
001101001100011010001111000
001010100001111010001111000
000111010010100110001111000
011011000010010110001111000
100011001001010110001111000
010000010110110110001111000
001011110000001110001111000
001100100101001110001111000
000010001011101110001111000
110110100011000001001111000
000001111111000001001111000
000111010101100001001111000
101001100101010001001111000
010100101101010001001111000
011011000110001001001111000
110000101100101001001111000
011000010101101001001111000
011110010000011001001111000
001100100011011001001111000
011001111000000101001111000
011110100000100101001111000
000101101010100101001111000
001110000110010101001111000
100001000011110101001111000
000101011100001101001111000
000100110001101101001111000
000010101100011101001111000
110000100010011101001111000
101010101100000011001111000
110011010000100011001111000
000100011110100011001111000
001011011000010011001111000
001100100100110011001111000
100000111010001011001111000
100101000110001011001111000
011001100001001011001111000
001110001001001011001111000
010010000010111011001111000
001000110010100111001111000
100000001101100111001111000
100100100001010111001111000
111000001000001111001111000
001011001111000000101111000
100001110110100000101111000
100001011101010000101111000
000010101110110000101111000
101110001100001000101111000
111011000001001000101111000
100100011010101000101111000
101000010110011000101111000
100110100001011000101111000
110001100000111000101111000
110010100110000100101111000
110101000001010100101111000
010110010000101100101111000
010000001110011100101111000
000111011100000010101111000
001010110101000010101111000
000011101001100010101111000
011000011010010010101111000
010110000110010010101111000
101000001001101010101111000
010011010000011010101111000
001000000101110110101111000
100101000000101110101111000
000000100011011110101111000
010110110100000001101111000
110000111000010001101111000
101001110000001001101111000
101010001010000101101111000
100110000101000101101111000
011000010011000101101111000
001011010000100101101111000
010001000101100101101111000
000001110001010101101111000
110010001001000011101111000
101100010000010011101111000
000100000011110011101111000
000010110000101011101111000
000001001010101011101111000
010100011000000111101111000
010110010111000000011111000
001010110011100000011111000
111110000010010000011111000
011101010001010000011111000
001101001010110000011111000
011000100101110000011111000
001010101101001000011111000
000100011101101000011111000
001001110100011000011111000
101010001000111000011111000
000111110001000100011111000
010100101011000100011111000
110000110100100100011111000
100101000101100100011111000
100110100000110100011111000
000110011010001100011111000
011000010010011100011111000
100101101001000010011111000
101000111000100010011111000
011010101000010010011111000
101100010010000110011111000
011001100000100110011111000
000001000110101110011111000
000100101000011110011111000
000010010100011110011111000
101100001101000001011111000
101011000010100001011111000
100000010101110001011111000
100101100000011001011111000
000000001110110101011111000
010000000011101101011111000
001011000000011101011111000
011100010100000011011111000
110000100110000011011111000
001101000011000011011111000
000010101010100011011111000
010110100000001011011111000
100010000011001011011111000
100001110000000111011111000
010101000011100000111111000
001110000101010000111111000
100011000110001000111111000
001100100010100100111111000
100010010010100100111111000
100001100100010100111111000
010100010100010100111111000
011000001000110100111111000
010010100001001100111111000
001001010001001100111111000
100100001001001100111111000
010010100100100010111111000
001001010100100010111111000
100100001100100010111111000
100010010001010010111111000
010001001001010010111111000
010100010010001010111111000
001010001010001010111111000
101000100000011010111111000
000001101010000110111111000
100001100001100001111111000
001010001001100001111111000
010010100010010001111111000
001001010010010001111111000
100100001010010001111111000
001100100100001001111111000
010001001100001001111111000
110000010000101001111111000
000010011100000101111111000
000100110001000011111111000
011011110101111000000000100
011111101101100100000000100
101111110101001100000000100
110101101111001100000000100
111011011001101100000000100
101110101001111100000000100
100011110111110010000000100
111110110001101010000000100
111100011011011010000000100
011011110111000110000000100
001011111010110110000000100
111010100101110110000000100
110011111100001110000000100
011101111001001110000000100
010111100110101110000000100
100110100111011110000000100
111001110110101001000000100
001110011111011001000000100
101111001011100101000000100
010110100111110101000000100
100101111100011101000000100
111110000011011101000000100
000111101011011101000000100
110000111011011101000000100
110101010010111101000000100
110010001101111101000000100
011111010101010011000000100
010010111101101011000000100
011011001100111011000000100
110010100011111011000000100
011100110110100111000000100
101001101011010111000000100
110110011001001111000000100
011011110000101111000000100
010100101011101111000000100
010010101110011111000000100
001111011101110000100000100
100101011111101000100000100
110111110100011000100000100
011111001011011000100000100
101101101010111000100000100
011101011011100100100000100
110110011110010100100000100
100001111111010100100000100
000110111011110100100000100
011110100011101100100000100
010011001111101100100000100
010110101100111100100000100
101000011110111100100000100
111110100111000010100000100
101011111001100010100000100
010111110101100010100000100
010101011111010010100000100
011011100011110010100000100
110111011010001010100000100
001010111111001010100000100
110101101001101010100000100
001111100100111010100000100
000101110011111010100000100
100111101011000110100000100
110000101111100110100000100
111101000101010110100000100
011010011101010110100000100
000111001110110110100000100
011110011000101110100000100
010111100001011110100000100
101011010001011110100000100
001100010111011110100000100
111101011000110001100000100
011010111100110001100000100
010101101110110001100000100
111110100001110001100000100
001001111011110001100000100
100111100110101001100000100
100110111010011001100000100
111001100101011001100000100
101011010100111001100000100
001100110101111001100000100
101100111110000101100000100
011010111011000101100000100
001110010110110101100000100
011100101101001101100000100
100001101011101101100000100
000011100101111101100000100
001010001011111101100000100
111101001110000011100000100
110010110110100011100000100
011111001001100011100000100
100100011011110011100000100
101001110011001011100000100
010101100111001011100000100
110000011111001011100000100
100110011100101011100000100
101110000011101011100000100
001101011100011011100000100
011100010010111011100000100
000011011010111011100000100
111000110101000111100000100
010011110100010111100000100
101001110000110111100000100
011000101010110111100000100
010101000011110111100000100
010101010100101111100000100
001000111100101111100000100
101100111110110000010000100
100111011011110000010000100
000011111111101000010000100
111110001101011000010000100
010111110011011000010000100
110010111100111000010000100
111101101100010100010000100
100110110011101100010000100
001011011110011100010000100
010111010100111100010000100
101010100110111100010000100
000101101110111100010000100
010011101110110010010000100
011111011100001010010000100
111100110110001010010000100
111011100100101010010000100
101101110001011010010000100
000110101101111010010000100
110101110101000110010000100
110101001110100110010000100
101001100111100110010000100
000111010111100110010000100
111010001010110110010000100
101110101100001110010000100
110000011110011110010000100
110010110001011110010000100
001110001011011110010000100
101101001000111110010000100
011100100001111110010000100
011011100111100001010000100
110101101001110001010000100
010101110101101001010000100
101000111101101001010000100
101101100100111001010000100
001111001001111001010000100
111011101000100101010000100
101101010110100101010000100
110111001010010101010000100
111010100101001101010000100
011001011101001101010000100
001010111010101101010000100
111100110000011101010000100
100001010101111101010000100
101101111010000011010000100
001011011111000011010000100
010111110010100011010000100
000110110111010011010000100
101110100010110011010000100
111100000101110011010000100
110001010011110011010000100
110010111010001011010000100
111101010000101011010000100
011010110100011011010000100
001111010010011011010000100
100101001110011011010000100
110111000001011011010000100
101000100111011011010000100
111010010100100111010000100
011001011010100111010000100
110110100001100111010000100
101110011000010111010000100
011101000110010111010000100
100001110110010111010000100
000101011001110111010000100
100011010010101111010000100
011010000011101111010000100
101011000100011111010000100
010100010011011111010000100
011110010111100000110000100
011101111001010000110000100
101110110011010000110000100
101001001111110000110000100
011011010010111000110000100
100110001110111000110000100
010011101001111000110000100
110000011011111000110000100
010111110110000100110000100
101100011101100100110000100
110011010011100100110000100
101111000110010100110000100
100110101101010100110000100
011001011100110100110000100
101101110010001100110000100
110010101011001100110000100
110101011000101100110000100
100010010111011100110000100
011000000111111100110000100
110110001011010010110000100
111100101000110010110000100
010111011000110010110000100
110001101110001010110000100
101111001001001010110000100
100000110111101010110000100
001100101110011010110000100
101100010100111010110000100
011110101010000110110000100
000010111110010110110000100
000101011110001110110000100
011000110011001110110000100
001011001010101110110000100
110000100010111110110000100
100111011110000001110000100
110011110000110001110000100
111000010110110001110000100
011100001011110001110000100
111110010100001001110000100
011111100001001001110000100
011101001100101001110000100
000011111100011001110000100
001011000111011001110000100
101011110100000101110000100
000101101111000101110000100
001111000101100101110000100
110001001101100101110000100
110110010001010101110000100
011001100011010101110000100
100101100010110101110000100
001000101101110101110000100
000101010011101101110000100
111000001100011101110000100
100010011000111101110000100
000101100101110011110000100
100011010101001011110000100
000110001111001011110000100
100110100100011011110000100
000110101100100111110000100
010000111001100111110000100
101001101000001111110000100
010000001110101111110000100
100100001001101111110000100
011001000000111111110000100
101111011110010000001000100
101011101101101000001000100
011101010110111000001000100
111101110100100100001000100
110110011101100100001000100
010111101110010100001000100
100011111100110100001000100
001101110011101100001000100
010010111011101100001000100
011110111011000010001000100
010001111111100010001000100
111011100110010010001000100
001101110111010010001000100
101100101101110010001000100
101001011011110010001000100
110010101111001010001000100
011010110010111010001000100
111001000101111010001000100
001010011101111010001000100
101001111110000110001000100
011010111100100110001000100
010111010011010110001000100
011001001111010110001000100
101011100010101110001000100
000111011010101110001000100
110011001001011110001000100
010000110111011110001000100
011111000000111110001000100
110101011111000001001000100
101110111001100001001000100
111100101011010001001000100
101000110111110001001000100
001011001111110001001000100
110011000110111001001000100
100011111011000101001000100
010011110110100101001000100
011000011111100101001000100
111001010110010101001000100
101100001110110101001000100
011101010001110101001000100
000101101101110101001000100
101011011100001101001000100
111000101110001101001000100
010011101101001101001000100
110100111000101101001000100
111011100000011101001000100
110100010101011101001000100
100001100111011101001000100
000010011110111101001000100
110010011110010011001000100
010100111101010011001000100
100111011000110011001000100
011110100100110011001000100
101110101010001011001000100
101101000111001011001000100
100000111110101011001000100
111101001000011011001000100
001001101110011011001000100
101100011101000111001000100
010111101000100111001000100
101010011010100111001000100
111001100001100111001000100
101110000001110111001000100
010010011001110111001000100
111100010010001111001000100
100010110101001111001000100
110110000100101111001000100
001001001011101111001000100
110111001110100000101000100
101010111110100000101000100
011110110110010000101000100
101110011101001000101000100
101100100111011000101000100
110101010001111000101000100
000011010111111000101000100
111011011010000100101000100
110010110111000100101000100
100101111001100100101000100
010011111001010100101000100
001110101010011100101000100
111010000100111100101000100
100100001101111100101000100
001101001111100010101000100
001111101001010010101000100
100011011101010010101000100
111000110011010010101000100
010100101011110010101000100
101011010110001010101000100
011101110000011010101000100
100111000011011010101000100
110000101100111010101000100
010000011110110110101000100
001100110001110110101000100
101101001100001110101000100
110100101010001110101000100
100110010100011110101000100
000001111100011110101000100
110001000110011110101000100
001011110111000001101000100
011101011001001001101000100
110011101000101001101000100
100001110101101001101000100
010110000111101001101000100
010100011110011001101000100
011101101010000101101000100
101110000111000101101000100
100110101010100101101000100
100011001110010101101000100
001110110100001101101000100
110110100001001101101000100
011011000001101101101000100
010011010010011101101000100
001000011101011101101000100
100100101111000011101000100
110110010001100011101000100
110001001011100011101000100
101100111000010011101000100
001111000110010011101000100
011010111000001011101000100
000101111010001011101000100
111000100010101011101000100
101000011001101011101000100
100010000101111011101000100
001011101100000111101000100
100101010110000111101000100
011100000101100111101000100
000001110011010111101000100
100000101001110111101000100
001100100011001111101000100
000011000111001111101000100
110000011000011111101000100
011011011011100000011000100
110110110101010000011000100
111101001010110000011000100
111011100001110000011000100
101110000011111000011000100
001110011111000100011000100
110001111010100100011000100
101011011001010100011000100
001110101100110100011000100
101101000101110100011000100
111100011100001100011000100
111010110010001100011000100
011001001110101100011000100
010110101001011100011000100
000011110101011100011000100
110100000110111100011000100
110110000111100010011000100
000111100111001010011000100
100101011001101010011000100
111000010011101010011000100
001100101011101010011000100
011001101001011010011000100
110001110000111010011000100
101101101001000110011000100
101100110010100110011000100
011100010101010110011000100
000100100111110110011000100
100100001111001110011000100
101001000011011110011000100
000011001100111110011000100
111000011001110001011000100
010111000101110001011000100
101111110000001001011000100
110001101011001001011000100
110110001001101001011000100
110011011000011001011000100
110100101100011001011000100
001010110011011001011000100
011111000010100101011000100
110010001110100101011000100
000100111011100101011000100
100110010100110101011000100
011000010010111101011000100
010001001001111101011000100
111101100100000011011000100
100110111100000011011000100
011011101010000011011000100
001101110001100011011000100
101010001011010011011000100
000001111010110011011000100
101010000110101011011000100
000110010011101011011000100
100100110010011011011000100
001100011000111011011000100
010101001011000111011000100
001000110111000111011000100
100001011100100111011000100
011001110000010111011000100
000010101101010111011000100
110100001000110111011000100
011110100000001111011000100
000101101000011111011000100
000000110001111111011000100
110100111110000000111000100
011001101101100000111000100
100111101000110000111000100
011010101010110000111000100
101001011010101000111000100
101101100001101000111000100
101011100100011000111000100
000100111100111000111000100
010101011101000100111000100
100011110010010100111000100
110101000011010100111000100
010011000110110100111000100
001101001011001100111000100
001010100111001100111000100
011100100100101100111000100
100010101100101100111000100
101100010001011100111000100
010010010001111100111000100
010101110011000010111000100
111000001111000010111000100
000110011110100010111000100
001000111101010010111000100
110101000100110010111000100
001110000101110010111000100
110100100101001010111000100
010011001101001010111000100
001110110000101010111000100
010010100011101010111000100
110011010100000110111000100
111001000010100110111000100
000001101110100110111000100
100010110001100110111000100
010110001001100110111000100
001101011000010110111000100
101000100110010110111000100
101010011000001110111000100
010010100100011110111000100
000100010010111110111000100
110011100110000001111000100
101101010101000001111000100
000110101110010001111000100
011011001001010001111000100
000111010011010001111000100
010000110111010001111000100
110110000010110001111000100
000010011101110001111000100
011100110010001001111000100
000111010100101001111000100
001000001111101001111000100
111001000010011001111000100
101000101001011001111000100
000011100010111001111000100
011010011000100101111000100
010010100101100101111000100
001000111010010101111000100
100000010011110101111000100
000110011010001101111000100
100001011001001101111000100
001100000110011101111000100
111110001000000011111000100
101000101100100011111000100
010110110000010011111000100
110000101010010011111000100
011000100001110011111000100
000010110110001011111000100
110000010100101011111000100
010101000010101011111000100
000001001011011011111000100
100111000000100111111000100
011010000010010111111000100
100001000101010111111000100
010001100001001111111000100
110011011101110000000100100
101011111110001000000100100
001110101110111000000100100
111110110011000100000100100
110101010111100100000100100
111100001111010100000100100
010111011110001100000100100
011010101111001100000100100
110011100101011100000100100
101011001011011100000100100
011110010010111100000100100
101010010101111100000100100
000111001101111100000100100
101101101111000010000100100
111011110001010010000100100
110111100011001010000100100
011011000111011010000100100
100010011111011010000100100
000101011110111010000100100
110011110010100110000100100
000011101111100110000100100
111001000110110110000100100
101101010110001110000100100
111100100101001110000100100
100111101000101110000100100
110010001110101110000100100
101001111000011110000100100
010110110100011110000100100
011111101100010001000100100
101101110101010001000100100
111100010011110001000100100
011010101011110001000100100
110100111110001001000100100
111001011100011001000100100
111011001110000101000100100
111110010100010101000100100
010011011010110101000100100
101000111010110101000100100
001100111011001101000100100
100110001111001101000100100
100101011001101101000100100
011100000111101101000100100
000110111000111101000100100
111001011011000011000100100
101011011100100011000100100
110111000110100011000100100
110100011101100011000100100
011100011110010011000100100
101110000111010011000100100
111101100000110011000100100
001111001110001011000100100
010111011000101011000100100
001101100101101011000100100
010001001111101011000100100
100011100110011011000100100
001110101001011011000100100
110000101101011011000100100
101000010110111011000100100
101011100101000111000100100
001111100010100111000100100
011001010101100111000100100
110100111000010111000100100
101011010010010111000100100
010111001001010111000100100
000101110100110111000100100
100010001011110111000100100
101100010001011111000100100
000011110001011111000100100
111101110010100000100100100
000011111110110000100100100
110110101101001000100100100
110001111011001000100100100
111100001011101000100100100
000101101111011000100100100
001010111001111000100100100
110110110100100100100100100
101101101100100100100100100
110111101000010100100100100
011000110111010100100100100
011110001001110100100100100
101011010010101100100100100
101110111100000010100100100
011010101101100010100100100
000111010111001010100100100
101010100101011010100100100
110011000100111010100100100
011000010101111010100100100
011111000110000110100100100
111000011000110110100100100
100100100110110110100100100
001011110100001110100100100
010110000101101110100100100
001000100111101110100100100
100110001001011110100100100
010111001111000001100100100
110001011110100001100100100
110001100011110001100100100
101110110000101001100100100
111110001000011001100100100
010000111010111001100100100
110101110001000101100100100
010101011100010101100100100
010100101011010101100100100
000010011111010101100100100
110000010101110101100100100
000010110110101101100100100
100100100101101101100100100
001111100000011101100100100
100001000110111101100100100
001111110001000011100100100
100001111101000011100100100
001100110110001011100100100
100101010010101011100100100
101000101000111011100100100
101101000011000111100100100
000110011010100111100100100
111010000001010111100100100
000100001101110111100100100
111001010000001111100100100
010011000010101111100100100
011100111111000000010100100
100111110110100000010100100
011110100101110000010100100
110011001111001000010100100
100100111011011000010100100
011001111000111000010100100
111111000001100100010100100
111000111001100100010100100
000111111001100100010100100
001010111101010100010100100
001011100101101100010100100
010100101101101100010100100
100111011000011100010100100
111001010010011100010100100
001101100011011100010100100
111111000100010010010100100
111000111100010010010100100
000111111100010010010100100
001100111001110010010100100
100000101111110010010100100
010000111110101010010100100
010011011010011010010100100
001101001101011010010100100
110100000011111010010100100
011011001101000110010100100
001001111100100110010100100
001101001011100110010100100
010010011011100110010100100
001110010110010110010100100
011101010000110110010100100
100100011010101110010100100
100000110100111110010100100
000010100011111110010100100
111100100110100001010100100
010101110110010001010100100
100010110011110001010100100
000111111010001001010100100
100101010111001001010100100
011000010111011001010100100
110110100000111001010100100
100011001010111001010100100
100010111110000101010100100
001110001110100101010100100
110010000111010101010100100
001110010001110101010100100
010001110001110101010100100
000001001111110101010100100
100001101101001101010100100
010000111100011101010100100
100111101001000011010100100
010000111011010011010100100
001011100100110011010100100
010110101100001011010100100
111010001001001011010100100
100001111000101011010100100
001011010001101011010100100
011000001010111011010100100
011010111000000111010100100
110101010010000111010100100
100000011101010111010100100
100110100010001111010100100
011000100110001111010100100
110001000100101111010100100
000100010101101111010100100
011110111000100000110100100
101011101010100000110100100
110011100101100000110100100
111010101001010000110100100
010101010011110000110100100
011101100110001000110100100
001111000011101000110100100
011010011100011000110100100
001001110101011000110100100
111101000000111000110100100
101001010111000100110100100
010111000101010100110100100
001001100110110100110100100
101100001110001100110100100
100011100000111100110100100
001100110000111100110100100
000100001011111100110100100
111011000011000010110100100
001111010100100010110100100
011001011001100010110100100
100110010011100010110100100
010100101101010010110100100
100010111001001010110100100
101100100011001010110100100
101000001101101010110100100
100001000111011010110100100
100011100110000110110100100
011011100000100110110100100
000101110010100110110100100
010001111000010110110100100
110100010100001110110100100
000101100101001110110100100
101110001001100001110100100
101001110010010001110100100
010011101010010001110100100
000110000111110001110100100
100010100111001001110100100
000100011110101001110100100
010010011001101001110100100
000101101000111001110100100
111100011000000101110100100
011000001111000101110100100
110010100010100101110100100
000110110010010101110100100
100101001001010101110100100
001011001100001101110100100
000110101001001101110100100
110001000011001101110100100
010011010110000011110100100
110100000111000011110100100
110010001100100011110100100
101001100001100011110100100
000010101011100011110100100
001101001010010011110100100
000011001101010011110100100
100001010100110011110100100
110011100000001011110100100
011100100000101011110100100
101010010000011011110100100
010110000010011011110100100
000100110001011011110100100
100000110011000111110100100
100010101000010111110100100
101000000010110111110100100
101111010011100000001100100
001011111011010000001100100
111001101100110000001100100
111010011011001000001100100
100101111100101000001100100
110111001100011000001100100
101001110001111000001100100
011011001001111000001100100
100110011001111000001100100
010100100111111000001100100
100001001111111000001100100
011001111101000100001100100
101010100111100100001100100
110100110001110100001100100
110111110000001100001100100
001101110100011100001100100
011000011100111100001100100
010001101010111100001100100
111000000011111100001100100
100111110101000010001100100
111110101000010010001100100
110110010100110010001100100
001100011111001010001100100
010110101001101010001100100
000011110100111010001100100
100101100010111010001100100
000000111011111010001100100
011100011010100110001100100
011101100010010110001100100
110001011010010110001100100
111010010100001110001100100
001111000101001110001100100
000101101011001110001100100
101010001001101110001100100
111110001101000001001100100
011101111000100001001100100
010011010111010001001100100
011010101100101001001100100
011101100001011001001100100
101110000100111001001100100
110100001010111001001100100
000111000011111001001100100
001111010100100101001100100
000010111101100101001100100
110000101011100101001100100
101110100010010101001100100
100011010001110101001100100
101101001010001101001100100
010110101010001101001100100
110100110010100011001100100
100011101010100011001100100
001010111100010011001100100
111000010101010011001100100
110101000011010011001100100
010011110010001011001100100
001001011001011011001100100
010100100111000111001100100
100001001111000111001100100
010011000100110111001100100
101000100100101111001100100
000100011100011111001100100
010100100000111111001100100
001010010000111111001100100
100001001000111111001100100
001111101110000000101100100
110001110110010000101100100
111110000011010000101100100
011111000100101000101100100
111011000101000100101100100
011001010110100100101100100
000011110011100100101100100
011100111000010100101100100
101100010110010100101100100
110001001001110100101100100
100101010101001100101100100
010011011000101100101100100
000100111010101100101100100
101010110000011100101100100
000110000111011100101100100
111001011100000010101100100
011110010101000010101100100
101100101010100010101100100
010011100110100010101100100
100011101100001010101100100
111100000110001010101100100
110000011010101010101100100
001010001110101010101100100
010001100011011010101100100
000101001001111010101100100
000000111111000110101100100
110101010000100110101100100
101000010011100110101100100
010110001100010110101100100
001011001010010110101100100
000010111000110110101100100
011000101001001110101100100
001101100000101110101100100
111010010100100001101100100
001110100101100001101100100
100011100101010001101100100
011011100000110001101100100
000111001100110001101100100
010000001111110001101100100
000011011110001001101100100
010010110001011001101100100
100000011011011001101100100
010001010100111001101100100
111010101000000101101100100
001011011001000101101100100
010010100110010101101100100
010110010000110101101100100
011001100100001101101100100
001110001000101101101100100
000000100011111101101100100
011001000111000011101100100
101101000100100011101100100
000100111100100011101100100
110000100101100011101100100
000011010101100011101100100
000101100011100011101100100
110011001000010011101100100
100110010010010011101100100
001000100110110011101100100
001010001001110011101100100
101011000001001011101100100
011000110010000111101100100
110100001001000111101100100
100001100010001111101100100
111101110001000000011100100
011011110100100000011100100
101001011101100000011100100
010101101011010000011100100
001111000111010000011100100
110010001011110000011100100
101110101000101000011100100
010110010110101000011100100
100111000101101000011100100
110000110101101000011100100
111110010000011000011100100
010101010101011000011100100
100011100011011000011100100
001111110010000100011100100
100101100111000100011100100
000101011110100100011100100
110010101100010100011100100
011011000100011100011100100
001100011010011100011100100
101010101110000010011100100
110010110011000010011100100
010101001101100010011100100
011001100011100010011100100
100011010110010010011100100
100110100001110010011100100
100010011100101010011100100
000110101010011010011100100
110000100110011010011100100
100011111000000110011100100
111100000100100110011100100
000110110100100110011100100
110110000010010110011100100
110001100001010110011100100
011000001001110110011100100
110000011001001110011100100
010000000111101110011100100
101100100000011110011100100
101011101000010001011100100
010110011010010001011100100
011000101101010001011100100
000111110000110001011100100
101001000110110001011100100
100100001101110001011100100
011111001000001001011100100
000110110101001001011100100
011001000101101001011100100
100001110100011001011100100
001101001101000101011100100
010001101100100101011100100
001001011000110101011100100
000000110110110101011100100
101000110001001101011100100
000000011111001101011100100
100101100000101101011100100
110010010000101101011100100
001010001001011101011100100
110011000101000011011100100
100100011011000011011100100
011000011100100011011100100
000010001110110011011100100
101001001100001011011100100
100000100011101011011100100
000101000100111011011100100
110000110100000111011100100
111000001010000111011100100
000010010011010111011100100
000010101000101111011100100
001100000010101111011100100
110011011001000000111100100
100110101011000000111100100
100101011010010000111100100
001110011001010000111100100
100010001101011000111100100
101001110000100100111100100
110100001010100100111100100
000010001111100100111100100
000011011100010100111100100
001100100101010100111100100
001111000000110100111100100
111001001000001100111100100
010111000010001100111100100
000100010111010010111100100
100101110000001010111100100
011010010010001010111100100
000100100110101010111100100
100010000010111010111100100
100110000101000110111100100
000001010100101110111100100
001000001100011110111100100
000011000001011110111100100
001001111100000001111100100
100011000011100001111100100
111100100000010001111100100
110000011100010001111100100
001010010010110001111100100
001010101010001001111100100
001001010011001001111100100
110101000100000101111100100
011000000100110101111100100
010000001010011101111100100
010101011000000011111100100
011010100100000011111100100
100100001000011011111100100
010000000101011011111100100
000100101010000111111100100
001100010001000111111100100
010111011110110000000010100
101010111101110000000010100
110100111101101000000010100
111101010011101000000010100
111000101111011000000010100
111110001010111000000010100
011111110010100100000010100
110001101011110100000010100
101100011101011100000010100
100010111010111100000010100
011000110011111100000010100
001101001011111100000010100
110011111010010010000010100
101111010011010010000010100
101101110100110010000010100
011010101011101010000010100
001111101010011010000010100
011000011110111010000010100
101110110110000110000010100
011101011010010110000010100
101110001100110110000010100
010001011101110110000010100
110110000011110110000010100
010110110011001110000010100
001101100111001110000010100
100000111111001110000010100
010111001001101110000010100
010101110000111110000010100
001011010100111110000010100
001011101111001001000010100
011110110100101001000010100
111101000110011001000010100
101010110110011001000010100
010001111100111001000010100
001101110010111001000010100
010110111001100101000010100
110011100110010101000010100
001111001110010101000010100
101111010000110101000010100
011111101000001101000010100
100101110011001101000010100
111001001001011101000010100
100100100110111101000010100
111101110001000011000010100
110001101111000011000010100
101000011111100011000010100
111110001001010011000010100
000110111100110011000010100
101011001010110011000010100
100001111001110011000010100
010100110011110011000010100
001101000111110011000010100
101010111001001011000010100
000111010110101011000010100
001101011001101011000010100
100110100101101011000010100
100111110000011011000010100
110101011000100111000010100
101100100011100111000010100
000011110011100111000010100
000101101010110111000010100
100010010101110111000010100
001110011100001111000010100
100111001010001111000010100
110011100001001111000010100
110000110100101111000010100
100100101001011111000010100
000011001101011111000010100
111011010111000000100010100
010110101111010000100010100
111100010101110000100010100
101100111011001000100010100
001011011110101000100010100
111011100000111000100010100
111001001110100100100010100
110100111000110100100010100
100111100001110100100010100
001001110101110100100010100
111111000100001100100010100
111000111100001100100010100
000111111100001100100010100
011010010110011100100010100
001001101110011100100010100
111111000010100010100010100
111000111010100010100010100
000111111010100010100010100
010001110110110010100010100
110010101001110010100010100
111001010100101010100010100
011100000111101010100010100
111010000011011010100010100
000110010101111010100010100
010011101110000110100010100
100001011011100110100010100
111001100010001110100010100
010001110101001110100010100
110010001101001110100010100
100011110000101110100010100
110100010001011110100010100
101100000010111110100010100
001000001101111110100010100
101010110011100001100010100
111000111001010001100010100
100100110111010001100010100
100011000111110001100010100
001111010011001001100010100
101100001101101001100010100
001110011000111001100010100
010100101001111001100010100
111100001011000101100010100
000110001111100101100010100
011100100110010101100010100
111010000010110101100010100
010001011011001101100010100
101010100100101101100010100
100001011100101101100010100
010000100111101101100010100
011100111100000011100010100
111010000101100011100010100
010111001100010011100010100
011010011010010011100010100
001001101010101011100010100
111100100000011011100010100
100001101100011011100010100
010011000001111011100010100
111011001000000111100010100
100110110001000111100010100
110100000110100111100010100
001100011001010111100010100
001011000011010111100010100
000110100010011111100010100
100000010110011111100010100
110111101010100000010010100
111011011100010000010010100
011110111001001000010010100
001001100111111000010010100
100100010111111000010010100
010010001111111000010010100
011101010111000100010010100
100011110111000100010010100
101100101111000100010010100
110010101101100100010010100
010011011011010100010010100
101001010011110100010010100
011110001110001100010010100
100101100101101100010010100
001100110110011100010010100
110111010110000010010010100
111100011101000010010010100
100110111011000010010010100
001110101110100010010010100
011000110111100010010010100
110011100101010010010010100
000101101111010010010010100
111001100010110010010010100
011001011011001010010010100
101011000111001010010010100
001111100001101010010010100
001001111100011010010010100
000010110110111010010010100
010101000101111010010010100
101000001011111010010010100
011100111000100110010010100
100111101000010110010010100
001111000010110110010010100
111011010000001110010010100
000001111001101110010010100
111000100100011110010010100
010100011111100001010010100
100110001111010001010010100
110100110100110001010010100
011110001100110001010010100
011010110001110001010010100
110010010111001001010010100
101011001100101001010010100
101110010010101001010010100
010011011010101001010010100
010101101010011001010010100
110010101001011001010010100
100101011001011001010010100
001101111100000101010010100
111001110010000101010010100
101111100001000101010010100
111000000111100101010010100
000000111111010101010010100
000110011010110101010010100
000111000111001101010010100
110000011001101101010010100
110110000100011101010010100
100100010111000111010010100
010010001111000111010010100
101001001001100111010010100
001010110010010111010010100
010101100100001111010010100
100100010000111111010010100
010010001000111111010010100
110101101101000000110010100
001111101011000000110010100
110101110010010000110010100
011000111110010000110010100
100011111001010000110010100
111100110000101000110010100
010101001011101000110010100
101001010110011000110010100
001110100101011000110010100
010100011101011000110010100
110000100101111000110010100
011111011000000100110010100
010100101110100100110010100
010110010010101100110010100
100011000110101100110010100
101110000001101100110010100
011101000001011100110010100
100001100011011100110010100
011011110100000010110010100
101100100101100010110010100
011100010011010010110010100
101011000100110010110010100
100101010001110010110010100
000000011111110010110010100
110110100010001010110010100
000011110011001010110010100
000111001100101010110010100
011000101100101010110010100
110010010100011010110010100
011110000000111010110010100
101101010100000110110010100
011110000101000110110010100
000100111101000110110010100
001010011011000110110010100
100010011100100110110010100
110011000010010110110010100
100100001110010110110010100
011000101001010110110010100
000011010101010110110010100
000110110000110110110010100
100001011000011110110010100
110000101011100001110010100
101010101010010001110010100
011001111000001001110010100
101001001011001001110010100
000110101010101001110010100
100111000000111001110010100
000001001101111001110010100
110010011010000101110010100
100110100110000101110010100
010100110011000101110010100
011110100000100101110010100
010011010100100101110010100
101100001000110101110010100
010100000101110101110010100
001000100010111101110010100
001010101101000011110010100
110101100000100011110010100
001100110010100011110010100
010110000011100011110010100
000101010110010011110010100
100000100110110011110010100
101000011100001011110010100
011000000110011011110010100
000001111010000111110010100
010100011000001111110010100
000010000101101111110010100
101000000001011111110010100
011101101101010000001010100
100111101011010000001010100
110101000111110000001010100
110110111010001000001010100
101111000110101000001010100
010001111011011000001010100
001111010001111000001010100
111001100111000100001010100
011001111000110100001010100
100011101110001100001010100
100100101011101100001010100
011110011000011100001010100
000111100010111100001010100
111101101000100010001010100
000110110111100010001010100
011110101100001010001010100
110101011100001010001010100
011001110001101010001010100
101010011010011010001010100
110110101001000110001010100
110011100100100110001010100
010101100011100110001010100
001011000111100110001010100
111100010000110110001010100
000010101101101110001010100
001110000110011110001010100
010100001101011110001010100
100000001110111110001010100
011111011100000001001010100
111010000111010001001010100
001100011101110001001010100
001101110101001001001010100
101000101100111001001010100
000010110101111001001010100
111110010001000101001010100
100111001101000101001010100
010110010110010101001010100
110010001010011101001010100
000101011000111101001010100
111000110110000011001010100
101110010100010011001010100
011001001001110011001010100
000011111000101011001010100
010100001110101011001010100
011000100101011011001010100
000100010111011011001010100
110000011011000111001010100
001000111001100111001010100
100010111000010111001010100
011011000010001111001010100
010001000101101111001010100
101000100010011111001010100
111011101100000000101010100
000111011111000000101010100
110000011111010000101010100
010110110001110000101010100
010011001101110000101010100
001101100011110000101010100
010100110111001000101010100
011001001111001000101010100
010011110100101000101010100
111010010010101000101010100
101111001000011000101010100
110100100010111000101010100
110111100010000100101010100
101011010100100100101010100
111100100001100100101010100
100101101100010100101010100
101010100101010100101010100
010101010100110100101010100
011000001011110100101010100
100100011010011100101010100
110000101001011100101010100
101011100011000010101010100
001001111100100010101010100
100110100100110010101010100
001100010110110010101010100
001110001001101010101010100
100001110001011010101010100
010110110100000110101010100
011001010011000110101010100
110010001010100110101010100
100101000101100110101010100
100000110010110110101010100
000010111010001110101010100
010000011001101110101010100
110101110100000001101010100
011101010010010001101010100
110010110010010001101010100
100001011010110001101010100
000010101011110001101010100
011000011100101001101010100
010110100100011001101010100
011000101010011001101010100
000101000110111001101010100
001010011110000101101010100
000001111101000101101010100
000111110000100101101010100
001100101100100101101010100
010101001001100101101010100
110000100100110101101010100
100000001111001101101010100
000110010001011101101010100
011100000000111101101010100
010011011001000011101010100
101000001101010011101010100
001010110000110011101010100
010001010110001011101010100
100101001001001011101010100
010100110000101011101010100
000100010011100111101010100
000000101110010111101010100
010100100001010111101010100
000110001000110111101010100
001101010000001111101010100
100011000000011111101010100
010011110110010000011010100
100110110010110000011010100
111011001010001000011010100
101010110101001000011010100
011101100011001000011010100
001110011100101000011010100
111000100110101000011010100
010001011101101000011010100
110111100000011000011010100
001010101110011000011010100
100001101101011000011010100
100000011111100100011010100
011010100011010100011010100
100001100110110100011010100
000101110001110100011010100
100110010110001100011010100
110011000001101100011010100
101001110000011100011010100
100110001000111100011010100
000011111101000010011010100
101111010000100010011010100
110100110001100010011010100
001111100100010010011010100
100000111110010010011010100
001010010111010010011010100
111000001100110010011010100
000101011100110010011010100
100010101010101010011010100
010011010001011010011010100
001011101000100110011010100
010001101100010110011010100
010100110010010110011010100
010110000100110110011010100
001000110100110110011010100
000111110000001110011010100
001100011001001110011010100
110101001100100001011010100
101110000101100001011010100
001100101010110001011010100
111000001101001001011010100
100001110010101001011010100
011011000000111001011010100
010100010001111001011010100
000111101010000101011010100
010010010011100101011010100
101100000011010101011010100
010000011100110101011010100
011000110100001101011010100
001101000100101101011010100
010000000111011101011010100
110001111000000011011010100
011110010010000011011010100
010010110100100011011010100
000111001001100011011010100
100001100101100011011010100
101000110001010011011010100
010001000110110011011010100
001011010100001011011010100
001101001010001011011010100
010010100010011011011010100
100010000110010111011010100
000011010000110111011010100
000000101011001111011010100
111000000000101111011010100
011100011001100000111010100
010111001010010000111010100
101010011000110000111010100
100100001011110000111010100
011101010100001000111010100
000001111110001000111010100
100111010001001000111010100
101110110000000100111010100
101001101010000100111010100
000000110011101100111010100
001001001000111100111010100
111001010000010010111010100
101110000010010010111010100
010011100000110010111010100
101000110010001010111010100
001000010101101010111010100
100001000011101010111010100
000110011000011010111010100
000011000110011010111010100
100100100011000110111010100
000010000011110110111010100
010001001010001110111010100
000100101000101110111010100
101100011010000001111010100
001011100001100001111010100
000100100111100001111010100
001001100110010001111010100
110001100001010001111010100
100110001100001001111010100
000010111001001001111010100
100010000011011001111010100
110000001000111001111010100
110100101000000101111010100
000100110100010101111010100
001001010001010101111010100
010000001101100011111010100
001000001010100111111010100
100000100100001111111010100
010111111011000000000110100
111110011001100000000110100
011011001111100000000110100
001101011111010000000110100
000111110101110000000110100
110111010101001000000110100
011101101010101000000110100
100110111100011000000110100
110010110011011000000110100
111100100001111000000110100
010011111100010100000110100
011111000100110100000110100
010010110101101100000110100
110001011000111100000110100
111110100100100010000110100
001101110011100010000110100
100111001110010010000110100
010100101110110010000110100
100011011010101010000110100
100101000111101010000110100
101010111000100110000110100
000111011100100110000110100
100001110101100110000110100
011001100101010110000110100
000100111011010110000110100
001010001111010110000110100
101011001100001110000110100
111100001000101110000110100
010001101100101110000110100
110000010011101110000110100
000001110110011110000110100
111111000011000001000110100
000101111110100001000110100
011100101101100001000110100
010101001011110001000110100
011001110011001001000110100
111010000110101001000110100
100010011101101001000110100
001011111010000101000110100
110110010010100101000110100
101010101100010101000110100
010100110101010101000110100
000111010011010101000110100
000111100001101101000110100
011000001110011101000110100
001101000101011101000110100
001011001000111101000110100
001110001011100011000110100
011110110000010011000110100
110010011000110011000110100
010110000101110011000110100
101101101000001011000110100
011101010100001011000110100
011000111000101011000110100
010010010110011011000110100
000001100011111011000110100
011100101010000111000110100
010001011110000111000110100
100010100110100111000110100
001000011100110111000110100
100101000001110111000110100
001010100011001111000110100
010000011001011111000110100
011111100101000000100110100
100100011110110000100110100
010010011011110000100110100
000111011010011000100110100
110100000111011000100110100
010101001100111000100110100
001011000101111000100110100
000110100011111000100110100
111011110000000100100110100
100011011110000100100110100
010001111010100100100110100
001110010011100100100110100
101101011000010100100110100
110000101110010100100110100
100110010101010100100110100
011011001010001100100110100
001101110001001100100110100
100101001011001100100110100
100110011000101100100110100
010100110010011100100110100
101000010011011100100110100
111010001110000010100110100
101100010111000010100110100
110101001001010010100110100
101010011001010010100110100
110000110101010010100110100
001001101011010010100110100
101111010000001010100110100
001100101101001010100110100
000010111100101010100110100
101010100010101010100110100
001000011011101010100110100
010100001011100110100110100
000101000111010110100110100
100001001100110110100110100
010010101000011110100110100
000000110001111110100110100
100110011011000001100110100
010110100110100001100110100
001001011101100001100110100
100011101000110001100110100
001101100100110001100110100
111100010010001001100110100
101000110101001001100110100
100000101110101001100110100
100101100010011001100110100
000110001101011001100110100
100100010001111001100110100
100011100011000101100110100
011000100001110101100110100
011010010001001101100110100
001101000010101101100110100
000001111000011101100110100
010101010011000011100110100
011011010000100011100110100
000010110011010011100110100
110000100011001011100110100
110001001000101011100110100
000100001010111011100110100
000111101000000111100110100
110001100100000111100110100
100100011100000111100110100
101000101001000111100110100
001000100100011111100110100
111011100110000000010110100
101011011011000000010110100
100101111000110000010110100
101010001110110000010110100
101101011100001000010110100
011111010010001000010110100
000111101101001000010110100
001100110101101000010110100
110001100011101000010110100
100110001011101000010110100
000001011011111000010110100
111110101000000100010110100
100011001101010100010110100
110100001100110100010110100
110000110010110100010110100
011000010101110100010110100
101000101010101100010110100
001001010110101100010110100
011101101001000010010110100
110001011100100010010110100
011101000110100010010110100
100001110011010010010110100
111010000001110010010110100
000011101001110010010110100
100100101110001010010110100
010100011001101010010110100
101100010010011010010110100
011000110001011010010110100
000110000111011010010110100
110000101000111010010110100
010110100110000110010110100
101100110001000110010110100
100111000011000110010110100
110000101011000110010110100
010110010001010110010110100
011000011100001110010110100
000011101010001110010110100
100010010101001110010110100
011100000011001110010110100
001110010000101110010110100
110101000000011110010110100
001111101000100001010110100
001010110110100001010110100
000011011110010001010110100
110011000100110001010110100
010011110100001001010110100
111000010000111001010110100
001010000011111001010110100
010110011100000101010110100
100101001110000101010110100
110001010101000101010110100
110001101000010101010110100
011100001001010101010110100
100010110000011101010110100
100000001011011101010110100
000001100100111101010110100
010011100011000011010110100
000110110001100011010110100
101001011000010011010110100
100101100100010011010110100
110000001110010011010110100
101100000101001011010110100
000000101101101011010110100
000001010101011011010110100
001111000100000111010110100
100110001000100111010110100
010000000011110111010110100
000000110010101111010110100
111101001010000000110110100
101010010101100000110110100
010000111101100000110110100
001100001111100000110110100
000111100110010000110110100
011010000111010000110110100
001011110000110000110110100
101011100001001000110110100
010111100000101000110110100
110011001000011000110110100
111000100010011000110110100
011000001001111000110110100
001100111010000100110110100
001001101101000100110110100
000111001010100100110110100
010001010110010100110110100
011010100100001100110110100
100001110100001100110110100
110100100001001100110110100
010001000101101100110110100
001110000010011100110110100
010100011110000010110110100
000111011001000010110110100
101100011000100010110110100
000001100111100010110110100
001100110100010010110110100
010010000110101010110110100
010001100100011010110110100
000000001111001110110110100
100111000101000001110110100
011001001100010001110110100
010100011000110001110110100
000001110001101001110110100
000000110110011001110110100
010001000010111001110110100
000010110101000101110110100
000000011011100101110110100
100010000001110101110110100
000011010010001101110110100
010100000110001101110110100
110000010010100011110110100
001000010001110011110110100
000110010100001011110110100
011001000001001011110110100
001010001000101011110110100
001000010110000111110110100
111101010110000000001110100
100110101110100000001110100
011000111011100000001110100
111000110100011000001110100
101100001101100100001110100
101011000110010100001110100
001110100001110100001110100
000011001011110100001110100
001010111100001100001110100
011100010101001100001110100
101100110000101100001110100
111001000100101100001110100
000001100111101100001110100
100010100100111100001110100
101000111101000010001110100
010111110000100010001110100
010010011110100010001110100
110010001101010010001110100
001110011000110010001110100
011000000111110010001110100
100010110110001010001110100
101110000011001010001110100
100001101001101010001110100
101011100000011010001110100
010111000010011010001110100
001101111000000110001110100
101011010001000110001110100
001100100110100110001110100
100100110100010110001110100
011010100000101110001110100
011001010000011110001110100
000100000011111110001110100
100011111100000001001110100
011010110101000001001110100
101101001100010001001110100
010000111110010001001110100
100100100011110001001110100
010101011010001001001110100
101100100110001001001110100
000011101010011001001110100
001001010110011001001110100
110001000001111001001110100
100000110111000101001110100
101001101000100101001110100
011010001010100101001110100
101000011001010101001110100
010111000100001101001110100
110000011100001101001110100
101010000101001101001110100
000100101101001101001110100
110100000011001101001110100
000100010110101101001110100
001001010001101101001110100
000111000111000011001110100
011001100100100011001110100
101001010010100011001110100
000101110001010011001110100
110010101000001011001110100
000010011011001011001110100
001111000000101011001110100
110100010000011011001110100
000110110010000111001110100
010001101001000111001110100
100100001010010111001110100
001101011010100000101110100
110001110001100000101110100
101010001011100000101110100
100100111001010000101110100
111100001000110000101110100
001010110011001000101110100
001011101000101000101110100
110010001100101000101110100
011000100101101000101110100
001100011100011000101110100
000001110010111000101110100
010110011010000100101110100
010010101001100100101110100
000000011101110100101110100
000011001101001100101110100
110110000000011100101110100
010110100011000010101110100
010001011000110010101110100
100011000001110010101110100
000110010010101010101110100
110100000001101010101110100
101000000100111010101110100
000111010000010110101110100
110000000011010110101110100
100010100001001110101110100
110001001101000001101110100
001000101111000001101110100
111001000010000101101110100
010011000001010101101110100
100010000010101101101110100
101110100000000011101110100
011100000100010011101110100
100001000110010011101110100
101000001010001011101110100
000001100101001011101110100
001010000100100111101110100
110010111000100000011110100
000111100011100000011110100
101101100010010000011110100
111000011010010000011110100
101100010101010000011110100
011100110000110000011110100
000011010111001000011110100
001011011000011000011110100
000100101001111000011110100
011101100100000100011110100
100110011001000100011110100
000001111011000100011110100
101110000010100100011110100
000100101110010100011110100
010010001011001100011110100
011000101000011100011110100
011010011001000010011110100
000100111010100010011110100
100100000110110010011110100
001101000001110010011110100
100000011001110010011110100
010010100101001010011110100
100001001010011010011110100
010000010010111010011110100
010011010010000110011110100
101010001000010110011110100
001111010001000001011110100
010110101001000001011110100
101010100011000001011110100
001001001011100001011110100
010001011001010001011110100
100100111000001001011110100
100011001001001001011110100
010000101010101001011110100
001110100000011001011110100
010010001100011001011110100
000011000101100101011110100
011010010000010101011110100
000010100110001101011110100
000101000010011101011110100
000000010111100011011110100
001000101100000111011110100
010100010000100111011110100
100000100000110111011110100
000001011000001111011110100
000110000001001111011110100
110110000110000000111110100
011011000010100000111110100
101001001001010000111110100
000001001110110000111110100
101000101100001000111110100
011110000001001000111110100
010001101001001000111110100
000100011011001000111110100
100101001000101000111110100
110000010001011000111110100
000110000100111000111110100
111000010100000100111110100
001110001100000100111110100
100100010000110100111110100
100000000110011100111110100
000101101100000010111110100
011000101010000010111110100
001011000101000010111110100
100000110100100010111110100
001000000011011010111110100
000001001001100110111110100
001001100000010110111110100
000000011010010110111110100
000010101100100001111110100
111000000001100001111110100
101010000100010001111110100
010100000011010001111110100
010001110000000101111110100
101100000000001101111110100
100010011000000011111110100
000000101001010011111110100
011100111011110000000001100
011010011111101000000001100
001101111110011000000001100
110011111001011000000001100
101110011100111000000001100
011111011000110100000001100
100111101010110100000001100
111100010110110100000001100
111101100001110100000001100
101001011101110100000001100
100010111101101100000001100
111010101100011100000001100
100111010011011100000001100
010110110001111100000001100
110100001011111100000001100
011101011110100010000001100
011011101101010010000001100
111010010111010010000001100
111000101110110010000001100
100101101110101010000001100
001001110111101010000001100
101001101001111010000001100
011110000101111010000001100
111101100110000110000001100
111110001101000110000001100
010100101101110110000001100
101101001011001110000001100
101010010110101110000001100
001100100110111110000001100
100000110011111110000001100
100111101111000001000001100
111110110010100001000001100
110001111011100001000001100
011001011111010001000001100
100101110110110001000001100
011011111100001001000001100
111100100111001001000001100
101011011010101001000001100
110000011110111001000001100
100100111001111001000001100
001111011101000101000001100
001101111010100101000001100
110011100101100101000001100
011010001110110101000001100
110110010110001101000001100
011011000111001101000001100
100001011111001101000001100
000110101110101101000001100
011010101001101101000001100
011100011001011101000001100
011000110100111101000001100
010101001100111101000001100
101010111110000011000001100
101011000111100011000001100
011101100011010011000001100
000111011011010011000001100
001000111101110011000001100
011101101000101011000001100
010110110010011011000001100
100001111010011011000001100
010100001111011011000001100
110111000011000111000001100
110001110001010111000001100
110110010000110111000001100
101101000100110111000001100
000001011110110111000001100
111100000001101111000001100
010001011001101111000001100
111011001100101000100001100
110100111010101000100001100
001111110001101000100001100
100010100111111000100001100
001100001111111000100001100
111011101001000100100001100
010001111101100100100001100
011011100110010100100001100
110110100011010100100001100
101100011011010100100001100
111000010101101100100001100
010101111000011100100001100
101110000101011100100001100
100101010100111100100001100
101111110010000010100001100
111001010011100010100001100
011110001110010010100001100
100011101110010010100001100
100101110101010010100001100
010111000011101010100001100
111001011000011010100001100
000110101011011010100001100
010010011001111010100001100
101111001000100110100001100
010110110010100110100001100
000010011111100110100001100
110110100100001110100001100
010100011101001110100001100
110110111100000001100001100
010111010110100001100001100
101010110101010001100001100
001101101101010001100001100
110010011011010001100001100
000001111110101001100001100
011111010000011001100001100
101000101110011001100001100
011001100010111001100001100
111100101000100101100001100
101011010001100101100001100
100101000111100101100001100
101010110010001101100001100
001101010110001101100001100
001110111000100011100001100
110001101100100011100001100
011000100111100011100001100
100011101001001011100001100
011001001011001011100001100
100010100111000111100001100
010001010111000111100001100
001100001111000111100001100
011011000100100111100001100
110000011010100111100001100
000101110001100111100001100
101010001100010111100001100
100100101010010111100001100
001110100001010111100001100
011100110000001111100001100
110101001000001111100001100
001011011000001111100001100
000111000100011111100001100
111000000010011111100001100
000000111001011111100001100
100010100000111111100001100
001100001000111111100001100
110111011100100000010001100
111000110101110000010001100
111011010110001000010001100
101011101011001000010001100
001111001110101000010001100
101000011111011000010001100
111100100010111000010001100
001001111111000100010001100
011011010101100100010001100
100011010110110100010001100
110110101000101100010001100
001111101000011100010001100
111001000100111100010001100
110011101001100010010001100
101110011001100010010001100
101011111000010010010001100
110101000111010010010001100
001101101010110010010001100
010110110100101010010001100
110011011010000110010001100
101001001110010110010001100
011001011001010110010001100
011000100111010110010001100
010011000011110110010001100
110000100101101110010001100
100010001011101110010001100
100100111000011110010001100
000010010101111110010001100
111110101001000001010001100
101101100011100001010001100
010000111111001001010001100
100110100011011001010001100
000011110001111001010001100
010101000011111001010001100
110100111010000101010001100
111010010011000101010001100
110100001101001101010001100
010010011100101101010001100
101110000000111101010001100
000101111101000011010001100
011111000000110011010001100
100010001101110011010001100
110100110001001011010001100
000001101011101011010001100
100100000111101011010001100
001010101010011011010001100
000110011110000111010001100
011000101100100111010001100
000111100010010111010001100
001000001011110111010001100
010111010000001111010001100
000001110100101111010001100
010110111011000000110001100
001101111100100000110001100
000011110111010000110001100
111110010000110000110001100
011101010011001000110001100
100100101111001000110001100
110001110100101000110001100
011000111001101000110001100
001000110110111000110001100
000111000101111000110001100
011110001100100100110001100
001010110011100100110001100
001010001111010100110001100
100000111100110100110001100
011101000010110100110001100
011000011110001100110001100
000110110101001100110001100
101001001001101100110001100
101001101101000010110001100
010001111010100010110001100
100111000110100010110001100
101000011110100010110001100
100110011100010010110001100
011010100100110010110001100
001001110001110010110001100
110010010010101010110001100
011001000110101010110001100
000010101110101010110001100
101010000110011010110001100
011011000001011010110001100
000001011101011010110001100
011101100001000110110001100
101010010101000110110001100
110100010011000110110001100
111000110000100110110001100
000101101100010110110001100
100111000001010110110001100
010100010100110110110001100
011100101110000001110001100
100111110001000001110001100
110100100101100001110001100
110001001110010001110001100
011100010101010001110001100
001011101000110001110001100
100001011001110001110001100
010010100011110001110001100
011010001010101001110001100
110000111000011001110001100
010011011001000101110001100
010011100010001101110001100
001010100100011101110001100
000101001010011101110001100
110000000001111101110001100
011010110010000011110001100
010111000101000011110001100
110001100011000011110001100
111100000010100011110001100
000010010110110011110001100
010100010110001011110001100
001100101001001011110001100
000100100010111011110001100
001001100010100111110001100
101100000100001111110001100
000010000011011111110001100
010111110111000000001001100
101001101111010000001001100
010111001011110000001001100
111110001110001000001001100
011100110101101000001001100
100111110000111000001001100
110110100110100100001001100
111111000010010100001001100
110010001111010100001001100
000010110111110100001001100
010100111110001100001001100
001110001011101100001001100
011100101000111100001001100
101001001010111100001001100
001111010101100010001001100
111011001000110010001001100
100010111010110010001001100
110100010011110010001001100
111111000001001010001001100
111000111001001010001001100
000111111001001010001001100
010101100101011010001001100
101100010101011010001001100
001111001110000110001001100
001000101111100110001001100
100101001101010110001001100
000111100100110110001001100
011001010110001110001001100
100110100001101110001001100
011010010001101110001001100
100001000111101110001001100
111111000100100001001001100
111000111100100001001001100
000111111100100001001001100
101011100010110001001001100
110001010101110001001001100
010111010001101001001001100
000101001111101001001001100
000111100110011001001001100
010000101011111001001001100
111101001001000101001001100
000111100011100101001001100
011101100100010101001001100
001001111001010101001001100
101100010100101101001001100
100111001000011101001001100
101010010001011101001001100
000001110010111101001001100
101001110101000011001001100
011010010110100011001001100
100111010100001011001001100
001011100011001011001001100
110001010011001011001001100
110010110000101011001001100
010011001010011011001001100
000110001100111011001001100
001100000011111011001001100
001111110000000111001001100
110010101010000111001001100
000011001101100111001001100
011100001010010111001001100
000100110110010111001001100
100000101100011111001001100
010010000101011111001001100
011111001101000000101001100
000011101111100000101001100
111011010001010000101001100
000100111111010000101001100
010110011100110000101001100
101011111000001000101001100
011000101110101000101001100
101100010011101000101001100
010011101100011000101001100
100101001110011000101001100
101010001001111000101001100
111100110010000100101001100
001100011110100100101001100
000101101101001100101001100
000011011011001100101001100
110011000010101100101001100
000101000011111100101001100
011011110000100010101001100
000101110110100010101001100
110011000101100010101001100
100000111101100010101001100
001110100011100010101001100
101101000001110010101001100
001101011000101010101001100
101100100100101010101001100
001010110100011010101001100
110110011000000110101001100
101010001011000110101001100
010001101011000110101001100
010110000111000110101001100
010101001100100110101001100
100000010111010110101001100
110001100000110110101001100
111000001000101110101001100
000011101000101110101001100
001000110010101110101001100
000010001110011110101001100
000000100101111110101001100
011110011010000001101001100
010110101001100001101001100
110101100010010001101001100
110000101101010001101001100
011001001100110001101001100
001010101101001001101001100
000110110010101001101001100
101110100000011001101001100
010001000111011001101001100
111000010000111001101001100
110001111000000101101001100
100010011101000101101001100
001011001010100101101001100
011000110001100101101001100
110110000100010101101001100
100101010001010101101001100
000010101100110101101001100
010100010011001101101001100
101001100000101101101001100
011010001000011101101001100
111011000010000011101001100
001101010011000011101001100
001000011010110011101001100
010100000110110011101001100
000011000011110011101001100
110010001100001011101001100
000100110101001011101001100
100100001010101011101001100
010100101000011011101001100
101000000110100111101001100
100101111011000000011001100
011001100110110000011001100
011010001101110000011001100
011000111100011000011001100
000011001111011000011001100
100000101110111000011001100
001001011001111000011001100
000100110011111000011001100
011010101110000100011001100
100001101101100100011001100
011100010011100100011001100
101010110000110100011001100
100100011001110100011001100
010111001100001100011001100
110110000011001100011001100
101010000101101100011001100
100010011100011100011001100
001000101011011100011001100
010010001010111100011001100
110111110000000010011001100
011010110101000010011001100
111001010100100010011001100
010100101110100010011001100
011110011000010010011001100
101011000101010010011001100
010010101011010010011001100
001101110100001010011001100
110100011010001010011001100
001010011110001010011001100
011010101000101010011001100
110001001100011010011001100
010110000110011010011001100
100010110110000110011001100
100101000010110110011001100
010101100010001110011001100
000100011100101110011001100
111000010000011110011001100
001111100101000001011001100
010110001111000001011001100
011110100010010001011001100
001011011010010001011001100
101100010110010001011001100
110011000011010001011001100
010110111000001001011001100
101100001011001001011001100
100110100100101001011001100
011100000110101001011001100
111000100001101001011001100
010001011110000101011001100
010101110000100101011001100
110000100110010101011001100
100011000110001101011001100
001011010000101101011001100
001000001100111101011001100
001001001110100011011001100
000000011111010011011001100
001010010001110011011001100
101001100000011011011001100
110000000010111011011001100
101000111000000111011001100
101110000010000111011001100
100011010001000111011001100
011010001001000111011001100
100100000001011111011001100
101101100110000000111001100
001111010010100000111001100
010010110110100000111001100
101000101011100000111001100
100110000111010000111001100
011101101000001000111001100
100001010111001000111001100
110000001101101000111001100
110110001000011000111001100
101011001100000100111001100
001100111001000100111001100
010001110100010100111001100
010110010010010100111001100
111000100001010100111001100
001001010010011100111001100
001011011001000010111001100
100100101001010010111001100
011000001010011010111001100
010100000001111010111001100
001001000101100110111001100
100010000100110110111001100
100010111010000001111001100
000101101010100001111001100
011101000001100001111001100
101101001000010001111001100
110101010000001001111001100
100010010001101001111001100
100001000100111001111001100
100100001110000101111001100
000100010101100101111001100
000100100011010101111001100
011000000101001101111001100
010100001000101101111001100
000000100110101101111001100
111000010001000011111001100
000000110011100011111001100
010001010010010011111001100
010000001100010111111001100
011111010011010000000101100
100110110111010000000101100
001101100111110000000101100
111111100000011000000101100
111000111010011000000101100
101110011110000100000101100
101001110110100100000101100
011100011101100100000101100
111001101000101100000101100
001011110010011100000101100
010010010111011100000101100
010111011101000010000101100
110010111100100010000101100
111101000101100010000101100
110001101011010010000101100
101111000010110010000101100
010010001111110010000101100
110101111000001010000101100
100110110010101010000101100
001011001101101010000101100
101011010100011010000101100
110100010110011010000101100
011100110000111010000101100
000111110110000110000101100
100100111101000110000101100
001110100101100110000101100
101110110000010110000101100
011101001100010110000101100
010000111010110110000101100
111010000011001110000101100
010101001010101110000101100
010011100001101110000101100
000001101101011110000101100
101000001100111110000101100
110011110110000001000101100
011111100001100001000101100
010110011011100001000101100
111100001100110001000101100
001010110101101001000101100
100011100011101001000101100
100111000101011001000101100
111001000011011001000101100
101101010000111001000101100
010100010101111001000101100
110111001000100101000101100
010001100110110101000101100
001011000101110101000101100
000100110011110101000101100
000101100111001101000101100
101000010011101101000101100
010011101000011101000101100
010101101110000011000101100
111000110001100011000101100
000101010111100011000101100
100110100100110011000101100
101000001111001011000101100
111011000000101011000101100
110000100110101011000101100
101100100010011011000101100
001101101001000111000101100
011100010011000111000101100
100010111000001111000101100
001010000110011111000101100
101111010101000000100101100
011111001010100000100101100
110011000111010000100101100
101001111000110000100101100
011001011101001000100101100
001110100111001000100101100
000111011100101000100101100
010011110010101000100101100
111000000110111000100101100
000011001011111000100101100
010110101110000100100101100
010111010001100100100101100
111000100011100100100101100
000101101011100100100101100
101101100010010100100101100
010011001100110100100101100
100010011010110100100101100
100001110001101100100101100
100110000011101100100101100
010000011011101100100101100
110000011100011100100101100
010101000110011100100101100
100000101011011100100101100
111011100100000010100101100
001110011011000010100101100
001010110110100010100101100
001001011110010010100101100
010100110011010010100101100
110110001000110010100101100
010101100100110010100101100
100010010101110010100101100
100100011001101010100101100
000111110000011010100101100
111000010110000110100101100
100011011001000110100101100
010010110101000110100101100
001000111001100110100101100
100001000011110110100101100
001110001100001110100101100
001001010011001110100101100
001010000001111110100101100
101100011010100001100101100
100011001101100001100101100
100100001111010001100101100
000111100010110001100101100
011000011001110001100101100
101011000110001001100101100
000101011011001001100101100
010100101100101001100101100
011010011100000101100101100
100001101110000101100101100
001001110101000101100101100
000011111000100101100101100
111000100100010101100101100
011110000010010101100101100
001001010010110101100101100
110101010100000011100101100
110010010001001011100101100
100010001010011011100101100
011100000001011011100101100
000000110100111011100101100
010010001001100111100101100
001000101010001111100101100
100000000101011111100101100
011011111001000000010101100
111110000111000000010101100
100101001111100000010101100
001010101111100000010101100
010100111100110000010101100
011101001001110000010101100
000110011111001000010101100
111010110000101000010101100
110101001010011000010101100
101001100110011000010101100
011010001011011000010101100
100001011100111000010101100
111001011100000100010101100
100001111010010100010101100
011100110001010100010101100
101011010001001100010101100
010001110011001100010101100
100110010100101100010101100
000011011010101100010101100
000010101110011100010101100
101100001001011100010101100
011001110110000010010101100
001111100001010010010101100
110010100010110010010101100
001101010010101010010101100
110001010001011010010101100
100100100101011010010101100
001100101110000110010101100
110101001001000110010101100
010111000100100110010101100
010010011100010110010101100
101000010011010110010101100
000110001010110110010101100
000101010100011110010101100
101101011001000001010101100
000110101001110001010101100
101100101100001001010101100
010101011100001001010101100
000011101100101001010101100
110001001001101001010101100
001110010100011001010101100
010011000110011001010101100
101000000101111001010101100
010110100101000101010101100
001111000011000101010101100
000010010111100101010101100
111101000000010101010101100
101010001010010101010101100
100011100001010101010101100
110100000010101101010101100
000001011001011101010101100
100000101000111101010101100
011110001010000011010101100
101010010010100011010101100
001100001101100011010101100
100101001000110011010101100
000010110011001011010101100
010101100000011011010101100
101100100000100111010101100
100100000110010111010101100
100001001010001111010101100
000011000101001111010101100
011000010000101111010101100
110010000000011111010101100
110010011110000000110101100
110101100001010000110101100
001000111011010000110101100
001100101010101000110101100
110010100100011000110101100
000110010010111000110101100
000100011110010100110101100
010010001101001100110101100
001010000110101100110101100
011100000001101100110101100
010011010000011100110101100
010000010111100010110101100
101101010000010010110101100
001011101000001010110101100
010110100001001010110101100
010100011000011010110101100
011110010000000110110101100
010100101000100110110101100
110001000100010110110101100
010000001011010110110101100
100000101100001110110101100
000010110000101110110101100
111001000101000001110101100
100000110110100001110101100
001000001110110001110101100
100111001000001001110101100
011000100011001001110101100
000000101101011001110101100
110000101001000101110101100
100101010000100101110101100
100100111000000011110101100
001101100100000011110101100
011000001100001011110101100
000101000001101011110101100
000000011100100111110101100
001011000000010111110101100
110110111001000000001101100
110101100011100000001101100
111000010111100000001101100
011010111000110000001101100
110010100101110000001101100
101100001011110000001101100
101110110100001000001101100
100011011101001000001101100
001001101011101000001101100
011101011000011000001101100
011010100110011000001101100
111000001101011000001101100
000110101101011000001101100
101101011000100100001101100
011011100010100100001101100
000101110101100100001101100
111001110000010100001101100
011110000101010100001101100
100110001100110100001101100
111110000000101100001101100
100000011110101100001101100
010001001101101100001101100
100000110101011100001101100
111110010010000010001101100
110100001111000010001101100
001101101100100010001101100
101000110100110010001101100
010011010010110010001101100
110011000110001010001101100
110001010101000110001101100
000110011001010110001101100
000011000111010110001101100
001001010001110110001101100
100101100100001110001101100
100011010000101110001101100
000110000110101110001101100
110100001000011110001101100
001010101000011110001101100
001101011110000001001101100
001110101011000001001101100
101010001110100001001101100
011101000010110001001101100
000100101110110001001101100
110001100101001001001101100
100100110011001001001101100
011100001001101001001101100
001011001100011001001101100
101000101101000101001101100
010011001011000101001101100
100001011100010101001101100
000011110100001101001101100
001001000110101101001101100
000100001011011101001101100
110000000100111101001101100
101111001000000011001101100
011000101010100011001101100
100100101001100011001101100
000011101001010011001101100
010100011000110011001101100
011110000100001011001101100
010000111100001011001101100
000001110001101011001101100
000000100111011011001101100
000110101100000111001101100
000001111010000111001101100
001010000011100111001101100
001101000000011111001101100
010000010010011111001101100
101010110001100000101101100
000110010111100000101101100
011001100101010000101101100
010101110100001000101101100
110110100010001000101101100
111001010010001000101101100
110101001001001000101101100
010010011010011000101101100
001111000001011000101101100
100111001010000100101101100
001101000111000100101101100
010010000011110100101101100
011100001010001100101101100
110000000111001100101101100
010010100100101100101101100
010100100001011100101101100
011001000000111100101101100
010111101000000010101101100
100001100111000010101101100
100111000100010010101101100
110000011001010010101101100
011000000011101010101101100
111010000000011010101101100
001100010010011010101101100
000001000110111010101101100
000110100010010110101101100
010100011101000001101101100
010001110011000001101101100
101010011000010001101101100
000101111000010001101101100
100110000001110001101101100
001101100010001001101101100
100001011000101001101101100
011101010000000101101101100
110010010010000101101101100
000110110001000101101101100
010100100010100101101101100
001100001100010101101101100
101000000011010101101101100
100011110000000011101101100
000010001111000011101101100
100000001100110011101101100
101000010100001011101101100
000101001100001011101101100
000001100100010111101101100
100110000000001111101101100
101100111000010000011101100
100111010001010000011101100
100101100100110000011101100
000001010111110000011101100
111101000100001000011101100
111000001010101000011101100
001110010001101000011101100
010011000011101000011101100
110001000110100100011101100
010010110001100100011101100
001011001001100100011101100
011001000011010100011101100
100000100011110100011101100
011010011000001100011101100
001000110110001100011101100
100010101001001100011101100
000100000101111100011101100
100101011100000010011101100
000001101110010010011101100
111100000001010010011101100
000111100000101010011101100
010001011000101010011101100
000101000011011010011101100
100100010000111010011101100
001010000100111010011101100
111010100000000110011101100
010100010110000110011101100
010000100100110110011101100
001011000010001110011101100
001000100001101110011101100
100011010100100001011101100
001100110010100001011101100
111010000000110001011101100
001001100001110001011101100
010000110000111001011101100
011100101000000101011101100
001010100100100101011101100
000010111000010101011101100
110000010001010101011101100
000011000010110101011101100
011011010000000011011101100
100101100010000011011101100
000001010110001011011101100
010000001011001011011101100
001000100010010111011101100
000100110000001111011101100
010101001110000000111101100
001011100011000000111101100
101110000100100000111101100
110100010001100000111101100
000001111001100000111101100
000110110100010000111101100
110000101000110000111101100
011000010100101000111101100
100000011011000100111101100
000110011000100100111101100
001110100000001100111101100
110000110000001100111101100
100101000000011100111101100
000011001100100010111101100
010110000010100010111101100
011000110000010010111101100
000000111010001010111101100
001100000101001010111101100
101100001000000110111101100
001010010101000001111101100
010000011010100001111101100
000101000101010001111101100
001100011000001001111101100
000110000110001001111101100
100000100010011001111101100
000000001001110101111101100
000001101000001101111101100
000000010100011101111101100
100001001001000011111101100
001100000000110011111101100
110000000000100111111101100
011011101010110000000011100
101110100110110000000011100
110101011001110000000011100
111011000101110000000011100
101110010111001000000011100
111101100100101000000011100
100111001101101000000011100
100001110111011000000011100
101111101100000100000011100
010111001111000100000011100
010000111101011100000011100
000100011110111100000011100
101010000011111100000011100
111100101011000010000011100
010111101100100010000011100
001011011001110010000011100
111010110010001010000011100
000011111110001010000011100
101000111100101010000011100
100101110001101010000011100
110010010101101010000011100
110101100010011010000011100
101001000110111010000011100
011000111110000110000011100
001110111001000110000011100
110011001100010110000011100
101100100101010110000011100
000010101110110110000011100
011010100101001110000011100
011100010100101110000011100
010011010010101110000011100
011010001010011110000011100
000001011011011110000011100
110011011101000001000011100
101100110101100001000011100
111001110000011001000011100
001110101100011001000011100
110011001000111001000011100
111010111000000101000011100
011110100011000101000011100
011001011100100101000011100
000111111000010101000011100
100010011110010101000011100
011011010001010101000011100
100001101100110101000011100
010000010111110101000011100
111000001010101101000011100
001110000101101101000011100
001000111010011101000011100
010001100001111101000011100
100100111010100011000011100
110010001110100011000011100
111000011100010011000011100
000111100101010011000011100
001010100011110011000011100
011000010011101011000011100
100011000011011011000011100
101010010000111011000011100
010100100100111011000011100
100011110100000111000011100
101001011010000111000011100
000100011101100111000011100
100001100010101111000011100
111100011110000000100011100
110110000111100000100011100
110001111100010000100011100
001111000111010000100011100
101101010010110000100011100
110111101000001000100011100
001001101101101000100011100
000110011011101000100011100
110110010010011000100011100
011100100011011000100011100
100100101100111000100011100
110011011000100100100011100
000111100110100100100011100
110000110110100100100011100
101010001101100100100011100
011011000011100100100011100
011000101100110100100011100
011101001000101100100011100
001010101010101100100011100
100011001010011100100011100
101101011001000010100011100
101110010100100010100011100
000110110110010010100011100
011010110001010010100011100
010100011010110010100011100
100110001110001010100011100
101011000001101010100011100
101010101000011010100011100
010000010111011010100011100
000001111000111010100011100
110000111001000110100011100
011001001101000110100011100
000101001001110110100011100
110000000101110110100011100
001000010011110110100011100
100100110010001110100011100
001011000110001110100011100
001100100001101110100011100
001110010000011110100011100
001011111001000001100011100
001101001011100001100011100
011110000110001001100011100
110101000101001001100011100
110000110001101001100011100
011000000101111001100011100
101101110000000101100011100
010110010101000101100011100
100100101101000101100011100
101000010111000101100011100
011100010010100101100011100
000001100111010101100011100
010010110000110101100011100
110110000000101101100011100
000100111000101101100011100
000011001001101101100011100
100100000011011101100011100
000010000110111101100011100
010111110000000011100011100
100101100110000011100011100
000011011100100011100011100
110100001001100011100011100
011001100100010011100011100
101000110010010011100011100
100110000010110011100011100
001001010101001011100011100
010010101000101011100011100
100100011000011011100011100
000000101011100111100011100
011010111100100000010011100
101001101110100000010011100
010101110011100000010011100
110110100001110000010011100
000001111101110000010011100
001110001011110000010011100
011101001101001000010011100
111001011000101000010011100
010011100101101000010011100
001011010011101000010011100
110101010100011000010011100
110100010101100100010011100
000110010111010100010011100
011000011010110100010011100
010001101110001100010011100
001101110000101100010011100
101101000010011100010011100
001001010101011100010011100
110010010000111100010011100
011111000011000010010011100
111100110000010010010011100
100101011010010010010011100
010011010100110010010011100
111001100001001010010011100
000111010101001010010011100
010100100111001010010011100
011100001010101010010011100
101110000001011010010011100
000010111001011010010011100
111101000000100110010011100
100110100010100110010011100
011011100000010110010011100
100101001100001110010011100
001011001001001110010011100
000101100001011110010011100
110000001001011110010011100
000010111011100001010011100
101010011001010001010011100
110000110011010001010011100
001101010100110001010011100
100011100100011001010011100
011000101000111001010011100
100100001010111001010011100
111011000100000101010011100
000101101001100101010011100
010100001110010101010011100
101000100001110101010011100
100000110110001101010011100
000000001111101101010011100
000110001001011101010011100
001111011000000011010011100
110100101100000011010011100
101010100100100011010011100
011100100001100011010011100
111010000010010011010011100
010101001001010011010011100
001001010011010011010011100
000101110010001011010011100
010001001100101011010011100
001000001101011011010011100
000011000110100111010011100
000000111000110111010011100
010000010101001111010011100
011100000000011111010011100
111110100100000000110011100
011011001110000000110011100
101001110011000000110011100
111100001001010000110011100
010001101011010000110011100
110011000011001000110011100
100101100010101000110011100
001011100010011000110011100
001010001100111000110011100
010100000110111000110011100
101000010001111000110011100
110000001111000100110011100
101011100000100100110011100
101100000110100100110011100
000001011110100100110011100
110010101000010100110011100
001001111000010100110011100
101010010010010100110011100
100100110001010100110011100
101100101000001100110011100
000000101001111100110011100
100010100011010010110011100
010011011000001010110011100
110001000000111010110011100
001101001010000110110011100
010010100001100110110011100
000000110100011110110011100
101111000010000001110011100
010101011010000001110011100
111000001100100001110011100
100100010011100001110011100
001010000111100001110011100
110010000101010001110011100
000101101100001001110011100
001010110000101001110011100
000000011011011001110011100
010000111100000101110011100
010101100000010101110011100
100001010100010101110011100
111000010000001101110011100
100010100001001101110011100
000100001110100011110011100
110000001010001011110011100
010000100001011011110011100
001000110001000111110011100
001000000100110111110011100
001101111001100000001011100
110100110110010000001011100
001011110100110000001011100
100110010101110000001011100
011111110000001000001011100
101101011010001000001011100
101100101101001000001011100
110010100011101000001011100
111000010011011000001011100
110000111000111000001011100
101101100010100100001011100
100110011010100100001011100
001100001111010100001011100
011001011001001100001011100
011000000111101100001011100
010011000110011100001011100
001011100001011100001011100
110101000000111100001011100
100010011111000010001011100
111000100101100010001011100
010001011110010010001011100
100100010110101010001011100
010110010000111010001011100
101100001000111010001011100
010001000011111010001011100
010011111000000110001011100
000001110111000110001011100
011110000010100110001011100
110001001001100110001011100
101001010100010110001011100
011101000001010110001011100
100000101011010110001011100
001100101010001110001011100
101000111011000001001011100
010101100101100001001011100
001111001001010001001011100
010100011011010001001011100
100000001111110001001011100
111010010100001001001011100
100011110001001001001011100
011010001011001001001011100
000001011101011001001011100
101010100110000101001011100
010000101111000101001011100
110001010010100101001011100
101001000101100101001011100
101100101000010101001011100
001010011000110101001011100
011000100010110101001011100
010110000001110101001011100
001001101100001101001011100
100100011001001101001011100
001101000011001101001011100
100010001100101101001011100
010100110000011101001011100
101100001110000011001011100
100111100000100011001011100
010010101100010011001011100
110100000101010011001011100
101100110000001011001011100
110110000010001011001011100
000110001011000111001011100
001101001000100111001011100
000000011010101111001011100
011001110110000000101011100
010010111101000000101011100
100110110011000000101011100
101101001100100000101011100
101010001110010000101011100
100001100101110000101011100
010101110001000100101011100
100011000111000100101011100
101000111000100100101011100
011000010101010100101011100
001001000110110100101011100
000011010001110100101011100
010110001001001100101011100
000100100110011100101011100
011001001010100010101011100
010010010011100010101011100
100011010010010010101011100
001000101001110010101011100
010011100001001010101011100
011100010001001010101011100
111010000100000110101011100
001101100100000110101011100
000100111000010110101011100
110001010000001110101011100
000010010101001110101011100
011000100000011110101011100
100111011000000001101011100
010111000011000001101011100
000010010111010001101011100
001110000100110001101011100
111001001000001001101011100
100000111100001001101011100
000001101011001001101011100
001000110001011001101011100
101000000100011101101011100
010000111010000011101011100
101010001000100011101011100
000010100101100011101011100
011000000011010011101011100
001010010010001011101011100
000010001001011011101011100
001001000000111011101011100
100001001100000111101011100
000011100010000111101011100
010000010100100111101011100
100000000001101111101011100
100111001110000000011011100
110001110101000000011011100
101010010110100000011011100
010101101000110000011011100
000110101011001000011011100
001000111010101000011011100
011110010100000100011011100
111100001010000100011011100
000100110110100100011011100
000110001101100100011011100
110010100100001100011011100
010100100001101100011011100
000010110010011100011011100
100110100101000010011011100
101001001011000010011011100
000101000111100010011011100
000011001010110010011011100
000001100100111010011011100
010011000101000110011011100
100110010000010110011011100
010000010001110110011011100
101000000110001110011011100
100000110001001110011011100
101001011100000001011011100
011000010111000001011011100
001000101101100001011011100
100101000001110001011011100
101010101000001001011011100
000111010000011001011011100
000100100101011001011011100
100101100100000101011011100
011001100001000101011011100
010010101000100101011011100
000110000010101101011011100
000100010010110011011011100
110001000000010111011011100
100100011101000000111011100
101100100000110000111011100
001100001110001000111011100
010001010010101000111011100
011010010000011000111011100
000101001001011000111011100
100101010010000100111011100
110010010001000100111011100
000011101001000100111011100
001110000011000100111011100
000111000100010100111011100
110000000010110100111011100
100000010100101100111011100
110101000001000010111011100
000000101111000010111011100
110000011000100010111011100
011100000100100010111011100
110000100100010010111011100
000101100010010010111011100
001111000000001010111011100
100001101000001010111011100
000001110000100110111011100
000011110100000001111011100
110011000000100001111011100
101000000010101001111011100
101000001001000101111011100
000001000011100101111011100
000010001010010101111011100
000110101000000011111011100
100000010110000011111011100
000100000011001011111011100
001110111010100000000111100
100000111111100000000111100
011101110100010000000111100
101110001101010000000111100
110001011110001000000111100
101101100011001000000111100
001011100110101000000111100
101100001110101000000111100
101001010101101000000111100
001001111001011000000111100
011001010010111000000111100
100001101010111000000111100
111001010011000100000111100
010111100001010100000111100
001101101000110100000111100
110010000110110100000111100
011100000011110100000111100
010010111010001100000111100
100110110001001100000111100
110011001001001100000111100
011100101001001100000111100
010110001100101100000111100
000101010011101100000111100
101010011000011100000111100
110100100100011100000111100
011011011010000010000111100
110111010000010010000111100
010011100110010010000111100
100010101101001010000111100
010110001011001010000111100
001010010011011010000111100
000111001000111010000111100
000000011101111010000111100
100101101010000110000111100
001101010101000110000111100
110100100001100110000111100
101000000111100110000111100
011010010000110110000111100
100100011000110110000111100
001001011000101110000111100
100110000010011110000111100
101001000001011110000111100
111001101100000001000111100
110100010111000001000111100
001011010111000001000111100
101011110000100001000111100
011010100100110001000111100
000110010110110001000111100
111010100001001001000111100
110100011000101001000111100
000100101011101001000111100
010101011001000101000111100
100010101001100101000111100
001001100011100101000111100
110000001101010101000111100
001111010000001101000111100
000011001110001101000111100
001000011101001101000111100
010001010100011101000111100
101110010001000011000111100
010001110101000011000111100
100101001101000011000111100
010010110010100011000111100
001000101110010011000111100
110001000010110011000111100
010000101001110011000111100
000110100110001011000111100
100000110001011011000111100
111100000100000111000111100
001001110000010111000111100
001110001000010111000111100
000101000100101111000111100
011010101011000000100111100
111001001001100000100111100
000110101101100000100111100
100011010011100000100111100
101000100111010000100111100
011110011000001000100111100
010001100111001000100111100
000100110110101000100111100
101100110000011000100111100
110101001100000100100111100
001110100100010100100111100
000100011001011100100111100
001000010100111100100111100
100111100001000010100111100
011000011100100010100111100
011110000001100010100111100
011100101000010010100111100
011001110000001010100111100
100001100100101010100111100
010000100010111010100111100
000001111100000110100111100
000011000101100110100111100
010001010001010110100111100
001111001100000001100111100
110100101010000001100111100
000010111100010001100111100
010011010010010001100111100
101001010001010001100111100
010001001001011001100111100
010000001110100101100111100
100000100010110101100111100
001100100011000011100111100
001001000110100011100111100
001010000101010011100111100
000000011110001011100111100
001100010000101011100111100
000010000011101011100111100
000100010010010111100111100
111100010010100000010111100
101100101001100000010111100
001111000101100000010111100
100110101010010000010111100
111010001100001000010111100
010110110000011000010111100
100010010110011000010111100
110101110000000100010111100
001011110100000100010111100
000101000110110100010111100
001010100000111100010111100
000101110100100010010111100
001000010110110010010111100
000100100011110010010111100
001100111000001010010111100
110000110100001010010111100
110110000000101010010111100
011000000101101010010111100
011001001000011010010111100
100001010110000110010111100
001010001100100110010111100
100011000000110110010111100
010000000110011110010111100
100110110100000001010111100
010111000010100001010111100
110010010001100001010111100
011001100010010001010111100
100001000111010001010111100
001001011010001001010111100
001001100101001001010111100
010000010110101001010111100
000010011000111001010111100
100011011000000101010111100
001100100010001101010111100
100101000001001101010111100
000010001011010011010111100
000001010001100111010111100
000010100100010111010111100
001110010110000000110111100
010101010101000000110111100
011000100110100000110111100
010110001100010000110111100
101000011100010000110111100
100100000101110000110111100
100001001101001000110111100
100000111000101000110111100
011001010000100100110111100
010000100101010100110111100
000011000011010100110111100
101010110000000010110111100
100100001011000010110111100
000010011010100010110111100
000000101100110010110111100
000101000110001010110111100
010000110010000110110111100
101000000000101110110111100
011100110000000001110111100
000110010001010001110111100
100010000100101001110111100
110100000000011001110111100
001100000101000101110111100
010000100000101101110111100
001000001000011101110111100
100000100101000011110111100
000011100000100011110111100
010000010100010011110111100
100001010000001011110111100
010001001000000111110111100
100010000010000111110111100
101011101001000000001111100
011101001011000000001111100
110011001010100000001111100
011011010001100000001111100
001001001101110000001111100
100111010100000100001111100
010100111000100100001111100
000011101100100100001111100
001101010010010100001111100
100010010011010100001111100
101000001011001100001111100
001010010010101100001111100
101011000100100010001111100
010100010101100010001111100
100001111000010010001111100
111000100010010010001111100
100110011000001010001111100
010001101010001010001111100
001001000111001010001111100
111000010000101010001111100
110000101100000110001111100
000001100010110110001111100
000000110100101110001111100
010010000111100001001111100
110110001000010001001111100
001010110010010001001111100
010100000110011001001111100
001000001010111001001111100
110011100000000101001111100
001100110100000101001111100
010001001000110101001111100
000000100101110101001111100
011000001101000011001111100
000001010100110011001111100
101000000001110011001111100
100010000100011011001111100
010101000010000111001111100
010010010001000111001111100
111100000101000000101111100
011101100000100000101111100
011011001000010000101111100
000110001011010000101111100
010000110100110000101111100
001100010001110000101111100
001011010100001000101111100
000101000101101000101111100
010010000101011000101111100
100001000011011000101111100
100010010000111000101111100
001000101010010100101111100
101101000010000010101111100
100010101010000010101111100
110000000110100010101111100
000100100101010010101111100
001010000010110010101111100
001010011000000110101111100
000100001110000110101111100
100100010001000110101111100
010100000000110110101111100
010010000010001110101111100
000001001000011110101111100
101000100100100001101111100
011010000000101001101111100
000100100000111001101111100
100100001000100101101111100
000000110010001101101111100
001001101000000011101111100
010011000100000011101111100
000000011001100011101111100
010011011100000000011111100
100011110010000000011111100
001100100111000000011111100
000011100101010000011111100
010000001111010000011111100
110001010000110000011111100
101001100000101000011111100
000010001110101000011111100
100000010011101000011111100
100100001100011000011111100
001001001110000100011111100
101000000100110100011111100
001100001000101100011111100
011010000110000010011111100
001001110001000010011111100
010101000100010010011111100
000010110000110010011111100
000111001000000110011111100
000000011101000110011111100
000010100011000110011111100
010000001010100110011111100
110100100000100001011111100
000101011000100001011111100
000001100110100001011111100
110001000010001001011111100
000010100001101001011111100
011000000001011001011111100
100000101010000101011111100
000100010011000101011111100
000110000100100011011111100
100000001000101011011111100
110000100011000000111111100
000000110101001000111111100
000010101000011000111111100
000011000000101100111111100
011000000001000110111111100
010110000000000101111111100
101101011110111000000000010
111100011011110100000000010
100011101111101100000000010
110111011110100010000000010
011110110111100010000000010
101111110110010010000000010
111101101100110010000000010
110011110100111010000000010
110111100101010110000000010
010110111010101110000000010
111011000101101110000000010
000111110101101110000000010
011000111101101110000000010
001011010111011110000000010
011001100110111110000000010
011110001001111110000000010
111011011100110001000000010
111010101101101001000000010
010101011111011001000000010
001001111110110101000000010
101111001110001101000000010
101101100010111101000000010
011001010101111101000000010
101101011111000011000000010
101110111100100011000000010
011101111010100011000000010
001111010011110011000000010
010011010111101011000000010
111001010110011011000000010
100101111001011011000000010
011011101100100111000000010
101010011011010111000000010
101101011000110111000000010
001010110101110111000000010
110100110101001111000000010
001001110011101111000000010
110101110110110000100000010
110111101011001000100000010
101110001011111000100000010
011110101111000100100000010
110011111100010100100000010
111010110101001100100000010
100101100111011100100000010
110000011111011100100000010
011101000011111100100000010
111110011010010010100000010
011011101110010010100000010
100110011101110010100000010
001001111101110010100000010
001111110011001010100000010
010101111010011010100000010
010101111101000110100000010
110101101010100110100000010
001101110110100110100000010
111000110011100110100000010
001101011011010110100000010
101000101111010110100000010
011010111000110110100000010
111100001011001110100000010
111101010000101110100000010
011010001110101110100000010
010100010111101110100000010
101110001100011110100000010
000110110110011110100000010
110010100011011110100000010
000001101011111110100000010
101011111101000001100000010
011001110111100001100000010
001100111111010001100000010
111101010011001001100000010
100110011111001001100000010
110010110110011001100000010
110100101101011001100000010
111100000110111001100000010
100001101110111001100000010
101001011001111001100000010
110011110001100101100000010
110110000111100101100000010
010000111011110101100000010
001010111110001101100000010
011001101011001101100000010
111110100000101101100000010
100100110011101101100000010
010111101000011101100000010
101011010010011101100000010
110100111011000011100000010
101001111010010011100000010
110101010001110011100000010
000111101001110011100000010
001111001101001011100000010
101100100111001011100000010
011101100100101011100000010
001000011111101011100000010
101111000000111011100000010
110010101110000111100000010
010001011110100111100000010
111010001001100111100000010
001111110000010111100000010
111100010100010111100000010
110001101001010111100000010
011011000010110111100000010
100100100101110111100000010
110011000100011111100000010
001001101100011111100000010
010110101111110000010000010
011111011010101000010000010
101111100101101000010000010
100111101110011000010000010
110110110001111000010000010
010111010011110100010000010
111100010110101100010000010
010011111001101100010000010
111110101000011100010000010
111011010100011100010000010
101001111010011100010000010
100100111101011100010000010
001110110011011100010000010
110101001010111100010000010
100010011110111100010000010
101110101101010010010000010
101011010101110010010000010
001101100111110010010000010
011011101011001010010000010
010100111111001010010000010
000011111101011010010000010
001011110010111010010000010
110000101011111010010000010
101001111101000110010000010
110010111011000110010000010
101010110110100110010000010
010100110101110110010000010
100011001011011110010000010
000101010110111110010000010
100001100101111110010000010
111011010111000001010000010
011111101001100001010000010
100001111111100001010000010
110101111100010001010000010
001111011110010001010000010
011110110100110001010000010
001110101111001001010000010
101101010101011001010000010
100111010010111001010000010
000110011101111001010000010
111110100011000101010000010
110100011101100101010000010
001110010111100101010000010
011000101111100101010000010
101111100100010101010000010
011001011011010101010000010
010011101010110101010000010
110011000101110101010000010
100110101010101101010000010
010010101101011101010000010
101010001001111101010000010
000101101001111101010000010
010111110101000011010000010
011000110111010011010000010
101011101000110011010000010
111110000110001011010000010
101001101110001011010000010
001111010100101011010000010
110101001100101011010000010
100010001111101011010000010
000111100011011011010000010
111000011110000111010000010
001110001010110111010000010
100000111010110111010000010
001101011010001111010000010
110100011000011111010000010
101000110001011111010000010
001110000101011111010000010
110011101110100000110000010
011111100011010000110000010
110001111011010000110000010
101011011011001000110000010
110010010111101000110000010
011110001100111000110000010
000101001111111000110000010
100101011111000100110000010
101110101100100100110000010
011101110000110100110000010
010100011110110100110000010
001011000111110100110000010
001010101011101100110000010
111101101001000010110000010
011001011111000010110000010
010110111100010010110000010
001101111100001010110000010
100011110001101010110000010
111001000010111010110000010
010010100110111010110000010
101110110001000110110000010
110011000111000110110000010
011011010100100110110000010
100011011010100110110000010
010011110001010110110000010
101101000100110110110000010
010101100011001110110000010
100000101110101110110000010
001101001001101110110000010
110101001011100001110000010
100110100111010001110000010
100111110100001001110000010
010101101110001001110000010
111000011101001001110000010
101110011000101001110000010
010111000101101001110000010
001010110101011001110000010
011000110010111001110000010
010010110111000101110000010
101001111000100101110000010
000110111001100101110000010
011011001100010101110000010
011100100101010101110000010
110000101100110101110000010
111000010001110101110000010
110010111000001101110000010
100111000011001101110000010
010001000110111101110000010
110110100010100011110000010
011010110001100011110000010
010011001010101011110000010
000100111010101011110000010
011100000011101011110000010
100010011100011011110000010
001000101011011011110000010
100101110010000111110000010
010110001011000111110000010
100010010101100111110000010
000101000111100111110000010
101010000110010111110000010
000100011101001111110000010
011000101000101111110000010
010000110100011111110000010
000101111111110000001000010
111011100110101000001000010
001111011101101000001000010
010111101101011000001000010
110010111011011000001000010
011001111010111000001000010
101101010111010100001000010
001110011110110100001000010
110000111110110100001000010
011110110100011100001000010
100111100100111100001000010
110110010010111100001000010
010011011101110010001000010
111110110010001010001000010
100101101011101010001000010
001111001010111010001000010
110001010011111010001000010
000110110011111010001000010
111001010110100110001000010
101100101110100110001000010
111101110000010110001000010
110110001011010110001000010
100001111001110110001000010
011111100001001110001000010
111010011000101110001000010
010100001110111110001000010
101111101010100001001000010
111010011011100001001000010
111101010010110001001000010
110110011100101001001000010
001101110011011001001000010
000011110110111001001000010
110110111001000101001000010
100101101111000101001000010
011001111001100101001000010
001111011001010101001000010
111110001000110101001000010
000011011111001101001000010
011111000100101101001000010
101001011010101101001000010
100111001001101101001000010
010110100011101101001000010
110000010111101101001000010
111010000110011101001000010
110011010001011101001000010
011100001101011101001000010
011110011110000011001000010
110011110010100011001000010
011110100011010011001000010
110100010111010011001000010
000111001111010011001000010
011001011100101011001000010
100011100101101011001000010
011000101011101011001000010
111001100001011011001000010
110110100000111011001000010
101010010100111011001000010
011011010100010111001000010
111001001010010111001000010
101100101001010111001000010
010101001001110111001000010
101001000101110111001000010
110011101000001111001000010
101110000011001111001000010
010100011011001111001000010
110101000010101111001000010
001010001101101111001000010
000110101100011111001000010
101101101101010000101000010
011011011110001000101000010
111101010100011000101000010
111110100001011000101000010
110011000101111000101000010
110111011000100100101000010
011100110101100100101000010
011011100100110100101000010
011101101000101100101000010
011010110010101100101000010
100001011101101100101000010
111000101100011100101000010
001111000110011100101000010
100011101111000010101000010
111010101010100010101000010
111001011001100010101000010
011100111001010010101000010
101100100011110010101000010
110101101100001010101000010
001011110100101010101000010
000101011110101010101000010
100011110010011010101000010
110110000110011010101000010
011010000011111010101000010
101111000001010110101000010
000010111101010110101000010
011001100011010110101000010
010011001010011110101000010
001100100100111110101000010
101000001001111110101000010
000111010111100001101000010
011011000111010001101000010
010110101100110001101000010
100010110101110001101000010
111000001101110001101000010
101100110100101001101000010
011100011000111001101000010
111110010010000101101000010
010011111010000101101000010
101101110001000101101000010
100110011100010101101000010
000011001101110101101000010
110001000011110101101000010
110001100101001101101000010
010010011001101101101000010
000100111001011101101000010
100010101000111101101000010
110110110100000011101000010
010010100111100011101000010
110010011001010011101000010
101010001110001011101000010
110100000101101011101000010
000010010111011011101000010
000101100010111011101000010
001110100101000111101000010
100000011111000111101000010
101011010000100111101000010
010100101010010111101000010
101100011000001111101000010
000001110110001111101000010
000110110000101111101000010
011010100000011111101000010
000000011100111111101000010
101011001111010000011000010
101110111100001000011000010
110011011101001000011000010
110100100111011000011000010
001101110100111000011000010
101101001001111000011000010
011000101101111000011000010
010011100011111000011000010
010111101011000100011000010
101111010100100100011000010
111011001010100100011000010
101110100010110100011000010
000101111010101100011000010
100101000111101100011000010
011101011000011100011000010
101010100101011100011000010
111000001011011100011000010
001111011011000010011000010
110110011001100010011000010
011001110101100010011000010
110010101110010010011000010
011101001101010010011000010
011110101000110010011000010
010011110110001010011000010
110111000011001010011000010
010001001111101010011000010
101100101010011010011000010
101000000111111010011000010
110101011010000110011000010
000110110111000110011000010
100111000110010110011000010
011100100110010110011000010
000110001101110110011000010
011011001100001110011000010
101100010101001110011000010
111000100010101110011000010
100000110110011110011000010
010110010001011110011000010
010001101000111110011000010
110111100100100001011000010
011100110011100001011000010
010000011111110001011000010
011011100101001001011000010
100010110011101001011000010
111010110000011001011000010
001111101000011001011000010
110010001010111001011000010
010101001110100101011000010
000011100111100101011000010
010011010010101101011000010
000110010110011101011000010
101011110001000011011000010
101000011101100011011000010
000110101011100011011000010
100101100001110011011000010
000001111011001011011000010
011000010001111011011000010
110100110000100111011000010
001000111100010111011000010
000011110010010111011000010
010010100100110111011000010
001000100011110111011000010
101100000000111111011000010
011010111011000000111000010
101100110110010000111000010
110110010100110000111000010
110100101001110000111000010
110101010010101000111000010
010111110000011000111000010
101001110001011000111000010
000010111010111000111000010
110110001110000100111000010
011101010011000100111000010
101010011001100100111000010
000111001010110100111000010
100000100111110100111000010
101101100100001100111000010
000111001101001100111000010
000011110011001100111000010
001000011111001100111000010
110000110100101100111000010
111100000001101100111000010
000001101110011100111000010
011011000001011100111000010
000101010001111100111000010
001110101110000010111000010
100110100101100010111000010
100001010111100010111000010
101010010010110010111000010
010001110010110010111000010
010101011001001010111000010
011110000101001010111000010
110010001100101010111000010
001101000011011010111000010
001001001100111010111000010
010100101100100110111000010
000011101001100110111000010
101001101000010110111000010
001001010110010110111000010
100000111001001110111000010
100010000011101110111000010
010000001101011110111000010
001110011101000001111000010
111000100111000001111000010
001101100110100001111000010
011010010110100001111000010
000011101011010001111000010
100011011000110001111000010
001001010101110001111000010
100000111110001001111000010
011110000010011001111000010
100011000110011001111000010
111011100000000101111000010
000001011011100101111000010
110000110010010101111000010
011000001010110101111000010
001110000001110101111000010
001011011000001101111000010
011000110001001101111000010
000100100101101101111000010
101000010100011101111000010
011101001010000011111000010
110001101000100011111000010
001011100100010011111000010
010001011100010011111000010
111100000001010011111000010
000100110011010011111000010
100110101000001011111000010
110000010011001011111000010
001001010010101011111000010
000010001001111011111000010
001100010100100111111000010
010111000000010111111000010
010100000110001111111000010
101001000001001111111000010
101001101111110000000100010
011101111100101000000100010
100110111011101000000100010
101010111101011000000100010
110011101010111000000100010
010111110111000100000100010
101101111010100100000100010
111010010111100100000100010
111011011001010100000100010
011100111101010100000100010
110101101001110100000100010
101100101111001100000100010
010110011011011100000100010
010010111100111100000100010
011000101011111100000100010
010001111110110010000100010
111001110010101010000100010
010111001101101010000100010
101111101000011010000100010
111110010100011010000100010
110100101110011010000100010
010111110001011010000100010
111010001011011010000100010
001011011100111010000100010
011010100101111010000100010
100111101110000110000100010
011011001011100110000100010
101101000111100110000100010
010100101111100110000100010
011101010110010110000100010
100110111001010110000100010
101001110100110110000100010
000011110011110110000100010
101010101100101110000100010
101001100011011110000100010
001110100010111110000100010
101000011010111110000100010
101110101011010001000100010
010110110011110001000100010
100100011111110001000100010
101101110110001001000100010
111001001111001001000100010
111000110011011001000100010
110100110100111001000100010
101011000110111001000100010
110001111011000101000100010
110101000111010101000100010
101110110000110101000100010
101110010101001101000100010
000111101101001101000100010
001011011001101101000100010
010100111001101101000100010
001010100111101101000100010
100000111110011101000100010
111011100110000011000100010
111110010011000011000100010
110110100101100011000100010
110001001011110011000100010
001010110110011011000100010
010000011101111011000100010
100010010011111011000100010
011111000101000111000100010
111010000100110111000100010
001100101100110111000100010
011100011100001111000100010
011011001000011111000100010
110110000010011111000100010
000100101011011111000100010
001111011111000000100100010
111011100011100000100100010
101010011110110000100100010
110100110111001000100100010
001111100101011000100100010
010111011000111000100100010
111111000010010100100100010
111000111010010100100100010
000111111010010100100100010
001111001100110100100100010
000110100111110100100100010
000111010011101100100100010
011100001110011100100100010
110101010001011100100100010
001000110101111100100100010
001010111011100010100100010
011011010011010010100100010
100011100101110010100100010
111111000001001010100100010
011001100111001010100100010
000001011111011010100100010
101010110000111010100100010
110100100001111010100100010
111110100100000110100100010
000111010101010110100100010
110010001010110110100100010
100100111100001110100100010
101110010010001110100100010
010111100000101110100100010
110001001100101110100100010
000100011001111110100100010
111111000100100001100100010
111000111100100001100100010
000111111100100001100100010
100111001110010001100100010
001110010110101001100100010
110010001110101001100100010
111101100000011001100100010
010001111001011001100100010
011010001101011001100100010
110100011110000101100100010
010111001010100101100100010
100101010101100101100100010
011100001101100101100100010
101001001011010101100100010
011001011000110101100100010
001101100001101101100100010
000011100010111101100100010
100010000101111101100100010
100111100011000011100100010
101100001011100011100100010
100000110111010011100100010
010011010100110011100100010
101001001100110011100100010
010100000111110011100100010
010110100110001011100100010
000111010010011011100100010
100111011000000111100100010
011001110001000111100100010
000101100110010111100100010
101010100001001111100100010
000010011011001111100100010
010000110010101111100100010
001001000110101111100100010
100111011100110000010100010
111101100010110000010100010
011010111001110000010100010
100010100111111000010100010
010001010111111000010100010
011011111010000100010100010
001111001011010100010100010
000100111011110100010100010
100110110110001100010100010
110001011110001100010100010
011001101101001100010100010
101111001000101100010100010
110000110011101100010100010
101100010001111100010100010
111101110100000010010100010
001100111110010010010100010
111000001110110010010100010
011011010101001010010100010
110010101101001010010100010
101101010011001010010100010
001110111000101010010100010
110011000110101010010100010
010110001010111010010100010
110001011001100110010100010
100110001011100110010100010
111010110000010110010100010
110101001100010110010100010
010110000111010110010100010
110111011001000001010100010
111100001101010001010100010
001111000101110001010100010
010110011110001001010100010
101011100011001001010100010
010101110011001001010100010
111100101000101001010100010
000011110101101001010100010
001001101100111001010100010
010101110100100101010100010
101100100101100101010100010
100011111000010101010100010
011100110010010101010100010
101000010111010101010100010
011011010010100011010100010
001010101110100011010100010
110111100000010011010100010
001011011001010011010100010
000001101111010011010100010
100010100111000111010100010
010001010111000111010100010
001100001111000111010100010
011110100000100111010100010
100101101000100111010100010
101010011000100111010100010
000110011100010111010100010
101101000010010111010100010
011000101001010111010100010
100011010100001111010100010
110001100010001111010100010
010010110001001111010100010
000000111100101111010100010
000111000010101111010100010
111000000001101111010100010
100010100000111111010100010
010001010000111111010100010
101111100110000000110100010
110101111000100000110100010
000101110111010000110100010
110010001101110000110100010
101000110011110000110100010
111101001100001000110100010
000010111111001000110100010
001101110010101000110100010
010110100011101000110100010
001011101010011000110100010
110001100100111000110100010
101011101001000100110100010
100001110110100100110100010
001011110100010100110100010
000011011001110100110100010
011000110110001100110100010
011110010001001100110100010
110011010000101100110100010
001100000111101100110100010
101100100010011100110100010
111000001000111100110100010
111010011001000010110100010
000110110110100010110100010
000101101101100010110100010
100010101011010010110100010
011101000001110010110100010
000110000101111010110100010
011100111000000110110100010
010001101110000110110100010
001010001101100110110100010
101000011100010110110100010
100101100001010110110100010
110100010000110110110100010
010110001100001110110100010
011011000010001110110100010
101001100000101110110100010
000001110010011110110100010
101101011000010001110100010
011101000110010001110100010
010000111110010001110100010
100011010101010001110100010
000110011011010001110100010
100110101000110001110100010
110010010010110001110100010
100001011010101001110100010
110110000100011001110100010
111101000001000101110100010
100110001101000101110100010
011001100010100101110100010
000010011110100101110100010
010010100001110101110100010
001010110000101101110100010
100000101001011101110100010
000101000101011101110100010
001010000011011101110100010
011011101000000011110100010
110001100101000011110100010
001100110101000011110100010
001011000111000011110100010
001110100010010011110100010
111000100000110011110100010
000101110000110011110100010
100000011001110011110100010
010000001111001011110100010
000001100011101011110100010
011100010000011011110100010
000000010110111011110100010
110000000011010111110100010
110101110101100000001100010
111101001011100000001100010
011111101010010000001100010
100111100011110000001100010
110000101111101000001100010
111000011110011000001100010
111010010001111000001100010
111011110100000100001100010
001000111111100100001100010
110110010101010100001100010
010011010101101100001100010
000101011100111100001100010
001110000101111100001100010
100100111111000010001100010
101101001110010010001100010
011011110000110010001100010
100111110000101010001100010
010101001011011010001100010
111100000010111010001100010
011010111001000110001100010
111001001101000110001100010
011010100110100110001100010
001001101010110110001100010
110011000000111110001100010
011101110100010001001100010
110011101100010001001100010
001011011010110001001100010
110101111000001001001100010
011110000111001001001100010
100110110001011001001100010
000110111110000101001100010
011010011100100101001100010
000100110101110101001100010
010010000111110101001100010
100001110001101101001100010
101111000000011101001100010
010001100110011101001100010
011101101001000011001100010
011000010110110011001100010
010001100101110011001100010
101100101100001011001100010
110100100011001011001100010
101000010111001011001100010
010010111000101011001100010
001101000101011011001100010
000001001110111011001100010
000011101011000111001100010
001111001000100111001100010
101000110010010111001100010
000100011010110111001100010
000111010001001111001100010
100000100101011111001100010
010110111101000000101100010
101000111010101000101100010
000101100111101000101100010
101001100110011000101100010
101100010011011000101100010
100100101100111000101100010
000010011101111000101100010
010000110011111000101100010
100111010110000100101100010
001011100111000100101100010
001011111000100100101100010
110010100101100100101100010
111000010100110100101100010
010011010010110100101100010
101010000011110100101100010
101011010001001100101100010
100101101001001100101100010
011101000101001100101100010
110010001011001100101100010
101001110011000010101100010
001111100010100010101100010
011011000101100010101100010
010100110110010010101100010
101010001101010010101100010
110001000110110010101100010
010001101010101010101100010
100000110101101010101100010
110001011000011010101100010
010010101100011010101100010
001001100001111010101100010
001100101011000110101100010
010101000011100110101100010
001110011000010110101100010
100101001000110110101100010
011000010011001110101100010
100000100010111110101100010
011111011000000001101100010
101001011110000001101100010
100110011010100001101100010
011010101001100001101100010
100001101011100001101100010
111100001010010001101100010
001010110011010001101100010
101001110000110001101100010
101011101000001001101100010
110101000110001001101100010
001001110101001001101100010
011100100010101001101100010
001011000011101001101100010
100100100011010101101100010
000000101111001101101100010
110100010000101101101100010
100001001100011101101100010
011000000001111101101100010
010001011011000011101100010
001110010001100011101100010
000010101010110011101100010
111000001000101011101100010
010110000001011011101100010
110000111000000111101100010
101001100100000111101100010
010101001100000111101100010
110011000001000111101100010
010010000100101111101100010
001011111101000000011100010
101110001101100000011100010
010010110111100000011100010
100110111010010000011100010
101000111100110000011100010
011100011010110000011100010
000101011111001000011100010
111011001000011000011100010
000111000110111000011100010
100000011011111000011100010
010111011100000100011100010
101010110011000100011100010
011010010110010100011100010
101001100001110100011100010
101010001110001100011100010
011100100011001100011100010
011000111000101100011100010
100101110000011100011100010
010100101100011100011100010
001001010101011100011100010
000011011110100010011100010
101000101011100010011100010
101011100010010010011100010
100001011101010010011100010
110100100100110010011100010
100001100111001010011100010
010000111010011010011100010
101110000001011010011100010
001101101100000110011100010
001101010001100110011100010
100001010010101110011100010
000110100001101110011100010
011000000100111110011100010
110100110110000001011100010
001100111001010001011100010
010111000011010001011100010
110000101011010001011100010
011001001001110001011100010
101100000011110001011100010
000001110011110001011100010
010011101010001001011100010
101101000100101001011100010
000100101110101001011100010
110001000011101001011100010
100100011100011001011100010
101001010010011001011100010
001111000110000101011100010
101001011001000101011100010
011100010101000101011100010
100010110100100101011100010
001010001011100101011100010
111010000001010101011100010
000001001011011101011100010
000010010001111101011100010
101110010100000011011100010
110001001110000011011100010
011010001101000011011100010
111000011000010011011100010
010111000100001011011100010
000110110010001011011100010
001010001010011011011100010
110010000010100111011100010
100100010001010111011100010
000001000101101111011100010
110110010011000000111100010
101110110000100000111100010
010100001111100000111100010
100111001001010000111100010
110000110101010000111100010
001001011011010000111100010
011000100110110000111100010
010011000111001000111100010
011011100000101000111100010
010001111001000100111100010
011110001000100100111100010
101110000100010100111100010
000110110001010100111100010
010001001100110100111100010
110110100000001100111100010
010100000010111100111100010
100010111100000010111100010
110101100010000010111100010
111000010100001010111100010
001100011010001010111100010
001011001001001010111100010
100100001001101010111100010
010010100011000110111100010
101000000110100110111100010
000010001110010110111100010
001010100000110110111100010
000000010011110110111100010
000010010101001110111100010
100101101100000001111100010
010010110100001001111100010
101000100001101001111100010
001010000100111001111100010
111000001100000101111100010
000000011101010101111100010
001100001001001101111100010
100100000110010011111100010
010001000010011011111100010
001000100010001111111100010
110101111011100000000010010
011101101110011000000010010
100011110011111000000010010
011010111011100100000010010
101111110010001100000010010
110110011110001100000010010
111100101010101100000010010
101001110101011100000010010
111010001101011100000010010
111011011101000010000010010
001111101011100010000010010
101001110111100010000010010
011110001111010010000010010
111010100111001010000010010
011101010110101010000010010
110101100101101010000010010
000111100110111010000010010
110001001110111010000010010
101011001001111010000010010
111101100011000110000010010
100010111101100110000010010
010011100111100110000010010
010110101100110110000010010
101010000111110110000010010
111011001010001110000010010
001101101001011110000010010
110000111001011110000010010
000011111000111110000010010
110110110111000001000010010
011111010101100001000010010
111101011100001001000010010
101101000111101001000010010
010001101111101001000010010
000110101011111001000010010
111100101101000101000010010
100111100011100101000010010
110101101010010101000010010
011010101110010101000010010
011111000011010101000010010
001111101000110101000010010
100110010110110101000010010
001100100111110101000010010
101010101011001101000010010
110011000111001101000010010
100011110100101101000010010
011000110110101101000010010
010101010011101101000010010
111110010000011101000010010
110000001011111101000010010
111010010110100011000010010
110110001011100011000010010
011101011001010011000010010
000101110111010011000010010
010111110000110011000010010
011001100011110011000010010
110100111000101011000010010
001011011010101011000010010
111100000011011011000010010
110101010110000111000010010
101100001110010111000010010
100111010001010111000010010
011010111000001111000010010
001111100100001111000010010
110101001001001111000010010
110010001100101111000010010
000101011100101111000010010
000110011010011111000010010
010001100101011111000010010
111001101101100000100010010
110111001101010000100010010
010110111010110000100010010
100101111101001000100010010
011111100010101000100010010
111100110010011000100010010
101101100100111000100010010
010011101100111000100010010
110100011100111000100010010
010100100111111000100010010
001010010111111000100010010
111011100110000100100010010
101110111000010100100010010
101001110010110100100010010
001101001111001100100010010
101110010100101100100010010
110011000010111100100010010
011010100001111100100010010
000111000101111100100010010
101100111110000010100010010
011111011000100010100010010
110001010111010010100010010
100110011010101010100010010
011010011100011010100010010
101000101010111010100010010
001100110001111010100010010
111000000101111010100010010
110110100001100110100010010
001011110001100110100010010
100111001010010110100010010
000001111110010110100010010
011000110101010110100010010
110011010001001110100010010
010101001100011110100010010
010111011110000001100010010
100010101111100001100010010
001011110100110001100010010
111011110000001001100010010
011011001010011001100010010
000101011010111001100010010
010110010001111001100010010
000000111101111001100010010
001101011001100101100010010
010101110001010101100010010
011010011001010101100010010
100001111010001101100010010
111000001110001101100010010
011110000101001101100010010
100100101100101101100010010
111001001010100011100010010
100111000110100011100010010
000110110101100011100010010
101010101001010011100010010
110001100100110011100010010
101110010001001011100010010
011100101001001011100010010
010100100111000111100010010
001010010111000111100010010
110000010010110111100010010
000010101010101111100010010
001101000010011111100010010
010100100000111111100010010
001010010000111111100010010
100001001000111111100010010
011011110110100000010010010
011100111101100000010010010
111110011001010000010010010
111010100101110000010010010
000110110111101000010010010
000101111011011000010010010
100001111100111000010010010
001111100111000100010010010
011100101011010100010010010
110011011000110100010010010
111011100000101100010010010
011100010101011100010010010
001000111001111100010010010
110110110010010010010010010
011011011010010010010010010
110101001001110010010010010
011111110000001010010010010
101000011111001010010010010
101011100100011010010010010
011110011100000110010010010
010010010110110110010010010
000001011011110110010010010
001110101010001110010010010
001010110101001110010010010
000001101111001110010010010
100111010000101110010010010
011000001110011110010010010
010100000011111110010010010
110011111010000001010010010
000111001111100001010010010
101001110110010001010010010
110001010110101001010010010
011101000010111001010010010
101000001110111001010010010
100111011100000101010010010
010100111110000101010010010
100010011011100101010010010
010110001001110101010010010
110000110000111101010010010
101111000011000011010010010
100101011010100011010010010
001011000110110011010010010
100000010111110011010010010
010011100100101011010010010
111000101000011011010010010
010010010011011011010010010
110110000101000111010010010
111100001000100111010010010
000011101001010111010010010
001101000001110111010010010
111001000100001111010010010
000010100110011111010010010
100111110011000000110010010
101111000010110000110010010
111011000101001000110010010
011100011011001000110010010
000101101011100100110010010
111001001010010100110010010
100011010110010100110010010
010101010110001100110010010
001001011100101100110010010
010000101101101100110010010
101101010000011100110010010
000111100010011100110010010
001000100111011100110010010
001100001010111100110010010
111101000110000010110010010
010110001110100010110010010
000101011101010010110010010
101100001011010010110010010
001101101000110010110010010
000010111001110010110010010
101010111000001010110010010
110010001011001010110010010
110001011000101010110010010
000011000111101010110010010
011100100100011010110010010
111001110000000110110010010
100101101100000110110010010
101100010010100110110010010
100011100000110110110010010
001001010011001110110010010
001011001000011110110010010
000000010101111110110010010
111100101010000001110010010
101011001110000001110010010
010101110010100001110010010
111010000011100001110010010
110010110001010001110010010
001101010011010001110010010
011000101001110001110010010
100001100011110001110010010
001100010101101001110010010
000110100100111001110010010
101100000111000101110010010
110101000100100101110010010
110110000010010101110010010
000010111010010101110010010
011000010110010101110010010
000101001110010101110010010
000110010101010101110010010
011101100000001101110010010
010011001001001101110010010
100001100100011101110010010
100000010011011101110010010
000000111111000011110010010
101000110100100011110010010
011110001000010011110010010
110000001101010011110010010
100110010000110011110010010
001011100010001011110010010
100101100001001011110010010
000001111000011011110010010
011010100100000111110010010
101000011001000111110010010
010100010001100111110010010
101010111111000000001010010
011101100111100000001010010
010111011011010000001010010
010010111101101000001010010
101011010110011000001010010
101100111000111000001010010
000111111001100100001010010
010110001111100100001010010
111010010011010100001010010
001110011011001100001010010
101000001111101100001010010
010001011101011100001010010
011011010000111100001010010
010101100001111100001010010
111111000100010010001010010
111000111100010010001010010
000111111100010010001010010
100101010110110010001010010
001010110110110010001010010
100001111110001010001010010
010111101000101010001010010
111100001001101010001010010
100110010101101010001010010
010001111011000110001010010
010100110110100110001010010
100011100011010110001010010
011001000111001110001010010
001000111010101110001010010
100011001100011110001010010
001100011100011110001010010
000100100111011110001010010
001000111011110001001010010
111111000010001001001010010
111000111010001001001010010
000111111010001001001010010
100110100110101001001010010
001101101001101001001010010
100010111100011001001010010
010000110111011001001010010
011010000101111001001010010
010111110100000101001010010
111001100100100101001010010
001011110010100101001010010
010100111000110101001010010
100101001100110101001010010
001000111101001101001010010
100101010010011101001010010
101000100001111101001010010
101101100110000011001010010
100100111010010011001010010
100110100101010011001010010
001001101101010011001010010
010010101001110011001010010
100011001011001011001010010
101110001000011011001010010
010000011010111011001010010
000001010101111011001010010
101001111000000111001010010
011110001001000111001010010
010011010001100111001010010
101000010011100111001010010
011100000010110111001010010
000010001110110111001010010
010000101110001111001010010
111110011100000000101010010
101101011010010000101010010
110100101110010000101010010
110011110000110000101010010
010111000110110000101010010
011000011110110000101010010
001011001011110000101010010
001110110101001000101010010
100111000111001000101010010
111011001000101000101010010
001110001110101000101010010
010101010101101000101010010
011001100101011000101010010
101111100000100100101010010
000011011110100100101010010
101100000110110100101010010
110101110000001100101010010
101000110110001100101010010
001011101001001100101010010
010100011010101100101010010
000111011000011100101010010
010010100110011100101010010
110100000011011100101010010
100111011001000010101010010
010110010111000010101010010
000110101011010010101010010
011001110010001010101010010
101101000010101010101010010
100010101001101010101010010
100110100110000110101010010
110000011100100110101010010
000000101111100110101010010
001100110010010110101010010
010110010000110110101010010
011001001000110110101010010
100001100100101110101010010
100100101000011110101010010
000000011011011110101010010
011001011101000001101010010
110001110011000001101010010
001110100110010001101010010
101100010101010001101010010
010001101010110001101010010
010101001011001001101010010
000011110001101001101010010
011000010011101001101010010
010011010100011001101010010
011101000110000101101010010
010010101101000101101010010
110100100010100101101010010
101000101010010101101010010
010000010101110101101010010
000001100011011101101010010
000110000010111101101010010
010101111000000011101010010
011000101100100011101010010
111010000010010011101010010
000011011010010011101010010
001000000111110011101010010
011100010100001011101010010
011011000001001011101010010
110010010000101011101010010
101000100100011011101010010
011000011010000111101010010
111000100001000111101010010
000001110000110111101010010
100010000001110111101010010
000001001101001111101010010
101110010011100000011010010
101011111000010000011010010
011101010110010000011010010
110101110001010000011010010
100111000101110000011010010
111001110100001000011010010
101001101010101000011010010
100100011110101000011010010
001110001101011000011010010
111110000000111000011010010
010001010111100100011010010
110011100100010100011010010
001001101100110100011010010
000010101011110100011010010
001101110001001100011010010
110100011001001100011010010
000011000111011100011010010
000110110000111100011010010
110100001111000010011010010
110010100011100010011010010
001111000110001010011010010
100100010011011010011010010
010101010000111010011010010
100010011000111010011010010
000010100101111010011010010
111010101000000110011010010
101000100111000110011010010
000011110100100110011010010
100101100010100110011010010
011100000101100110011010010
011001010001010110011010010
010110100100001110011010010
000011011001001110011010010
111101000101000001011010010
010001111100100001011010010
110010010101100001011010010
101100101100010001011010010
100111001010010001011010010
010011001101010001011010010
110000100110110001011010010
001010110110001001011010010
010100000111101001011010010
001101001011000101011010010
011010000111000101011010010
011101010000100101011010010
110100010100010101011010010
011001100010010101011010010
000001110101010101011010010
101010010000110101011010010
000101100110001101011010010
100110100001001101011010010
110001001000101101011010010
000010011100101101011010010
001011000001101101011010010
010100001010011101011010010
010101010011000011011010010
011010001010100011011010010
000110010110100011011010010
101101010000010011011010010
000110011001010011011010010
001100111000001011011010010
010000011101000111011010010
010001110000001111011010010
110000000001011111011010010
011101101100000000111010010
010011110101000000111010010
100011101100001000111010010
010110101001001000111010010
010001100110101000111010010
100100111010000100111010010
100001110001100100111010010
100100001101100100111010010
010101000101010100111010010
111010010000001100111010010
011000101010001100111010010
100001001001011100111010010
111100100000100010111010010
001111000001100010111010010
110100011000010010111010010
011010100001010010111010010
000001100111010010111010010
000101101010001010111010010
100010010110001010111010010
100111000000011010111010010
011110000010000110111010010
001000100001101110111010010
101000000010011110111010010
010110011000100001111010010
101001001001100001111010010
000010010011110001111010010
000010001111001001111010010
010001000001111001111010010
001110101000000101111010010
101001010010000101111010010
010010100000101101111010010
001000000110101101111010010
010011000110000011111010010
000100001010110011111010010
000101000100101011111010010
100000100010101011111010010
100010001100000111111010010
000010110001000111111010010
101111001101001000000110010
010011011111001000000110010
111111010000101000000110010
111000111001101000000110010
100110010111011000000110010
011101011011000100000110010
101111010100010100000110010
001011101101010100000110010
100001011110110100000110010
010101010101110100000110010
010111000110101100000110010
111100000101101100000110010
111010100010011100000110010
110110001000111100000110010
001010001110111100000110010
110011101011000010000110010
101010101110010010000110010
110100011011010010000110010
111100110000110010000110010
100101011001101010000110010
001001001111101010000110010
000110010111100110000110010
011111100000010110000110010
110000001101110110000110010
001101110000101110000110010
100101000110011110000110010
000010011101011110000110010
001100010011011110000110010
001111101110000001000110010
011110111000100001000110010
011001111010010001000110010
111110000110010001000110010
100101100110110001000110010
010011011001110001000110010
011100110101001001000110010
110101001010101001000110010
011010001011101001000110010
110111000001011001000110010
001001100111011001000110010
101010011000111001000110010
001110110011000101000110010
110000100111100101000110010
111000011100010101000110010
000110001111010101000110010
111101000000110101000110010
011000010011110101000110010
110010010001101101000110010
010011010010011101000110010
010010111110000011000110010
000111011011000011000110010
111001000101100011000110010
100011010110010011000110010
001101010100110011000110010
001110100001110011000110010
110011011000001011000110010
101110100010001011000110010
000100110110101011000110010
001000111001011011000110010
110000100010111011000110010
100110110100000111000110010
101010001101000111000110010
010001111000100111000110010
100001000011101111000110010
011011111100000000100110010
110011011010100000100110010
010101101110100000100110010
011110010101010000100110010
111000001111010000100110010
100100110101110000100110010
101110101000101000100110010
111000100110101000100110010
000011110110101000100110010
101001010011101000100110010
101001111000011000100110010
011001010110011000100110010
110010100101011000100110010
100011110101000100100110010
100110101011000100100110010
011100010110100100100110010
010010011101100100100110010
110001100011010100100110010
101010100100110100100110010
100101100010101100100110010
101110000001011100100110010
000010110011011100100110010
110110101000010010100110010
000110011110010010100110010
101101010001010010100110010
111011000000110010100110010
001100100110110010100110010
010000101011110010100110010
111100011000001010100110010
101011000110001010100110010
010000011110101010100110010
010011100010011010100110010
110000110110000110100110010
001101100101000110100110010
000101011010100110100110010
100100000011110110100110010
010100101010001110100110010
000010100101101110100110010
011000000010111110100110010
111011001001000001100110010
011010100111000001100110010
011101000011100001100110010
100110110010010001100110010
110000011010011001100110010
001101001001011001100110010
110111100000000101100110010
101011000010100101100110010
001000111010100101100110010
010010110100010101100110010
101000110001010101100110010
000100011100110101100110010
000101110100001101100110010
000000010111101101100110010
001010101000011101100110010
011100001110000011100110010
010110010010100011100110010
010101001000110011100110010
000011000011110011100110010
000011101100001011100110010
000101000111001011100110010
011010100000101011100110010
100001110000101011100110010
100100001100011011100110010
000011110010000111100110010
000100111001000111100110010
100001000101010111100110010
100110000000101111100110010
001000001001101111100110010
110111001110000000010110010
101100101110100000010110010
100011010111100000010110010
101111100001010000010110010
000111101010110000010110010
001101011001110000010110010
011101000111001000010110010
110100111000011000010110010
000101100101111000010110010
111000000011111000010110010
000110101101100100010110010
110101000011100100010110010
010101100110010100010110010
110010101001010100010110010
001010110010110100010110010
010010100111001100010110010
101000101100011100010110010
000111010001011100010110010
001011110011000010010110010
001111001100010010010110010
111000010101010010010110010
000110110101010010010110010
010100011100110010010110010
010011000101110010010110010
001000101101110010010110010
110110010001001010010110010
011000101010101010010110010
010000110101101010010110010
001110000011101010010110010
001101100010011010010110010
010001101001011010010110010
101001101010000110010110010
100100011110000110010110010
010100110011000110010110010
000101111000010110010110010
111000010010001110010110010
101011000001001110010110010
100100001001011110010110010
111101010010000001010110010
100011101101000001010110010
100001011011010001010110010
010010101100110001010110010
001010011101001001010110010
100100101011001001010110010
000111011000101001010110010
011011100000011001010110010
001110010010011001010110010
010001001110011001010110010
011110001010000101010110010
011001001100100101010110010
101010000100101101010110010
010001100001101101010110010
000000011010111101010110010
010101101100000011010110010
001001011110000011010110010
111000001011000011010110010
100011100010100011010110010
100100001101100011010110010
100000111100010011010110010
010100000101011011010110010
100001000100111011010110010
100000110001100111010110010
001001100100010111010110010
010000000110101111010110010
011110100100100000110110010
001110011010100000110110010
011011010001100000110110010
111100001001100000110110010
110001011100010000110110010
000011001111010000110110010
101100010110001000110110010
100111000100101000110110010
001001101001101000110110010
001010101110000100110110010
001100011101000100110110010
100110010001100100110110010
010100101000110100110110010
110001101000001100110110010
000110111000001100110110010
010011000100011100110110010
010111100001000010110110010
100110000111000010110110010
101010100001100010110110010
011000000111100010110110010
001001010010110010110110010
001010010100101010110110010
001001000101011010110110010
101100000000111010110110010
101110001000000110110110010
000011011100000110110110010
011001001001000110110110010
001010010001010110110110010
100010100010001110110110010
110000000101001110110110010
001111110000000001110110010
010100010111000001110110010
101000000101110001110110010
011000101100001001110110010
010111000010001001110110010
111001000000101001110110010
100010001001101001110110010
000100000011111001110110010
010101011000000101110110010
000001100111000101110110010
000110100010100101110110010
110000001010100101110110010
010000100010011101110110010
000011010001001011110110010
010011000000100111110110010
000100010010001111110110010
101101111100000000001110010
111011000111000000001110010
000011101111100000001110010
010110100111010000001110010
100001110111010000001110010
111001011000110000001110010
011110100001101000001110010
101001100101101000001110010
110100010011101000001110010
101110100100011000001110010
001010111010011000001110010
010100101010111000001110010
110110101100000100001110010
110010110010100100001110010
001110101010100100001110010
011100100100110100001110010
000101110010110100001110010
100011001010101100001110010
001101000011101100001110010
000011110100011100001110010
110000000110111100001110010
111100101010000010001110010
110101001100100010001110010
001100011101100010001110010
010011001010110010001110010
000101101001110010001110010
101010011100001010001110010
010100111001001010001110010
110010100100101010001110010
000001110011101010001110010
001011010110000110001110010
100111000101000110001110010
000001001111010110001110010
011010000001110110001110010
111110000000001110001110010
010101010100001110001110010
110001100001001110001110010
000100101100101110001110010
010000110000111110001110010
101100011011000001001110010
100110001001110001001110010
100111010100001001001110010
011100001100101001001110010
010010010110101001001110010
011001010001011001001110010
101011100001000101001110010
000001011101100101001110010
100010100110010101001110010
110001001001010101001110010
001110010000101101001110010
010110100000011101001110010
011110100100000011001110010
100010110011000011001110010
001111000010010011001110010
001001101010001011001110010
110000001101001011001110010
000110001010101011001110010
000011100001011011001110010
000101000110100111001110010
010100100001100111001110010
110010010000010111001110010
101000001000110111001110010
010010000011001111001110010
011001000000101111001110010
111110000010100000101110010
100011001100110000101110010
111000100001110000101110010
001101000101110000101110010
110010111000001000101110010
010111001100001000101110010
010110010010011000101110010
000100001111011000101110010
010101001010010100101110010
100010011001010100101110010
111001000000011100101110010
100100010100011100101110010
001000011000111100101110010
101001101000100010101110010
010001110100100010101110010
100000011011100010101110010
100101100100010010101110010
001001011100010010101110010
011100000011010010101110010
101100000101001010101110010
010000010101011010101110010
000010000110111010101110010
101010110000000110101110010
100001010010010110101110010
000001111000001110101110010
011000001100001110101110010
000101000001011110101110010
010110101010000001101110010
000111010000110001101110010
001100101000110001101110010
111010000100001001101110010
000100110011001001101110010
000110000101101001101110010
010010001000111001101110010
100001000010111001101110010
101101001000000101101110010
010110010001000101101110010
001000100101100101101110010
000100001011100101101110010
111001010000000011101110010
001010001011000011101110010
100101000001100011101110010
100000010100110011101110010
001000010010011011101110010
000010011000100111101110010
100000010001001111101110010
011001101011000000011110010
100010110001110000011110010
011110010100001000011110010
100000111101001000011110010
011001010010101000011110010
000011001001111000011110010
111100000110000100011110010
010111100000100100011110010
101000010101100100011110010
010000011011010100011110010
000000110110101100011110010
100000100011011100011110010
001001100110100010011110010
101010000100110010011110010
100001000011110010011110010
000010101011001010011110010
001101001000101010011110010
011000110100000110011110010
010110001000010110011110010
100101110000100001011110010
001011010100100001011110010
001000001111010001011110010
110110001000001001011110010
001010101000101001011110010
010010111000000101011110010
100110010010000101011110010
101000100010100101011110010
000110000100110101011110010
101011001000000011011110010
010000110010100011011110010
001010110000010011011110010
000001011000110011011110010
011100000010001011011110010
001000100101001011011110010
000000101010010111011110010
100101000000001111011110010
100101010101000000111110010
001110100011000000111110010
011010001100010000111110010
000100111100010000111110010
110011000010010000111110010
101000001010110000111110010
000011011010001000111110010
011000110000011000111110010
100001001110000100111110010
100010101000100100111110010
000011000011100100111110010
001000101001010100111110010
000110000110001100111110010
010000010001101100111110010
010000101101000010111110010
100011010000100010111110010
011000011000100010111110010
000011101000010010111110010
010110000000101010111110010
000100110000100110111110010
000000001010101110111110010
000000100100011110111110010
100010000110100001111110010
000000111001100001111110010
000101100010010001111110010
001011000001010001111110010
101000011000001001111110010
010100100100000101111110010
100010000000011101111110010
110010100000000011111110010
011000000000010111111110010
011010111110110000000001010
111110001101110000000001010
111000110111101000000001010
110001111110011000000001010
001111101011011000000001010
111011100001111000000001010
100101110111100100000001010
101011011010110100000001010
111110000011101100000001010
110001011011101100000001010
001100111010111100000001010
100110011001111100000001010
101111011001010010000001010
110010101110101010000001010
011100110101011010000001010
010001111001111010000001010
100110100101111010000001010
101000011101111010000001010
101111110000100110000001010
010110011101100110000001010
001011111100010110000001010
100111100011001110000001010
011101010011001110000001010
111100100100101110000001010
110111001000011110000001010
010010010011111110000001010
101001110101110001000001010
011101111001001001000001010
110111001101001001000001010
100111110001101001000001010
110110011010011001000001010
101000101011111001000001010
111110011100000101000001010
011100110111000101000001010
110001111100100101000001010
110000101111010101000001010
100110101100110101000001010
010011010110110101000001010
000111001011110101000001010
111011100100001101000001010
010111011000101101000001010
010100111100011101000001010
000011111010011101000001010
110101100001011101000001010
001010011101011101000001010
100110000111011101000001010
110011011011000011000001010
001011011101100011000001010
100110010111100011000001010
010000111111100011000001010
001111100100110011000001010
101110101001001011000001010
110011100010011011000001010
001100101110011011000001010
011011000101011011000001010
001110011000111011000001010
100101001010111011000001010
011101010100100111000001010
100011101010100111000001010
010111100001100111000001010
011110101000010111000001010
110010010101010111000001010
000101011101010111000001010
011000011010110111000001010
010010110100101111000001010
000101100110101111000001010
010001001110011111000001010
000110110001011111000001010
011011111001100000100001010
110111000011110000100001010
101110110110001000100001010
010111110101001000100001010
001100111101101000100001010
011110000111011000100001010
100111001100111000100001010
101111101010000100100001010
100110011110100100100001010
111001000111001100100001010
100010101110011100100001010
110000110010111100100001010
000001011110111100100001010
111100010111000010100001010
010101110011100010100001010
010010110101110010100001010
101011101000101010100001010
101100111000011010100001010
000111010001111010100001010
111011001100000110100001010
010111100110000110100001010
001011001011001110100001010
011001100001101110100001010
000110101000111110100001010
101011110010100001100001010
011110101010100001100001010
111110110000010001100001010
000011011111010001100001010
101100011100110001100001010
110001101001101001100001010
111000011011000101100001010
000101111000110101100001010
001010100011110101100001010
110011001010001101100001010
101000010110101101100001010
000010001111101101100001010
101100100100011101100001010
011011110100000011100001010
011101010010010011100001010
001110010101010011100001010
100101000111010011100001010
000001110110110011100001010
001010100110101011100001010
100011000011101011100001010
111010001000011011100001010
010000100011111011100001010
011000101101000111100001010
101101000001100111100001010
100000111100010111100001010
001100000110110111100001010
010001111000001111100001010
110000010001101111100001010
111101001111000000010001010
110010111101100000010001010
100101101011110000010001010
001011110111001000010001010
111010001110011000010001010
111101010000111000010001010
100111001101100100010001010
110001011101010100010001010
110010100110110100010001010
111000111100001100010001010
010010011111001100010001010
010101000111011100010001010
100011101000111100010001010
001010110100111100010001010
111111000010100010010001010
111000111010100010010001010
000111111010100010010001010
111100100011010010010001010
100100110011101010010001010
101001001011101010010001010
011010111000011010010001010
010111010100011010010001010
100100011110011010010001010
111010100101000110010001010
001100101101100110010001010
000011100111010110010001010
110001010010110110010001010
010100101010110110010001010
001000010111110110010001010
101010010011001110010001010
111001000001011110010001010
111111000001010001010001010
111000111001010001010001010
000111111001010001010001010
111100001010110001010001010
101010000111110001010001010
111001000101101001010001010
011001110100011001010001010
001100011011011001010001010
000011001110111001010001010
101010111010000101010001010
111001000110010101010001010
100100110001110101010001010
001111100010001101010001010
101001101001001101010001010
111010010000101101010001010
010100110010101101010001010
001101000100111101010001010
001101110011000011010001010
011001100110100011010001010
001100011110100011010001010
111100010001100011010001010
010100101101010011010001010
010101011000110011010001010
011010001100101011010001010
100000100110111011010001010
110010000001111011010001010
111101100000000111010001010
010011011100000111010001010
011010000011010111010001010
100010101100001111010001010
100101000101001111010001010
000011010001101111010001010
010000001011101111010001010
111101110010000000110001010
000111101111000000110001010
101100100111100000110001010
001010011111100000110001010
001101011010110000110001010
111001001001110000110001010
011000101111001000110001010
110111100000101000110001010
001011011100011000110001010
001101100110011000110001010
100110010101011000110001010
011010010001111000110001010
011110011010000100110001010
101000101010110100110001010
101110001001001100110001010
011001011001001100110001010
001011010010101100110001010
101000110001101100110001010
010100101001011100110001010
000001110101011100110001010
000110000011111100110001010
011111010001000010110001010
111010010100010010110001010
110101001010010010110001010
010110110010001010110001010
110001010110001010110001010
011000110100101010110001010
010010101001101010110001010
001110001010011010110001010
101000100101011010110001010
000100111110000110110001010
100001101011000110110001010
010000100111100110110001010
000111011000010110110001010
001110100100010110110001010
100010110010010110110001010
000011001100101110110001010
011000010010011110110001010
101010000000111110110001010
110101010101000001110001010
100100111010010001110001010
100011100100110001110001010
010100011100101001110001010
010011010010011001110001010
100010001011011001110001010
001101101100000101110001010
010110100100100101110001010
001100001011100101110001010
001010011000110101110001010
110000100110001101110001010
100001011000011101110001010
001011011010000011110001010
101100001101000011110001010
000001111001100011110001010
010110000110010011110001010
011001100001010011110001010
001000101100110011110001010
010000011001011011110001010
100110001000100111110001010
000010001101010111110001010
001010010100001111110001010
000000110011001111110001010
010101000000101111110001010
000011100000011111110001010
101011111100100000001001010
011111110001010000001001010
111101101010001000001001010
001001100111111000001001010
100100010111111000001001010
010010001111111000001001010
011001001111100100001001010
001010101111010100001001010
110101100010110100001001010
110011001001110100001001010
001101101001110100001001010
010011100111001100001001010
011001110100101100001001010
010110101100101100001001010
001110110001101100001001010
101001011100011100001001010
101011100010011100001001010
011010011010011100001001010
110010110111000010001001010
101110001111000010001001010
010101011111000010001001010
101011100011100010001001010
011001110110010010001001010
010110010110110010001001010
001101101101001010001001010
100010011011101010001001010
110100001101011010001001010
110111010100000110001001010
100110111010000110001001010
111100011001000110001001010
000111000111100110001001010
111000000111010110001001010
011000101100110110001001010
000000111111001110001001010
011011000010101110001001010
000011101001011110001001010
111010101110000001001001010
010011111101000001001001010
011111001011000001001001010
101100101101100001001001010
110101000111100001001001010
100011110011010001001001010
101000011111010001001001010
100111010100110001001001010
011101010110001001001001010
000110110111001001001001010
100100111010101001001001010
111100010001011001001001010
001110000110111001001001010
110000100101111001001001010
000001011011111001001001010
111101001000100011001001010
101010111000010011001001010
000100111100110011001001010
010111110000001011001001010
111000010010101011001001010
100111000001011011001001010
001001100111000111001001010
010010001111000111001001010
001110010010100111001001010
110100100100010111001001010
100001011001001111001001010
001001100000111111001001010
010010001000111111001001010
110001011110100000101001010
111101100001100000101001010
101110010101100000101001010
100011101010110000101001010
001100101110110000101001010
111000010011110000101001010
001101011011001000101001010
011111010000101000101001010
010100110110101000101001010
100001110011101000101001010
010011011001011000101001010
111000100110100100101001010
011110100010010100101001010
110011000110010100101001010
010100011001110100101001010
100010110001011100101001010
101101000000111100101001010
001010001100111100101001010
010011001011100010101001010
010000101111010010101001010
011101000100110010101001010
101001010101001010101001010
110100011000101010101001010
000110011100011010101001010
010100010011011010101001010
010011100000111010101001010
000111110001000110101001010
101000011010100110101001010
001001001101010110101001010
100110000010110110101001010
110010000101001110101001010
001000000111101110101001010
001000101010011110101001010
000101111110000001101001010
110111001000010001101001010
011010011100010001101001010
010001110001110001101001010
100111010010001001101001010
010000111011001001101001010
100001001111001001101001010
001101001100101001101001010
111000100010011001101001010
000110101010011001101001010
011100111000000101101001010
101011001001000101101001010
100101001010100101101001010
100110100001100101101001010
000111100100010101101001010
001001011010010101101001010
010100010110010101101001010
110000011100001101101001010
001001010001101101101001010
001100000011011101101001010
000111011000100011101001010
100010101100100011101001010
100101110000010011101001010
001100110010001011101001010
001010011001001011101001010
001011000010011011101001010
100000011010011011101001010
000000110101100111101001010
111000000000110111101001010
010001000011001111101001010
000101001000011111101001010
011110110110000000011001010
100111110101000000011001010
111010011000110000011001010
001110100101110000011001010
010101111100001000011001010
011110011001001000011001010
101000111011001000011001010
100011010110101000011001010
001010101110101000011001010
110100001011101000011001010
011000010110111000011001010
101100111000100100011001010
110100100101100100011001010
011000110101010100011001010
000011110001110100011001010
110001110001001100011001010
010111000000111100011001010
000100100110111100011001010
101111101000000010011001010
001010110011010010011001010
110011000100110010011001010
001011001001110010011001010
010101000011110010011001010
101110000100101010011001010
010100010101101010011001010
011001101001000110011001010
001010011101000110011001010
010011010011000110011001010
101011010000010110011001010
001101001010010110011001010
110010100000011110011001010
001010000110011110011001010
100000010001111110011001010
101101011010000001011001010
011011010001100001011001010
000101011101100001011001010
110010010110010001011001010
000111100010110001011001010
101000110010110001011001010
101010001101001001011001010
011001001010101001011001010
010110001100011001011001010
110101000010011001011001010
000000101111011001011001010
101011000000111001011001010
100001110110000101011001010
110000101010100101011001010
011110010000010101011001010
100010011001010101011001010
001011000101010101011001010
000110001011001101011001010
101000000011101101011001010
010000010011011101011001010
110110001010000011011001010
101011000110000011011001010
000010111110000011011001010
100001101101000011011001010
010001101010010011011001010
101000110100001011011001010
000101001110001011011001010
011101000001001011011001010
010010100011001011011001010
010100101000101011011001010
000011011000011011011001010
000100111001000111011001010
001010101000100111011001010
000001000110110111011001010
110000000100101111011001010
010111001100100000111001010
101110001010100000111001010
000100111011100000111001010
101010101100010000111001010
001111100001001000111001010
110001101000011000111001010
010010100101011000111001010
110010101001000100111001010
000001111100100100111001010
010011100010100100111001010
100101010100010100111001010
000010010111010100111001010
011100010100001100111001010
100100010011001100111001010
010001000101101100111001010
011000100000111100111001010
110011011000000010111001010
110100110001000010111001010
000000011101110010111001010
100100100000111010111001010
011010110000000110111001010
100100001100001110111001010
000010011010001110111001010
110000011001100001111001010
100000001110110001111001010
010100000101110001111001010
111100001000001001111001010
110011000001001001111001010
000011101000101001111001010
000101000011101001111001010
001101010000011001111001010
001000100110010101111001010
010010010101000011111001010
001100100001100011111001010
000010110000110011111001010
000001000101011011111001010
010000010010100111111001010
100000100001010111111001010
110011001111100000000101010
111110010010110000000101010
010111100110110000000101010
010100011111101000000101010
011110101100011000000101010
111101000110011000000101010
101101110001011000000101010
110011010011011000000101010
011101101110000100000101010
110010011110010100000101010
111100011000101100000101010
100011110010101100000101010
011101100000111100000101010
110111110010000010000101010
001111100111000010000101010
001000111110101010000101010
110001000101111010000101010
000010101011111010000101010
111001111000000110000101010
101011010101000110000101010
101100101010010110000101010
100011000110110110000101010
111000100001110110000101010
000111111000001110000101010
101101001100001110000101010
010001101011001110000101010
100000111001101110000101010
010100110010011110000101010
001000001111011110000101010
001100010100111110000101010
111010110101000001000101010
111001011001100001000101010
000101111011100001000101010
001111110010010001000101010
010110011100110001000101010
110000111010110001000101010
011001001110110001000101010
011110010001101001000101010
100101101100011001000101010
110100000011111001000101010
010010111001010101000101010
011001100011010101000101010
101000001101110101000101010
111000101010001101000101010
000111010110001101000101010
010101000101101101000101010
100001010101011101000101010
110001001000111101000101010
001010010010111101000101010
100011111100000011000101010
101000111011000011000101010
101001010110100011000101010
101010001010110011000101010
001101001001110011000101010
011101100010001011000101010
110010010110001011000101010
101001100001101011000101010
000100101101101011000101010
000001110011011011000101010
010101011010000111000101010
110100101001000111000101010
000010101110010111000101010
010100010001110111000101010
101111011000100000100101010
110010110110100000100101010
110110101001100000100101010
100110111100010000100101010
011001010101110000100101010
011010011011001000100101010
111000001101101000100101010
100101011010011000100101010
010011001110011000100101010
011000111000111000100101010
110000111101000100100101010
010101011100100100100101010
111001001010100100100101010
101001100101100100100101010
001110010110010100100101010
100111100100001100100101010
001010101101001100100101010
000100101110101100100101010
010000100111011100100101010
101100101100100010100101010
110110010001010010100101010
010011101001010010100101010
101000000111110010100101010
100010100111001010100101010
100101010100101010100101010
001101000011101010100101010
011110000000111010100101010
110001010011000110100101010
001000110111000110100101010
010010101100100110100101010
100100110010100110100101010
100110000101100110100101010
110100000110010110100101010
011100001001010110100101010
010001100010110110100101010
110010110000001110100101010
001010011000101110100101010
100001101000011110100101010
001011000100011110100101010
101000010001011110100101010
010001101111000001100101010
111000010110010001100101010
010010001011110001100101010
001100101011001001100101010
110010100000111001100101010
001011001000111001100101010
001100000101111001100101010
110010100011000101100101010
110010011000100101100101010
011011000001100101100101010
010111010000010101100101010
001001110010001101100101010
011010000110001101100101010
001101111000000011100101010
000100011111000011100101010
100010110001100011100101010
011100100100010011100101010
101011000001010011100101010
101110000100001011100101010
110100001010001011100101010
010000110101001011100101010
000011100101000111100101010
100110100000010111100101010
000000101001110111100101010
111010101011000000010101010
011111110000100000010101010
011011000111010000010101010
100100110110110000010101010
000011101101110000010101010
011100111010001000010101010
100111000111001000010101010
011011001001101000010101010
101010010101101000010101010
110110001001011000010101010
010010110010111000010101010
100101111100000100010101010
011110000110100100010101010
101011000011100100010101010
100110100101010100010101010
011000011100110100010101010
101000000110111100010101010
011101101000010010010101010
110001100110010010010101010
101101000101010010010101010
000111010011010010010101010
011000011011010010010101010
101110100000110010010101010
100001110001110010010101010
010101100001101010010101010
101000110010011010010101010
110110011000000110010101010
010010110110000110010101010
001011001110000110010101010
110000001111000110010101010
101010001001010110010101010
011011000000110110010101010
000010111000110110010101010
000101100100110110010101010
000100010111001110010101010
010010000101101110010101010
001001011000011110010101010
000001000011111110010101010
110110101100000001010101010
010011100011100001010101010
110011001010010001010101010
110101000100110001010101010
101001011100001001010101010
000011011011001001010101010
110001110000101001010101010
001000001111101001010101010
001010101001011001010101010
000100111000111001010101010
001111011000000101010101010
010110010011000101010101010
100100001110100101010101010
011010100100010101010101010
000101101010010101010101010
001001110000110101010101010
101100010010001101010101010
110000011001001101010101010
010010101000101101010101010
010011000001011101010101010
011000111100000011010101010
101100100110000011010101010
010010011001100011010101010
100101000011100011010101010
100010010100110011010101010
100011001000101011010101010
000110100100011011010101010
011000000110011011010101010
100000001101011011010101010
000000110101010111010101010
001001111110000000110101010
010011011101000000110101010
101100011011000000110101010
110110100010010000110101010
110001100011001000110101010
010100010110011000110101010
010111101000000100110101010
001111000101000100110101010
111100100000100100110101010
010000111010100100110101010
000100110101100100110101010
000001001111001100110101010
100000011100101100110101010
100011000010011100110101010
001110011100000010110101010
010101000111000010110101010
001011100100100010110101010
110000111000010010110101010
101000001110001010110101010
000010010011101010110101010
000101001100011010110101010
100100000011011010110101010
110000000010101110110101010
001101010100100001110101010
101010001100100001110101010
101100100001010001110101010
001001001101010001110101010
010101001001001001110101010
100000110100011001110101010
001000111001000101110101010
100001001001100101110101010
110001100000010101110101010
000001010110010101110101010
101000000101001101110101010
000001100100101101110101010
100100000000111101110101010
111001000010000011110101010
100110010010000011110101010
011100001000100011110101010
000001001110100011110101010
000010111000001011110101010
101000010000101011110101010
010100100010000111110101010
000101010001000111110101010
001000001010010111110101010
010000000100110111110101010
101110100110100000001101010
101001111010010000001101010
001110011101010000001101010
110100110011010000001101010
111100101000110000001101010
001101010110110000001101010
100101001101110000001101010
011110001010101000001101010
011011010100011000001101010
000100111110011000001101010
100011100101011000001101010
000001111101010100001101010
110001101100001100001101010
011000011101001100001101010
010101010010101100001101010
100110001010011100001101010
101000110000111100001101010
010010100001111100001101010
001100110011100010001101010
011010001110010010001101010
100110011000110010001101010
000011001111001010001101010
100100001110101010001101010
110110000001101010001101010
101000101001011010001101010
011001001000111010001101010
111101000010000110001101010
010000011011100110001101010
000110110100010110001101010
000000100111110110001101010
001010100011001110001101010
000011100100101110001101010
110000010100011110001101010
101111000101000001001101010
111100010100100001001101010
000111001110100001001101010
001010010111100001001101010
101010100001110001001101010
111010011000001001001101010
010110101001001001001101010
110011000100101001001101010
000001111100101001001101010
001101001010011001001101010
100111101000000101001101010
011010110010000101001101010
000110011001100101001101010
101010010100010101001101010
110001010010010101001101010
001100100010110101001101010
001110100100001101001101010
111001000001001101001101010
100100001101001101001101010
100000100110101101001101010
100101100100100011001101010
010110100010100011001101010
111110000000010011001101010
010011010001010011001101010
101101010000001011001101010
011000100100101011001101010
000110010100101011001101010
001000001110100111001101010
000101000011010111001101010
101010000000101111001101010
000000111000011111001101010
011100011110000000101101010
010111100011000000101101010
000011110101100000101101010
110001001011010000101101010
100000111001110000101101010
001110110000011000101101010
110100101010000100101101010
101000001111000100101101010
110001110000100100101101010
100000110110010100101101010
000111001000101100101101010
000010010110101100101101010
010110000100011100101101010
101011001010000010101101010
111010100001000010101101010
011001010010100010101101010
000011100110010010101101010
000010011011010010101101010
001010010100110010101101010
000001011001101010101101010
101100010100000110101101010
010110010010000110101101010
001001110000010110101101010
000011000001110110101101010
010011010110000001101101010
110100100101000001101101010
000110000111010001101101010
000101100001011001101101010
000100010010111001101101010
000010001001011101101101010
001101000110000011101101010
010000011100100011101101010
110000000011100011101101010
010011001000001011101101010
001000001100011011101101010
011100000000001111101101010
111011010010000000011101010
110100011101000000011101010
101101100011000000011101010
011101000101100000011101010
010110010001110000011101010
111010100100001000011101010
001100110101001000011101010
100101010001101000011101010
110000001100111000011101010
100001100010111000011101010
001010000011111000011101010
110111000001000100011101010
001110101001000100011101010
000110110010100100011101010
111000100010010100011101010
010010001101010100011101010
100001000111010100011101010
100001011000110100011101010
011001000110001100011101010
000000101101101100011101010
011000100111000010011101010
110010110000100010011101010
110101010000010010011101010
110010000011010010011101010
000100101011010010011101010
011001110000001010011101010
100100111000001010011101010
010010011100001010011101010
110001001001001010011101010
000000110100111010011101010
001000111010000110011101010
111000001000100110011101010
010001010100100110011101010
001110010000001110011101010
010100001010001110011101010
001101101000100001011101010
010001010101001001011101010
011100000000111001011101010
011000100001100101011101010
000010100011010101011101010
001000010100101101011101010
100110100001000011011101010
001001010100010011011101010
000000011010101011011101010
100000011100000111011101010
100000000010011111011101010
010010101110000000111101010
100010100011100000111101010
001100001001110000111101010
101001001000101000111101010
000110100100101000111101010
110010010000011000111101010
000101011010000100111101010
011101000000010100111101010
110000000001110100111101010
000101110100000010111101010
011001001100000010111101010
010110001001000010111101010
100011000101000010111101010
010000001010110010111101010
000111000010001010111101010
011000000001011010111101010
110000100100000110111101010
000100000101010110111101010
000001100001001110111101010
011110000100000001111101010
000000110111000001111101010
100111000000100001111101010
010100110000100001111101010
011000101000010001111101010
101010000010010001111101010
011000010010001001111101010
000110010001001001111101010
000011110000000101111101010
010000001011000101111101010
000010000101100101111101010
000100011000010011111101010
001111111101000000000011010
011111001110100000000011010
111011101100010000000011010
101101100111010000000011010
101110110001110000000011010
100110101111001000000011010
010011111010101000000011010
011001011101101000000011010
000111011110011000000011010
111010010100111000000011010
111111000101000100000011010
101100011101100100000011010
101010110110010100000011010
000110111011010100000011010
010001101110110100000011010
111001000011110100000011010
001110100101011100000011010
001001011110110010000011010
001101111010001010000011010
101111000010011010000011010
011100101000111010000011010
100101111001000110000011010
011011001001010110000011010
000111010100110110000011010
110001110010001110000011010
001010011110001110000011010
000111001101001110000011010
100110000110101110000011010
101000100011101110000011010
100101100000111110000011010
111011010010010001000011010
100110011101010001000011010
010101101001110001000011010
010110000111110001000011010
010111100011001001000011010
001010110011011001000011010
110110110000100101000011010
101110001010100101000011010
100011100101010101000011010
101000111000110101000011010
101011011000001101000011010
001001001011101101000011010
011001101000011101000011010
001011000110011101000011010
000100010101111101000011010
110101100010100011000011010
110001111000010011000011010
000111101010010011000011010
010100011110010011000011010
111010100000110011000011010
001100110010110011000011010
011000001101110011000011010
101100010110001011000011010
000010111101001011000011010
100001100111001011000011010
000100011011101011000011010
101010110001000111000011010
001100101011000111000011010
100001010101100111000011010
010001010011010111000011010
001000101100101111000011010
010110000100011111000011010
100000101010011111000011010
111110001011000000100011010
101000111101010000100011010
010011110011010000100011010
111000011010101000100011010
010101111010000100100011010
101001011110000100100011010
001110101001100100100011010
110010010011100100100011010
110110100010001100100011010
001000111011001100100011010
000101110001101100100011010
100100001011101100100011010
010010010101011100100011010
011100000100111100100011010
100001111010100010100011010
101010001110100010100011010
110010100110010010100011010
110010011000110010100011010
111100000010110010100011010
000100010111110010100011010
110101000011001010100011010
100011010100011010100011010
000101100101011010100011010
010001010010111010100011010
010000011111000110100011010
001111000010100110100011010
011000101010100110100011010
110001000110100110100011010
000010110110100110100011010
011010000101100110100011010
110100110000010110100011010
101001100001010110100011010
100100001100110110100011010
000010001011110110100011010
110000101100001110100011010
110000111110000001100011010
110011000101100001100011010
010001011011100001100011010
001111011000010001100011010
001001101011010001100011010
010100110100110001100011010
011001100110001001100011010
110101010000101001100011010
001111000001101001100011010
100011101000011001100011010
101000000111011001100011010
000111000111000101100011010
011001110000100101100011010
000001101101100101100011010
101100010010010101100011010
110100001001010101100011010
100111000000110101100011010
000110011100001101100011010
011010001000101101100011010
100110111000000011100011010
110101001100000011100011010
100010010011010011100011010
101001010000110011100011010
010010011010001011100011010
101100001000101011100011010
000010000101111011100011010
001100110100000111100011010
000011011001000111100011010
010010100001001111100011010
101111010110000000010011010
000111101001101000010011010
011010000111101000010011010
001001101101011000010011010
010010101011011000010011010
001110100010111000010011010
100101000110111000010011010
000011010101111000010011010
010011101101000100010011010
110000011110100100010011010
111010001001100100010011010
100100101110010100010011010
001011010011010100010011010
010000110011110100010011010
000011100110101100010011010
010110010001101100010011010
010101110000011100010011010
100110010010011100010011010
010010001100111100010011010
111101011000000010010011010
010101101011000010010011010
100110011100100010010011010
101101100001100010010011010
010110100101100010010011010
001100111001010010010011010
100011001101010010010011010
010011101000110010010011010
110110101000001010010011010
010011001110001010010011010
011000110011001010010011010
001010011001101010010011010
110000001101101010010011010
010101010101000110010011010
101001001100100110010011010
100110000001110110010011010
000100111000101110010011010
101000010100011110010011010
111001100011000001010011010
110010001111000001010011010
110111001000100001010011010
100010110110100001010011010
000001111010110001010011010
110001010001110001010011010
100000101101110001010011010
011110100100001001010011010
110001101100001001010011010
011000011110001001010011010
100100110101001001010011010
001110001101000101010011010
011000010101100101010011010
101101001000010101010011010
011100100000110101010011010
000001011101001101010011010
000010100001111101010011010
001010100101010011010011010
000110000111001011010011010
001001110000101011010011010
010100100010011011010011010
000000011100111011010011010
000111110000000111010011010
110000110100000111010011010
011100010010000111010011010
010010101010000111010011010
100000010010101111010011010
100001011101100000110011010
011100011100010000110011010
100110101001010000110011010
110001100101010000110011010
100101110000110000110011010
011001100010110000110011010
101000010110110000110011010
010010111100001000110011010
100010101010101000110011010
111010100000011000110011010
000100011001111000110011010
011100100110000100110011010
100000110111000100110011010
001011101001000010110011010
000101100110100010110011010
001001110100010010110011010
011011000000101010110011010
000000101110011010110011010
111100000001000110110011010
010001000001110110110011010
001101000100001110110011010
001011010101000001110011010
011010000100110001110011010
000011001001110001110011010
001100101000011001110011010
010101000100011001110011010
110000000010111001110011010
110011010000000101110011010
000100010110100101110011010
110000100001100101110011010
101010000010001101110011010
010100000011001101110011010
010001010100100011110011010
000111001000001011110011010
011000000101001011110011010
100001000010010111110011010
110101101101000000001011010
111101010011000000001011010
110110101010100000001011010
000111110110100000001011010
101111001001100000001011010
100010011110110000001011010
010011100101110000001011010
011100010101110000001011010
010110111000011000001011010
110001100011011000001011010
000100101101111000001011010
001101011010100100001011010
100111110000010100001011010
100001011011010100001011010
000101101011001100001011010
011101000010011100001011010
111000001000111100001011010
100001000101111100001011010
111011110000000010001011010
110000110001110010001011010
100100001011110010001011010
010101100110001010001011010
011010100010011010001011010
101000001110011010001011010
011000011001011010001011010
001011101010000110001011010
011100001110000110001011010
010110100011000110001011010
011100110000001110001011010
101010100100001110001011010
010001011000101110001011010
010000100101101110001011010
000100010010111110001011010
101110110100000001001011010
010010110011100001001011010
011100101010010001001011010
101110000011010001001011010
001010101100110001001011010
010100011101001001001011010
101000011100101001001011010
110010001001101001001011010
000011000111101001001011010
111001000100011001001011010
000101110100011001001011010
011000110000111001001011010
001101010101000101001011010
110010000110100101001011010
000011011100010101001011010
000000110110110101001011010
110100101000001101001011010
010110010010001101001011010
011000100011001101001011010
000100001110101101001011010
110010011100000011001011010
010111000101000011001011010
011000110101000011001011010
001011010011000011001011010
101000101010100011001011010
010001001110100011001011010
000101110001100011001011010
101010000101100011001011010
100011001000110011001011010
001011001100001011001011010
011110000000101011001011010
100111000010000111001011010
010011100000010111001011010
000000011001110111001011010
001000000101011111001011010
000101001111100000101011010
011001111000010000101011010
000111010101010000101011010
110010001110001000101011010
110110010001001000101011010
111000101001001000101011010
100101101000101000101011010
101010011000011000101011010
000010110100111000101011010
001011110100000100101011010
100111001100000100101011010
110001010101000100101011010
010010111000100100101011010
010101100100100100101011010
100100100101010100101011010
001000110001110100101011010
001100101100001100101011010
100011010000101100101011010
001001100010101100101011010
010011101100000010101011010
101110010010000010101011010
000100111101000010101011010
001001100101100010101011010
110011000001010010101011010
000010110011001010101011010
101000110000101010101011010
000001010011100110101011010
000101000110010110101011010
101001001000001110101011010
000110000001101110101011010
101001101100000001101011010
001001010110100001101011010
000010111001010001101011010
010100100001101001101011010
100110000100011001101011010
010000101100011001101011010
010010000011011001101011010
001000001001111001101011010
000000001111010101101011010
001101001001000011101011010
110001100000001011101011010
100000110010000111101011010
000100101000100111101011010
000011000100100111101011010
001010001000010111101011010
010000010000011111101011010
111110100001000000011011010
110101010100100000011011010
110001001110010000011011010
001000111110010000011011010
100010100111010000011011010
001111010000110000011011010
000111010011001000011011010
101001000111001000011011010
011101100000101000011011010
111000010001101000011011010
100101011000011000011011010
101000100100111000011011010
010111000110000100011011010
000100011100110100011011010
101100100010001100011011010
000000011011101100011011010
001010101000011100011011010
001100000001111100011011010
100100110110000010011011010
100010111001000010011011010
011010010100100010011011010
101001010010100010011011010
010100011010100010011011010
000111100001010010011011010
001100000110110010011011010
001100001011001010011011010
100011000001101010011011010
000001011110000110011011010
000101001001100110011011010
001010000011100110011011010
000000101101010110011011010
010001000100011110011011010
000111101100000001011011010
001010101011000001011011010
110010101000010001011011010
000100010111010001011011010
001001000011110001011011010
100010011010001001011011010
001100010010101001011011010
101100000100100101011011010
000011001010100101011011010
011000001001010101011011010
100001100000110101011011010
100000001100011101011011010
000000100111100011011011010
100000001011000111011011010
011011000011000000111011010
101011000100100000111011010
001100110100100000111011010
110000110010100000111011010
000010101101100000111011010
101101000001010000111011010
010110100000110000111011010
110100100100001000111011010
011000001100101000111011010
000100100011011000111011010
000011000010111000111011010
111000000100010100111011010
000001110010010100111011010
110001000010001100111011010
001010000101001100111011010
100011100010000010111011010
111000001010000010111011010
010000000011101010111011010
010010001000011010111011010
001100011000000110111011010
110010000000100110111011010
000110110010000001111011010
100101000110000001111011010
101000110001000001111011010
010000011010010001111011010
100000000101101001111011010
010001101000000101111011010
000000110100001101111011010
000100100100010011111011010
100100010000001011111011010
000000101001001011111011010
110110010101100000000111010
011100101011100000000111010
100011111001010000000111010
010000111111010000000111010
110100001110110000000111010
110010100011110000000111010
100101010011110000000111010
101110011010001000000111010
110011100110001000000111010
100100111100101000000111010
010100110001111000000111010
101100001001111000000111010
111100110010000100000111010
011010001111000100000111010
100101001111000100000111010
111001010100100100000111010
110101011000010100000111010
011010101000110100000111010
000010110101110100000111010
101001010010011100000111010
000011001011011100000111010
111100001101000010000111010
011101100100100010000111010
101010110100100010000111010
010011011100100010000111010
001001111001100010000111010
001011100010110010000111010
000110001101110010000111010
001111010100001010000111010
110001101000101010000111010
011010010010101010000111010
100110110000011010000111010
101010000101011010000111010
011001000011011010000111010
001110101100000110000111010
100111001000100110000111010
100000101110100110000111010
000101100011100110000111010
010001110100010110000111010
100100010101010110000111010
011000100110001110000111010
001100001010101110000111010
101101101001000001000111010
010001110110100001000111010
001011100101100001000111010
011111001000001001000111010
001101010011001001000111010
100001001101101001000111010
000111100000111001000111010
000000101110111001000111010
110011001100000101000111010
010110100110000101000111010
001100011110000101000111010
000011010011100101000111010
001001011001010101000111010
100000110011001101000111010
010000011100101101000111010
001000110100011101000111010
011100000001011101000111010
100110001110000011000111010
010110110001000011000111010
011010010100010011000111010
110000000111010011000111010
100100101000110011000111010
110100000100101011000111010
010011000001101011000111010
101001001000011011000111010
010010101000011011000111010
111010000010000111000111010
000110000010110111000111010
100011100000001111000111010
100100011000001111000111010
110101110100000000100111010
101110100101000000100111010
101101001100010000100111010
011101100001010000100111010
100100100110011000100111010
001001000111010100100111010
011011100000001100100111010
100001011001001100100111010
001010000011101100100111010
100000100001111100100111010
010111001010000010100111010
110000100101100010100111010
001010111000010010100111010
000101110010010010100111010
100001001001110010100111010
100110001001001010100111010
010001001101001010100111010
011101010000000110100111010
100010011010000110100111010
001100100000011110100111010
000000010110011110100111010
010011101000100001100111010
001100110001100001100111010
100100000111100001100111010
110101000010010001100111010
001010001110010001100111010
111000001000110001100111010
010100111000001001100111010
111000010001001001100111010
101000100110000101100111010
010001000010101101100111010
110000000100011101100111010
000100001010011101100111010
011000110010000011100111010
000000011010110011100111010
000100010001011011100111010
001001001100000111100111010
001110000001000111100111010
101001110101000000010111010
101011101000100000010111010
001100010111100000010111010
111100100100010000010111010
000011110110010000010111010
010101001101010000010111010
000010011011110000010111010
110000010111001000010111010
110010011000101000010111010
100111100010000100010111010
011010110001000100010111010
110100001100001100010111010
000001111010001100010111010
001101001001001100010111010
001100100100101100010111010
011110100010000010010111010
100011010010001010010111010
000010101100101010010111010
100000001010111010010111010
001000100011010110010111010
010000010001011110010111010
010111010100000001010111010
101100011000100001010111010
101011000100010001010111010
101000101010010001010111010
010100010010110001010111010
101010110000001001010111010
001000010001111001010111010
100010010101000101010111010
000000101011100101010111010
100100000011010101010111010
100010001000110101010111010
000001000101110101010111010
100001000110001101010111010
000100111010000011010111010
000101000110010011010111010
001100001100001011010111010
000010001001001111010111010
111010000110000000110111010
100101001010100000110111010
101110010000010000110111010
000110000110110000110111010
101101100000001000110111010
000011100101001000110111010
001001000110101000110111010
010100000101101000110111010
100010001100011000110111010
001000011010011000110111010
010001001000111000110111010
110000010010010100110111010
101001000000110100110111010
000010010000111100110111010
100000110001001010110111010
000000011001100110110111010
010010100000010110110111010
110110000001000001110111010
010001110001000001110111010
011000000011010001110111010
000010010110001001110111010
100001000001011001110111010
100100110000000101110111010
001101000010000101110111010
000000101100010101110111010
100001101000000011110111010
010010001100000011110111010
000010100011000011110111010
001001000001100011110111010
000100100000101011110111010
001010000000011011110111010
111001100010100000001111010
110010110100010000001111010
100111000110010000001111010
111010001001010000001111010
010011110001001000001111010
001011011000101000001111010
010001001011101000001111010
010011011010000100001111010
100100010110100100001111010
100100101001100100001111010
011001001100010100001111010
001111000001010100001111010
001000001011110100001111010
101100010001001100001111010
010100000111001100001111010
000001101000111100001111010
011110011000000010001111010
100101011010000010001111010
000110000011011010001111010
100001010000111010001111010
010101101000000110001111010
010110000100100110001111010
100010010001100110001111010
100010111000100001001111010
011000011010100001001111010
000110011010010001001111010
011011000000110001001111010
101000000110110001001111010
101100100000101001001111010
000010010101011001001111010
100000001011011001001111010
000001100101001101001111010
010100001011000011001111010
100001100010010011001111010
001000000011101011001111010
010101000000011011001111010
000100001100010111001111010
000001010010001111001111010
001101101010000000101111010
010101011001000000101111010
100010010111000000101111010
110100010000110000101111010
010000001101110000101111010
000001100011110000101111010
000101010110001000101111010
001000100111001000101111010
010010100010101000101111010
011100001000011000101111010
011100000001100100101111010
011010010000010100101111010
000110101000010100101111010
000100010011010100101111010
000001010100110100101111010
101000000100101100101111010
100100100011000010101111010
100010100000110010101111010
110000000010011010101111010
010000110001000110101111010
000010001101000110101111010
100100011100000001101111010
101001000011000001101111010
001110000010001001101111010
000001011000011001101111010
000011000010010101101111010
010000100000110101101111010
000111100000000011101111010
000000101110000011101111010
000001010101000011101111010
001000100001010011101111010
001110001110000000011111010
100011001011000000011111010
010100100110100000011111010
101000010011010000011111010
010000111000110000011111010
001011100010001000011111010
110000101010001000011111010
010010000110011000011111010
101010011000000100011111010
010001000010110100011111010
000011001100001100011111010
011010000000101100011111010
101100001000010010011111010
001000010110001010011111010
000101000101001010011111010
100010000110000110011111010
001000010000110110011111010
100000100000101110011111010
110001011000000001011111010
010010100101000001011111010
000110000011100001011111010
000001101001010001011111010
000000110010011001011111010
010000010110000101011111010
010100001000100101011111010
000101010000010101011111010
001000001010001101011111010
001000011001000011011111010
110000000000110011011111010
001100100000000111011111010
010001000001000111011111010
011000010101000000111111010
000000011110100000111111010
000001110000101000111111010
000101000000110010111111010
001011000000000110111111010
101000000100000011111111010
010011111111010000000000110
100111101101110000000000110
111111010001011000000000110
001111111011000100000000110
110110101011100100000000110
011101100111010100000000110
001111110100110100000000110
010101111010110100000000110
110011001110110100000000110
011100011111001100000000110
100111011100101100000000110
100011110110011100000000110
100101110001111100000000110
010001101101111100000000110
101001000111111100000000110
110101100011110010000000110
011001111110001010000000110
101100111101001010000000110
101010111010101010000000110
100111010011101010000000110
111000001111101010000000110
110110101001011010000000110
100001101111011010000000110
010011001011111010000000110
110100111110000110000000110
111101001001100110000000110
010111011100010110000000110
001110101110010110000000110
101110010101010110000000110
111001010011010110000000110
110010010111001110000000110
001101101010101110000000110
111001001100011110000000110
101100110010011110000000110
000100111100111110000000110
100110001010111110000000110
111101100101100001000000110
111100110110010001000000110
100011111010110001000000110
110110010101110001000000110
111010011110001001000000110
110001011101101001000000110
011101001011101001000000110
100100101111101001000000110
001001111101011001000000110
011111100000111001000000110
011000101110111001000000110
101010110001111001000000110
010001110011111001000000110
010110011110100101000000110
001100111101100101000000110
100010110111100101000000110
100011011101010101000000110
011010010111010101000000110
011011001001110101000000110
111001111000001101000000110
110110101100001101000000110
001111010010101101000000110
001110001100111101000000110
111011010001100011000000110
011111001010010011000000110
101111100001010011000000110
110011000111010011000000110
101001100110110011000000110
010101010110110011000000110
001010011110110011000000110
011100101001110011000000110
100110110110001011000000110
011100110011001011000000110
111110001000101011000000110
110001101010101011000000110
101010101100011011000000110
111010110010000111000000110
100111000101100111000000110
110100010011100111000000110
110100001101010111000000110
000110110010110111000000110
010011011010001111000000110
101011001001001111000000110
000101010111001111000000110
001110100001101111000000110
011100100100011111000000110
001011100010011111000000110
001000011001111111000000110
111001011101010000100000110
101011100111010000100000110
011010001111110000100000110
111010111000011000100000110
000111111001011000100000110
111101010110000100100000110
100111110010100100100000110
011000111110100100100000110
010110110101010100100000110
111000101001110100100000110
100100010111110100100000110
011111110000001100100000110
110100001110101100100000110
101011100001101100100000110
110001101010011100100000110
001001110011011100100000110
001011011000111100100000110
110011110011000010100000110
111010011100100010100000110
101101010101100010100000110
001100111010110010100000110
100011001110101010100000110
110010100101101010100000110
111000100110011010100000110
010000111101011010100000110
011001101000111010100000110
001001010110111010100000110
011110010011000110100000110
000011111100100110100000110
011001000111100110100000110
101010100010110110100000110
000100101111001110100000110
110000111000101110100000110
000010110011101110100000110
001010101001011110100000110
101101101011000001100000110
001101011110100001100000110
010011101011100001100000110
010110111000101001100000110
110011001001011001100000110
100001010111011001100000110
001111100110000101100000110
111011000011000101100000110
101010001110100101100000110
101011101000010101100000110
011100011010010101100000110
000111010001110101100000110
100000111101001101100000110
110010010100101101100000110
011100010001101101100000110
010110000110011101100000110
000100101010111101100000110
111100110000100011100000110
110000001110110011100000110
001011000101110011100000110
010010010011110011100000110
011010000111001011100000110
000001101101101011100000110
110110010000011011100000110
011110001100000111100000110
001001011101000111100000110
100111100000001111100000110
100000001011011111100000110
110100110111100000010000110
101001111001110000010000110
111010010011110000010000110
001101010111101000010000110
011011101100011000010000110
101110011010011000010000110
110001110101011000010000110
011000111011011000010000110
111011110001000100010000110
111010001111000100010000110
000111001011101100010000110
010000110110111100010000110
100110000101111100010000110
100011111110000010010000110
010101111100100010010000110
011111000101100010010000110
111011001001010010010000110
101101010010110010010000110
000111110001110010010000110
010100011011110010010000110
101001011100101010010000110
011110100010011010010000110
001000110101111010010000110
110111100010000110010000110
000111101101000110010000110
010001101011100110010000110
011100001100110110010000110
100100101001110110010000110
011010011001001110010000110
100001110011001110010000110
010010101100101110010000110
001110000110101110010000110
010011000101011110010000110
011110011011000001010000110
100101110011010001010000110
001101111000101001010000110
110011100001101001010000110
011010011000111001010000110
010111111000000101010000110
110001101110000101010000110
001110101001010101010000110
000010111100110101010000110
110000100011110101010000110
111111000000001101010000110
011100101010001101010000110
010110010101001101010000110
000111100100101101010000110
001011010001011101010000110
000100001111011101010000110
001001001010111101010000110
100111010100010011010000110
010010011101010011010000110
000100101110110011010000110
000110111001001011010000110
111001000011001011010000110
011000010110101011010000110
010001100110011011010000110
010100110000111011010000110
100001001001111011010000110
001110110100000111010000110
011101010001000111010000110
100110000011010111010000110
001001010100110111010000110
111010110110000000110000110
110110011010100000110000110
011111010100010000110000110
010011111010001000110000110
110100111001001000110000110
111000101010101000110000110
110111000010011000110000110
100100100011111000110000110
101101000011100100110000110
100000111011100100110000110
100101111000010100110000110
101010010100110100110000110
010110100010110100110000110
000001100111101100110000110
110100100100011100110000110
001101001100011100110000110
011010001010011100110000110
100001010010111100110000110
100101100111000010110000110
010010101111000010110000110
011101100010100010110000110
101010000111100010110000110
000111101010010010110000110
110000110100110010110000110
010111100100001010110000110
100000111010011010110000110
001110010001011010110000110
010100000111011010110000110
100110010110000110110000110
011001100100010110110000110
010101010010010110110000110
000001001111010110110000110
000010100101110110110000110
111010000100001110110000110
110001001001001110110000110
000101100000111110110000110
111001011010000001110000110
101111100000100001110000110
001011010011100001110000110
101010001101010001110000110
100101001100110001110000110
001111001010001001110000110
001001110110001001110000110
001010101100101001110000110
010101010001011001110000110
001001100001111001110000110
011100000110100101110000110
010101100001100101110000110
011010110000010101110000110
110100010010001101110000110
101001000100101101110000110
100010100010011101110000110
000100010100111101110000110
100010111000100011110000110
010110010100100011110000110
001100011001100011110000110
011011010000001011110000110
010010101000011011110000110
001010000010111011110000110
000011100011000111110000110
110001010000100111110000110
000000110110100111110000110
001000100101001111110000110
111111100011000000001000110
110011010111100000001000110
111010101101010000001000110
011111001100110000001000110
001110101011110000001000110
011011111001001000001000110
101001110111001000001000110
111110000101101000001000110
110101110010011000001000110
010100111001111000001000110
111000111011000100001000110
100110110011010100001000110
110111000110001100001000110
010101110101001100001000110
110001100011101100001000110
001000111110011100001000110
001011001101011100001000110
101111100100100010001000110
111000110100101010001000110
001110100101011010001000110
100011101000111010001000110
101111010010000110001000110
001101011100100110001000110
010110100101100110001000110
111010000011100110001000110
000001110110110110001000110
110000010101110110001000110
011010101010001110001000110
111100000001011110001000110
101001010000111110001000110
111001001110100001001000110
011100111100001001001000110
110110010011001001001000110
010101100110101001001000110
101011001010011001001000110
110000001111011001001000110
011110110000100101001000110
110101011000010101001000110
110010110100010101001000110
001010100110110101001000110
011001010011001101001000110
001011101000101101001000110
011000100101101101001000110
000111110000011101001000110
100100000011111101001000110
100100110101100011001000110
010111000011100011001000110
001001010111100011001000110
101001011100010011001000110
100110000110110011001000110
001111011000001011001000110
111011000100001011001000110
100110001101001011001000110
010001111000011011001000110
100101100100011011001000110
000010101011011011001000110
010101110010000111001000110
100011100110000111001000110
001100010011010111001000110
000011100001110111001000110
001100001110001111001000110
000011010100101111001000110
110000001001101111001000110
010101111100010000101000110
111100100100110000101000110
001011110001110000101000110
110010100011110000101000110
111100011010001000101000110
010000011111101000101000110
011011100010011000101000110
001110010100111000101000110
111110001001000100101000110
001001101011100100101000110
001010011011010100101000110
010001010111010100101000110
101001001100110100101000110
100110010001101100101000110
010010011100011100101000110
001011111010000010101000110
011110000110100010101000110
010010111001100010101000110
100100011110010010101000110
110001100101010010101000110
001010101100110010101000110
001101100110001010101000110
010110001011001010101000110
100001011011001010101000110
010011010010101010101000110
000111100001101010101000110
000101010101011010101000110
001000001111011010101000110
100101100010010110101000110
010000100110101110101000110
010001000001111110101000110
101110101100000001101000110
111010110001000001101000110
110111000101000001101000110
000110111011000001101000110
010011011100100001101000110
110000111010100001101000110
111100000011100001101000110
101111010000010001101000110
100001111001010001101000110
000001100111110001101000110
010010101110001001101000110
100011100011001001101000110
001100010111001001101000110
001010011010101001101000110
001110001001011001101000110
010100100011011001101000110
010100001111000101101000110
001001110100010101101000110
111100000100001101101000110
000101011100001101101000110
010000110000111101101000110
011111100000000011101000110
011001010001010011101000110
001100101000101011101000110
000011001100011011101000110
011000000100111011101000110
110010100000100111101000110
010100011000100111101000110
000101100100100111101000110
000010001011100111101000110
010000010101001111101000110
100000010010101111101000110
001101111010010000011000110
010011111000110000011000110
110001001101110000011000110
011010000111011000011000110
010110100100111000011000110
101010001100111000011000110
011001110110000100011000110
111010100100100100011000110
010000111101100100011000110
011111100000010100011000110
111100010010010100011000110
100001101011010100011000110
001011010010110100011000110
100111101000001100011000110
001100101101001100011000110
000010010111101100011000110
111010011010000010011000110
010111001110000010011000110
001001101111000010011000110
110001100110100010011000110
110101101000010010011000110
101010110100010010011000110
100000110011110010011000110
000011000111110010011000110
100101010110001010011000110
101010100011001010011000110
011001010010011010011000110
000111001001011010011000110
101000011001011010011000110
010000011100111010011000110
010110010010100110011000110
001000011011100110011000110
000110111000010110011000110
001010000001111110011000110
101111001001000001011000110
010011110011000001011000110
111001110000100001011000110
001010110101100001011000110
111110000100010001011000110
101001100101010001011000110
010100011010101001011000110
001100000101111001011000110
010110100110000101011000110
101100010001100101011000110
100010101001100101011000110
111000101000010101011000110
000111001100010101011000110
010100110001010101011000110
010010001011010101011000110
110001010100001101011000110
101001100010001101011000110
100000100100111101011000110
000011101100100011011000110
101100001010100011011000110
010001011001100011011000110
110010100001010011011000110
010010000101101011011000110
101010000101000111011000110
100001000011100111011000110
010000010110010111011000110
001001001001010111011000110
001010010010001111011000110
100010001000011111011000110
100010011111000000111000110
100011110100100000111000110
000111011001100000111000110
011001001110010000111000110
101001100010110000111000110
101001001101001000111000110
001011000110101000111000110
010001110001101000111000110
110000010110011000111000110
010101001000111000111000110
101000111100000100111000110
011010010101000100111000110
110000011001010100111000110
100011000001110100111000110
101110000010001100111000110
000100110110001100111000110
001100011000101100111000110
011100110100000010111000110
011011001000100010111000110
111101000000001010111000110
100101010001000110111000110
011000010000110110111000110
100000001010110110111000110
001011100000001110111000110
000000100011011110111000110
010101010110000001111000110
001100110000110001111000110
000101101001001001111000110
100100000110101001111000110
000001101000110101111000110
010000000011101101111000110
000010000101011101111000110
100011010010000011111000110
000001110101000011111000110
001110000011000011111000110
001010011000010011111000110
000100001101010011111000110
011000001001001011111000110
101100100000000111111000110
101011110101100000000100110
111011010110010000000100110
100101111110010000000100110
011110110110001000000100110
010011100111101000000100110
001101101001111000000100110
001000011111111000000100110
001011011110100100000100110
100010101111010100000100110
110010111001001100000100110
101001011101001100000100110
011111000011001100000100110
011110101000101100000100110
000001111011101100000100110
110100100011011100000100110
110101000100111100000100110
011010011111000010000100110
101110101001100010000100110
110101011000110010000100110
011001001101110010000100110
000100110111110010000100110
101100100110101010000100110
110001100111000110000100110
111110010000100110000100110
111000101010100110000100110
001101110001010110000100110
100101001011010110000100110
010111000010110110000100110
101011000001110110000100110
111011100000001110000100110
000010111110001110000100110
000001010101111110000100110
101111011010000001000100110
011101010111000001000100110
111001101001010001000100110
111100011001001001000100110
110010110010101001000100110
000111010100111001000100110
100001100101111001000100110
100011101100100101000100110
110101100010100101000100110
001001110100101101000100110
111000001100101101000100110
000101001110101101000100110
101100000110011101000100110
011010100001011101000100110
110110101010000011000100110
000011110111000011000100110
011010110100100011000100110
010101110001100011000100110
110001110010010011000100110
000110011001110011000100110
100001011110001011000100110
001100011010101011000100110
101010000101101011000100110
110010011100000111000100110
001001101110000111000100110
010010100011100111000100110
000000011111100111000100110
000110100101010111000100110
011000001011001111000100110
101101000000101111000100110
110001000001011111000100110
110111011100000000100100110
101000111111000000100100110
011100100111100000100100110
100110001111100000100100110
011100011100110000100100110
001111010010110000100100110
101101000111001000100100110
100011111000101000100100110
011100110001011000100100110
100100011101011000100100110
010010101011011000100100110
010101100010111000100100110
010011011011000100100100110
111010001100010100100100110
100010110001110100100100110
011001001001101100100100110
010001110100011100100100110
001010100110011100100100110
011101101100000010100100110
101110000100110010100100110
011101010010001010100100110
001110101010001010100100110
010100110100101010100100110
110110000010101010100100110
101001001010011010100100110
110000010011011010100100110
000000101110111010100100110
101100011001000110100100110
001100001110100110100100110
100001101001100110100100110
011100100000110110100100110
100011000101001110100100110
011010010000011110100100110
010101111010000001100100110
001011011100010001100100110
010111100001010001100100110
110001101100001001100100110
010011010101001001100100110
101001100010101001100100110
110101000001101001100100110
001100101100011001100100110
100110000011011001100100110
011100110100000101100100110
001110001011000101100100110
111000010010100101100100110
100101010010010101100100110
000001101101010101100100110
101100000001110101100100110
011001000010011101100100110
101010010110000011100100110
111000001101000011100100110
100001000111100011100100110
011000111000010011100100110
110010100100010011100100110
100100101001010011100100110
001000110001101011100100110
010101000100011011100100110
000110100000111011100100110
001010101000100111100100110
001000100011010111100100110
110000000110001111100100110
010100100001001111100100110
000001011000101111100100110
100000110000011111100100110
100110111101000000010100110
111011011000100000010100110
110000011111010000010100110
110110000110110000010100110
001011100011110000010100110
001111011001001000010100110
111000100111001000010100110
110100011100101000010100110
100001101110101000010100110
101100110100011000010100110
100011010001111000010100110
011110011000010100010100110
011000101110010100010100110
111001000101010100010100110
000101011101010100010100110
010010110011010100010100110
101010101000110100010100110
010011100100110100010100110
011010010100101100010100110
000011101001011100010100110
101110110010000010010100110
110010010101100010010100110
110100110001010010010100110
011000110010110010010100110
010101101010001010010100110
110101000101001010010100110
010011110000101010010100110
000100001111101010010100110
100110001100011010010100110
001111000000111010010100110
000111011010000110010100110
001010101011000110010100110
100101010100100110010100110
011000100101100110010100110
100001100010110110010100110
110100100000101110010100110
101010000010011110010100110
000100100110011110010100110
000000011011011110010100110
011111100010000001010100110
110000101101100001010100110
101000011011100001010100110
101010100110010001010100110
000101011010110001010100110
000000101011111001010100110
101101110000000101010100110
100011010011000101010100110
110100001011000101010100110
000100110111000101010100110
100100101100010101010100110
100111000000110101010100110
110000011000110101010100110
011010000010110101010100110
001001000111001101010100110
100000010110101101010100110
010101001000011101010100110
010000000101111101010100110
111101001000000011010100110
101001010101000011010100110
001100100011100011010100110
100010011010010011010100110
011110000001010011010100110
010011001000110011010100110
000101110100001011010100110
001001101001001011010100110
100110010000101011010100110
110000010100011011010100110
000011000110010111010100110
011110001110000000110100110
111100010101000000110100110
011001110011000000110100110
100011101100010000110100110
100011010110001000110100110
010001001101011000110100110
001110100001100100110100110
010100011001100100110100110
100110001010010100110100110
001100010011010100110100110
001001011010001100110100110
110010000001011100110100110
101001111000000010110100110
000100111011000010110100110
100111001000100010110100110
111001000100100010110100110
110000001011100010110100110
001000010111001010110100110
011010000001101010110100110
000010110100011010110100110
111100000010000110110100110
001010010010100110110100110
100011010000010110110100110
010000010101010110110100110
000110000011001110110100110
100000010001101110110100110
000010001000111110110100110
011100101001000001110100110
000001011111000001110100110
100100110001100001110100110
111011000000010001110100110
001110000101001001110100110
010000100110101001110100110
000010001110011001110100110
001000011001011001110100110
000111010100000101110100110
010010101100000101110100110
001101001000100101110100110
001000010101100101110100110
111000100000001101110100110
010110000000101101110100110
000011000100101011110100110
100001001100000111110100110
010000011010000111110100110
001100000100010111110100110
000001000001110111110100110
110010111110000000001100110
000110111100110000001100110
011101001110001000001100110
000111110011001000001100110
101111001100000100001100110
001110110101000100001100110
110001011100100100001100110
000111100110100100001100110
110011100010010100001100110
010100011110010100001100110
101101000010110100001100110
100010010110110100001100110
010100001011101100001100110
100000101001111100001100110
101000011110100010001100110
001111010100010010001100110
010010110101010010001100110
010001011101001010001100110
011100010001101010001100110
101001000011101010001100110
010110011000011010001100110
100000111100011010001100110
100100000111011010001100110
001100001100111010001100110
000110001111000110001100110
000011011001100110001100110
111000100100010110001100110
000011101100010110001100110
010101000101010110001100110
001000011101010110001100110
010000101011010110001100110
100101011000001110001100110
001001110010001110001100110
010010000110011110001100110
100010010001011110001100110
000111011101000001001100110
001001101101100001001100110
001110001110010001001100110
011000011011010001001100110
101100011000110001001100110
111000100010110001001100110
111110100000001001001100110
001011100110001001001100110
011011010000101001001100110
000000110111101001001100110
100101001001011001001100110
111000000111000101001100110
110110000001100101001100110
001101101000010101001100110
001011000011010101001100110
010010101000110101001100110
100100110100001101001100110
100010011010001101001100110
111000010000011101001100110
110111010000000011001100110
101010011001000011001100110
010110001100100011001100110
100010110000110011001100110
010100010110001011001100110
001100110000011011001100110
010000000011111011001100110
011110000010000111001100110
100101100001000111001100110
010001001010100111001100110
011010010011100000101100110
101010101010010000101100110
011101001001010000101100110
100011010011010000101100110
110010011000110000101100110
100101010100110000101100110
010110000101110000101100110
111001100001001000101100110
101010100100101000101100110
100111100000011000101100110
011000001010111000101100110
010100110011000100101100110
001000110010110100101100110
000101100001110100101100110
101100001000011100101100110
000001011001011100101100110
000011000100111100101100110
100101001101000010101100110
110010000111000010101100110
010011110000000110101100110
100011000010100110101100110
010000001101100110101100110
000110100100001110101100110
000001001110001110101100110
101100110010000001101100110
100000011101100001101100110
110100010001010001101100110
000101110000101001101100110
101000000101011001101100110
010001010001100101101100110
001000111000001101101100110
000101000011001101101100110
000111001010000011101100110
000001010010110011101100110
000100011001001011101100110
000010010100010111101100110
011100101100100000011100110
010101110010100000011100110
001111001010100000011100110
100101101001100000011100110
011011010001010000011100110
001000110111010000011100110
010110001101001000011100110
101100010010101000011100110
000010111001101000011100110
110100111000000100011100110
010001001111000100011100110
000110000011110100011100110
000001111100001100011100110
101101000001001100011100110
000111010000101100011100110
001010100010101100011100110
000000001110111100011100110
101100100101000010011100110
011100001011000010011100110
010010101010100010011100110
101001001000110010011100110
101011010000001010011100110
111000101000001010011100110
000001110001011010011100110
011001011000000110011100110
100000010111000110011100110
001011000100100110011100110
100000101100100110011100110
100001000100011110011100110
100001111010000001011100110
000010101111000001011100110
100110100010100001011100110
000101000111100001011100110
010100010100110001011100110
010100100001101001011100110
000100010011011001011100110
000110001000111001011100110
010000110010001101011100110
001110101000000011011100110
001101010010000011011100110
011000110001000011011100110
010100100010010011011100110
100010100100001011011100110
000011000011001011011100110
000001110000100111011100110
010000001100001111011100110
000111100101000000111100110
001010011100100000111100110
010110101000010000111100110
000000101101110000111100110
100110011000001000111100110
100000110011001000111100110
000100010101101000111100110
000001001011101000111100110
011100000100011000111100110
001010100001011000111100110
001001010000111000111100110
110001010010000100111100110
000011101010000100111100110
000101000110010100111100110
010000100101001100111100110
000010010010011100111100110
010011000100010010111100110
000110010000110010111100110
010000100000111010111100110
110010001000000110111100110
000100011100000110111100110
101000000001010110111100110
110010000010001001111100110
101010010000000101111100110
100000100110000101111100110
001001100001000101111100110
000100010010100101111100110
100000001000101101111100110
000100100000011101111100110
011000000010100011111100110
100001100000010011111100110
101110011110100000000010110
110011101101001000000010110
001111101100101000000010110
010111110001101000000010110
000101011101111000000010110
110001011111000100000010110
110101101100100100000010110
110111010010010100000010110
101111001001010100000010110
011010011100110100000010110
101000101110110100000010110
111110100001001100000010110
011001011010101100000010110
000101110110101100000010110
010011100011011100000010110
000110010011111100000010110
001000111111010010000010110
011011100100110010000010110
000110011111001010000010110
110100110100011010000010110
100111000101011010000010110
011001010101011010000010110
101110100000111010000010110
011101110100000110000010110
100011010110100110000010110
010100010111010110000010110
000101100101110110000010110
101101010001001110000010110
001000010111101110000010110
010000101010111110000010110
101101111000010001000010110
011110100101010001000010110
110110101000110001000010110
011110010010110001000010110
101001001101110001000010110
110111000100101001000010110
000010111110101001000010110
010110011100011001000010110
000011111001001101000010110
111000010101001101000010110
010110001011001101000010110
100100011010101101000010110
010010100100111101000010110
100011000001111101000010110
001111110010000011000010110
111100011010000011000010110
011011101001000011000010110
010101001101100011000010110
101100010001110011000010110
101001110100001011000010110
111000100001101011000010110
100000011101011011000010110
000101001011011011000010110
110001010000111011000010110
010010110101000111000010110
101001000111000111000010110
101011100000100111000010110
011000001110100111000010110
001011011000010111000010110
011000110000110111000010110
110100100010001111000010110
010110010000101111000010110
101000000100111111000010110
101111110100000000100010110
011010110101100000100010110
000001111111100000100010110
100111011000110000100010110
100010110110110000100010110
001100101101110000100010110
101011101010001000100010110
110101100110001000100010110
010110001101101000100010110
011101011000011000100010110
101110000110011000100010110
000100111110011000100010110
100010011011011000100010110
101001111001000100100010110
001100110111000100100010110
011110001010100100100010110
000011101010110100100010110
110001010001110100100010110
110000110011001100100010110
101110001101000010100010110
011101001011000010100010110
100100101011100010100010110
011000011001110010100010110
001110000011110010100010110
010010110110001010100010110
001011100101001010100010110
001100011100101010100010110
110100001010011010100010110
111100101000000110100010110
001110100100100110100010110
000110011001100110100010110
110110000100010110100010110
001101010000110110100010110
000111010010001110100010110
101000011010001110100010110
010011000100101110100010110
000010000111011110100010110
011101101000100001100010110
011011000110100001100010110
110010011001100001100010110
010011111000010001100010110
101000011110010001100010110
101100100010110001100010110
101000111000101001100010110
010100010110101001100010110
000101100011101001100010110
000011100110011001100010110
010001110110000101100010110
101101000100010101100010110
110000000111010101100010110
010001001100110101100010110
011010100010001101100010110
110001100000101101100010110
101000000011101101100010110
001100110000011101100010110
100110001000011101100010110
000110101110000011100010110
110100010101000011100010110
010101100010010011100010110
110011000010001011100010110
010000001011101011100010110
001100000101011011100010110
000000110010111011100010110
101110000010000111100010110
010111000001000111100010110
100000001101100111100010110
011000001000011111100010110
000001010001011111100010110
101010101011100000010010110
101101001110010000010010110
010111101001010000010010110
001011110101010000010010110
001110111000110000010010110
011100100110110000010010110
011001001011110000010010110
101100011001101000010010110
110001011010011000010010110
110010100110011000010010110
001111000011011000010010110
001011001101100100010010110
100100011011010100010010110
101101100000110100010010110
110100000111001100010010110
101000110100101100010010110
001100100011101100010010110
000110101100011100010010110
010100011000111100010010110
111000101110000010010010110
001001111010100010010010110
111100000011100010010010110
100001001111100010010010110
100010101100110010010010110
100101111000001010010010110
101110010100001010010010110
010111000010101010010010110
110000110010101010010010110
011100001001011010010010110
011010100010100110010010110
101010010001100110010010110
101000111000010110010010110
110001010100010110010010110
011001101000001110010010110
101001000010101110010010110
000010011010101110010010110
010111000110010001010010110
010110110010001001010010110
000101011110001001010010110
011001010001101001010010110
101100100001011001010010110
000011101000111001010010110
100010010100111001010010110
011000111001000101010010110
000101010101100101010010110
101011000010010101010010110
000010000111110101010010110
100010001101001101010010110
110010000010101101010010110
000001110010011101010010110
111110100000000011010010110
100011011001000011010010110
101101000100100011010010110
100001101010010011010010110
010001110001010011010010110
001010001001110011010010110
010000111100001011010010110
101010001010001011010010110
001100100110001011010010110
000010100011101011010010110
000100001011100111010010110
011000000101010111010010110
100000101000101111010010110
000111000000011111010010110
100101010110100000110010110
110111000001100000110010110
001101110001100000110010110
100000101111010000110010110
110001101000110000110010110
111110001000001000110010110
001000111101001000110010110
101011010000101000110010110
011000010100111000110010110
110100011100000100110010110
001011110010000100110010110
111000100101000100110010110
011000010011100100110010110
010010001101010100110010110
011011000000110100110010110
000101011001001100110010110
110011001100000010110010110
001010001110010010110010110
010100100001110010110010110
111000010001001010110010110
110100000100101010110010110
000001110100101010110010110
000100010011101010110010110
100010000001111010110010110
100010101001000110110010110
010101001000100110110010110
011010011100000001110010110
100001111100000001110010110
001101001101000001110010110
110010100100100001110010110
111100010000010001110010110
010100101100010001110010110
001001011000110001110010110
010010001010110001110010110
010001100101001001110010110
011010000001011001110010110
100011001000100101110010110
001000001011010101110010110
000000110001110101110010110
000000101110001101110010110
100000000111001011110010110
011001000010000111110010110
110000100000010111110010110
000000011100010111110010110
100010010000001111110010110
001100000000101111110010110
111100110101000000001010110
111011000010110000001010110
010000101111110000001010110
010011001110101000001010110
001011100011101000001010110
110001100100111000001010110
101000010101111000001010110
011100000011111000001010110
011011001011000100001010110
010010111010010100001010110
000110011101010100001010110
110100001010110100001010110
011001000101110100001010110
011100100110001100001010110
100011010101001100001010110
101101001000101100001010110
110100010100101100001010110
000101001110011100001010110
010010001001111100001010110
101110111000000010001010110
101011001110000010001010110
110011011000100010001010110
000101101110100010001010110
011010001101100010001010110
101001110010010010001010110
110110010001010010001010110
110001001011010010001010110
010110100010110010001010110
000010011011110010001010110
100111100010001010001010110
011010010011001010001010110
011011001000011010001010110
101100001011000110001010110
001010110001010110001010110
100111000000110110001010110
000100110001101110001010110
110000010010011110001010110
001001111110000001001010110
010010011111000001001010110
110001101001100001001010110
001011011001100001001010110
000110101101100001001010110
100101010011100001001010110
111010011000010001001010110
010101010101010001001010110
001111000100011001001010110
001100011010011001001010110
000011010011011001001010110
110010100011000101001010110
001110000011100101001010110
000100101011010101001010110
101010110000001101001010110
100001101000011101001010110
010001000010111101001010110
110000000111100011001010110
001101100000110011001010110
010001100011001011001010110
100001001100101011001010110
000110000001111011001010110
111101000000000111001010110
010011001100000111001010110
100100101100000111001010110
000101011001000111001010110
000100010100110111001010110
111101010000100000101010110
100100111100100000101010110
000111110010010000101010110
001100110010101000101010110
100000100111101000101010110
100001011100011000101010110
010111000001011000101010110
000010101101011000101010110
000011100101100100101010110
110011001000010100101010110
011100001100010100101010110
101001000011010100101010110
101010001100001100101010110
010001101100001100101010110
000110100011001100101010110
001100000101101100101010110
000000010110111100101010110
110100110010000010101010110
000111010100100010101010110
011000100011100010101010110
000000110101110010101010110
110010100000011010101010110
001000111000011010101010110
100100010000111010101010110
000001001010111010101010110
001111001000000110101010110
100010010011000110101010110
000001101001010110101010110
001010000010101110101010110
001001000100011110101010110
100100101010001001101010110
101001010001001001101010110
000111001000101001101010110
001001100100101001101010110
101010000000111001101010110
011011010000000101101010110
111000001000100101101010110
100110000100100101101010110
001001001010001101101010110
000000101001101101101010110
100011101000000011101010110
001100110001000011101010110
010010000101010011101010110
100000100011010011101010110
001001000001100111101010110
101000010000010111101010110
101110100110000000011010110
010100111011000000011010110
011000011101010000011010110
100101001011001000011010110
011010110000101000011010110
111001000001011000011010110
100011011010000100011010110
010111010001000100011010110
001110001010010100011010110
101000001001110100011010110
010000011110001100011010110
101000010011001100011010110
001010010100011100011010110
001100011110000010011010110
010101100101000010011010110
000000110111001010011010110
010000101001101010011010110
001000100010111010011010110
000010101110000110011010110
100100011000100110011010110
101100000100010110011010110
000101000011010110011010110
100010000100101110011010110
110101100010000001011010110
100011000111000001011010110
011101001000010001011010110
100000111000110001011010110
001000010110110001011010110
011001000110001001011010110
000100110100101001011010110
001011100100000101011010110
001100110010000101011010110
011010001000001101011010110
000000011001011101011010110
100000010001101011011010110
000110100000100111011010110
110010101010000000111010110
101100101001000000111010110
001001010111000000111010110
001000101110100000111010110
010010000111100000111010110
010100010010110000111010110
100110100000101000111010110
001101100000011000111010110
100100000101011000111010110
010000001011011000111010110
010001100011000100111010110
000101000010101100111010110
010001010000011100111010110
101001100100000010111010110
000011001011000010111010110
000010110010100010111010110
101000001000101010111010110
010000111000000110111010110
110000000110000110111010110
001000001101000110111010110
010010000001001110111010110
000110100001010001111010110
000011000100110001111010110
001110010000001001111010110
110000110000001001111010110
001000100011001001111010110
001000001100011001111010110
011100000001000101111010110
100000010101000101111010110
000000011010001011111010110
010100000000011011111010110
101111100010100000000110110
101100000111110000000110110
111100101100001000000110110
010110011010101000000110110
010111100100011000000110110
011010011001011000000110110
010101010011011000000110110
001010110100111000000110110
111010011010000100000110110
010010101110100100000110110
100100110011100100000110110
101001001011100100000110110
000110110110010100000110110
111100010001010100000110110
001100011010110100000110110
010000111001110100000110110
101001100110001100000110110
010101001101001100000110110
001000101101101100000110110
100010000111101100000110110
110010010100011100000110110
110011110100000010000110110
011111010001000010000110110
000101111101000010000110110
111000110011000010000110110
110100010110100010000110110
010001011011100010000110110
001010100111100010000110110
101100011100010010000110110
111101000010010010000110110
000111100011010010000110110
101010010010110010000110110
001011111000001010000110110
111001001001001010000110110
100010110001101010000110110
010100100011101010000110110
010000001111011010000110110
010110111000000110000110110
110010100000110110000110110
001110001001001110000110110
100000011100101110000110110
000110000100111110000110110
100111110001000001000110110
110010001011010001000110110
001001110001110001000110110
101010010011001001000110110
001100001111001001000110110
101100010100101001000110110
100011001100011001000110110
010100000110110101000110110
010001101010001101000110110
000100001001111101000110110
100100100111000011000110110
000111100100100011000110110
101000101100100011000110110
011010001100001011000110110
011100000000111011000110110
001100000101100111000110110
101100100000010111000110110
010101010000010111000110110
010000101100010111000110110
100000010011010111000110110
001001000010110111000110110
001111101000010000100110110
111001100100010000100110110
011010100010110000100110110
010001000111110000100110110
011000111010001000100110110
101001001100101000100110110
000100111001101000100110110
110000010101101000100110110
011101100010000100100110110
001000111100010100100110110
010110000011010100100110110
111010000000101100100110110
010101010000101100100110110
011000000101011100100110110
001001100000111100100110110
100000001010111100100110110
110001100010100010100110110
001011001001100010100110110
100000111000110010100110110
010010001100110010100110110
000011010000111010100110110
110001011000000110100110110
011010100001000110100110110
000100010101001110100110110
010001000011001110100110110
100011010100100001100110110
110100001100100001100110110
010000110011100001100110110
010000011101010001100110110
000010100101110001100110110
100101011000001001100110110
100110100100001001100110110
000011001011001001100110110
001000000110111001100110110
100010111000000101100110110
001001010011000101100110110
000010010010110101100110110
110000001001001101100110110
000010001100101101100110110
001110011000000011100110110
100010001010100011100110110
100111000000010011100110110
000001110100010011100110110
110000000001110011100110110
000010001001010111100110110
001011000000001111100110110
001101110110000000010110110
110001111001000000010110110
011010101101000000010110110
011000011110100000010110110
101001010100110000010110110
100010111010001000010110110
001011001110001000010110110
011001100100101000010110110
000100110010111000010110110
010010100001111000010110110
100000001101111000010110110
000010011111000100010110110
100011110000100100010110110
011001110000010100010110110
001110000101010100010110110
100000110101010100010110110
001111100000001100010110110
010011011000001100010110110
010100110100001100010110110
100101010010001100010110110
000011000010111100010110110
011110001000100010010110110
010001010110001010010110110
001000011000111010010110110
101010100100000110010110110
010001001010010110010110110
000101000001101110010110110
111000110100000001010110110
101110001100000001010110110
101011000001100001010110110
100100010110010001010110110
000010111001010001010110110
010000100111010001010110110
010101100000110001010110110
010000011011001001010110110
000110000110101001010110110
000111001001000101010110110
000100111000100101010110110
010001010010100101010110110
101001001000001101010110110
001100010001001101010110110
000010011100100011010110110
100010000101010011010110110
000001001010101011010110110
000101100010000111010110110
000000100001011111010110110
000001111010010000110110110
100101000011010000110110110
000110001001110000110110110
000100100111001000110110110
011100000010101000110110110
000101010100011000110110110
101010000011000100110110110
100100100100100100110110110
001111000010000010110110110
100000011101000010110110110
111000001000010010110110110
010010010010010010110110110
000100101000011010110110110
001000110000001110110110110
110001000110000001110110110
100000100000111001110110110
000011100000010101110110110
101000100010000011110110110
010000101000100011110110110
100100000001000111110110110
010111001001100000001110110
001110010011010000001110110
010011010100110000001110110
110011010010001000001110110
100110101001001000001110110
001001011011001000001110110
010001111000101000001110110
101101010000011000001110110
001001101100011000001110110
000100110101011000001110110
100110000010111000001110110
100001101101000100001110110
000101010111000100001110110
011011100010000010001110110
101001000101010010001110110
011000101000110010001110110
001101100001001010001110110
000011000101101010001110110
100000111010000110001110110
101000100001100110001110110
001000001010011110001110110
011100100011000001001110110
100011100000101001001110110
101000001001101001001110110
011010000010011001001110110
010000101001011001001110110
000000011100111001001110110
011100011000000101001110110
010000110100100101001110110
100000001110100101001110110
000001011010010101001110110
100100000101010101001110110
111010000000100011001110110
000000101011100011001110110
001100001001010011001110110
001000010100001111001110110
011110110000000000101110110
110101101000000000101110110
100011100110000000101110110
101100001110000000101110110
010001011110000000101110110
101111000001000000101110110
111000011001000000101110110
000011111001000000101110110
011010000110000100101110110
000101001100100100101110110
110000110000010100101110110
000000100111010100101110110
000010110000101100101110110
100001000001101100101110110
001000110110000010101110110
000110101000100010101110110
000100000111100010101110110
110001000100001010101110110
001110000000011010101110110
100000001001011010101110110
010000010010100110101110110
100100000010001110101110110
000110010110000001101110110
100000101100010001101110110
011000010000110001101110110
000001001001110001101110110
011101000000001001101110110
010000000111001001101110110
000001100010100101101110110
001100000010010101101110110
010000001010010011101110110
000010100010001011101110110
111001001100000000011110110
100110010100100000011110110
000001110101100000011110110
111010100000010000011110110
000010100110110000011110110
110100000001110000011110110
100101100100001000011110110
001100101010001000011110110
001000000111101000011110110
010001100010011000011110110
110010000101000100011110110
100101001000010100011110110
000010011000110100011110110
111100010000000010011110110
100110001010000010011110110
100011100001000010011110110
110000000011001010011110110
000100101001000110011110110
110001000000100110011110110
000000000101110110011110110
000100010000011110011110110
001010011010000001011110110
010100001110000001011110110
100011010000010001011110110
001001110000001001011110110
110000000100101001011110110
110000000010010101011110110
001000000000111101011110110
000001001101000011011110110
010010010000001011011110110
000000000110011011011110110
001000000011000111011110110
000010010101010000111110110
101001000010001000111110110
001101010000000100111110110
011000100000100100111110110
010100001000001100111110110
010001010001000010111110110
000010001100001010111110110
010011001000000001111110110
100000001011000001111110110
001100000100100001111110110
000001000100001101111110110
000010000001100011111110110
010101101111100000000001110
111101011010010000000001110
110110101110010000000001110
001110010111110000000001110
010101110100111000000001110
101001110010111000000001110
011011000110111000000001110
001010101101111000000001110
011010111101000100000001110
110011110000110100000001110
001101001110110100000001110
010111000101110100000001110
100101111010001100000001110
010111101001001100000001110
001101011001101100000001110
111000110001011100000001110
000100110111011100000001110
110001111101000010000001110
010011110110100010000001110
011110001011100010000001110
000110111101010010000001110
101010101011010010000001110
011101010001110010000001110
110110011100001010000001110
101011100110001010000001110
011011011000101010000001110
010010100111011010000001110
000101000111111010000001110
110110110001000110000001110
101000011111000110000001110
001011010011100110000001110
000100111011100110000001110
010011101010010110000001110
100101010110010110000001110
100010011100110110000001110
101100000011110110000001110
010000011110101110000001110
001111000001011110000001110
011010100000111110000001110
001011101110010001000001110
101111001000110001000001110
011001111000110001000001110
001110111010001001000001110
101011010101001001000001110
110010000111101001000001110
101100001101011001000001110
010110001001111001000001110
100000011011110101000001110
010010110011001101000001110
001000101111001101000001110
100010101001011101000001110
101101101100000011000001110
111000100101010011000001110
110101000110001011000001110
011000011101001011000001110
001100110100101011000001110
100011000100111011000001110
111001000010100111000001110
101000101001100111000001110
101110010000001111000001110
001010001010101111000001110
001001000101101111000001110
000101010000111111000001110
111001101110000000100001110
111100011001100000100001110
110000110111010000100001110
010111101000110000100001110
010101011110001000100001110
101010001111001000100001110
111101000010101000100001110
110011010001101000100001110
110100000101111000100001110
000000111011111000100001110
110010111010000100100001110
101101001101000100100001110
100011001011100100100001110
001011010101010100100001110
010101001011010100100001110
101100110000110100100001110
011010010010110100100001110
100001100110110100100001110
001101100100101100100001110
111011000000011100100001110
110100100110100010100001110
001101101001100010100001110
001100100111010010100001110
000101011100110010100001110
111010000001110010100001110
011101000101001010100001110
110000101011001010100001110
001110010010101010100001110
011001110010000110100001110
100001110100001110100001110
001000011100011110100001110
100100100001011110100001110
000011000010111110100001110
101110010011000001100001110
111001010100100001100001110
011110000101100001100001110
000010111101100001100001110
011010101001010001100001110
110100010010110001100001110
100101100001110001100001110
010011100100101001100001110
101000100101101001100001110
000101010101101001100001110
000101110010011001100001110
000110100101011001100001110
011000010011011001100001110
110101100100000101100001110
100011010110000101100001110
000001111011000101100001110
000111001100100101100001110
010000100101110101100001110
101100001010001101100001110
010001001101001101100001110
100000001100111101100001110
100101011010000011100001110
010011001110000011100001110
010110100011000011100001110
110111000000100011100001110
000010111010010011100001110
101000011001010011100001110
010001001001110011100001110
100100010100100111100001110
000110001001001111100001110
000000100110011111100001110
111101101000100000010001110
101110110100100000010001110
100011110011100000010001110
101111100010010000010001110
010001011110110000010001110
100101011101001000010001110
000100111110101000010001110
011101100001011000010001110
110100010011011000010001110
000111011000111000010001110
001110101010100100010001110
110110010100010100010001110
101001110100010100010001110
000000101111110100010001110
100010100111001100010001110
011001100010101100010001110
011000001101101100010001110
101000011000111100010001110
010110010111000010010001110
000001111011010010010001110
100100010101110010010001110
001110001101001010010001110
100010110000111010010001110
110100001000111010010001110
001000001110111010010001110
011111001000000110010001110
001101000111000110010001110
100011100100100110010001110
110000101100010110010001110
001010011010010110010001110
101000101010001110010001110
000011010110001110010001110
001100110001001110010001110
000111110110000001010001110
011101010010100001010001110
010010101110100001010001110
010100111001100001010001110
101001001011010001010001110
111010100010001001010001110
100110001110001001010001110
001110000011101001010001110
000010010111011001010001110
010001110101000101010001110
000011001111000101010001110
100110010010100101010001110
101000100110100101010001110
001011100001100101010001110
001100011100010101010001110
001000110011010101010001110
010010010001110101010001110
100011110000001101010001110
100101001000101101010001110
010110100000011101010001110
000001101100011101010001110
110000001010011101010001110
100010110101000011010001110
100101110000100011010001110
110000011100100011010001110
111001010000010011010001110
010011001001001011010001110
100000011011001011010001110
110010000110000111010001110
101010100000010111010001110
000110000100110111010001110
011011100101000000110001110
100011011010010000110001110
111100000110010000110001110
101100001100101000110001110
100011100001011000110001110
010000101100111000110001110
000111010011000100110001110
110010000101100100110001110
001100000101110100110001110
001010111000001100110001110
100101000110001100110001110
101000000011011100110001110
011000001101010010110001110
001001100011001010110001110
000101001010101010110001110
000100100101101010110001110
010001110000011010110001110
101011000010000110110001110
010010011000100110110001110
010001000111100001110001110
010110011000010001110001110
101100110000001001110001110
100001101010001001110001110
011001001000011001110001110
111010001000000101110001110
100100011001000101110001110
001101000001001101110001110
000000011010101101110001110
010101101000000011110001110
101001001000100011110001110
001001000110010011110001110
000011010001010011110001110
101010000001001011110001110
110000100000101011110001110
011000000001100111110001110
000100110000010111110001110
101100111110000000001001110
101011011011000000001001110
110011011100010000001001110
111010110010010000001001110
111101000101010000001001110
110111001000101000001001110
001001011110101000001001110
010110010101011000001001110
011001001011011000001001110
100100101011011000001001110
100011000011111000001001110
101011000110100100001001110
101110100100010100001001110
111101010000001100001001110
001110010110001100001001110
101000101100101100001001110
000010111000111100001001110
001000010011111100001001110
011101111000000010001001110
101001001101100010001001110
010001101100101010001001110
000110101010101010001001110
000010110101101010001001110
000101011010011010001001110
100010010110011010001001110
011011100100000110001001110
110001001110000110001001110
100010101101000110001001110
100101101000100110001001110
010001110001100110001001110
001110001000110110001001110
000001001011110110001001110
100100000100111110001001110
110101110001000001001001110
100110001011100001001001110
010101001110010001001001110
010010011010110001001001110
000110110001110001001001110
011000000111110001001001110
100011101100001001001001110
110000110110001001001001110
101101000001101001001001110
001000111001101001001001110
010011100001011001001001110
000101101000111001001001110
101100100011000101001001110
100011011000100101001001110
110100001100100101001001110
000001101110100101001001110
010000011101010101001001110
100010000101110101001001110
011110000001001101001001110
000101000101011101001001110
011100100110000011001001110
010110011001000011001001110
111000001011000011001001110
000101101011000011001001110
011010100001100011001001110
000011110100010011001001110
101101000010010011001001110
001010001101010011001001110
010000110011010011001001110
110000101000110011001001110
011010010000011011001001110
111000010100000111001001110
011001001000001111001001110
000000100011101111001001110
000110000010011111001001110
110110010110000000101001110
100111101001000000101001110
001101110101000000101001110
001111001010010000101001110
101001010110010000101001110
000011110110001000101001110
100010011100101000101001110
100100110100011000101001110
010110000010111000101001110
001100100001111000101001110
000001001101111000101001110
011001011100000100101001110
000110111100000100101001110
010010001110100100101001110
001111000001100100101001110
000100100111100100101001110
000011100011010100101001110
101000011001001100101001110
110100100000101100101001110
011000000110011100101001110
001011000111000010101001110
100110110000100010101001110
011000010101100010101001110
000110001101100010101001110
101011100000010010101001110
111100010000010010101001110
010110100100010010101001110
110010001010010010101001110
101110001000001010101001110
101000000010111010101001110
111001000001000110101001110
100001011000010110101001110
010010010001010110101001110
010111000000001110101001110
100010100010001110101001110
100010100110010001101001110
011001110000001001101001110
000011010000111001101001110
001000001101100101101001110
001011000100001101101001110
100001000010011101101001110
001100011100000011101001110
100001100010100011101001110
110000000001011011101001110
110100000010000111101001110
000100000001110111101001110
001111011100000000011001110
111001000011100000011001110
010110100011100000011001110
001100001111100000011001110
100000111101010000011001110
000101100111010000011001110
110100110000110000011001110
100110110010001000011001110
100001111000101000011001110
001011110000011000011001110
100111000100011000011001110
001101000010111000011001110
000010111011000100011001110
001101010001010100011001110
011001001000110100011001110
110000010010101100011001110
110000000101011100011001110
000001010100111100011001110
111100001100000010011001110
101100010011000010011001110
001000111100100010011001110
010001010101010010011001110
100011001010001010011001110
100101100001001010011001110
110010010001001010011001110
000001010011101010011001110
000100101100011010011001110
110000100011000110011001110
011000000110100110011001110
000010100010110110011001110
010000110100001110011001110
000001001101001110011001110
011000111010000001011001110
011001001101000001011001110
011110001000100001011001110
100000010111100001011001110
110100001001010001011001110
000001100101101001011001110
100001010001011001011001110
010011000100100101011001110
010100000010110101011001110
000101010010001101011001110
010000101001001101011001110
001100100000101101011001110
001000000111001011011001110
010100000101000111011001110
010100101101000000111001110
010001011011000000111001110
100101000101100000111001110
011110000001010000111001110
001001101001010000111001110
000010001011110000111001110
001010010011001000111001110
111010000000101000111001110
110101001000000100111001110
010000101010010100111001110
000010100001101100111001110
000011001000011100111001110
010101010000100010111001110
000000110110010010111001110
100001000011010010111001110
000100001011000110111001110
100001000000101110111001110
001100000000011110111001110
110110100000000001111001110
001010001110000001111001110
011000100100100001111001110
101000000001110001111001110
000000011101001001111001110
100010000011000101111001110
100000110000100101111001110
010001000001010101111001110
010010010000001101111001110
110001000100000011111001110
000110000000101011111001110
001001010000000111111001110
000010100100000111111001110
110111100101000000000101110
011011101100100000000101110
010101111001010000000101110
111001110100001000000101110
111011001010001000000101110
101111000100101000000101110
000011111100011000000101110
100010001110111000000101110
011111010100000100000101110
100110111000100100000101110
010100110110100100000101110
001110100011010100000101110
001010011001110100000101110
001100111100001100000101110
110100010101001100000101110
101100100001101100000101110
010001011010011100000101110
100100010010111100000101110
111010000110100010000101110
000110011110100010000101110
111010011000010010000101110
100001101100110010000101110
010110100001110010000101110
100000010111101010000101110
001101100100011010000101110
100011001001011010000101110
001100011001011010000101110
010010010100111010000101110
100001011010100110000101110
000101001101100110000101110
110101100000010110000101110
010011001100001110000101110
000110010001101110000101110
100010100100011110000101110
010000001001111110000101110
101001100111000001000101110
100010011111000001000101110
100101011100100001000101110
000110100111100001000101110
101000111100010001000101110
110011000001110001000101110
100001111001001001000101110
111010000100011001000101110
010100101010011001000101110
000001001111011001000101110
111010100000100101000101110
011100001010100101000101110
010001101001100101000101110
010101110000001101000101110
101001100000011101000101110
000100100100111101000101110
010010101101000011000101110
010001011100010011000101110
100101010001010011000101110
001000010111010011000101110
100000100011110011000101110
001011010010001011000101110
000111100001001011000101110
100000011000111011000101110
100000110110000111000101110
010011010000100111000101110
110000000101100111000101110
100100000011001111000101110
100101110011000000100101110
011010110100010000100101110
000111001101010000100101110
001110001001101000100101110
100010110010011000100101110
101001000001111000100101110
000001010111100100100101110
011001101000010100100101110
110110001000001100100101110
101010010100001100100101110
001101010000011100100101110
010000111110000010100101110
000011100011100010100101110
000100001011110010100101110
111100100000001010100101110
000010011101001010100101110
000110000110011010100101110
001111100000000110100101110
011010001010000110100101110
000100011010001110100101110
011000000100101110100101110
001101000011010001100101110
100100010110001001100101110
001000011100101001100101110
100000001011101001100101110
110001010000011001100101110
101001011000000101100101110
001110010000100101100101110
010000110010010101100101110
000100010101010101100101110
000110100010001101100101110
100011000000101101100101110
000110110100000011100101110
011001100000100011100101110
000101000010100111100101110
110000001000010111100101110
110101010110000000010101110
001101101101000000010101110
010111001011000000010101110
101010110001010000010101110
010010110101001000010101110
001001010011011000010101110
101101001010000100010101110
011000010111000100010101110
110010001010100100010101110
000111110000010100010101110
000100101011001100010101110
100001000101101100010101110
011100000010011100010101110
001000100101011100010101110
011001001010100010010101110
100100101010100010010101110
001010101100010010010101110
010100001110010010010101110
011100010100001010010101110
000011100010011010010101110
101001100001000110010101110
010000111001000110010101110
001100011000100110010101110
010100000011100110010101110
100111000000001110010101110
000001101000101110010101110
111110010000000001010101110
111000001110000001010101110
001010111000100001010101110
001011000110100001010101110
000111010001100001010101110
010100000111001001010101110
000101100010101001010101110
110000100001011001010101110
000000110001101101010101110
000111001100000011010101110
010100100100100011010101110
010010110000010011010101110
010001000011010011010101110
000000101110001011010101110
010010000010101011010101110
001000100000111011010101110
011001000100000111010101110
001010010001000111010101110
000100001001010111010101110
000000010010110111010101110
110011110000000000110101110
101110101000000000110101110
001101100000110000110101110
011010001000110000110101110
100100011000110000110101110
000011010100110000110101110
110001000010110000110101110
010000110001110000110101110
011111000000001000110101110
111000011000001000110101110
000101111000001000110101110
101000110010000100110101110
001000101100100100110101110
010010000110010100110101110
100000001101010100110101110
000000100010111100110101110
110110000100000010110101110
101100000001100010110101110
000001100101010010110101110
001010000011010010110101110
100000000100111010110101110
010011000001000110110101110
001000001001001110110101110
000011101001000001110101110
000110001010100001110101110
000100100110010001110101110
100000010011010001110101110
000010000001111001110101110
110000010100000101110101110
000100001100001101110101110
000001110010000011110101110
001100000010001011110101110
110100011010100000001101110
000011111010100000001101110
010010011101100000001101110
101010000111010000001101110
101011010000110000001101110
001111101000001000001101110
111100000011001000001101110
010110110000101000001101110
010101000001111000001101110
011101100001000100001101110
111010010001000100001101110
001100011011000100001101110
100011100001100100001101110
010111001000010100001101110
101001001001010100001101110
011100010000110100001101110
001001100100110100001101110
100001010011001100001101110
000101100010011100001101110
110100110100000010001101110
011011001001000010001101110
100111000011000010001101110
010101000110100010001101110
001001100011010010001101110
000101110000110010001101110
011000011010001010001101110
001010110000100110001101110
001100000110010110001101110
110000000010110110001101110
101000000101001110001101110
001011110001000001001101110
001100100101010001001101110
100001001010110001001101110
010111000010001001001101110
010000001110101001001101110
110000010001101001001101110
000011001001101001001101110
000010100010111001001101110
000010000111001101001101110
101010100010000011001101110
001001011000100011001101110
000101010100000111001101110
100011000000010111001101110
011000000001010111001101110
010010100000001111001101110
000100001000101111001101110
100001111100000000101101110
001100111000100000101101110
110100001100010000101101110
010101010010010000101101110
100100100010110000101101110
011010001100001000101101110
100110000101001000101101110
001100000110101000101101110
010000101001101000101101110
000000010111011000101101110
001011010010000100101101110
010001100110000100101101110
101010001000100100101101110
100110010000010100101101110
000000101100011100101101110
001000101101000010101101110
110001001000100010101101110
001011000000101010101101110
000000101010100110101101110
000000010000111110101101110
010010111000000001101101110
011001001010000001101101110
101100001001000001101101110
000000101011010001101101110
100001000101000101101101110
001010100000010101101101110
000000000110110101101101110
010101000001000011101101110
010010000000110011101101110
100000101000001011101101110
000000000101101011101101110
000000010011000111101101110
111000010100010000011101110
000010011110010000011101110
001000101010110000011101110
100000001111001000011101110
000101001100101000011101110
010000011001011000011101110
000011010101000100011101110
100010000000111100011101110
000110100110000010011101110
100010001001100010011101110
100000110000010110011101110
000100111100000001011101110
011010000011000001011101110
001111000000010001011101110
010001100100010001011101110
101000001000011001011101110
100110000100000101011101110
101001000000100101011101110
110100000000001011011101110
000010001010000111011101110
011100100010000000111101110
101001010001000000111101110
001001100100001000111101110
000100001010011000111101110
100100100001000100111101110
010100000100100100111101110
001000000011100100111101110
001000011000010100111101110
000010110001000010111101110
100000010010100010111101110
010000000110001010111101110
010001000000101001111101110
111001110001100000000011110
000011001111110000000011110
111010101000101000000011110
010110100110101000000011110
010101001010111000000011110
001010011010111000000011110
101011100011000100000011110
001011111000100100000011110
100111010001100100000011110
011100100101100100000011110
011100111000010100000011110
011001010110010100000011110
001111001010001100000011110
111010000110001100000011110
100001101001101100000011110
100000001111011100000011110
110111001001000010000011110
010010111011000010000011110
011001100111000010000011110
011110110000100010000011110
101101001010100010000011110
001101001101010010000011110
100100110011010010000011110
110101000100110010000011110
010000111100110010000011110
100011100001110010000011110
001110100011001010000011110
101100000101101010000011110
000000101111101010000011110
110010000010111010000011110
111000011000100110000011110
100010011001001110000011110
110001000101001110000011110
000001001100111110000011110
010101111100000001000011110
101010101101000001000011110
000111011010100001000011110
001101100110100001000011110
101111100000001001000011110
101001001110001001000011110
110010010001011001000011110
000001010110111001000011110
001010011011000101000011110
011111000000100101000011110
101010010100100101000011110
010000111010100101000011110
010010001101100101000011110
100110100010010101000011110
001101100001010101000011110
100101010100001101000011110
011100001100001101000011110
001100000010111101000011110
001110001100100011000011110
110010100100001011000011110
011000101010001011000011110
010101010001001011000011110
000010001110011011000011110
000101001110000111000011110
010001100100100111000011110
100010000011100111000011110
100001001001010111000011110
010100001000110111000011110
000100100101001111000011110
100011101100100000100011110
101001000111100000100011110
010010011110010000100011110
011100110100001000100011110
011011010010001000100011110
101010110001001000100011110
010001111001001000100011110
111000001100011000100011110
100101010001011000100011110
111110010000000100100011110
010010100111000100100011110
000101110100010100100011110
111000100010010100100011110
000000011101101100100011110
100000111000011100100011110
001001001001011100100011110
010000000011111100100011110
001101010110000010100011110
010011010101000010100011110
011111000000010010100011110
100101101000010010100011110
101000100100110010100011110
011010001001001010100011110
010101100000101010100011110
110011100000000110100011110
100100000111000110100011110
000100100010110110100011110
011100000010001110100011110
000001101010001110100011110
111100100001000001100011110
011000001111000001100011110
100000010101110001100011110
001100011001001001100011110
000000110111001001100011110
100010010010101001100011110
001010010100011001100011110
010000011000111001100011110
101010000001010101100011110
011001011000000011100011110
101011000100000011100011110
100001110001000011100011110
001010010001100011100011110
001100001010010011100011110
000000101101010011100011110
010010000010010111100011110
101000100000001111100011110
111010010101000000010011110
001101011011000000010011110
110011000110100000010011110
010100110101010000010011110
000111100100110000010011110
101011001000011000010011110
100010111100000100010011110
110100101001000100010011110
010001011001100100010011110
100101000101010100010011110
110010000011010100010011110
100001001010110100010011110
010101000100101100010011110
001010110110000010010011110
110001010011000010010011110
101000000111010010010011110
011010000100011010010011110
001001000001111010010011110
011000001011000110010011110
000101010010100110010011110
000000110101100110010011110
110100010000001110010011110
000100001010011110010011110
001110110001000001010011110
000100101111000001010011110
010011110000100001010011110
000011100011010001010011110
111100000000101001010011110
100001000011101001010011110
101000010010011001010011110
001001101010000101010011110
101001010001000101010011110
010011001000010101010011110
110000000100110101010011110
100100000100011011010011110
001000011000001111010011110
010111100010000000110011110
001111001000100000110011110
001100110010010000110011110
011001010001010000110011110
001010100001110000110011110
100100011010001000110011110
101000100110001000110011110
000110010100101000110011110
001000001011101000110011110
000001000111011000110011110
000110001110000100110011110
010100110000100100110011110
110000001000101100110011110
100111010000000010110011110
001100101100000010110011110
010100011001000010110011110
000110000101010010110011110
011000010100000110110011110
100000010000110110110011110
000110100000001110110011110
000000000110101110110011110
110001001001000001110011110
010010010011000001110011110
100100101000100001110011110
101001100000010001110011110
000110000010011001110011110
000110000001100101110011110
000001000000111101110011110
010000100110000011110011110
100010001000010011110011110
000000000011110011110011110
000001000101000111110011110
110001111010000000001011110
111100000110100000001011110
001000110111100000001011110
101100011001010000001011110
101001101000110000001011110
000100111010110000001011110
000111100101001000001011110
001010011101001000001011110
010001010111001000001011110
101110010000101000001011110
111100100000011000001011110
000001110001111000001011110
111000001101000100001011110
100001110100100100001011110
000110000110110100001011110
010011100000101100001011110
100110000001011100001011110
100000100010111100001011110
010111010010000010001011110
100101010101000010001011110
100010100110100010001011110
001100110100010010001011110
100110001100010010001011110
010100101001010010001011110
011000010010110010001011110
111001000010001010001011110
100000100101011010001011110
001110000101000110001011110
101010000010010110001011110
010000100110010110001011110
000011000011001110001011110
001000001001101110001011110
010011100110000001001011110
111011000001000001001011110
010110010100100001001011110
100100100100110001001011110
010011011000001001001011110
100100000111001001001011110
001000100110011001001011110
011010000100010101001011110
100000110001010101001011110
000010101010001101001011110
000010010001101101001011110
001001010000011101001011110
000001000111010011001011110
000010010110000111001011110
100111000010100000101011110
110000001011100000101011110
010100000111010000101011110
110010000100110000101011110
011001000001101000101011110
010000110010011000101011110
100000101110000100101011110
000100001000111100101011110
001000011011000010101011110
010100001100001010101011110
101100000000100110101011110
111000010010000001101011110
000011001101000001101011110
000001111000100001101011110
001010100010100001101011110
010101000000110001101011110
000100011010000101101011110
000101100000001101101011110
000110010000010011101011110
010000001001000111101011110
011011101000000000011011110
110110011000000000011011110
110000101100100000011011110
000001101011100000011011110
001011000110010000011011110
000011011001010000011011110
011110000010001000011011110
011000100101001000011011110
101111000000000100011011110
111000110000000100011011110
000101111000000100011011110
100100000011100100011011110
100000010110010100011011110
000100010101001100011011110
000110010001100010011011110
110100000010010010011011110
100000011100001010011011110
100010000010110001011011110
010000100001110001011011110
001010000100101001011011110
000100001001101001011011110
010000010100011001011011110
000001001010011001011011110
101010010000000011011011110
010100110000000011011011110
100101001000000011011011110
011001000000100011011011110
001000101000010011011011110
000011100000001011011011110
000000001100100111011011110
000010000001010111011011110
010000000010001111011011110
100010110000010000111011110
001001011000001000111011110
010011000100001000111011110
100010001001001000111011110
001010010000100100111011110
000000100100110100111011110
100000100001100010111011110
000001001100010010111011110
000000010001011010111011110
001000100010000110111011110
000101010001000001111011110
100100000000010101111011110
101011011100000000000111110
011101011000100000000111110
011110001010010000000111110
110001010101010000000111110
000101101110001000000111110
011110000101001000000111110
001100010110011000000111110
001000100011111000000111110
000110001011100100000111110
000100101101010100000111110
000001110011010100000111110
101110000000110100000111110
110000110000101100000111110
000011010100101100000111110
101101110000000010000111110
001000110101001010000111110
000000111010011010000111110
110100000001011010000111110
001110010010000110000111110
000011101001000110000111110
011001000001100110000111110
010010000101010110000111110
110000001010001110000111110
000010100010101110000111110
100011101010000001000111110
111000000011100001000111110
110100110000010001000111110
001001101000101001000111110
100110000001101001000111110
010000100101101001000111110
001011000001011001000111110
010001000111000101000111110
000111000100010101000111110
100001010000110101000111110
100000101100001101000111110
011000010010001101000111110
110000011001000011000111110
001001001011000011000111110
000010010000011111000111110
110010001101000000100111110
011100010011000000100111110
010111000100100000100111110
001001110100100000100111110
101000101010100000100111110
101011000010010000100111110
000110110000110000100111110
000001011010101000100111110
110100000010100100100111110
101000010001100100100111110
000011011000010100100111110
001000001110001100100111110
000111000001001100100111110
100001001110000010100111110
000101010001100010100111110
011000000110010010100111110
001101001000001010100111110
101000000011001010100111110
000010100001011010100111110
010100100100000110100111110
001000001000110110100111110
000101100101000001100111110
101101000000100001100111110
000011110000001001100111110
101010001000001001100111110
011000100000011001100111110
001100101000000101100111110
000100000100110011100111110
010110000000001011100111110
000001000010011011100111110
000000110000100111100111110
100110010011000000010111110
100010100101100000010111110
001100001100110000010111110
010100101000101000010111110
101010000010101000010111110
100001110000011000010111110
101100010100000100010111110
011011000010000100010111110
010100011010000100010111110
110000100110000100010111110
000100010001110100010111110
111000000001001100010111110
000000011100011100010111110
101000011010000010010111110
000011000111000010010111110
111000100000100010010111110
001011010000100010010111110
000110011000010010010111110
100000101001010010010111110
101001000100001010010111110
000001011001001010010111110
001101000000010110010111110
011101000001000001010111110
011000011000010001010111110
000000110100110001010111110
000010110010000101010111110
001000000110010101010111110
010010000100001101010111110
110011000000000011010111110
000100010101000011010111110
100000000110100011010111110
010001101100000000110111110
001010011001000000110111110
010010001010001000110111110
001100000001011000110111110
100011000100000100110111110
000001100001100100110111110
000000010011001100110111110
010000010000101010110111110
001010100100000001110111110
001000010010100001110111110
000000001101100001110111110
000101001000010001110111110
011000101110000000001111110
100001011001100000001111110
000101011100010000001111110
100101100001010000001111110
011000110001010000001111110
010011000011010000001111110
000010101001110000001111110
101000110010001000001111110
100001000110101000001111110
110001001000011000001111110
011000000100111000001111110
001000011100100100001111110
010000100011100100001111110
001101000100001100001111110
000000111001001100001111110
011001010100000010001111110
000010111100000010001111110
000000001110110010001111110
010010001000101010001111110
100110100000000110001111110
010000011000010110001111110
110101000100000001001111110
000101110010000001001111110
101000010101000001001111110
000000010011110001001111110
000110001100001001001111110
001011001000000101001111110
000101000001100101001111110
100100010000100011001111110
000011000010100011001111110
100001000001001011001111110
001010000101100000101111110
100000011010010000101111110
101001100000000100101111110
000001001011000100101111110
010000010100001100101111110
110010010000000010101111110
010001100000010010101111110
000100110000001010101111110
100000000100010110101111110
100010100001000001101111110
001001000100010001101111110
001000000001001101101111110
001110100000100000011111110
010010010010100000011111110
011000001001100000011111110
010101010000001000011111110
010100100000010100011111110
000001000001011100011111110
000001010010010010011111110
001010000001001010011111110
000100000010101010011111110
000001100100000110011111110
101100000010000001011111110
100000010000001101011111110
110110101011111000000000001
111001110110110100000000001
001110101111101100000000001
111101101010011100000000001
010101110111110010000000001
111010101101011010000000001
110111100011100110000000001
100100111011011110000000001
101100001110111110000000001
110110010001111110000000001
011111101011010001000000001
101011011111010001000000001
110111011011001001000000001
111110110010011001000000001
011101011010111001000000001
110110101111000101000000001
110011111010010101000000001
101110111001010101000000001
001101001111110101000000001
010110111100101101000000001
111100001011101101000000001
100111001101011101000000001
111101000110110011000000001
000111011110110011000000001
101000111110110011000000001
001011111001110011000000001
011111010110001011000000001
100101001111101011000000001
101011100100111011000000001
101100010011111011000000001
011010011110100111000000001
101101110010010111000000001
100100011101110111000000001
110001101101001111000000001
110110101000011111000000001
100001011110011111000000001
100111101110110000100000001
111101010011110000100000001
001111110110101000100000001
011001111101101000100000001
000110111111011000100000001
101100111001111000100000001
110111110001010100100000001
111001101101010100100000001
011011101010110100100000001
100110011101101100100000001
111110001001011100100000001
000101011011111100100000001
110110001111001010100000001
101011011010101010100000001
100011101011011010100000001
011000111011011010100000001
010111010010111010100000001
011011001001111010100000001
011011111100000110100000001
010110110111000110100000001
000101101111100110100000001
101100111100010110100000001
010111100100110110100000001
101111000010110110100000001
110100101001110110100000001
001011010101110110100000001
011000001111110110100000001
100111101100001110100000001
011101001100101110100000001
101010100110101110100000001
111001000011101110100000001
111011100000011110100000001
111011011001100001100000001
010110110101110001100000001
001101101110011001100000001
100111100001111001100000001
011100001101111001100000001
000011011101111001100000001
101011101011000101100000001
011101011001010101100000001
101100101010110101100000001
010101010110110101100000001
101000110101110101100000001
101011010101001101100000001
000111100111001101100000001
011010001111001101100000001
111100010100101101100000001
011011010000111101100000001
110001001010111101100000001
101111010100100011100000001
110010110011010011100000001
111100001011010011100000001
111001101000110011100000001
111110011000001011100000001
011011100101001011100000001
010100111100011011100000001
001010100011111011100000001
011101110000100111100000001
110011000101100111100000001
001010101101100111100000001
100001100110110111100000001
011110000001110111100000001
110010110100001111100000001
101101001010001111100000001
111100100001001111100000001
000011110010101111100000001
001110100100011111100000001
110100000110011111100000001
011111110101100000010000001
011110011011011000010000001
110011100101111000010000001
110101111110000100010000001
111110001101100100010000001
010011101111100100010000001
101100011111010100010000001
100010111111001100010000001
011010110110101100010000001
011001011011101100010000001
110100101100111100010000001
111010000011111100010000001
010100110011111100010000001
101011110111000010010000001
111001011110100010010000001
011101111010001010010000001
010110010111101010010000001
011000101111101010010000001
101110000101111010010000001
101100110101100110010000001
100001111011100110010000001
011101011100010110010000001
011011000111010110010000001
111011010000110110010000001
010010011101110110010000001
001111110000101110010000001
110101001001101110010000001
001000111101011110010000001
100111011101100001010000001
111011101001001001010000001
101101110011001001010000001
001110111001101001010000001
010011101110011001010000001
100100111110011001010000001
011010111101000101010000001
100111100110100101010000001
110010010111100101010000001
101110010010110101010000001
100000101111110101010000001
110100111001001101010000001
000111110100011101010000001
011110001100011101010000001
110111000000111101010000001
001110111110000011010000001
111010100101100011010000001
011110110001010011010000001
111000011101010011010000001
100110011011010011010000001
111110001000110011010000001
101001100011110011010000001
001010001111110011010000001
100110101101001011010000001
110000110111001011010000001
110011100010101011010000001
011001010101101011010000001
000011011011101011010000001
101001111000011011010000001
000100110101111011010000001
011001110011000111010000001
111001100100010111010000001
001100101011010111010000001
100111011000001111010000001
011100110100001111010000001
111010001010001111010000001
011101000010101111010000001
100100110010101111010000001
010010010110011111010000001
101101000001011111010000001
101101101011100000110000001
110110110110001000110000001
111011010100101000110000001
111110001010101000110000001
011101000110111000110000001
000111001111010100110000001
110010011010110100110000001
101101000111001100110000001
001011110010011100110000001
111000100110011100110000001
010001011110011100110000001
101010101000111100110000001
011111101000010010110000001
101010011110010010110000001
101110110000110010110000001
010100101110110010110000001
101001011001110010110000001
111000110010101010110000001
100111000011101010110000001
101101010010011010110000001
110110011100000110110000001
111011001001000110110000001
001101111001000110110000001
011100010110100110110000001
001001101100110110110000001
010011101010001110110000001
000010111100101110110000001
000101100110011110110000001
011100000101011110110000001
010001110000111110110000001
010101110111000001110000001
011110110010100001110000001
111100101100010001110000001
111001110001010001110000001
100101011010110001110000001
000110101011110001110000001
101010111100001001110000001
010101011001101001110000001
011011000011101001110000001
110010010101011001110000001
101001000101111001110000001
011011011010000101110000001
110001100011100101110000001
001001010111010101110000001
011010000110110101110000001
011001101100001101110000001
000001001111101101110000001
000110010001111101110000001
110111000100001011110000001
000001111110001011110000001
101100010101001011110000001
001101100001101011110000001
110000100100111011110000001
100010010010111011110000001
100011010110000111110000001
010000101111000111110000001
110010101000100111110000001
000100011011100111110000001
110101001000010111110000001
000011011000110111110000001
001010110001001111110000001
101001010000101111110000001
000000101010111111110000001
110111010110110000001000001
101111101001110000001000001
010111110011101000001000001
001011110111011000001000001
011011011100111000001000001
111101001111000100001000001
100011110111100100001000001
101111110100010100001000001
010100111111010100001000001
011110111010001100001000001
100111101011001100001000001
110110001110101100001000001
101011011010011100001000001
000011101110111100001000001
010111001001111100001000001
001101111100110010001000001
111010001011110010001000001
111011110000101010001000001
111101001010101010001000001
010010111110101010001000001
110100111001101010001000001
100011011101101010001000001
001111001101011010001000001
011110100001111010001000001
010001101011111010001000001
111011010101000110001000001
011010101110010110001000001
101000110111010110001000001
100011001111010110001000001
010011110001110110001000001
110111010010001110001000001
101100101101001110001000001
001001110110101110001000001
011101000110011110001000001
001101110001011110001000001
110001100100111110001000001
000110110100111110001000001
101101110101100001001000001
001010111111100001001000001
110011110110001001001000001
000101111110101001001000001
110101001110011001001000001
100110010111011001001000001
100101011001111001001000001
011000110101111001001000001
001111011110000101001000001
111011000011100101001000001
110100110011100101001000001
011110100010110101001000001
100111001010110101001000001
010001100111110101001000001
101000011111001101001000001
000111010101101101001000001
110101110000011101001000001
110100111110000011001000001
011001111101000011001000001
110001011011010011001000001
010101100101101011001000001
001010011110011011001000001
010100010110111011001000001
000110001011111011001000001
111000101011000111001000001
100110101001100111001000001
011010101000101111001000001
110000011100101111001000001
100011000110101111001000001
100011100001011111001000001
010000111001011111001000001
110011111010100000101000001
011101101110100000101000001
110101100111001000101000001
011010010111101000101000001
110110100100111000101000001
100110011010111000101000001
101000110110111000101000001
001101010101111000101000001
101101010110100100101000001
011111010010010100101000001
101010011101010100101000001
010001011101110100101000001
100111110000101100101000001
111001011000101100101000001
001000101111011100101000001
011001100001111100101000001
001111110101000010101000001
110111001010010010101000001
111101100001010010101000001
000110111001110010101000001
010110000111110010101000001
101110101000101010101000001
110001010110101010101000001
111000100101101010101000001
110011010001011010101000001
001110100011010110101000001
000101010111010110101000001
001101001001110110101000001
000011001011101110101000001
100111101101000001101000001
011111000101100001101000001
001101011011100001101000001
011011101100010001101000001
101100011110010001101000001
001100100111110001101000001
101110100110001001101000001
011001110011001001101000001
110010110001101001101000001
101011110000011001101000001
110000000111111001101000001
110101011100000101101000001
000100111101100101101000001
110000101110010101101000001
000011110101010101101000001
010110010100011101101000001
101000001100111101101000001
011110101001000011101000001
000011011111000011101000001
101101100010100011101000001
110010001110100011101000001
111000010001110011101000001
010111000011001011101000001
101010010011001011101000001
001011001100101011101000001
010000011011101011101000001
000011100110011011101000001
001100110000111011101000001
011010011000010111101000001
100000111010001111101000001
000101011001001111101000001
001001010010011111101000001
100000010101011111101000001
110010000000111111101000001
110101101101100000011000001
011101110011010000011000001
011001001111110000011000001
101111010101001000011000001
011100111101001000011000001
101011100010111000011000001
000110100111111000011000001
010111011010100100011000001
111000101110100100011000001
001110110011100100011000001
011110100101010100011000001
110011101000110100011000001
001111000110110100011000001
010011010111001100011000001
100001011110101100011000001
101000011001111100011000001
010110101111000010011000001
110011110010010010011000001
100001110101110010011000001
101110011000011010011000001
001010101011011010011000001
100101000111011010011000001
001001011111000110011000001
011001111000100110011000001
010111000101100110011000001
110100111000010110011000001
000011111100010110011000001
101101100010001110011000001
101010010110001110011000001
111000001100011110011000001
011000110010011110011000001
001100000011111110011000001
111110110100000001011000001
101100101111000001011000001
100110111010100001011000001
010101011100110001011000001
001011111010001001011000001
111100000001111001011000001
001001010011111001011000001
101001011100010101011000001
011011010001010101011000001
001101100001110101011000001
000010111001110101011000001
101010000101110101011000001
010001101010101101011000001
100000110101101101011000001
110011011100000011011000001
011101000111000011011000001
001110010101100011011000001
101101001010010011011000001
010101101001010011011000001
100110100100110011011000001
010000110011110011011000001
001101011100001011011000001
110110000010011011011000001
010110011001000111011000001
001011100101000111011000001
000010101110100111011000001
010001001110010111011000001
000110000111010111011000001
101000110000110111011000001
110001000011001111011000001
001000011010101111011000001
101001111101000000111000001
011110001001110000111000001
110010011011001000111000001
001111011000101000111000001
110100011100101000111000001
011010110100011000111000001
011011001010011000111000001
000001111001111000111000001
100011101110000100111000001
111000010111000100111000001
010000111011100100111000001
100110010011010100111000001
101001001011010100111000001
000101110101001100111000001
101011000001101100111000001
010101000011101100111000001
010101101000011100111000001
100100001110011100111000001
101110001101000010111000001
011011100011000010111000001
110110010010100010111000001
000111100110100010111000001
000101011101100010111000001
100000101111100010111000001
110001101100010010111000001
111010000100110010111000001
011000011010110010111000001
101101000100101010111000001
000100110011101010111000001
000111100001011010111000001
010000010111011010111000001
000110001100111010111000001
111101010000000110111000001
100101101000100110111000001
101000011100100110111000001
000100101101010110111000001
000010010110110110111000001
011000011001001110111000001
110000001010101110111000001
100011000100011110111000001
101000100001011110111000001
100011110011000001111000001
001110101100100001111000001
101011000110100001111000001
010011010110010001111000001
010100001111010001111000001
011001100010110001111000001
100110000101101001111000001
110001001001011001111000001
001100011001011001111000001
100100100010111001111000001
101110100001000101111000001
010011110000100101111000001
011000001101100101111000001
011100110000010101111000001
100100001001110101111000001
111010000100001101111000001
100101010010001101111000001
001100101010001101111000001
000010011101001101111000001
000001100100111101111000001
010000111100100011111000001
000101110100010011111000001
001010110010010011111000001
010001000101110011111000001
110100110000001011111000001
100100001011001011111000001
001000100110101011111000001
110100000100100111111000001
001010000011100111111000001
100010001010010111111000001
001111000000001111111000001
111000011111110000000100001
100111110101101000000100001
011100111011101000000100001
111011100110011000000100001
101001111011011000000100001
111101010100111000000100001
101110111100100100000100001
011111100110100100000100001
010111011100110100000100001
011011101001101100000100001
110100011110011100000100001
110000110101111100000100001
010110011111010010000100001
111011000101110010000100001
011100101101110010000100001
110101101001011010000100001
010011101100111010000100001
100010111001111010000100001
111011101010000110000100001
101010011111000110000100001
111101010010100110000100001
011100111010010110000100001
001111101000110110000100001
011000110111001110000100001
011110010100101110000100001
001010111010101110000100001
100001101110101110000100001
000101111001101110000100001
010011000111101110000100001
010011110010011110000100001
000111100101011110000100001
001101001011011110000100001
011001110011110001000100001
110111101100001001000100001
101010011110101001000100001
001100111100111001000100001
010011010110111001000100001
110000101110111001000100001
011101101101000101000100001
110011110100100101000100001
100101101110010101000100001
010011001111010101000100001
001000111111010101000100001
101101000110101101000100001
011101010001101101000100001
100010110011101101000100001
100111010010011101000100001
100011101000111101000100001
010110100001111101000100001
010111010101100011000100001
101110001101100011000100001
110111011000010011000100001
001011101110010011000100001
111010010010110011000100001
100101111010001011000100001
011111100000101011000100001
001001001101111011000100001
001111010100010111000100001
101110001010010111000100001
010101110001010111000100001
001001011010110111000100001
000110010011110111000100001
101011110000001111000100001
011001001110001111000100001
000110101110001111000100001
000011011100101111000100001
001100100011101111000100001
101000101001011111000100001
111110110001100000100100001
110101111010010000100100001
101111011100001000100100001
001001100111111000100100001
100100010111111000100100001
010010001111111000100100001
001101111110000100100100001
101111100101000100100100001
111001110011000100100100001
101110001011100100100100001
000011011111100100100100001
110010110110010100100100001
011110000111010100100100001
010010111001110100100100001
010101011101001100100100001
110000101111001100100100001
111010001100101100100100001
010111001010011100100100001
011000010110111100100100001
000100101101111100100100001
100011000011111100100100001
001101010111100010100100001
101100100111010010100100001
100011011100110010100100001
001011110010110010100100001
101100011010110010100100001
100001110111001010100100001
110100101010101010100100001
110101010001101010100100001
101001101001101010100100001
011101100100011010100100001
100110110100011010100100001
011110010001011010100100001
110011100111000001100100001
001110101111000001100100001
011001011111000001100100001
100110110110100001100100001
110101010101010001100100001
010001101101110001100100001
101100011011001001100100001
011010100110101001100100001
001011001011011001100100001
001111011000100101100100001
111110100000010101100100001
111000001001110101100100001
110001111000001101100100001
010111000100101101100100001
000010111010011101100100001
111010101100000011100100001
011111001010000011100100001
010011111001000011100100001
000000111111100011100100001
000111000111010011100100001
101101000001110011100100001
111000000111001011100100001
000101110100101011100100001
101000110010011011100100001
001001100111000111100100001
100100010111000111100100001
010100101100100111100100001
100011001001010111100100001
011010010010001111100100001
001001100000111111100100001
100100010000111111100100001
001111011110100000010100001
110011011011100000010100001
101101111100010000010100001
100010111110110000010100001
101011000111101000010100001
011111000101011000010100001
010111100010111000010100001
101011110001010100010100001
110101011001010100010100001
011100110100110100010100001
111011011000001100010100001
000101101111001100010100001
110010101010011100010100001
110111110001000010010100001
111100000111100010010100001
010011101011010010010100001
010001110011101010010100001
011000011001111010010100001
000100101011111010010100001
111000101101000110010100001
011101100001100110010100001
110000001011110110010100001
000001100111110110010100001
110010010010101110010100001
000110111000011110010100001
100001010101011110010100001
111010001111000001010100001
001110011101010001010100001
110101110000110001010100001
110010111000101001010100001
001001011110011001010100001
000111001100111001010100001
101101011010000101010100001
010101000101110101010100001
100001010011110101010100001
100011001110001101010100001
101110001001001101010100001
010110000111001101010100001
111001100000101101010100001
000100011011011101010100001
001000010101111101010100001
111101100010000011010100001
001111010011000011010100001
100101100101100011010100001
101100010100110011010100001
000011110000111011010100001
101000110110000111010100001
001100111000100111010100001
110110000100010111010100001
011000001100110111010100001
010000111010001111010100001
100010000011011111010100001
100110101101100000110100001
111110010100010000110100001
110011001110010000110100001
011100101011010000110100001
101111001000110000110100001
010100011101110000110100001
001010011011110000110100001
001101101100101000110100001
010101110001011000110100001
111000001101011000110100001
100010110011011000110100001
000110111011000100110100001
010111001001100100110100001
001000111101100100110100001
010100100111100100110100001
100110100010110100110100001
011111100000001100110100001
101001101010001100110100001
111000010001101100110100001
000011110001101100110100001
001100011100011100110100001
111000010011010010110100001
101011010001001010110100001
011101000011001010110100001
010001011100101010110100001
001010101100011010110100001
110110000000111010110100001
100001100010111010110100001
101010111000000110110100001
110101100100000110110100001
011000101010100110110100001
010011010100010110110100001
010110100001010110110100001
100100001100110110110100001
000111010010001110110100001
100100101001001110110100001
001010001011001110110100001
100010000101101110110100001
110100001110100001110100001
001101100101010001110100001
011010101000110001110100001
001000110111001001110100001
000011101010101001110100001
001010001101101001110100001
101110000010011001110100001
001101010000111001110100001
100001101100100101110100001
100010011001100101110100001
000111101000010101110100001
010001110010010101110100001
010110011000001101110100001
100101000001101101110100001
010000101001101101110100001
000111011100000011110100001
011001000110100011110100001
110000101001010011110100001
100000000111110011110100001
100100100110001011110100001
100000110001101011110100001
010011000001011011110100001
001100000101100111110100001
000000011110010111110100001
000110100000101111110100001
111000000000011111110100001
111110100111000000001100001
100101011111100000001100001
011001111110010000001100001
111001100011101000001100001
010110110101011000001100001
111110001000111000001100001
111100000110110100001100001
111111000100001100001100001
111000111100001100001100001
000111111100001100001100001
101100011010101100001100001
100010101101101100001100001
111010100001011100001100001
110001000111011100001100001
000101100011111100001100001
111000111010100010001100001
001001101111100010001100001
010111100110010010001100001
011100101110001010001100001
001110000111101010001100001
011001010011011010001100001
010101110000111010001100001
100001011010111010001100001
110001111001000110001100001
110100110100100110001100001
100111010001100110001100001
111001001000110110001100001
001010011001110110001100001
111100000011001110001100001
010010011100011110001100001
100110000010111110001100001
111111000001010001001100001
111000111001010001001100001
000111111001010001001100001
110100100101110001001100001
010010011101110001001100001
111010010101001001001100001
101001111000101001001100001
001111001010101001001100001
010010101011101001001100001
100110011101000101001100001
111010001100010101001100001
101100010011010101001100001
100010101011010101001100001
101001100010110101001100001
001010110110001101001100001
001110101000011101001100001
011001000100111101001100001
010000010011111101001100001
111001010110000011001100001
110001001101100011001100001
100010110110010011001100001
000101010111001011001100001
111100000100101011001100001
001010110001011011001100001
011100001001011011001100001
100000001111011011001100001
111110010000000111001100001
001101101010000111001100001
010001110010100111001100001
010110000110100111001100001
000101001100110111001100001
001000100101110111001100001
101001000101001111001100001
010111011110000000101100001
101011011011000000101100001
101011101100100000101100001
001110111010100000101100001
110000111101100000101100001
011010100101110000101100001
100001110011110000101100001
010101001011110000101100001
111001101000011000101100001
100011010110011000101100001
101000001011111000101100001
110110101001000100101100001
110001100110100100101100001
101101001100010100101100001
000110101110010100101100001
101100100001110100101100001
011001001011001100101100001
001011100010101100101100001
011110000001101100101100001
000000110111101100101100001
000111010001011100101100001
110000011001011100101100001
110101000000111100101100001
011100011100100010101100001
110010111000010010101100001
011010010110010010101100001
101000011110001010101100001
000101011100011010101100001
001111000000111010101100001
000010010011111010101100001
010100011011000110101100001
000011100101100110101100001
011000110001010110101100001
110000000101110110101100001
101011001000001110101100001
010001101100001110101100001
100101000110001110101100001
001000001101101110101100001
110111110000000001101100001
110011000010110001101100001
001010001110110001101100001
100001011101001001101100001
100101100100011001101100001
011101000010011001101100001
001110000101011001101100001
010100110110000101101100001
011011100001000101101100001
110101000011000101101100001
000001111011000101101100001
101110000100100101101100001
110000011010100101101100001
001001010101100101101100001
000110100011100101101100001
001010110000110101101100001
001100110001001101101100001
000101101000101101101100001
101100110100000011101100001
100001101110000011101100001
001101001101000011101100001
110101001000001011101100001
100110100001001011101100001
011001010000101011101100001
100001000011101011101100001
010000001100111011101100001
000010111100000111101100001
100001110000010111101100001
011000000010110111101100001
000100000011011111101100001
111110011001000000011100001
000111110111000000011100001
101000110111100000011100001
110010010111010000011100001
100001101111010000011100001
011111010000110000011100001
100101101010101000011100001
010011001110101000011100001
100110010011101000011100001
111100100100011000011100001
100110101001011000011100001
101001001100111000011100001
011110001110000100011100001
001010101010110100011100001
010010111001001100011100001
001101001001101100011100001
010001100101101100011100001
010101010010011100011100001
101011101001000010011100001
110011100100100010011100001
101100101100100010011100001
110000011100110010011100001
100101001001110010011100001
001010110100101010011100001
000100011110101010011100001
110000110001011010011100001
000011000101111010011100001
100110110010000110011100001
011000010011100110011100001
001011010010010110011100001
100010100101010110011100001
010100101000101110011100001
100001101000011110011100001
101111001100000001011100001
001011011001100001011100001
011100001011100001011100001
001001110100110001011100001
101000011010110001011100001
111001001010001001011100001
011110100001001001011100001
110000010110101001011100001
100011100001101001011100001
110010100110000101011100001
100101101001000101011100001
000100111100010101011100001
101100010100001101011100001
001011000011001101011100001
001000101100101101011100001
100000110010011101011100001
010100110101000011011100001
000010111011000011011100001
001000010111010011011100001
000101100010110011011100001
000111101000001011011100001
100011010010001011011100001
010001011001001011011100001
101000001001101011011100001
110001000000111011011100001
100001001010100111011100001
000000011101100111011100001
010011100000010111011100001
001110000000110111011100001
000001100110001111011100001
000101010000101111011100001
100111010100100000111100001
001111100010010000111100001
110011100001010000111100001
000010111101010000111100001
110001110010001000111100001
011100110000101000111100001
001001010110101000111100001
111010100000100100111100001
011101000100100100111100001
011000101100010100111100001
000101110000110100111100001
000110000101110100111100001
100110001000101100111100001
001010000110011100111100001
010000100011011100111100001
011001110100000010111100001
101010001010100010111100001
010010001101100010111100001
000100111010010010111100001
001101010001010010111100001
001100000110110010111100001
010110001010001010111100001
000001001111001010111100001
101000010000111010111100001
100000010011001110111100001
011101101000000001111100001
011010011100000001111100001
000000101110011001111100001
010010010000111001111100001
001001001110000101111100001
100010010100010101111100001
000100000110101101111100001
000001011000011101111100001
101001011000000011111100001
010010100010100011111100001
000001101001100011111100001
001000001001010111111100001
010000010100001111111100001
101110111010110000000010001
010011111101110000000010001
110001111110101000000010001
110100110111011000000010001
011101110001111000000010001
110110011011100100000010001
111100100111100100000010001
110011110101001100000010001
111000011101101100000010001
001011011101011100000010001
010010101111011100000010001
011010011010111100000010001
110101000011111100000010001
001111011111000010000010001
110010110111100010000010001
110110111001010010000010001
111001001111010010000010001
111101101100001010000010001
101010111110001010000010001
001011101101101010000010001
011110110100011010000010001
001001111010111010000010001
101000110101111010000010001
011100111101000110000010001
000111110110100110000010001
110011001110100110000010001
100101101100110110000010001
001010111100110110000010001
100001010111110110000010001
011110000111001110000010001
010000111011101110000010001
110011011000011110000010001
001111100110110001000010001
111100011001110001000010001
110111110000101001000010001
001111011100101001000010001
111011001010101001000010001
111001100101101001000010001
011010110011101001000010001
001100111011011001000010001
100101101010111001000010001
101001010110111001000010001
111011001101000101000010001
111101010011000101000010001
011011010110010101000010001
100001011011101101000010001
011100100101011101000010001
001000101110111101000010001
010001001101111101000010001
010111110011000011000010001
101101100101010011000010001
110110000111010011000010001
001010110111010011000010001
110001110010110011000010001
010011111100001011000010001
101110001011001011000010001
110100010101101011000010001
110100011010011011000010001
000101011101011011000010001
100011010001111011000010001
110000101001111011000010001
101111000110000111000010001
101010101010100111000010001
101101100000101111000010001
011011000001101111000010001
000010110101101111000010001
111001000010011111000010001
100010110010011111000010001
011110011110010000100010001
111110100101010000100010001
011000110111110000100010001
101111110001001000100010001
111000101011101000100010001
010111010101011000100010001
111001001100111000100010001
011110111000100100100010001
101011000111100100100010001
011101110010001100100010001
101110011010001100100010001
010011011100101100100010001
100101101001011100100010001
111101011010000010100010001
100000111111010010100010001
001101001110110010100010001
011011001110001010100010001
000110101010111010100010001
100011000110111010100010001
000011111011000110100010001
101001101010010110100010001
010100011100110110100010001
110111000000101110100010001
001100010011101110100010001
000010011110011110100010001
001001000111011110100010001
010010111111000001100010001
010111011000110001100010001
110110100011001001100010001
001110100101101001100010001
101101011000011001100010001
111010000001111001100010001
101110110100000101100010001
110010110010100101100010001
011010010101100101100010001
110000001111100101100010001
001001111000110101100010001
100110000110101101100010001
001100010110011101100010001
101000001011011101100010001
000100100011111101100010001
101001111100000011100010001
111100100110000011100010001
101001010011010011100010001
100100110001011011100010001
011101000000111011100010001
000101110101000111100010001
000111001100100111100010001
100111100000010111100010001
110000011001001111100010001
010000010110101111100010001
000010101001011111100010001
100111101111000000010010001
011010011111100000010010001
111101010101010000010010001
100111010110101000010010001
110001101011011000010010001
001111101000111000010010001
111111000010010100010010001
111000111010010100010010001
000111111010010100010010001
011001100011110100010010001
100011001011110100010010001
010111100011001100010010001
111110010000101100010010001
001100111100101100010010001
101001100110101100010010001
000111001101110010010010001
111111000001001010010010001
111000111001001010010010001
000111111001001010010010001
011110001100101010010010001
101010100011101010010010001
100111100010011010010010001
000011010111011010010010001
100000011110111010010010001
011010101011000110010010001
101010100110010110010010001
010110001110010110010010001
001111100001010110010010001
100110010100110110010010001
110100100101001110010010001
101100101000011110010010001
010001000110111110010010001
000101010001111110010010001
111111000100100001010010001
101100010111100001010010001
100001111101010001010010001
101101001101001001010010001
000100101111101001010010001
010101010110011001010010001
110001011000111001010010001
011010010100111001010010001
010111010101000101010010001
001011010011100101010010001
110010100101010101010010001
010000011111001101010010001
000111001001101101010010001
110100100010011101010010001
001101001010011101010010001
001010000111011101010010001
111011010010000011010010001
010010111010100011010010001
110011001001100011010010001
001111010000110011010010001
011100100010110011010010001
000111001110001011010010001
011001100001011011010010001
000010101100111011010010001
010111101000000111010010001
101100011100000111010010001
110001010100100111010010001
000001101101100111010010001
001000011001110111010010001
100100000011110111010010001
000110010011001111010010001
001011111110000000110010001
110000111001110000110010001
000110010111110000110010001
110010001101101000110010001
110100010011101000110010001
010010110010111000110010001
000001101110111000110010001
001000011101111000110010001
101111101000000100110010001
110100101011000100110010001
110101110000100100110010001
100100011110100100110010001
011110000011100100110010001
101001110100010100110010001
010011101001010100110010001
010100110101010100110010001
101010010001110100110010001
100101000101110100110010001
111010100001001100110010001
100001011101001100110010001
110100011000011100110010001
010111001011000010110010001
100101010111000010110010001
010110110100100010110010001
110101001100100010110010001
101110000110100010110010001
011001100101100010110010001
100101111000010010110010001
011001010110010010110010001
111000001010011010110010001
001101001001011010110010001
110001000101011010110010001
000000110111100110110010001
011010001000110110110010001
010010010101001110110010001
010100100010101110110010001
101000000100111110110010001
110100011101000001110010001
101101000110010001110010001
100111010001010001110010001
010000011110110001110010001
001100110001110001110010001
110001100110001001110010001
001010011011001001110010001
011100101000101001110010001
001001110010101001110010001
011100000011011001110010001
100100010100111001110010001
001100101101000101110010001
100011001100010101110010001
111000100000110101110010001
001011000100101101110010001
000001110001011101110010001
100010110101000011110010001
101000001101100011110010001
001110000101010011110010001
100011101000001011110010001
010110100000011011110010001
010000010001111011110010001
011000111000000111110010001
011101000100000111110010001
001110100010000111110010001
110100010010000111110010001
001001000010110111110010001
101001111100011000001010001
010111101010011000001010001
111110010001011000001010001
010001010111111000001010001
001100001111111000001010001
011111101100000100001010001
110101010101100100001010001
001110011101100100001010001
001011101011100100001010001
111010110000110100001010001
000101011110110100001010001
111010100110001100001010001
100111000110011100001010001
100100110010111100001010001
101101111001000010001010001
101100110110100010001010001
011100101011100010001010001
010011011011100010001010001
110111100000110010001010001
011000011101110010001010001
100111100101001010001010001
000010111101011010001010001
110010001100111010001010001
001110011010010110001010001
110010010110010110001010001
010101111000001110001010001
101010011001001110001010001
110000001111001110001010001
111110011010000001001010001
011001110110100001001010001
101101001110100001001010001
110110001101100001001010001
100011111000110001001010001
011101000011110001001010001
100010111011001001001010001
111000100011011001001010001
001011100001111001001010001
101101001001010101001010001
100001110011010101001010001
011111010000001101001010001
100101101100001101001010001
000100110111001101001010001
011100101100010011001010001
010011100101010011001010001
111001011000001011001010001
011110100010001011001010001
001011000111001011001010001
100010100111000111001010001
010001010111000111001010001
001100001111000111001010001
001001011100100111001010001
010101001010100111001010001
011100010001100111001010001
101011010000010111001010001
010110110000010111001010001
110001101000010111001010001
111000000100110111001010001
000000111010110111001010001
000111000001110111001010001
101000110100001111001010001
000011101010001111001010001
110110000001001111001010001
010001010000111111001010001
001100001000111111001010001
100101111110000000101010001
000110101111100000101010001
110011100110010000101010001
001001011111010000101010001
010011111001001000101010001
111101100000101000101010001
110000111010011000101010001
101010101001011000101010001
010000101101111000101010001
000111000011111000101010001
011010011011000100101010001
001101110001100100101010001
110110000010110100101010001
011100000101110100101010001
000010110011110100101010001
100010111100001100101010001
001111000101001100101010001
011000110101001100101010001
010010101010101100101010001
110100001001101100101010001
101100100100011100101010001
110010000101011100101010001
000100011101011100101010001
001111101010000010101010001
110001011101000010101010001
101010010101100010101010001
110001100011100010101010001
101000111000110010101010001
101001001011001010101010001
010110011000101010101010001
001010110010101010101010001
100100001110101010101010001
110100010100011010101010001
110100101100000110101010001
101010001110000110101010001
100111000011000110101010001
010001011010010110101010001
100001100101010110101010001
111001000100001110101010001
000100100101101110101010001
000001001100111110101010001
010100010111100001101010001
110000110101010001101010001
000101101011010001101010001
010100101110001001101010001
110101010001001001101010001
110011000100101001101010001
001000111001101001101010001
011010010010011001101010001
110011001010000101101010001
101001100110000101101010001
011100100011000101101010001
001111000010100101101010001
000011011001100101101010001
111000101000001101101010001
100001100001101101101010001
100110110010000011101010001
100110001100010011101010001
000011010100110011101010001
010100001001110011101010001
101000000010111011101010001
011001000001010111101010001
000100000110110111101010001
010010001100001111101010001
110111010011000000011010001
111110100010100000011010001
000001111111100000011010001
011110111000010000011010001
100110011001110000011010001
001011010101110000011010001
000110011111001000011010001
100101110001101000011010001
011001100110011000011010001
110000011101011000011010001
011100010010111000011010001
010100101001110100011010001
110110101000001100011010001
010101001110001100011010001
000011101101001100011010001
101110000011001100011010001
001000111011001100011010001
011011000010101100011010001
010011110000011100011010001
011001001001011100011010001
110101110100000010011010001
101011001100100010011010001
101000011011100010011010001
010100011011010010011010001
011101001000110010011010001
100010000111110010011010001
100101011010001010011010001
110010010001101010011010001
000101101100011010011010001
111000100000111010011010001
111110000100000110011010001
010011100110000110011010001
101100010001010110011010001
000001101011010110011010001
100001011000110110011010001
010000110100101110011010001
000110000110101110011010001
100001000101101110011010001
001001010100011110011010001
111001101100000001011010001
000110110110010001011010001
000011011011010001011010001
010001110101001001011010001
101110000100011001011010001
000011000110111001011010001
101101110000000101011010001
011100010110000101011010001
100010011110000101011010001
100101000111000101011010001
001000100111100101011010001
000100010101110101011010001
100011010001001101011010001
101010001000101101011010001
111000010000011101011010001
000110011000011101011010001
010000101100011101011010001
000000001011111101011010001
101010111000000011011010001
001100110011000011011010001
001011100010100011011010001
101101000001100011011010001
100001100110010011011010001
110100010000110011011010001
010110010100001011011010001
110000101010001011011010001
000100011001101011011010001
011010001000011011011010001
011000000101001111011010001
011011001101000000111010001
001101000111100000111010001
110011011000010000111010001
001010100111010000111010001
101101010000110000111010001
010111100100001000111010001
011000011110001000111010001
100100101101001000111010001
101000010011011000111010001
010110110010000100111010001
001001011010100100111010001
110000010100110100111010001
100001000010111100111010001
001100111100000010111010001
011011010000100010111010001
101011100000010010111010001
000011011100001010111010001
110011000010001010111010001
001100100010011010111010001
001010000001111010111010001
111000100010000110111010001
100010100100100110111010001
000000101110001110111010001
010001111010000001111010001
011110010001000001111010001
100101100100100001111010001
111000001010100001111010001
100010101001100001111010001
010010100100110001111010001
010010000011001101111010001
001100000001101101111010001
001001010101000011111010001
000001001110100011111010001
110000000011010011111010001
000001100011001011111010001
100001010000011011111010001
000000001101011011111010001
100000010001100111111010001
011101100111010000000110001
001010101111110000000110001
110110011100101000000110001
101011110010101000000110001
011101001101101000000110001
111110000011101000000110001
111011001001011000000110001
001111010011011000000110001
111001011110000100000110001
111100101100010100000110001
000110111101010100000110001
101011001100110100000110001
100111011001001100000110001
010110110010101100000110001
001011101010011100000110001
011000111001011100000110001
101100100011011100000110001
011010000101111100000110001
101110110011000010000110001
111010101000110010000110001
010101011001110010000110001
011001101011001010000110001
101110010000111010000110001
111000110001100110000110001
000111001011100110000110001
001110000110110110000110001
001001111100001110000110001
101100010101001110000110001
010100001110101110000110001
110000100110011110000110001
011100100000111110000110001
100001001001111110000110001
011111011001000001000110001
100111010111000001000110001
100000111011110001000110001
011100000110111001000110001
000001110101111001000110001
010101111010000101000110001
110000111101000101000110001
101110010001100101000110001
011001001011100101000110001
110100001011010101000110001
110100010100110101000110001
000010110110110101000110001
000100011101101101000110001
100110100100011101000110001
110001100001011101000110001
111100111000000011000110001
110101001110000011000110001
000111111000100011000110001
110110100010100011000110001
001100110101100011000110001
010000111100110011000110001
110010110001001011000110001
001010011001101011000110001
100000100111101011000110001
111000010100011011000110001
010101000011011011000110001
100010001010111011000110001
011010110100000111000110001
001110101001000111000110001
000001110011001111000110001
001010001100011111000110001
110011010011010000100110001
101011100001110000100110001
100011101110001000100110001
110100111001001000100110001
011010011101001000100110001
101101001010101000100110001
010101010110101000100110001
000010111011101000100110001
111010110000011000100110001
010110100110011000100110001
100110001011011000100110001
110111000110000100100110001
111001101000100100100110001
001011110100100100100110001
111010001010010100100110001
000111100011010100100110001
100001001111010100100110001
011101000010110100100110001
000100111010110100100110001
100110100001101100100110001
110001010100011100100110001
011100110010100010100110001
101000101110100010100110001
001110001001110010100110001
000100111110001010100110001
010011100001101010100110001
110000011000111010100110001
001001010100111010100110001
010111110000000110100110001
101001011001000110100110001
111100000100100110100110001
100011010010100110100110001
010010100110100110100110001
000011101100010110100110001
010000010011110110100110001
110001001010001110100110001
011100001001001110100110001
100010010001011110100110001
000101100111100001100110001
100010011101010001100110001
011011000100110001100110001
010010100011110001100110001
101001100011001001100110001
110000110100101001100110001
010011101000011001100110001
101100100000111001100110001
110110001000100101100110001
010110010010010101100110001
001011010001010101100110001
101000010010110101100110001
000011001010110101100110001
111011000000001101100110001
001101001100001101100110001
111110000001000011100110001
100001010101100011100110001
001000101101010011100110001
000101010010110011100110001
000011011010001011100110001
011000001010101011100110001
000000010111011011100110001
100000100011010111100110001
110001000000110111100110001
000110000101001111100110001
000000111000101111100110001
101001101101100000010110001
110111101000010000010110001
011011110100010000010110001
011001011011010000010110001
111000100110110000010110001
010011111010001000010110001
010110101001101000010110001
001101100011101000010110001
101100001110011000010110001
101000111000111000010110001
001100110111000100010110001
100010110101100100010110001
111000001011001100010110001
001001100101011100010110001
100101100000111100010110001
011001010000111100010110001
100010000110111100010110001
011000111110000010010110001
010111010010100010010110001
100001110110100010010110001
001110101010010010010110001
110100010110010010010110001
111100100001010010010110001
000010110011110010010110001
100011001011001010010110001
001000010111101010010110001
011001010101000110010110001
100100011001100110010110001
101001000011100110010110001
011001101000010110010110001
101101000100010110010110001
001111001000001110010110001
010001010111100001010110001
110010110010010001010110001
010110001010110001010110001
100110000101110001010110001
001101110100001001010110001
011011001100001001010110001
110000000111011001010110001
101011000000111001010110001
100110111000000101010110001
000010101111000101010110001
110011000010100101010110001
001000011110100101010110001
011010100001100101010110001
010001011100010101010110001
110101000100001101010110001
101010010010001101010110001
011100001101000011010110001
100000011111000011010110001
011001011000100011010110001
001001110010010011010110001
010011000110010011010110001
010010011001010011010110001
100001101000110011010110001
101010100100001011010110001
011010000011001011010110001
010100110000101011010110001
110000001100101011010110001
100101000010101011010110001
001100010001011011010110001
000101010110000111010110001
010011010000001111010110001
000000110100011111010110001
001111010101000000110110001
101010101011000000110110001
000101011110010000110110001
011100100101001000110110001
100011011000101000110110001
010000111100011000110110001
011010010110000100110110001
001101001011000100110110001
000011000111001100110110001
000110010100101100110110001
000010001001111100110110001
011010110001000010110110001
110000100111000010110110001
011100011000010010110110001
000111100000110010110110001
000001001011110010110110001
010000011011001010110110001
001011000010101010110110001
000001100100101110110110001
111001010100000001110110001
110101100001000001110110001
101100001001010001110110001
000100101100110001110110001
000001101101001001110110001
000101010011001001110110001
100001001010011001110110001
100110000011000101110110001
001101100000100101110110001
001000101010010101110110001
011000000101010101110110001
100000100010101101110110001
110010001010000011110110001
001011001001000011110110001
100100011000001011110110001
000101000100011011110110001
101010000000100111110110001
111001110101000000001110001
101010111001100000001110001
010111000111100000001110001
101111011000010000001110001
101101100100110000001110001
110001001110110000001110001
101101000111001000001110001
011011100100101000001110001
000101110110011000001110001
010010011011011000001110001
001001011001111000001110001
011011110010000100001110001
110100101010100100001110001
000101101101100100001110001
001101010101010100001110001
011100011000110100001110001
100000100111110100001110001
011101100001001100001110001
100001110100101100001110001
011110000010011100001110001
000010111000111100001110001
010110111010000010001110001
110101000101010010001110001
101011000011010010001110001
010011010110001010001110001
101000101010011010001110001
110000000011111010001110001
100111101000000110001110001
001011001101000110001110001
011000101100100110001110001
110010001001100110001110001
010010100011010110001110001
001001110000110110001110001
101001010010001110001110001
000110110001001110001110001
001101000100101110001110001
100100011000011110001110001
001110010100110001001110001
101110110000001001001110001
110110000110001001001110001
000111001101001001001110001
101000101101001001001110001
011100010011001001001110001
110000011001101001001110001
110011010000011001001110001
010100011100011001001110001
101000111010000101001110001
110010010011000101001110001
001001101100010101001110001
010110000101010101001110001
010101100000110101001110001
000011010010101101001110001
010000100110101101001110001
101000000011101101001110001
010001001010011101001110001
011011101000000011001110001
100101100011000011001110001
001001011011000011001110001
011000100111000011001110001
000010001111100011001110001
001001000110110011001110001
110001100100001011001110001
100100101000101011001110001
101101000000011011001110001
000001111000011011001110001
000110010010011011001110001
000100000101111011001110001
000000011110001111001110001
011010101110000000101110001
111101001001000000101110001
110110010101000000101110001
111001010010100000101110001
100010011110100000101110001
101110000110010000101110001
010110001100110000101110001
001011001100011000101110001
011000100010111000101110001
010100010001111000101110001
100001000101111000101110001
001100001110100100101110001
100110110000010100101110001
101010000000111100101110001
011111000100000010101110001
100011110100000010101110001
101100000011100010101110001
000011011001010010101110001
000000110110110010101110001
001001100110001010101110001
111000010001001010101110001
010100000111001010101110001
010100101000011010101110001
101000010100010110101110001
100000001010110110101110001
000001010101001110101110001
101000010111000001101110001
101100011000100001101110001
010010111000100001101110001
011100100100100001101110001
001001101010100001101110001
011001011000010001101110001
011110001000001001101110001
011001000101001001101110001
000010110101001001101110001
000000011010111001101110001
010011010100000101101110001
000000101001110101101110001
100100001010001101101110001
100000111001000011101110001
100011001000100011101110001
001010100001100011101110001
111000100000010011101110001
001100001010010011101110001
010000101010000111101110001
010000000001101111101110001
001101101110000000011110001
110010101101000000011110001
100100111011000000011110001
011100010101100000011110001
011011010001001000011110001
001010001011101000011110001
001110100100100100011110001
110001100010010100011110001
100110001010010100011110001
110010010100001100011110001
100100100110001100011110001
010000011010101100011110001
001111110000000010011110001
100111000110000010011110001
000100100111100010011110001
111010010000010010011110001
000010011110010010011110001
001000111001010010011110001
010000101010110010011110001
010101000001101010011110001
100000111100000110011110001
110000000110100110011110001
010100100100010110011110001
000100010010110110011110001
011100010000001110011110001
000100001011001110011110001
010010000000111110011110001
100011101010000001011110001
001110000111000001011110001
110000100011100001011110001
100101010010010001011110001
000001001101110001011110001
011000111000001001011110001
000110100010101001011110001
010010000101101001011110001
111100000001000101011110001
010011001001000101011110001
000001111000100101011110001
101010100000010101011110001
000100100011010101011110001
110000001000110101011110001
011000000001110011011110001
000110001100000111011110001
001010010001000111011110001
100000100001001111011110001
001000000010011111011110001
001001110011000000111110001
010001010101010000111110001
110100100000110000111110001
000011010010110000111110001
011001001000101000111110001
100010100100011000111110001
101011000010000100111110001
000000011111000100111110001
000011001100100100111110001
101000001001100100111110001
010111000000010100111110001
001010011000010100111110001
101000110000001100111110001
110001000001001100111110001
000110101001000010111110001
101110000000001010111110001
011000000100011010111110001
000101011000000110111110001
001000100101000110111110001
000001000110010110111110001
001011100100000001111110001
101100100010000001111110001
000110011010000001111110001
010101000110000001111110001
000111000001100001111110001
101000000100101001111110001
001000100001011001111110001
000010101000001101111110001
011000010010000011111110001
000100010100100011111110001
000010000110001011111110001
011110111101010000000001001
101110110011101000000001001
010101011101111000000001001
011011011111000100000001001
111110101010100100000001001
101111001110010100000001001
110110000111110100000001001
001100110111110100000001001
000011110101111100000001001
110111011001100010000001001
011011101011100010000001001
101001111101010010000001001
111010110001110010000001001
111001100110101010000001001
110100011110101010000001001
111010110110000110000001001
110001110101100110000001001
011101000111100110000001001
010111010101010110000001001
010101011010110110000001001
001110001101110110000001001
101000011011110110000001001
011110110001001110000001001
101111000101001110000001001
101001110011001110000001001
111011001000101110000001001
100111110000011110000001001
010011001011011110000001001
100010010111011110000001001
011000100101111110000001001
111101101110000001000001001
111001010111100001000001001
100111110101010001000001001
110100011111010001000001001
011110010110110001000001001
101110001011110001000001001
101011100111001001000001001
110101100100111001000001001
011100100011111001000001001
000111010011111001000001001
011011100101010101000001001
111001001011010101000001001
011010111000110101000001001
100101101001110101000001001
101110101100001101000001001
000110011111001101000001001
111010000101101101000001001
001111011000011101000001001
101100010101011101000001001
111110010101000011000001001
111101100001100011000001001
010001111110010011000001001
001101010111010011000001001
100110110100101011000001001
011000111100101011000001001
001011110010011011000001001
110001000111011011000001001
000101111000111011000001001
011110001011000111000001001
101001111000100111000001001
011110100100100111000001001
100111010010100111000001001
011001100010110111000001001
000110101010110111000001001
010111001100001111000001001
110010100011001111000001001
001100010110101111000001001
000011101001101111000001001
110001111111000000100001001
101110010111010000100001001
001001111110110000100001001
001111101101001000100001001
110101001011101000100001001
110010111000111000100001001
111111000001100100100001001
111000111001100100100001001
000111111001100100100001001
100110110100110100100001001
010011010011110100100001001
010001111010101100100001001
001000011111101100100001001
100000111101011100100001001
101001000110111100100001001
100011101101100010100001001
000111111100010010100001001
001011100111010010100001001
110000100111110010100001001
111001001101001010100001001
001100101110101010100001001
101101001000111010100001001
001110010100111010100001001
001111011010000110100001001
100000111110100110100001001
111100010010010110100001001
100101011001010110100001001
010110001001101110100001001
001010111000011110100001001
010110100010011110100001001
110000010100111110100001001
010100111011100001100001001
001111110000110001100001001
111010100100110001100001001
010011001110110001100001001
111111000010001001100001001
111000111010001001100001001
000111111010001001100001001
010110001011011001100001001
100001011011011001100001001
110110010011000101100001001
010101100101100101100001001
010011010110001101100001001
100100110110001101100001001
010010111001001101100001001
110011100000101101100001001
001001110100011101100001001
000100001110111101100001001
001000101001111101100001001
001100111101000011100001001
101100000111100011100001001
001010011011010011100001001
100000111001110011100001001
010101010101001011100001001
010101100010101011100001001
100010101010101011100001001
000010010111101011100001001
110100111000000111100001001
101011100100000111100001001
001000110011100111100001001
001101001100010111100001001
110000001101010111100001001
101010000001011111100001001
000001100011011111100001001
010110111110100000010001001
111100110110010000010001001
101111010001110000010001001
011111100110001000010001001
111010011001101000010001001
001011111001011000010001001
110110010010111000010001001
001101110010111000010001001
011010101010111000010001001
001010010111111000010001001
100001001111111000010001001
001111101011000100010001001
111101011000100100010001001
010001110111010100010001001
101101100001101100010001001
100101011010011100010001001
001011001100111100010001001
000000111110111100010001001
000110101001111100010001001
111101010011000010010001001
100110100111100010010001001
110011001010110010010001001
110011111000001010010001001
110100011001011010010001001
101001010100111010010001001
000111000110111010010001001
011101000001111010010001001
101011000110100110010001001
010100111001100110010001001
111000100011100110010001001
100110101100010110010001001
010010110010110110010001001
101001101100001110010001001
001110011100001110010001001
110010111011000001010001001
101111101000010001010001001
010011101001110001010001001
011100001111001001010001001
101001101010101001010001001
100010011100111001010001001
111000000110111001010001001
110000110001111001010001001
101010110100100101010001001
110011001100100101010001001
000011011110010101010001001
111100100001010101010001001
010111000011010101010001001
110001110100001101010001001
011100010010011101010001001
011101001100100011010001001
011011010100010011010001001
100101011100010011010001001
101000011110001011010001001
010111100001001011010001001
000100111011001011010001001
001110100010101011010001001
001010010111000111010001001
100001001111000111010001001
000001110001110111010001001
100110000001101111010001001
011000001001011111010001001
010100100000111111010001001
001010010000111111010001001
100001001000111111010001001
111011101010000000110001001
100011011110100000110001001
010111000111100000110001001
111101100000110000110001001
001110001110110000110001001
100011100011110000110001001
110110101001001000110001001
011010110011001000110001001
101100010110101000110001001
011101011000011000110001001
100101100101011000110001001
001111000011011000110001001
101000101011011000110001001
101100101110000100110001001
011100011101000100110001001
001110100101100100110001001
000101011100110100110001001
101000001101110100110001001
110010001110001100110001001
100011010011001100110001001
001101001010101100110001001
001100110001011100110001001
011110011000100010110001001
100101110100100010110001001
110000011011100010110001001
110111010000010010110001001
000101101011010010110001001
001010101001110010110001001
000111101000101010110001001
011010000101101010110001001
001001010011101010110001001
110010000011011010110001001
001001110110000110110001001
101110000011000110110001001
011010010001010110110001001
110000110001001110110001001
000100010101101110110001001
001000001110011110110001001
000011000001111110110001001
010111101100000001110001001
001011001111000001110001001
101100011001100001110001001
010001110100110001110001001
110110000001110001110001001
000011110101001001110001001
001110111000000101110001001
101101000100100101110001001
101010001010100101110001001
101000110010010101110001001
011001001000110101110001001
111001000001001101110001001
000101101001001101110001001
110000010010101101110001001
100000000111011101110001001
010011010011000011110001001
011000101010010011110001001
000000110111010011110001001
010100010010110011110001001
100010011001001011110001001
010010110000101011110001001
000000101101101011110001001
101100100000011011110001001
001011001000011011110001001
111000010100000111110001001
101000101001000111110001001
000100100110100111110001001
000100011000011111110001001
010001000100011111110001001
101010111110010000001001001
101101011011010000001001001
000011011111110000001001001
111011101100001000001001001
000110111101101000001001001
111001010110011000001001001
010100111010111000001001001
011101111001000100001001001
000111100111010100001001001
011100001011110100001001001
110100011011001100001001001
101110000001111100001001001
110000100011111100001001001
100111010111000010001001001
111101010000110010001001001
101010110101001010001001001
101010001110101010001001001
011101101000011010001001001
100000111100111010001001001
010111101010000110001001001
001010111011000110001001001
010001101101010110001001001
001011100100011110001001001
011000011000111110001001001
101111011000100001001001001
110000101111100001001001001
101101101001001001001001001
011011011001001001001001001
110101010010101001001001001
011110100100011001001001001
110111000101000101001001001
010110101001010101001001001
001101010010110101001001001
111000110000101101001001001
001001001101101101001001001
100101000011011101001001001
010000001111011101001001001
101011101010000011001001001
100001011110100011001001001
100011110001100011001001001
000100110111100011001001001
010111001000110011001001001
101000100011101011001001001
000100101101011011001001001
001001001011011011001001001
001010000101111011001001001
011011000110000111001001001
111100000010100111001001001
111010100000010111001001001
000101110100001111001001001
000001010011101111001001001
100110000100011111001001001
111100011010100000101001001
110011001101010000101001001
110100110001110000101001001
010010101011110000101001001
110101111000001000101001001
011110011100001000101001001
101110001011001000101001001
100011100110101000101001001
010111000110011000101001001
111011000000111000101001001
111110000110000100101001001
100001011011100100101001001
001100111010010100101001001
011001001110010100101001001
001010000111110100101001001
110010110010001100101001001
001101100110001100101001001
010111100001001100101001001
011000010011011100101001001
011010101100100010101001001
100110011100100010101001001
001100001111010010101001001
011101010010001010101001001
000101000111101010101001001
100100110010011010101001001
000001110101011010101001001
000011011000111010101001001
100110100101000110101001001
101001000111000110101001001
010011010100100110101001001
000110010011100110101001001
101110001000010110101001001
011100100000110110101001001
100101000100110110101001001
000001101010110110101001001
011010001010001110101001001
000100011110001110101001001
101100010001001110101001001
001010100001101110101001001
110001001000011110101001001
011010100111000001101001001
100111000011100001101001001
011001010101010001101001001
010010001101101001101001001
001110001000111001101001001
010001101000111001101001001
000001010110111001101001001
001110001101000101101001001
100010111000100101101001001
101001100001010101101001001
000011001011010101101001001
110110001000001101101001001
000011101100001101101001001
111001110000000011101001001
110000010111000011101001001
000101101100100011101001001
001011010010100011101001001
000101011010010011101001001
101010000110010011101001001
010110010001010011101001001
101100001100001011101001001
001000101110000111101001001
001100011000100111101001001
011000000100101111101001001
010111011101000000011001001
111101000110100000011001001
101010101101100000011001001
110111000001011000011001001
111010110001000100011001001
110101100011000100011001001
001110011001010100011001001
111001000101010100011001001
100010001110110100011001001
011001011100001100011001001
100110001101001100011001001
101000110100011100011001001
010100010101011100011001001
000011010010111100011001001
001110001011100010011001001
000110110101010010011001001
100100101010110010011001001
001000110110110010011001001
111100100001001010011001001
010101001011001010011001001
110110001000101010011001001
000111010001101010011001001
100000010111101010011001001
100010100001111010011001001
110010000111000110011001001
101110010000100110011001001
001101100100100110011001001
011110000010010110011001001
000011001110001110011001001
011011000001001110011001001
000001111001001110011001001
000110100011001110011001001
101000001011001110011001001
010100010010101110011001001
010000001101101110011001001
111110000011000001011001001
110001111000100001011001001
011001100101100001011001001
001011100011010001011001001
011100101000110001011001001
000101000111110001011001001
000110101110001001011001001
110010100101001001011001001
101010010010101001011001001
100110110000011001011001001
000001111100011001011001001
000000111111000101011001001
010110010100100101011001001
100101010001100101011001001
110000011010010101011001001
101011100000001101011001001
011000100110001101011001001
000100111000101101011001001
010011001000011101011001001
111100011000000011011001001
010110110010000011011001001
100100001101100011011001001
110010001001010011011001001
100101100000101011011001001
010101010000011011011001001
000000001110111011011001001
110000101100000111011001001
101001010010000111011001001
001010001100010111011001001
101110110010000000111001001
001101011110000000111001001
001011110100100000111001001
010101110010100000111001001
001100010011110000111001001
000001100111100100111001001
001011101000010100111001001
110100100100010100111001001
000001001101011100111001001
001100000100111100111001001
010010111001000010111001001
111001001000100010111001001
101000110001100010111001001
010100011100010010111001001
010010100110010010111001001
001110000110001010111001001
010100100100101010111001001
100011110000000110111001001
110100001001000110111001001
001001010000110110111001001
100000000011110110111001001
000110110001100001111001001
010001001011100001111001001
111010010000010001111001001
100111000100010001111001001
011010101000001001111001001
101001010100001001111001001
000100010111001001111001001
010111000000101001111001001
001101000011000101111001001
000110000010110101111001001
010000010001110101111001001
000010100001011101111001001
101011000001000011111001001
100000010100110011111001001
110000000001101011111001001
000001011100000111111001001
010001100010000111111001001
100111111110000000000101001
010011110111100000000101001
101111100011010000000101001
101100101110110000000101001
001101111001110000000101001
111101110010001000000101001
110110010111001000000101001
000111101011101000000101001
110011011100011000000101001
111001001010111000000101001
001111010101100100000101001
010011101110001100000101001
111101001001001100000101001
100001011101101100000101001
001110110100011100000101001
001011000111011100000101001
111111000110000010000101001
110010101110010010000101001
000011111101001010000101001
110001011011001010000101001
100011010110101010000101001
111100000101011010000101001
001100110011011010000101001
110101101000100110000101001
011011011000010110000101001
110011100001010110000101001
100100100101110110000101001
010101010110001110000101001
101100110000101110000101001
100101000011101110000101001
110000111000011110000101001
000010001110111110000101001
100110111001100001000101001
110111000001101001000101001
100100101011011001000101001
101010110000111001000101001
000001111110100101000101001
110010001011100101000101001
010100010111100101000101001
011110010001010101000101001
000010101101110101000101001
011100111000001101000101001
000111110001001101000101001
001010101011001101000101001
111001010000011101000101001
101000100110011101000101001
100010011001011101000101001
010110111100000011000101001
000111100110100011000101001
011100011001100011000101001
100001101011100011000101001
110000010101110011000101001
010011000011110011000101001
101101100100001011000101001
000111001010011011000101001
010110010000111011000101001
110001011100000111000101001
100010110101000111000101001
010100001110010111000101001
100000110010110111000101001
001100001101001111000101001
001011000010101111000101001
010000110001101111000101001
011110110110000000100101001
111110001101000000100101001
110111100100010000100101001
011011110001010000100101001
000111011011010000100101001
001011111000101000100101001
011100010101101000100101001
001101010110011000100101001
101010001110011000100101001
010001101011011000100101001
000010110110111000100101001
110011011010000100100101001
001010101110100100100101001
001001011101010100100101001
011001100100110100100101001
110000101010110100100101001
000101000111110100100101001
101010110001001100100101001
110011000101001100100101001
111100000010101100100101001
000110011010101100100101001
100001110010011100100101001
101000011000111100100101001
000110110101100010100101001
100110101001010010100101001
010111011000001010100101001
010100101101001010100101001
101110000001101010100101001
111000100000111010100101001
010100000110111010100101001
100110001110000110100101001
011010110000100110100101001
001011001001100110100101001
101000010101100110100101001
011001000011010110100101001
000010100011110110100101001
000101101010001110100101001
000000011011011110100101001
111101011000000001100101001
001110010011100001100101001
101000101100101001100101001
101001010001101001100101001
110000100011101001100101001
011000011100011001100101001
010010100101011001100101001
011001101010000101100101001
001111000110000101100101001
101000011110000101100101001
100101001101000101100101001
100101100010100101100101001
000110011100010101100101001
110001000110010101100101001
110000110001010101100101001
001100100011010101100101001
101011000000110101100101001
010101100000011101100101001
100101110001000011100101001
001011010101000011100101001
101010100011000011100101001
101010011000100011100101001
110001010010100011100101001
001100101000110011100101001
001000010110110011100101001
000010001001111011100101001
010111000001000111100101001
001101010000001111100101001
100000000110101111100101001
000000101100011111100101001
111011100101000000010101001
111000101001110000010101001
110000111110001000010101001
001101011101001000010101001
011000111011000100010101001
101100010011100100010101001
011101000110010100010101001
001100101101010100010101001
011110001000110100010101001
100111000100110100010101001
100111101000001100010101001
100100110101001100010101001
010101110000101100010101001
110000000111101100010101001
001010011010011100010101001
001110111001000010010101001
110100101011000010010101001
011011010001100010010101001
100000111101100010010101001
100011110100010010010101001
011001001101010010010101001
000110011100110010010101001
010010100101110010010101001
001001001110101010010101001
101010000010111010010101001
000111000111000110010101001
000011101010100110010101001
101100011000010110010101001
000100110110010110010101001
101001100000110110010101001
011010100100001110010101001
110010001001001110010101001
010111000000011110010101001
011110000101100001010101001
010100111001010001010101001
110001100011010001010101001
011001010011001001010101001
010101001010101001010101001
000110010110101001010101001
011001101000011001010101001
111010000001011001010101001
000010001111011001010101001
001100001001111001010101001
010011111000000101010101001
011110100010000101010101001
001001101001100101010101001
110010100000110101010101001
010001001101001101010101001
110100001000011101010101001
000001000110111101010101001
001000101111000011010101001
011000110010100011010101001
101001000110010011010101001
100111000001010011010101001
101000110001010011010101001
011100000011010011010101001
000001011011010011010101001
011010011000001011010101001
110100010100001011010101001
010010100010011011010101001
000001100101011011010101001
000101101100000111010101001
100010011010000111010101001
001001010100100111010101001
111000110100100000110101001
011011001100100000110101001
011001100011100000110101001
000110100111010000110101001
010110110000110000110101001
101100111000001000110101001
000111001110001000110101001
110001101000101000110101001
000001011010111000110101001
110100110010000100110101001
100100001011010100110101001
001010010100110100110101001
000001111100001100110101001
010011000010101100110101001
001000110010101100110101001
001001000101101100110101001
100000100100111100110101001
010111100010000010110101001
100101011010000010110101001
011100001110000010110101001
100010110010100010110101001
001001111000010010110101001
001110010010010010110101001
010101001000110010110101001
100100010001110010110101001
010010010110001010110101001
100000011100011010110101001
000000100111001110110101001
001101110010000001110101001
000010111110000001110101001
110011001001000001110101001
000001011101100001110101001
100100010110010001110101001
110000011000110001110101001
011101000100001001110101001
100110100100000101110101001
011100010000100101110101001
110100100000100011110101001
000100001101010011110101001
000011000100110011110101001
000110000011001011110101001
010000011001000111110101001
000010110000010111110101001
000101000010010111110101001
100001100000001111110101001
001000001000101111110101001
110111001011000000001101001
000111110100110000001101001
101001000111110000001101001
100100110110101000001101001
001001110101101000001101001
000101001110111000001101001
100011010001111000001101001
010110000011111000001101001
111100010101000100001101001
011001100111000100001101001
101011010010100100001101001
011100110010100100001101001
010010011110100100001101001
101000101011100100001101001
011111100000010100001101001
010001011011010100001101001
011100001100011100001101001
010000110110011100001101001
000100111001011100001101001
001101110110000010001101001
111001100100010010001101001
011000101011010010001101001
001011001100110010001101001
000101010011110010001101001
100101001101001010001101001
010010110011001010001101001
001110011000101010001101001
010011001001101010001101001
001000011101011010001101001
001001100010111010001101001
100011100110000110001101001
000100101110100110001101001
101000001110010110001101001
110110100000001110001101001
101010010000011110001101001
000001010100111110001101001
111110101000000001001101001
001110110101000001001101001
011011110000100001001101001
101000011101100001001101001
001101100011100001001101001
110110010100010001001101001
010011101010010001001101001
001011010110010001001101001
100001101100110001001101001
011000100110110001001101001
100010111100001001001101001
010101100110001001001101001
001101110000011001001101001
000011000111100101001101001
100100011000110101001101001
100001010110001101001101001
001010010001101101001101001
000000101010111101001101001
001110001110000011001101001
110100100010010011001101001
000010111000110011001101001
110000001010101011001101001
010011000100011011001101001
000111011000000111001101001
011000011010000111001101001
001001110001000111001101001
101010001001000111001101001
010000001001110111001101001
111011010100000000101101001
000111001101100000101101001
110100000111100000101101001
011110001010010000101101001
101110010000110000101101001
111000001100110000101101001
011100100011001000101101001
100000111011001000101101001
010001010111001000101101001
010110101000101000101101001
100111001000011000101101001
110000010010111000101101001
000111110010000100101101001
100001110101000100101101001
010001101001100100101101001
100010001001110100101101001
011001110000001100101101001
000010001111001100101101001
100100000101011100101101001
001111000011000010101101001
110010010001100010101101001
000000101101110010101101001
100001110000101010101101001
000010101010011010101101001
100010000100111010101101001
110010000010010110101101001
000101100001010110101101001
101000100100001110101101001
010000100010101110101101001
010100010000011110101101001
010001111100000001101101001
010010011011000001101101001
100010100101100001101101001
101001001010010001101101001
110100001001010001101101001
001010101001010001101101001
010101000100110001101101001
000111010100001001101101001
100010000011011001101101001
000000010111010101101101001
000100101011000011101101001
000110100100010011101101001
100001000101010011101101001
000000110110001011101101001
001100000010101011101101001
010000100101000111101101001
001001111010100000011101001
010100101110010000011101001
010001110001110000011101001
010011110100001000011101001
101010101010001000011101001
011100010110001000011101001
111001010000101000011101001
010110011000011000011101001
101100010001011000011101001
110000001011011000011101001
000010101100111000011101001
100101001110000100011101001
100010110000101100011101001
001110000010101100011101001
000101100100011100011101001
101001000010011100011101001
011000000001111100011101001
101010010011000010011101001
010000011111000010011101001
011101001000000110011101001
110001000001100110011101001
001010000101100110011101001
011000010100010110011101001
000010001011010110011101001
100101110100000001011101001
000110010011010001011101001
101101000000110001011101001
100100011010001001011101001
000000110011101001011101001
000111100000100101011101001
101000000110100101011101001
001100001010010101011101001
111010000100000011011101001
100110000010100011011101001
001100000100011011011101001
010100000001001111011101001
101101000101000000111101001
011010010010100000111101001
110101000010010000111101001
100010011010010000111101001
000001110110010000111101001
011000011001010000111101001
101000100010110000111101001
110110000100001000111101001
000010010101101000111101001
001011010000011000111101001
000101000001111000111101001
110000011100000100111101001
000011011001000100111101001
010110000011000100111101001
010000000110110100111101001
001000101001001100111101001
100001000110100010111101001
011100000001100010111101001
111000000010001010111101001
000100011001001010111101001
001100110000000110111101001
000000011010100110111101001
111000100001000001111101001
010101010001000001111101001
001000000101110001111101001
001001100000101001111101001
010010001000100101111101001
000000110100100101111101001
000010010010001101111101001
100010101000000011111101001
011001000000010011111101001
110111100110100000000011001
001101101111100000000011001
111111001000110000000011001
111000111100110000000011001
010011001111101000000011001
100111110011000100000011001
101010011110100100000011001
101011111000010100000011001
011110100001110100000011001
101001100101110100000011001
101100111001001100000011001
111011000011001100000011001
011111000100101100000011001
100100010111101100000011001
001101101100011100000011001
010110010011011100000011001
110001101000111100000011001
101110101101000010000011001
111010000110110010000011001
001111000011110010000011001
110111001010001010000011001
100101110110001010000011001
111001010001101010000011001
001110001110011010000011001
010100101011011010000011001
011011100000111010000011001
100001100011111010000011001
100011011101000110000011001
011000010111010110000011001
011001001100110110000011001
111000101010001110000011001
000011100111001110000011001
001101001001101110000011001
111110000000011110000011001
101000001101011110000011001
011101110101000001000011001
010110101100110001000011001
100100100111110001000011001
011010101101001001000011001
110001110011001001000011001
111010011000011001000011001
000111101101000101000011001
001001111011000101000011001
011101101000100101000011001
110011010001100101000011001
111100000110010101000011001
000010011011110101000011001
010101001011001101000011001
100000111100101101000011001
100011010100011101000011001
100110001010011101000011001
011000010001111101000011001
000011001111010011000011001
100110011000110011000011001
101111010000001011000011001
000001101110101011000011001
100010001101101011000011001
010110000011101011000011001
011000100110011011000011001
010011011010000111000011001
110001100110000111000011001
001100111000010111000011001
010100000101110111000011001
110110111010000000100011001
111101000111000000100011001
000101110111010000100011001
101011010100110000100011001
110100010110110000100011001
011010001101110000100011001
001011010111001000100011001
010100011111001000100011001
110011010010101000100011001
100001111001101000100011001
111100101000011000100011001
001010110001111000100011001
110010101101000100100011001
010111001010100100100011001
101010100010110100100011001
001001001011110100100011001
101100001100101100100011001
010011100100011100100011001
011011110010000010100011001
100011110001010010100011001
011001011001010010100011001
010101100001110010100011001
100110000101110010100011001
000101011010101010100011001
101010010010011010100011001
000110011001011010100011001
011000000011111010100011001
110101010100000110100011001
000100101110010110100011001
100011001000110110100011001
011100100100001110100011001
010001010011001110100011001
001011010000101110100011001
111010110001000001100011001
001010111100100001100011001
110001101010100001100011001
011110100010010001100011001
100010101110010001100011001
011001010010110001100011001
000100011101110001100011001
000110110100011001100011001
001101100001011001100011001
101011010010000101100011001
010001011101000101100011001
011000100110100101100011001
100100110001100101100011001
000011100001110101100011001
100111000001001101100011001
000101010100101101100011001
010111000110000011100011001
100101001011000011100011001
111011000000100011100011001
011100010100100011100011001
001110001010100011100011001
000010110010110011100011001
000100100111001011100011001
101001000100011011100011001
001000011000111011100011001
001001000101100111100011001
001010010100010111100011001
000110000011010111100011001
101100000000110111100011001
011001001000001111100011001
110000100000011111100011001
101101111010000000010011001
011101101001010000010011001
001110110011010000010011001
110011110000110000010011001
110100001101110000010011001
111000010011110000010011001
000101011011110000010011001
101011001110001000010011001
111000100111001000010011001
110100111000101000010011001
011001010110101000010011001
101100001011101000010011001
010010011110011000010011001
111101100100000100010011001
101001010111000100010011001
101110000101010100010011001
010011011001001100010011001
100110100100101100010011001
011000101001101100010011001
010101011110000010010011001
010011110101000010010011001
001001101110010010010011001
101010001011010010010011001
010110010001110010010011001
011100010101001010010011001
110011000100101010010011001
000001011101101010010011001
110001010010011010010011001
011111010000000110010011001
000110011010100110010011001
110101000001010110010011001
100000111001010110010011001
000000001111110110010011001
110000011100001110010011001
001001011010001110010011001
100001110000101110010011001
000010101010011110010011001
111010101000100001010011001
110101000011100001010011001
001000101011110001010011001
011011110000001001010011001
110110001100001001010011001
000011101011001001010011001
001101010001101001010011001
111101000000011001010011001
001000110101011001010011001
100010010011011001010011001
101010100011000101010011001
000101110010100101010011001
000110000111100101010011001
001011001001010101010011001
101001010000110101010011001
010100011000110101010011001
010010100010101101010011001
001110100000011101010011001
000101000101011101010011001
100110010110000011010011001
011000011011000011010011001
001010110001100011010011001
000110101001010011010011001
000001010110110011010011001
010010000101011011010011001
101000000001111011010011001
000010111100000111010011001
000101011001000111010011001
010011000000110111010011001
100000100100110111010011001
010100000110001111010011001
011001111000100000110011001
001111100010100000110011001
111011000001010000110011001
001011001001101000110011001
000010100111101000110011001
111000010100011000110011001
010101100010011000110011001
100110000110011000110011001
001011110001000100110011001
111001000010100100110011001
000010011101100100110011001
000011000110110100110011001
100010110000011100110011001
000111001000011100110011001
001001100000111100110011001
010100000001111100110011001
010001101100001010110011001
001110100001001010110011001
111100000000101010110011001
010010001010101010110011001
100000101000111010110011001
110110100000000110110011001
001011001100000110110011001
100000010110010110110011001
000010100101010110110011001
110010000110100001110011001
110100110000010001110011001
001100011010010001110011001
010000101101010001110011001
010110010010001001110011001
100100101010001001110011001
101010000101001001110011001
001000001110101001110011001
000001000011111001110011001
111100001000000101110011001
100001100101000101110011001
010110000100010101110011001
100000001001101101110011001
010000001010011101110011001
110001011000000011110011001
000100111000100011110011001
101000100010100011110011001
010100001001001011110011001
000110000100101011110011001
010000001100100111110011001
000001101000010111110011001
011111100011000000001011001
101110000111100000001011001
110010110011010000001011001
010101001111010000001011001
110111010100001000001011001
011010111000101000001011001
100110101100011000001011001
000111110001011000001011001
000110010110111000001011001
111000000101111000001011001
010101110110000100001011001
111110001001000100001011001
100001101110100100001011001
010010110101100100001011001
000111101000110100001011001
010100101101001100001011001
101101010000101100001011001
100011001001101100001011001
001100100011101100001011001
001001110010011100001011001
001001010111100010001011001
000011110110010010001011001
011110000101010010001011001
011001110100001010001011001
001110010011001010001011001
000111001100101010001011001
110000110010101010001011001
100001011001011010001011001
101011100001000110001011001
101100100010010110001011001
001100010100110110001011001
110001000010110110001011001
000000101001111110001011001
100101011101000001001011001
011011001100100001001011001
001000011110110001001011001
101000110001110001001011001
100011000101110001001011001
100111100010001001001011001
111000001110001001001011001
000011011110001001001011001
001100110100101001001011001
100110010001101001001011001
001010101010011001001011001
001101000110011001001011001
100000110110011001001011001
001110110010000101001011001
111000100101000101001011001
100100101011000101001011001
010010100110010101001011001
010101010001010101001011001
010000111010001101001011001
001010000110101101001011001
010100000010111101001011001
110100110001000011001011001
001010011101000011001011001
010010101011000011001011001
110101000100100011001011001
111000001001100011001011001
000110111000001011001011001
010010100100101011001011001
010000011100010111001011001
001000000011110111001011001
100100010010001111001011001
101100110101000000101011001
101011001010100000101011001
010000111110100000101011001
101100001001110000101011001
010001011100011000101011001
000101100100111000101011001
011011100000100100101011001
010110011000010100101011001
100101001010010100101011001
100001110000110100101011001
100000100111001100101011001
111010000011000010101011001
001111010000010010101011001
110000001110010010101011001
000000011011110010101011001
001000101101001010101011001
010000010101101010101011001
001001111000000110101011001
010011001001000110101011001
110000010001010110101011001
000011000010011110101011001
000001110101100001101011001
100100010011010001101011001
100110100000110001101011001
110001000010011001101011001
010100000101011001101011001
110101100000000101101011001
100000010110100101101011001
101010000001100101101011001
001000011001010101101011001
100001011000001101101011001
000100101000011101101011001
101000011010000011101011001
001011100000001011101011001
010110000000100111101011001
000000110001001111101011001
110010001011100000011011001
111010100100010000011011001
101101001100010000011011001
101011010010010000011011001
100011101001010000011011001
100100110100110000011011001
010111000010110000011011001
011100101010001000011011001
000101100111001000011011001
100111011000000100011011001
001010001111000100011011001
101000110010100100011011001
001111000001100100011011001
111100000000110100011011001
010001100100110100011011001
110000000110011100011011001
000010000101111100011011001
100010101110000010011011001
100001110011000010011011001
011100110000100010011011001
000011111000100010011011001
010011001100010010011011001
001101000010101010011011001
001010110000011010011011001
001110101000000110011011001
000100010111000110011011001
011000100001010110011011001
000011010001010110011011001
001000010001101110011011001
001111010100000001011011001
010011000111000001011011001
110001010100010001011011001
101000000111010001011011001
100001001010110001011011001
100100000110101001011011001
100100001001011001011011001
110010000000111001011011001
000101001100100101011011001
110011100000000011011011001
101100100100000011011011001
000101101010000011011011001
011000000110100011011011001
010001010001100011011011001
100001001100001011011011001
000010001001100111011011001
001101000000010111011011001
010110001110000000111011001
100011010101000000111011001
000101101001100000111011001
101001100010001000111011001
000010111010001000111011001
011101000001001000111011001
101000011000101000111011001
110000100001011000111011001
110000101000100100111011001
000000111100010100111011001
010001000011010100111011001
100101000100001100111011001
000110010001001100111011001
010100100011000010111011001
000011000011100010111011001
010001110000010010111011001
000101000101010010111011001
001000001100110010111011001
100000110100001010111011001
001010010010000110111011001
010001000000101110111011001
001000110110000001111011001
010101001000010001111011001
101000101000010001111011001
001011000000110001111011001
000101110000001001111011001
011001010000000101111011001
000010011000010011111011001
000000100001110011111011001
000000010010101011111011001
101000000000001111111011001
110011101001100000000111001
011101010011100000000111001
011011001110010000000111001
101010110101010000000111001
010010111010110000000111001
010101111100001000000111001
001000111111001000000111001
011001010101011000000111001
010110001101011000000111001
011010100011011000000111001
110010100100111000000111001
001010011100111000000111001
110110110100000100000111001
101111100000100100000111001
100110001101100100000111001
100101010110010100000111001
001100011011010100000111001
010100100110110100000111001
000111010000111100000111001
000000110011111100000111001
111010011001000010000111001
010110100111000010000111001
101001100111000010000111001
111100001010010010000111001
011110101000001010000111001
110100001001101010000111001
000101100101101010000111001
101001110000011010000111001
000001011110011010000111001
011101100010000110000111001
001011010011000110000111001
100010101011000110000111001
010000011101100110000111001
000101001101010110000111001
001000101010110110000111001
100100101100001110000111001
101010000100101110000111001
100000011010101110000111001
111010100110000001000111001
100111001010100001000111001
100100111100010001000111001
101110010010010001000111001
001101101010010001000111001
110001011010010001000111001
011100110000110001000111001
101001001001110001000111001
010011011000101001000111001
110001000110101001000111001
101100000101101001000111001
000011100110011001000111001
100101010001011001000111001
001011011100000101000111001
010011100011000101000111001
001101000100110101000111001
011010000010110101000111001
101001001010001101000111001
011000000111001101000111001
110100100000101101000111001
001001110000101101000111001
010010110000011101000111001
100011110010000011000111001
101000010011100011000111001
010111100000010011000111001
000110010101010011000111001
010000110011010011000111001
100010100001110011000111001
001100011010001011000111001
010010001110001011000111001
111001000001000111000111001
010101010000100111000111001
010010101000100111000111001
000011000001011111000111001
001101011100100000100111001
111100010001010000100111001
100101101000110000100111001
001100100101110000100111001
111001100100001000100111001
011001011010001000100111001
010111000011001000100111001
010001111000010100100111001
101000101001010100100111001
110010010000110100100111001
000011101001001100100111001
000001001110101100100111001
010000100101101100100111001
101101000000011100100111001
110000000011011100100111001
001101101001000010100111001
110010001100100010100111001
001010000111100010100111001
010010110100010010100111001
010010001011010010100111001
100111000100001010100111001
101100100010001010100111001
100000100101011010100111001
000100110000111010100111001
000100010110100110100111001
101011101000000001100111001
010110101001000001100111001
000011000101101001100111001
010100001000111001100111001
001010100101000101100111001
100000000101110101100111001
010100010001001101100111001
001110000000101101100111001
001110110000000011100111001
010001001100010011100111001
001011000010010011100111001
000100001001100111100111001
000010100010001111100111001
011110011010000000010111001
110011010110000000010111001
101110010100001000010111001
110110100010001000010111001
010010010011101000010111001
001010111000100100010111001
111000001100100100010111001
001101110000010100010111001
100010011100010100010111001
010010000111010100010111001
011110000001001100010111001
100001100011001100010111001
111000100000011100010111001
101101010000100010010111001
010100101100100010010111001
100001000101110010010111001
100100000111001010010111001
010000010100111010010111001
110000010011000110010111001
001100000001110110010111001
011000000010101110010111001
000010100001101110010111001
001111100001000001010111001
010011100100100001010111001
001100100110100001010111001
011000010110010001010111001
100001111000001001010111001
000110011001001001010111001
010100100100011001010111001
101000011001000101010111001
000010001100101101010111001
000000101001011101010111001
101110001000000011010111001
010001101001000011010111001
100010010000101011010111001
000000001011101011010111001
100011000100000111010111001
100100100010000111010111001
001110101100000000110111001
100110110001000000110111001
010001001111000000110111001
000110001011100000110111001
100000010111100000110111001
001001010001110000110111001
101010100000101000110111001
011010001000011000110111001
001000100110011000110111001
000100010101011000110111001
010010101010000100110111001
110100000101000100110111001
100011000001100100110111001
000100101000101100110111001
101010000100010010110111001
110000000010110010110111001
000011110000001010110111001
101001001000001010110111001
000010001101001010110111001
000100001010011010110111001
000101000001001110110111001
001000010000011110110111001
010010010101000001110111001
011000000001101001110111001
010001010000011001110111001
000111010000000101110111001
000100001110000101110111001
000000110011000101110111001
100000010100001101110111001
001000011100000011110111001
000001100110000011110111001
110100011110000000001111001
011000001111100000001111001
110101110000010000001111001
100010001111010000001111001
011001101000110000001111001
111010010010001000001111001
001110100110001000001111001
000101011011001000001111001
000001101101011000001111001
001111001010000100001111001
110001011000100100001111001
110010101000010100001111001
110101000010001100001111001
110000110001001100001111001
001010001001011100001111001
100000001100111100001111001
101001011100000010001111001
010111010001000010001111001
100110100100100010001111001
011010100010100010001111001
000100111001100010001111001
100010010010110010001111001
010001001110000110001111001
010100000011100110001111001
000000110101010110001111001
010010000101001110001111001
010001100000011110001111001
000100000110011110001111001
101011010001000001001111001
010101001001100001001111001
000001110010110001001111001
010000100001111001001111001
000010111001000101001111001
100010100010100101001111001
000110000011001101001111001
100000010101001011001111001
001000001100101011001111001
000001100100100111001111001
010101100101000000101111001
100011100011000000101111001
100101010001100000101111001
011000110001100000101111001
001010010011010000101111001
110000001101001000101111001
001001000011101000101111001
001000111000011000101111001
011100101000000100101111001
001001010110000100101111001
000011000101010100101111001
000100110100001100101111001
000000011001101100101111001
110001101000000010101111001
000101100010100010101111001
101001000000110010101111001
001100000001011010101111001
001000001011000110101111001
100000100001100110101111001
001010100000010110101111001
000110001000001110101111001
000110000110100001101111001
100000001011100001101111001
110010100000001001101111001
100000101100000101101111001
011000000000011101101111001
010001000011000011101111001
010000010000110011101111001
100000001000011011101111001
100010010000000111101111001
001100000100000111101111001
111001000011000000011111001
110110010000100000011111001
000101010110100000011111001
010110100001010000011111001
001010000110110000011111001
100100000011110000011111001
110011001000001000011111001
010001100010101000011111001
100000101001101000011111001
000011000011011000011111001
001100100000111000011111001
011011000100000100011111001
001100011100000100011111001
000001001011100100011111001
101000000101001100011111001
010100000100101100011111001
011000001001001010011111001
110100000000011010011111001
000001001000111010011111001
010010011000000110011111001
100110000001000110011111001
000000110010001110011111001
010000011100100001011111001
010100110000000101011111001
001001100010000101011111001
000001010101000101011111001
100100000100010101011111001
000010010000110101011111001
100001000000101101011111001
000000101100010011011111001
001001010000001011011111001
101000001110000000111111001
000000101011010000111111001
000100011000110000111111001
000110000000011001111111001
110000000010000101111111001
100101000000000011111111001
100110111111100000000000101
111111100010110000000000101
001111011011101000000000101
110010111101010100000000101
011001111011010100000000101
101101011010110100000000101
001010011111110100000000101
101011001110101100000000101
011100111100011100000000101
001111100110011100000000101
111000010111011100000000101
100110010110111100000000101
111001101101100010000000101
111100110101010010000000101
010010111011110010000000101
111011001011001010000000101
001110111100101010000000101
101101100011101010000000101
110011010110011010000000101
101010110011011010000000101
001001011111011010000000101
110111001000111010000000101
011100101010111010000000101
100010101110111010000000101
110000011101111010000000101
110111010100100110000000101
011111001010100110000000101
101110000111100110000000101
110001101110010110000000101
001101101101010110000000101
011100011001110110000000101
111110100010001110000000101
110001011010101110000000101
100011100101101110000000101
010100110101101110000000101
011010001101101110000000101
111101010000011110000000101
101010011100011110000000101
010111111110000001000000101
110011001111100001000000101
110001110111010001000000101
001110101101110001000000101
101101011110001001000000101
100011111100101001000000101
010111101001101001000000101
101110010101101001000000101
001111110001011001000000101
001011101010111001000000101
100010011011111001000000101
011010000111111001000000101
101001111101000101000000101
111010100110100101000000101
100111110001100101000000101
010101011101100101000000101
011101100011100101000000101
101100100111010101000000101
011001101100110101000000101
111010010001110101000000101
111011010010001101000000101
010011011100011101000000101
001101010100111101000000101
000001111001111101000000101
001110110011100011000000101
110100100111100011000000101
111010111000010011000000101
101101011001010011000000101
100101110101001011000000101
010001111011001011000000101
001100101111001011000000101
110110010010101011000000101
010111100100011011000000101
010101010001111011000000101
111100101100000111000000101
101001010011100111000000101
100110110100010111000000101
011110010010010111000000101
000011100111010111000000101
010110001100110111000000101
110001001001110111000000101
101001100110001111000000101
001111000011001111000000101
000101101100101111000000101
010101001010011111000000101
010000110010111111000000101
011101110100110000100000101
110000111110110000100000101
110110011001110000100000101
101010101011110000100000101
101001101111001000100000101
011010111010101000100000101
111100100110101000100000101
010011100111011000100000101
001110111101000100100000101
111110010010100100100000101
110101001100110100100000101
100011111001001100100000101
110111000011001100100000101
011011100100101100100000101
000111101010101100100000101
100001110110101100100000101
011010110001011100100000101
010000101011111100100000101
110101110110000010100000101
001011101110100010100000101
010011111000011010100000101
101110001010011010100000101
110100110000111010100000101
001111100001100110100000101
100100110011100110100000101
000101111010010110100000101
111010000110010110100000101
100010001101110110100000101
000001011101101110100000101
110000100101011110100000101
100001101000111110100000101
001010010010111110100000101
111110101010000001100000101
111100010111000001100000101
000111010110011001100000101
100000101101111001100000101
001101000011111001100000101
101111001100000101100000101
000111011011000101100000101
110100110010010101100000101
001010101110010101100000101
100110000011110101100000101
100010011110001101100000101
001001011010101101100000101
110001010001101101100000101
100100011001011101100000101
010101000101011101100000101
100111111000000011100000101
101010011101000011100000101
010101011010100011100000101
111111000000010011100000101
110001011100010011100000101
100101100011010011100000101
010110100010110011100000101
000001010111110011100000101
101000001110101011100000101
000100111001101011100000101
000111001001011011100000101
010010010100111011100000101
110011100010000111100000101
010101101001000111100000101
001101000110100111100000101
010010100001101111100000101
111111001110000000010000101
111100011011100000010000101
110110111010010000010000101
011010101111010000010000101
101011101100110000010000101
101110100111001000010000101
010101011110101000010000101
110111010001101000010000101
111101000011011000010000101
100001111010111000010000101
010101001011110100010000101
011111001001001100010000101
111000101001011100010000101
001110011000111100010000101
101101100110010010010000101
110001111001010010010000101
011110010100110010010000101
101000010111110010010000101
111010010101001010010000101
100011001101011010010000101
011010110001100110010000101
010111110000010110010000101
111110000001010110010000101
001101010011010110010000101
100010111000110110010000101
000100011110110110010000101
001011001001110110010000101
100111000110001110010000101
001001101011001110010000101
010010100111001110010000101
001101000101101110010000101
111000111110000001010000101
001101101110100001010000101
101111000101010001010000101
100011101011010001010000101
010000111101110001010000101
010110010011110001010000101
101010001110011001010000101
011111100100000101010000101
110100011100010101010000101
111001000010110101010000101
111100000110001101010000101
010011110001001101010000101
100101001011001101010000101
000010101101101101010000101
101000100011101101010000101
011010100000111101010000101
101011110000100011010000101
101100101001100011010000101
110010100110010011010000101
000111101000110011010000101
110101101000001011010000101
010100001101101011010000101
010110011000011011010000101
110000001011011011010000101
001001000110111011010000101
100011101100000111010000101
001110001101000111010000101
010001100110100111010000101
010001010101010111010000101
000110001010101111010000101
101000010010011111010000101
000110100001011111010000101
010011111100100000110000101
110100000111110000110000101
100110111000101000110000101
101010010011101000110000101
011100010001111000110000101
100101001001111000110000101
111100110100000100110000101
100111010101000100110000101
010010011111000100110000101
101011011000100100110000101
011100101001100100110000101
011100001110010100110000101
001011100101010100110000101
110010100100110100110000101
000111010010110100110000101
011000110010110100110000101
101010001101001100110000101
001000101110101100110000101
000110000111101100110000101
100000110001111100110000101
011111010010000010110000101
100110101110000010110000101
111101000001100010110000101
011010001011100010110000101
111010101000001010110000101
010100101011001010110000101
100001110100011010110000101
010001000011111010110000101
101100001010100110110000101
011001010100001110110000101
100010110010001110110000101
000110011001001110110000101
100100000011011110110000101
110010101101000001110000101
110111001000100001110000101
111001100100100001110000101
001010011110100001110000101
001111011000010001110000101
010001011011010001110000101
111100001001001001110000101
100000111011001001110000101
010110100100101001110000101
000100100111011001110000101
000101111000100101110000101
100101100100001101110000101
010000110110001101110000101
010100000010111101110000101
100101001101000011110000101
111000011000100011110000101
100001101010100011110000101
100100010110100011110000101
000111010001100011110000101
011010001100010011110000101
101010100001010011110000101
011001100010001011110000101
001100011010001011110000101
001000001001111011110000101
011100000011000111110000101
010010010010100111110000101
100000100101100111110000101
010100100100010111110000101
001100010000110111110000101
001010000110001111110000101
111010110011100000001000101
011110001111100000001000101
111100111000110000001000101
000111111010110000001000101
110100010111101000001000101
101110101110000100001000101
111000001101110100001000101
100000111011110100001000101
111100110001001100001000101
011011100011001100001000101
010001111100101100001000101
001110010101011100001000101
101100001011011100001000101
110010011000111100001000101
010010100101111100001000101
011011011110000010001000101
101110010010110010001000101
001010100111110010001000101
100110011110001010001000101
010011110101001010001000101
100101111000011010001000101
110100000111010110001000101
101101100000110110001000101
111001101000001110001000101
100100100110101110001000101
101000010101101110001000101
010110000011101110001000101
000010011011011110001000101
111011100101000001001000101
100101101011100001001000101
110111101000010001001000101
101010011100110001001000101
010010101110110001001000101
001111101100001001001000101
110000111101001001001000101
111000011010101001001000101
001001100111101001001000101
011110001010011001001000101
101001010101011001001000101
010110110000111001001000101
110101100110000101001000101
000001011111010101001000101
010100011010110101001000101
000110111001001101001000101
110010000111001101001000101
011100001100101101001000101
101000111000011101001000101
000100101110011101001000101
111110000110000011001000101
010111001101000011001000101
011110011000100011001000101
110001110100100011001000101
001000111011010011001000101
100101000101110011001000101
011100010101001011001000101
000111100010101011001000101
110001100010011011001000101
101100100001011011001000101
000001011100111011001000101
110101010001000111001000101
010010110011000111001000101
001111001000010111001000101
001000010110110111001000101
111100101101000000101000101
110111100001100000101000101
100110111100010000101000101
101001111010010000101000101
101111000100110000101000101
101101110100001000101000101
111000011100011000101000101
001001001110111000101000101
001011001111000100101000101
100100011111000100101000101
000111011100100100101000101
100111001001010100101000101
001000111100110100101000101
010101100010110100101000101
100001000111110100101000101
110011001100001100101000101
011100000111001100101000101
101000101001101100101000101
111010110100000010101000101
011100010011100010101000101
010111010100010010101000101
010010101101010010101000101
100011100010110010101000101
011111001000001010101000101
010110100110001010101000101
001011010001101010101000101
010100011001011010101000101
010010001010111010101000101
110110100000010110101000101
100100011000110110101000101
001100111000001110101000101
010001110010001110101000101
100101100001001110101000101
010100000100111110101000101
001011111000100001101000101
110100010100110001101000101
010011010001110001101000101
101001001001110001101000101
011011000110001001101000101
001000111110001001101000101
100101001100101001101000101
011100100001101001101000101
000010001111011001101000101
001010100100111001101000101
001101100101000101101000101
100011100100100101101000101
110010001001100101101000101
000010010111100101101000101
101010010010010101101000101
111100000001010101101000101
000100001011101101101000101
000011001000111101101000101
110100101000100011101000101
101001100100010011101000101
001100001100110011101000101
100011001010001011101000101
110001000101001011101000101
011010000001011011101000101
000001100001111011101000101
000110001110000111101000101
010000001011010111101000101
101010100000001111101000101
000000101101001111101000101
100011111001100000011000101
111001110100010000011000101
110110001100110000011000101
010110101010101000011000101
101100001110101000011000101
111001001001101000011000101
100000110111011000011000101
010101100001111000011000101
010110111100000100011000101
001001110101100100011000101
101010001011100100011000101
100101010110010100011000101
001010110110010100011000101
010011001101010100011000101
000011100011110100011000101
010000010111110100011000101
100100111010001100011000101
110101000101001100011000101
010100011001101100011000101
100110100100011100011000101
000111001010011100011000101
111100101010000010011000101
000101111110000010011000101
011101011001000010011000101
101111000011000010011000101
011111100000100010011000101
001010111010100010011000101
001110001110010010011000101
100100011101010010011000101
010001100111010010011000101
010101010010110010011000101
100001001110110010011000101
101000111100001010011000101
111001000110001010011000101
100110110001001010011000101
000010001111101010011000101
010100110100011010011000101
110111001000000110011000101
110010100010100110011000101
000110010001110110011000101
010001011000011110011000101
110000000001111110011000101
111101010010000001011000101
010100110110100001011000101
100010100111100001011000101
100100110001110001011000101
010010011110001001011000101
011010010001101001011000101
001101100010011001011000101
001011001100100101011000101
100000001101011101011000101
100010000010111101011000101
100001010111000011011000101
010010101001100011011000101
111001000001010011011000101
000011110001010011011000101
100000101000111011011000101
100000100011010111011000101
100001110000001111011000101
101100001000001111011000101
000100010110001111011000101
000011001001001111011000101
001000100100011111011000101
001100110111000000111000101
110010010101100000111000101
011010010011010000111000101
101000100101110000111000101
000111110010001000111000101
001110101001001000111000101
011010001100101000111000101
100010101010011000111000101
010110000101011000111000101
100011010000111000111000101
110001101001000100111000101
111011000000010100111000101
110110010000001100111000101
100011100101000010111000101
000011011010010010111000101
010001101000101010111000101
001001000101011010111000101
001110100100000110111000101
010101000110000110111000101
000010101011000110111000101
010100110000100110111000101
000001010011100110111000101
110000010010010110111000101
011000111001000001111000101
110100100011000001111000101
101000110010100001111000101
011101000100010001111000101
000001101101010001111000101
001110000010101001111000101
010001110000011001111000101
001011100010000101111000101
010110001000010101111000101
000000001110110101111000101
110000100000101101111000101
001000010100101101111000101
000100000011110011111000101
000010011000101011111000101
100000000110011011111000101
011001001000000111111000101
101110011011010000000100101
011101110101001000000100101
100111101010011000000100101
010111011001011000000100101
000011110011111000000100101
010000111111100100000100101
000101110111010100000100101
101001101001110100000100101
001111000011110100000100101
110010100011110100000100101
110110001001101100000100101
011101001000111100000100101
011011111000100010000100101
110101001011100010000100101
100101110001110010000100101
101101011000101010000100101
110101100100101010000100101
011010010011101010000100101
101111000001011010000100101
000100111101011010000100101
111001110100000110000100101
010111101100000110000100101
110110011010000110000100101
011010101001010110000100101
000011010110110110000100101
001000110011110110000100101
100011010011001110000100101
011001100010101110000100101
111000001010011110000100101
101010100000111110000100101
101010110111000001000100101
101111100100100001000100101
011111010010100001000100101
111101001010010001000100101
100110001110110001000100101
101011011001001001000100101
110100110001101001000100101
011000011101101001000100101
110010110100011001000100101
000011101101011001000100101
000101100110111001000100101
110011101001000101000100101
100001100111100101000100101
011011100010010101000100101
001110100101001101000100101
000011001011101101000100101
010000100111011101000100101
100000011100111101000100101
000110111010010011000100101
100101010110010011000100101
111000100011010011000100101
001001110100011011000100101
001110000010111011000100101
100100001001111011000100101
100100101011000111000100101
011010000111000111000100101
010110110000100111000100101
101001001100010111000100101
011110001000001111000100101
110000010101001111000100101
110000101000101111000100101
100101100000011111000100101
011000000001111111000100101
100111011010100000100100101
011011010101100000100100101
010110101011100000100100101
101010110100110000100100101
010111000110110000100100101
101100001101110000100100101
011100011110001000100100101
010101111000101000100100101
110010010110101000100100101
110001001101101000100100101
011001110010011000100100101
111000011101000100100100101
001011111000010100100100101
011101100001010100100100101
110001010010110100100100101
010010111100001100100100101
111001000110001100100100101
001010010111001100100100101
001100011001101100100100101
100111000100011100100100101
101000101100011100100100101
100111000101100010100100101
100101101100010010100100101
000011110101010010100100101
011001001010110010100100101
110010100010011010100100101
000110011000111010100100101
001100100001111010100100101
111101001000000110100100101
001110110010000110100100101
001010011100100110100100101
100010101010100110100100101
011100010100010110100100101
100000111001010110100100101
010001001101010110100100101
011011000001001110100100101
010100010010101110100100101
000100001110011110100100101
001001110110100001100100101
101001000111010001100100101
000101011001110001100100101
010110010011001001100100101
011011001000101001100100101
010001001110011001100100101
011000101001011001100100101
100001110000111001100100101
011000111000100101100100101
101010100001100101100100101
110010011000010101100100101
110100001100001101100100101
011100100010001101100100101
011010000100011101100100101
000100110100011101100100101
110000111010000011100100101
011110000100100011100100101
001100010011010011100100101
000010101100110011100100101
000011100011001011100100101
000100000111101011100100101
101100000100011011100100101
110000000011100111100100101
000111000000110111100100101
000001010110001111100100101
001000011000011111100100101
111001101011000000010100101
111110000100101000010100101
100000011111101000010100101
010110001110011000010100101
100110010101011000010100101
110001000110111000010100101
101010001001111000010100101
011000100011111000010100101
011101111000000100010100101
011110010101000100010100101
011010101100100100010100101
101101100010100100010100101
101010010110100100010100101
001111001100010100010100101
110100100110010100010100101
110110010000110100010100101
101110110000001100010100101
000011011101001100010100101
110100010011001100010100101
100101001100101100010100101
000100110110101100010100101
010010111101000010010100101
100100110111000010010100101
111100110000100010010100101
100011100011100010010100101
010001110100110010010100101
000110100110110010010100101
010111000001110010010100101
010110110010001010010100101
101010011010001010010100101
001011100110001010010100101
000101011011001010010100101
100010001110010110010100101
101000000111001110010100101
010011001000101110010100101
001010010001011110010100101
000101000010111110010100101
110110010110000001010100101
100100111100100001010100101
000101110011100001010100101
110001001101010001010100101
001110100011010001010100101
000011010101110001010100101
101001010100101001010100101
110010000011101001010100101
011011010000011001010100101
101001100001011001010100101
100100010010111001010100101
011001010110000101010100101
010100101010100101010100101
101000100100110101010100101
001111000000101101010100101
000001101010011101010100101
101100001110000011010100101
000001011110100011010100101
011100101000010011010100101
001010011000110011010100101
010101000110001011010100101
100010000100111011010100101
111011000000000111010100101
000011110010000111010100101
100110010001000111010100101
001001011001000111010100101
000001100001101111010100101
100001111110000000110100101
011101001101000000110100101
110000110011100000110100101
001011010110010000110100101
111010000010110000110100101
110100101000011000110100101
010001110101000100110100101
100011001011000100110100101
000000101111010100110100101
100000011010011100110100101
010000001100111100110100101
101011001100000010110100101
001110000111000010110100101
110011010000100010110100101
110010000101010010110100101
001000111000101010110100101
010000100101101010110100101
000001101001011010110100101
001000100010011110110100101
001110110100000001110100101
100111100010000001110100101
010101010100100001110100101
011000100110010001110100101
100000110101010001110100101
010100100001110001110100101
011000010010101001110100101
000100011101000101110100101
000011000110100101110100101
011001000001100101110100101
001001110000001101110100101
001100000001011101110100101
010001101100000011110100101
010110001001000011110100101
110100010000010011110100101
000000110010110011110100101
000101001000001111110100101
011111101001000000001100101
011110011100010000001100101
101011001101010000001100101
110011110000110000001100101
001100110110110000001100101
011101000101110000001100101
000001111101110000001100101
110100101011001000001100101
000010111111001000001100101
001111110000101000001100101
001100101101101000001100101
010001011011101000001100101
100101010011011000001100101
110011010110000100001100101
011101010011000100001100101
100100101101010100001100101
010110001011010100001100101
101001010100110100001100101
001001011110001100001100101
110000110010101100001100101
010101000110101100001100101
010001110001011100001100101
100110111000100010001100101
011000110101100010001100101
000110001101110010001100101
110011011000001010001100101
101100110010001010001100101
110110000101001010001100101
011001001100101010001100101
011000111000011010001100101
000011001110011010001100101
100001100101011010001100101
000101011101000110001100101
101001100011000110001100101
100011001100100110001100101
101110000100010110001100101
010001000011110110001100101
100000010110011110001100101
000000101100111110001100101
011010111010000001001100101
010001101111000001001100101
101000101110010001001100101
110101010100001001001100101
000110011100101001001100101
101010100010101001001100101
111001011000000101001100101
101101000001100101001100101
000111100100010101001100101
011000110100010101001100101
000100000111110101001100101
000101110010001101001100101
010101001001001101001100101
010011100000101101001100101
100110000001011101001100101
100010101101000011001100101
011011000001100011001100101
101000000111100011001100101
110100001100010011001100101
001101010000110011001100101
010001101000110011001100101
100010010001101011001100101
101010001000011011001100101
011000000110011011001100101
011101000100000111001100101
100111000010000111001100101
110000010000110111001100101
000010100010110111001100101
001000010011001111001100101
001000011111100000101100101
111101010000010000101100101
010000111011010000101100101
101111000010001000101100101
010011101010001000101100101
001011100101001000101100101
101010011000101000101100101
011110100000011000101100101
110000100001111000101100101
101110010001000100101100101
010100010101100100101100101
111000100010010100101100101
100001001010101100101100101
000001100110011100101100101
101001000001011100101100101
000010101001011100101100101
001100000010111100101100101
110100110001000010101100101
001010111001000010101100101
010011010011000010101100101
111001100000100010101100101
100001011001100010101100101
100010001011010010101100101
110100000010110010101100101
101100001001001010101100101
010010110000101010101100101
100100010100101010101100101
001000000111010110101100101
010110101100000001101100101
101001110001000001101100101
111000001011000001101100101
100100010011100001101100101
000011110010010001101100101
110000100110001001101100101
110110000000101001101100101
001100011010000101101100101
100011010000001101101100101
010000010110100011101100101
000000011101010011101100101
001110010000001011101100101
000000101010101011101100101
110010000100000111101100101
101000001000100111101100101
000000110001100111101100101
001100100000010111101100101
010001000000011111101100101
000111101100100000011100101
100111000010110000011100101
001010110001110000011100101
000100011011110000011100101
111011100000001000011100101
001001111001001000011100101
010001101100011000011100101
001000001111011000011100101
101001101100000100011100101
101100001000110100011100101
010000111000110100011100101
110000001110001100011100101
000111100001001100011100101
000000101011101100011100101
001001100000111100011100101
000010010100111100011100101
001001011100010010011100101
011010100010010010011100101
000111010000011010011100101
010010001001011010011100101
011100000000111010011100101
001110011000000110011100101
010001101010000110011100101
001000001110100110011100101
100100000011100110011100101
101110010000100001011100101
011010000110100001011100101
110001010001100001011100101
000101001110010001011100101
011100010001010001011100101
100010011001010001011100101
000110001011001001011100101
010001000011011001011100101
000000100101111001011100101
010111010000000101011100101
001100100110000101011100101
000010011010100101011100101
010010000001110101011100101
010100000100011101011100101
110110100000000011011100101
010010010100010011011100101
111000010000001011011100101
001101000001001011011100101
000000011010011011011100101
011000100000100111011100101
010010000010001111011100101
101100011100000000111100101
011001011010000000111100101
010010100111000000111100101
010011001000110000111100101
100000010110110000111100101
001001000011110000111100101
010000011101001000111100101
100100000111001000111100101
100001100100101000111100101
001101001000011000111100101
000110010110000100111100101
011010001001000100111100101
000100101100001100111100101
011000010000011100111100101
000101001010100010111100101
010101100000010010111100101
101000101000010010111100101
010000001110010010111100101
010000010001110010111100101
000110000001101010111100101
000000110100010110111100101
100001000000110110111100101
100010001110000001111100101
100010100000110001111100101
000011000100011001111100101
100000111000000101111100101
101000000101000101111100101
010000010011000101111100101
100100000010010101111100101
110001000010000011111100101
001000100011000011111100101
111011110100100000000010101
101101011101100000000010101
100011011111001000000010101
010101100111101000000010101
011010101100111000000010101
100011101001111000000010101
110110000101111000000010101
010100011011111000000010101
101010111011000100000010101
011100011110100100000010101
000101111011100100000010101
101101110001010100000010101
011110001101010100000010101
100100001111110100000010101
110101010110001100000010101
100110101101001100000010101
110011100010101100000010101
110110110000011100000010101
000011000111111100000010101
010110011101100010000010101
010101111100010010000010101
011110100011010010000010101
011001010011110010000010101
011111010000101010000010101
110010111000101010000010101
101100000111011010000010101
100101010010111010000010101
011011011001000110000010101
111000001011100110000010101
101011000101010110000010101
110000110011010110000010101
010001101001011110000010101
001110000001111110000010101
110100111011000001000010101
001011111100010001000010101
100111011010010001000010101
111000101010110001000010101
000001101111110001000010101
101110101000101001000010101
010011010101101001000010101
100111000011101001000010101
010011110010011001000010101
101101101010000101000010101
011000110111000101000010101
100110011100100101000010101
001011100101100101000010101
010111000010110101000010101
010110100110001101000010101
000001111110001101000010101
011001000110101101000010101
001100110001101101000010101
100000110101011101000010101
110100001000111101000010101
100100101110010011000010101
010000011111010011000010101
001100011010110011000010101
001000110110101011000010101
011101100000010111000010101
111010000100001111000010101
011000011010001111000010101
010100010100011111000010101
010010000011011111000010101
000011100000111111000010101
011111001100100000100010101
001011110011010000100010101
110011001010110000100010101
101001100110110000100010101
111011011000001000100010101
001110101110001000100010101
011101101001001000100010101
100010110101101000100010101
000001111101011000100010101
000111110000111000100010101
100101100111000100100010101
000010111110100100100010101
010101010011010100100010101
001001100011101100100010101
101001010000111100100010101
001100101000111100100010101
010000010101111100100010101
000111101101000010100010101
011010010110100010100010101
111100001100010010100010101
001101010101010010100010101
000100100111110010100010101
110011100100001010100010101
100001111010001010100010101
100100011101001010100010101
010101000110011010100010101
001100101011000110100010101
111010100000100110100010101
100110010010010110100010101
001000110110010110100010101
001011101000001110100010101
101000110001001110100010101
101101100001100001100010101
011010101001100001100010101
001100001111010001100010101
010101011100001001100010101
000000011111101001100010101
110010001100011001100010101
110000010011011001100010101
011000110000111001100010101
110111010000000101100010101
010011000111000101100010101
010100110100100101100010101
101000011001100101100010101
011000011100010101100010101
010001101010010101100010101
000110100101010101100010101
001110001001001101100010101
100010101011000011100010101
000110010111000011100010101
010000101110100011100010101
010001110001100011100010101
001110101000010011100010101
100101001000110011100010101
101000010100110011100010101
000010011001110011100010101
001101100100001011100010101
010110001010001011100010101
011000001101001011100010101
100100100010101011100010101
001011010000011011100010101
101100000101000111100010101
011100001000100111100010101
000101000001101111100010101
011110110110000000010010101
011001111101000000010010101
111100101100100000010010101
101110110001100000010010101
111011000011100000010010101
110010010110110000010010101
001001011110110000010010101
100101100011110000010010101
101111010000011000010010101
010010110101011000010010101
001110000110111000010010101
110011111000000100010010101
000011110100110100010010101
001100100101110100010010101
011010010011001100010010101
000101011100011100010010101
100010011001011100010010101
000100101011011100010010101
101011101010000010010010101
100011010101100010010010101
001110011001010010010010101
101000101101010010010010101
100110001010110010010010101
001101010110001010010010101
100100110100101010010010101
000101101010101010010010101
110000000111101010010010101
011011000010011010010010101
010000111010011010010010101
000011011000111010010010101
100101110010000110010010101
111000010110000110010010101
000011011110000110010010101
110001001101000110010010101
011011000100100110010010101
100000101110100110010010101
000110101001100110010010101
010100010011100110010010101
110100100000110110010010101
110100001010001110010010101
101000011000101110010010101
011101001001100001010010101
111011100000010001010010101
010101100101010001010010101
011110000101001001010010101
011000011001011001010010101
000100111000111001010010101
010000100110111001010010101
110110001001000101010010101
101010010101000101010010101
001100011011000101010010101
001011011000001101010010101
100010101010001101010010101
010101010000101101010010101
000010010110101101010010101
001001000001111101010010101
011001001110000011010010101
100000110011100011010010101
110101000010010011010010101
000011000011110011010010101
001110110000001011010010101
101001010001001011010010101
000010011101001011010010101
001100000011101011010010101
111000100001000111010010101
110010010000010111010010101
000101000100110111010010101
000000001110011111010010101
010111110001000000110010101
001000111011100000110010101
000011001111100000110010101
001101101100010000110010101
010110101000110000110010101
001111000001110000110010101
111010000110001000110010101
100101001110001000110010101
010001010111001000110010101
101001101000101000110010101
001010111000011000110010101
010011000100111000110010101
011001100110000100110010101
111001010001000100110010101
100010100011100100110010101
001110010100010100110010101
101100100010010100110010101
001011001010010100110010101
000001011001110100110010101
010000111001001100110010101
000010100110011100110010101
110000111100000010110010101
110010010011000010110010101
101001010010100010110010101
001010100010110010110010101
110101010000001010110010101
001000100111001010110010101
000010001011011010110010101
010000000111010110110010101
000100111110000001110010101
010011100010100001110010101
101000000011110001110010101
110010010000101001110010101
101000100100011001110010101
000010100001111001110010101
101000001110000101110010101
100000101001010101110010101
000010010011010101110010101
110000000101001101110010101
000100001100101101110010101
000011100100010011110010101
100000011010010011110010101
100110000001001011110010101
100001000100101011110010101
010001001000011011110010101
100001000011000111110010101
111010011101000000001010101
101000101111100000001010101
100011110101010000001010101
011100010111010000001010101
111001110010001000001010101
100111011000101000001010101
111011000100011000001010101
101110100010011000001010101
000000111110111000001010101
101001000011111000001010101
010001001111100100001010101
101000011110010100001010101
110011000011010100001010101
010011011010001100001010101
101001001101001100001010101
111100000010101100001010101
000011110001101100001010101
010101100100011100001010101
011101100110000010001010101
110100011010100010001010101
000011101100110010001010101
110000100110110010001010101
000101001011110010001010101
111010100001001010001010101
110101000011001010001010101
000100111011001010001010101
101001100100101010001010101
001011001010101010001010101
100110001001011010001010101
000011100011011010001010101
011000001011011010001010101
001011110100000110001010101
100101001110000110001010101
100110010101000110001010101
000100111100100110001010101
011000110010100110001010101
101111000000001110001010101
100010010010101110001010101
101100111100000001001010101
011011010011000001001010101
100011010110100001001010101
010110100011100001001010101
111110000000110001001010101
001110010110001001001010101
011001101000101001001010101
110100100100101001001010101
001010001101101001001010101
010011001001011001001010101
110010101100000101001010101
001010101001010101001010101
001001001010110101001010101
010000110001110101001010101
000110000100111101001010101
000010111110000011001010101
101011001001000011001010101
001110100101000011001010101
011001010100010011001010101
100010010011010011001010101
000111010001001011001010101
100000001011101011001010101
001000010001111011001010101
000101010010010111001010101
000000001101110111001010101
001001100001001111001010101
110110001011000000101010101
001110110100100000101010101
111001000101100000101010101
001110001010110000101010101
011001010001011000101010101
100000011001111000101010101
110000010011100100101010101
010010001110010100101010101
100010101000110100101010101
000011010100011100101010101
000001001011011100101010101
100101110000100010101010101
011001101000010010101010101
001010011100010010101010101
110010010000110010101010101
100010000111001010101010101
100011011000000110101010101
000110100010100110101010101
010010000101100110101010101
011100000010010110101010101
011010010000001110101010101
101000001000011110101010101
000111100110000001101010101
010100111000010001101010101
001011000101010001101010101
011000000110110001101010101
101100000011001001101010101
010001000011101001101010101
011110000100000101101010101
100100110000001101101010101
111100010000000011101010101
001001110010000011101010101
010011000010010011101010101
000000110100011011101010101
000001101000100111101010101
110000000010001111101010101
001111011010000000011010101
101101100101000000011010101
010011101011000000011010101
010111010100100000011010101
011010100101100000011010101
000110101101010000011010101
001001101001110000011010101
001100110001011000011010101
100101000100111000011010101
010001001010111000011010101
000010010011111000011010101
010110000111000100011010101
111001100000100100011010101
011110001000100100011010101
101100010100100100011010101
100101001001100100011010101
011101010000010100011010101
001101101000001100011010101
110000100011001100011010101
000101010011001100011010101
011000000100111100011010101
001100001101100010011010101
110010101000010010011010101
000110100000111010011010101
010001110001000110011010101
101000000010110110011010101
001010001100001110011010101
110010110001000001011010101
000101111001000001011010101
000110001110100001011010101
011000110010010001011010101
110000000101110001011010101
010111000010001001011010101
100100010101001001011010101
000001001111001001011010101
101001001000011001011010101
111010000010000101011010101
001010110000100101011010101
100100100010100101011010101
100111000000010101011010101
001100001100010101011010101
010110000001010011011010101
001010000100110011011010101
010000010011001011011010101
101001000100000111011010101
000001000010101111011010101
100010110110000000111010101
100001011011000000111010101
110101000010100000111010101
010010011010100000111010101
010100100110010000111010101
001011000011001000111010101
000100010110101000111010101
111100000000011000111010101
001010000110100100111010101
000000101101100100111010101
100011100000001100111010101
101101001000000010111010101
010100010101000010111010101
000000110011010010111010101
110000001001001010111010101
011000000010101010111010101
101010000001000110111010101
000101000000011110111010101
101011010000000001111010101
100000011100100001111010101
000110010000110001111010101
000100001010011001111010101
000001010110000101111010101
010001000000110101111010101
001010000000011101111010101
001100000110000011111010101
100010000010100011111010101
100100100000010011111010101
001000101000001011111010101
010010100000000111111010101
000100001001000111111010101
111010101010001000000110101
000110010111101000000110101
111100011000011000000110101
100101001101011000000110101
100011010100111000000110101
010100110100111000000110101
101111010010000100000110101
100100111110000100000110101
110010001111000100000110101
001001101110100100000110101
010011010011100100000110101
010101001110010100000110101
110101101000001100000110101
011011010100001100000110101
001110001010101100000110101
101011000001101100000110101
100000111001101100000110101
011001000011011100000110101
000000011111011100000110101
101100000100111100000110101
100011111001000010000110101
011100011011000010000110101
011111001000010010000110101
011010010101010010000110101
101100100010110010000110101
000111110100001010000110101
010011001101001010000110101
000010100101111010000110101
110000011100010110000110101
100011100010010110000110101
101100001001010110000110101
000100010101110110000110101
010101010001001110000110101
011110001110000001000110101
110001111000100001000110101
110010100101100001000110101
010111010100010001000110101
111100000101010001000110101
001000010111110001000110101
010110111000001001000110101
001111100010001001000110101
110001001011001001000110101
001010011010011001000110101
001100110010010101000110101
101010000011010101000110101
111000110000001101000110101
000010010001111101000110101
010100110110000011000110101
001101001100100011000110101
010011001010100011000110101
001011100001010011000110101
110001010001010011000110101
110111000000001011000110101
100000111100001011000110101
011100100001001011000110101
100100010011001011000110101
010001000100111011000110101
000011010101000111000110101
001010010010100111000110101
000001001011010111000110101
001100000110001111000110101
100010001001001111000110101
100001010000101111000110101
010011110110000000100110101
111100100011000000100110101
100001101011100000100110101
011110010000110000100110101
101110000101001000100110101
000111001001101000100110101
101010100110000100100110101
010100101101000100100110101
011000000111100100100110101
110100000001110100100110101
010010000010111100100110101
010101101010000010100110101
000001011111000010100110101
000110001110100010100110101
011000100100110010100110101
100110101000001010100110101
111001000000011010100110101
001010000110011010100110101
001001000001110110100110101
101001011010000001100110101
001100111001000001100110101
101100000110100001100110101
001011000011100001100110101
100010110010001001100110101
001010010100101001100110101
100011000001011001100110101
110000010110000101100110101
101001100000010101100110101
000001010100110101100110101
000011100100001101100110101
000000101011001101100110101
010010011100000011100110101
011010100010000011100110101
100110010000100011100110101
101000000001101011100110101
010000110000010111100110101
101010111100000000010110101
011001110010100000010110101
010100110011010000010110101
000111001011010000010110101
100010100111010000010110101
111001001000110000010110101
111001000101001000010110101
010000101111001000010110101
011010011000101000010110101
000001111100101000010110101
011101100000011000010110101
000010101010111000010110101
100111100100000100010110101
001011100011000100010110101
100001011010100100010110101
001101010001100100010110101
010001101001100100010110101
111010000100010100010110101
001000001011110100010110101
001100001101001100010110101
110000100100101100010110101
111110000010000010010110101
100110001101000010010110101
100110110000010010010110101
001001000111010010010110101
010000001101110010010110101
100101100001001010010110101
001001001001101010010110101
000010000111100110010110101
111000010011000001010110101
001101000010110001010110101
001010101001001001010110101
000101000101101001010110101
100110001000011001010110101
001000001100111001010110101
010101000011000101010110101
011100000100100101010110101
100000001101100101010110101
000110000110010101010110101
010000010010011101010110101
001000101010100011010110101
110100000001100011010110101
000100011100010011010110101
010010100000110011010110101
000100100010011011010110101
000100100101000111010110101
101101110000000000110110101
110110011000000000110110101
000110110010100000110110101
010110000101100000110110101
110101000100010000110110101
110000001011010000110110101
000010011110001000110110101
101000011001001000110110101
101001000100100100110110101
001000110001010100110110101
000101100010001100110110101
000010010100110010110110101
100000100001110010110110101
001100000100101010110110101
100000001010101010110110101
000001010010011010110110101
010100000001011010110110101
011100100000000110110110101
001011010000000110110110101
100001101000000110110110101
010000011000100110110110101
000110001000010110110110101
110010000000001110110110101
011111000000000001110110101
111000101000000001110110101
000011111000000001110110101
001000100101100001110110101
000001100011010001110110101
001001000110001001110110101
000100000010100111110110101
100000000100010111110110101
000000010001001111110110101
100100110101100000001110101
110110100100010000001110101
011100101010010000001110101
100010111010010000001110101
110001101001010000001110101
001011100010110000001110101
111000010001110000001110101
001110011001001000001110101
011010000111001000001110101
010011100101000100001110101
100110100011000100001110101
110111000000100100001110101
001011011000100100001110101
110100010010010100001110101
011000001001101100001110101
100011001000011100001110101
111001001010000010001110101
110000010111000010001110101
010001110010010010001110101
000000101111010010001110101
010100100001110010001110101
001000100011101010001110101
001100100100011010001110101
100000110000111010001110101
110010110000000110001110101
001010101010000110001110101
011110000001000110001110101
010001010100100110001110101
000000011011100110001110101
010100100010001110001110101
111101100000000001001110101
100100001111000001001110101
111000001100100001001110101
000011101001100001001110101
001000111000110001001110101
010010010010110001001110101
000000110011011001001110101
100000000110111001001110101
101110001000000101001110101
001001000111000101001110101
110001000100010101001110101
000010011100010101001110101
000001001100101101001110101
011100000010100011001110101
100100000100100111001110101
011000001000010111001110101
100111001100000000101110101
010001101100100000101110101
110010100010100000101110101
001001110100010000101110101
011000001101010000101110101
000010000111110000101110101
010111010000001000101110101
010100001010101000101110101
010000010110011000101110101
000101100001011000101110101
001111100000000100101110101
100001110010000100101110101
010001011001000100101110101
000101000011100100101110101
101010010010000010101110101
100100100110000010101110101
011010001000100010101110101
000101000100110010101110101
001001011000001010101110101
100000001101000110101110101
001100010000100110101110101
000000000110101110101110101
000101010101000001101110101
100001101000001001101110101
101000010000011001101110101
110000100001000101101110101
000101001000010101101110101
001000100000101101101110101
000000000101011101101110101
000101000010001011101110101
000010000000111011101110101
000010000011000111101110101
100001000111100000011110101
100000101100110000011110101
001111000100001000011110101
101000010110001000011110101
101100000001101000011110101
110010000010011000011110101
010000110110000100011110101
100001010001010100011110101
111000100100000010011110101
000110010011000010011110101
000010111000001010011110101
010100001100001010011110101
100011000000101010011110101
000101100000100110011110101
001000011101000001011110101
000001010000111001011110101
011001000000001101011110101
000001110100000011011110101
000011001000010011011110101
100000010010000111011110101
001100101000100000111110101
010010110000010000111110101
001100010010010000111110101
100110000001010000111110101
000010010001100100111110101
000000100010110100111110101
001000001010001100111110101
000011100010000010111110101
010100100000001001111110101
000000001001101001111110101
010000001100000101111110101
001001000000100011111110101
111110100101100000000001101
001011111101100000000001101
110101101101010000000001101
011110101011001000000001101
100110001111011000000001101
010011011010111000000001101
010000110111111000000001101
110100110111000100000001101
011101011010001100000001101
101011110000101100000001101
110010010011101100000001101
000001101111101100000001101
011001001101011100000001101
011111110100000010000001101
110011100111000010000001101
111010011010100010000001101
111001110010010010000001101
101100101100011010000001101
000111100001111010000001101
001010001011111010000001101
101101011100000110000001101
000110101111000110000001101
101010101100100110000001101
001010110101010110000001101
100011101010001110000001101
110100101001001110000001101
000101110010101110000001101
010001110100011110000001101
011100000011011110000001101
001100011111100001000001101
101100111010010001000001101
110111000110010001000001101
011010110011010001000001101
101001001110110001000001101
010110110101001001000001101
110101011000011001000001101
000010111110011001000001101
101011000001111001000001101
101010001111000101000001101
010011101010100101000001101
001011010110100101000001101
111110001000010101000001101
000100111101010101000001101
111101100000001101000001101
111000011100001101000001101
100111000100101101000001101
011110000010101101000001101
000010100011111101000001101
110100001010110011000001101
011001000101110011000001101
101011001100001011000001101
001110011001001011000001101
111000010001011011000001101
010010101001011011000001101
000011010101011011000001101
101100110001000111000001101
010010011101000111000001101
000101001011100111000001101
110000010110010111000001101
101010000010110111000001101
100100001110001111000001101
000000110111001111000001101
011011000000011111000001101
001101111011000000100001101
101000110111100000100001101
010111110010010000100001101
111000001111010000100001101
011001101001110000100001101
111110110000001000100001101
010110001110101000100001101
101101000101101000100001101
101001110001011000100001101
001010011101011000100001101
001110100010111000100001101
011101101100000100100001101
101001101010100100100001101
100011011100010100100001101
101011000011010100100001101
001101010001110100100001101
101100100011001100100001101
110000101100101100100001101
100110101000011100100001101
000001010111011100100001101
010111000000111100100001101
110111001100000010100001101
011100001101100010100001101
011000110110001010100001101
101000011011001010100001101
000011110100101010100001101
000000011110111010100001101
111011010000000110100001101
011010100011000110100001101
001100110100100110100001101
110101000010100110100001101
010010011010010110100001101
000011101001010110100001101
101000100001110110100001101
010001001110001110100001101
100110010000101110100001101
001101100000011110100001101
110101110000100001100001101
100100101110100001100001101
110000011101100001100001101
111010000011100001100001101
000011110011100001100001101
000110011010110001100001101
011100011000101001100001101
100110001001101001100001101
110100100001011001100001101
000111110100000101100001101
010100011110000101100001101
011100000100110101100001101
000000110110110101100001101
000001001101110101100001101
001011100001001101100001101
110000001011001101100001101
001010001100101101100001101
101001001000011101100001101
011011101000000011100001101
001110100110000011100001101
101001010110000011100001101
000001101111000011100001101
001001011001100011100001101
010010000111010011100001101
100011010000110011100001101
001111000000101011100001101
101000110000101011100001101
110100000100101011100001101
001000100101011011100001101
100000000011111011100001101
000110000101100111100001101
101100111101000000010001101
000111101110010000010001101
110011010101010000010001101
000101111001101000010001101
010111100001100100010001101
100100101011100100010001101
100010110011010100010001101
100101110000110100010001101
001000111001110100010001101
001001000111110100010001101
011000110101001100010001101
110001100010011100010001101
011010000110011100010001101
010001010001111100010001101
000111110011000010010001101
110000110110100010010001101
010101010101100010010001101
111101001000010010010001101
010110001101010010010001101
001011010010110010010001101
010010011011001010010001101
011001110000101010010001101
111000001100101010010001101
110110100000011010010001101
000000101111011010010001101
101111100000000110010001101
011100110010000110010001101
100001100101010110010001101
010001101000110110010001101
100101010001001110010001101
001100101000101110010001101
100000000110111110010001101
011111010001000001010001101
010101101011000001010001101
101110001100100001010001101
100001110101100001010001101
101010110001001001010001101
000111001101001001010001101
011011000100101001010001101
001100100101101001010001101
100001010110011001010001101
001000011010111001010001101
000101010111000101010001101
100000011110100101010001101
111000001001100101010001101
000110011001100101010001101
100011000011100101010001101
010000110011100101010001101
001011110000010101010001101
010010101100010101010001101
001100100010110101010001101
100100000101110101010001101
000110110010001101010001101
111000000111000011010001101
010011011000100011010001101
010110000110100011010001101
001100110100010011010001101
001001101001010011010001101
111000100000110011010001101
101101000010001011010001101
100100011000101011010001101
110101000100000111010001101
001011001010000111010001101
100010010100001111010001101
110110100010100000110001101
010000101111100000110001101
100101010011010000110001101
010111010100001000110001101
100011101100001000110001101
001011011010001000110001101
110001011001001000110001101
011001100100011000110001101
000100111010011000110001101
110001010110000100110001101
011001001011000100110001101
011110100000010100110001101
111000011000010100110001101
000010101010110100110001101
100100011100001100110001101
011010010000101100110001101
001010111100000010110001101
000100011111000010110001101
000001100110110010110001101
001101001100001010110001101
000011000111001010110001101
100001100001101010110001101
100001001010011010110001101
000101010000111010110001101
010101011000000110110001101
010011100100000110110001101
110000101010000110110001101
100001001100100110110001101
000110000110010110110001101
001100001001010110110001101
101001111000000001110001101
100010010111000001110001101
011011000010010001110001101
000010111001010001110001101
000101000110101001110001101
000111100000011001110001101
010100001100011001110001101
000000010101111001110001101
110010110000000101110001101
001000100111000101110001101
001010000001110101110001101
010110000001001101110001101
001000011001001101110001101
100000101100010011110001101
100000010001010111110001101
000010101000001111110001101
101111110001000000001001101
011000111111000000001001101
011011000111010000001001101
110001101010110000001001101
100100011110110000001001101
001001110011110000001001101
001101010111001000001001101
110001001111001000001001101
010111100100101000001001101
110001110001101000001001101
001110111000011000001001101
100011001100111000001001101
110011011001000100001001101
110011100100010100001001101
010101011100010100001001101
011010010100110100001001101
101000100110110100001001101
011101000001101100001001101
101101000100011100001001101
100001101001011100001001101
000000011101111100001001101
100011111100000010001001101
100111001010100010001001101
010110110001100010001001101
101010011001010010001001101
100110100011010010001001101
001101000110110010001001101
010001011001110010001001101
011010001100011010001001101
101011000010011010001001101
011100100101000110001001101
111000010011000110001001101
110000111000100110001001101
001001011010100110001001101
101100001001100110001001101
100011000001110110001001101
001010000111001110001001101
010000101010011110001001101
000101001000111110001001101
100110110110000001001001101
111100010001100001001001101
100010101001110001001001101
010100001101110001001001101
001100101010101001001001101
110010010010011001001001101
011001110010000101001001101
001110000011010101001001101
110100100000110101001001101
001010011010001101001001101
010001010101001101001001101
110001001000101101001001101
010101010110000011001001101
110001101001000011001001101
001011100100100011001001101
000010011011100011001001101
110010000100110011001001101
111000100100001011001001101
011001000010101011001001101
010000001110100111001001101
100001001010010111001001101
101000000101010111001001101
001000101000110111001001101
010100011000001111001001101
000010110000011111001001101
110010101110000000101001101
110101010101000000101001101
111001100011000000101001101
001110011001100000101001101
001110100101010000101001101
100010010011110000101001101
011010111000000100101001101
000001111110000100101001101
010000100111010100101001101
000100101001110100101001101
001111010000001100101001101
101000010110001100101001101
111010000001001100101001101
110100000010011100101001101
110001011010000010101001101
000010110111000010101001101
111110000000100010101001101
010101000011010010101001101
010000110010110010101001101
000100010101110010101001101
001001101010001010101001101
100000001101011010101001101
000110000001011110101001101
001101010100100001101001101
010001100110100001101001101
010010110100010001101001101
101100000010110001101001101
100001110010001001101001101
010101001010001001101001101
111001000100000101101001101
001110100000100101101001101
100000100011100101101001101
000101000110010101101001101
010100100100001101101001101
001000100010011101101001101
000100010000111101101001101
000111100001000011101001101
100100011001000011101001101
111000001000010011101001101
010011010000001011101001101
010000100011001011101001101
100101000000011011101001101
100000110100000111101001101
001010010001000111101001101
010001000001100111101001101
000010000010101111101001101
011100011100100000011001101
110011010010100000011001101
001110100110100000011001101
111010001010010000011001101
001111001000110000011001101
110100100110001000011001101
101100110000101000011001101
001011100001101000011001101
100101000011101000011001101
011100001001011000011001101
110000010100111000011001101
001011010011000100011001101
101100000111000100011001101
011001101100000010011001101
101001100010100010011001101
011000000011110010011001101
001000110011001010011001101
000011101000011010011001101
000111010100000110011001101
000001110010010110011001101
000010100100101110011001101
100001101110000001011001101
011001010000110001011001101
000010110010110001011001101
010000101100101001011001101
000011001010101001011001101
000110000001111001011001101
100110101000000101011001101
000101001001010101011001101
000010010101010101011001101
001110000100001101011001101
100000010011001101011001101
010000111000010011011001101
000011000110010011011001101
100010100010001011011001101
000100100001100111011001101
000111001011000000111001101
100101011000100000111001101
001101110000010000111001101
001000101110010000111001101
010100001010110000111001101
110001000001110000111001101
010100110001001000111001101
000000011011101000111001101
000010010110011000111001101
000001100011011000111001101
010010100000111000111001101
100110000001100100111001101
000101100000101100111001101
100000001000111100111001101
101100000100010010111001101
001010001000100110111001101
110000000100001110111001101
101010100100000001111001101
000110011100000001111001101
000011000101100001111001101
100000001011010001111001101
000100100100110001111001101
101100010000000101111001101
000001110001000101111001101
011000000010100101111001101
011100100000000011111001101
010010001010000011111001101
001000001101000011111001101
000001001000110011111001101
000001100100001011111001101
001000010000011011111001101
111001011001010000000101101
110100110010110000000101101
100011100110110000000101101
100111001001110000000101101
011111001100001000000101101
011001000111101000000101101
100101110100011000000101101
010100101001111000000101101
110111100010000100000101101
111000101110000100000101101
101110101001000100000101101
000011111011000100000101101
111011000100100100000101101
000111001110100100000101101
011001110001100100000101101
010110111000010100000101101
111010010010010100000101101
100000010111110100000101101
100010110110001100000101101
101001100101001100000101101
010100001111001100000101101
011100100100101100000101101
001100101010011100000101101
100001001110011100000101101
001111101010000010000101101
101100010110100010000101101
011100100110010010000101101
010001010111010010000101101
001110010001110010000101101
010010101010101010000101101
011001100001011010000101101
001001001111000110000101101
110100010001010110000101101
000111001001001110000101101
011000011001001110000101101
110001000000111110000101101
111100110100000001000101101
111001100010100001000101101
000101101101100001000101101
011010001101010001000101101
100011010011010001000101101
101100100001110001000101101
011010010110001001000101101
001001101110001001000101101
100100011101001001000101101
010001110100101001000101101
100000111010101001000101101
010000011011011001000101101
001100000111011001000101101
100101111000000101000101101
010101010010010101000101101
101100001000101101000101101
001000110001011101000101101
000101000001111101000101101
100010011100010011000101101
100001000101101011000101101
000001010010111011000101101
100011100000100111000101101
011001001000100111000101101
001000100110100111000101101
100000011001100111000101101
010001000011001111000101101
010010000100101111000101101
101010111010000000100101101
010011101101000000100101101
110100011011000000100101101
001100111100010000100101101
010110010101010000100101101
110000110101001000100101101
011010100001101000100101101
110010001001011000100101101
000001101100111000100101101
100100001010111000100101101
001000010011111000100101101
100010100101010100100101101
110101010000001100100101101
010000110000111100100101101
011101010001000010100101101
111000101001000010100101101
000100111010100010100101101
001001100101100010100101101
100000001111100010100101101
100000110110010010100101101
011110000010001010100101101
100011001000101010100101101
000101000101011010100101101
001100000011100110100101101
000100110001001110100101101
000010010100011110100101101
000100110111000001100101101
110010101000100001100101101
010101000011100001100101101
001000101011100001100101101
100110110000010001100101101
010111001000010001100101101
001011100100010001100101101
100001101001010001100101101
001110101000001001100101101
000110000100111001100101101
011100001001000101100101101
100010010100100101100101101
000011000010011101100101101
000111010010000011100101101
011010010000010011100101101
010001100010010011100101101
000001111000001011100101101
100010100100001011100101101
000011001100000111100101101
000000001010110111100101101
010101100110100000010101101
101110100100010000010101101
001101011010010000010101101
010010110110010000010101101
011011100000110000010101101
010010011001110000010101101
000001101011110000010101101
100111010010001000010101101
100110100001101000010101101
100010111000011000010101101
001101000100111000010101101
110110001100000100010101101
011010000011100100010101101
010011001010010100010101101
110000011000101100010101101
000110000011011100010101101
110001001110000010010101101
110100000100110010010101101
100000011010110010010101101
001110001000011010010101101
011000010010011010010101101
000000110001111010010101101
010001010010100110010101101
111100000000001110010101101
000000011110001110010101101
001010011011000001010101101
000011100111000001010101101
001000111100000101010101101
010000010100110101010101101
011000001010001101010101101
110001110000000011010101101
000010110100100011010101101
001001000011100011010101101
100000101001001011010101101
001000010101001011010101101
010000100001010111010101101
111010010001000000110101101
111100001000100000110101101
010001011100010000110101101
001011001001010000110101101
100010001100110000110101101
001101100001001000110101101
000010101011001000110101101
101001000010101000110101101
000100001101101000110101101
010000000111011000110101101
111001100000000100110101101
001101010100000100110101101
001110001010000100110101101
101000000110010100110101101
010100110100000010110101101
100001010101000010110101101
001110100000100010110101101
010010101000010010110101101
101000000001011010110101101
000010010011000110110101101
100100100000010110110101101
000000000101110110110101101
101100000011000001110101101
001011010000100001110101101
000100110000101001110101101
000001011010000101110101101
000001100000110101110101101
101010000000001101110101101
000000000011101101110101101
101000000100100011110101101
010000000000111011110101101
010000000110000111110101101
010111011000100000001101101
111010001001100000001101101
110000111100010000001101101
110100001100101000001101101
100010000111101000001101101
000001111010011000001101101
011010010001011000001101101
101000100011011000001101101
101010001100001100001101101
010110010010001100001101101
001000111000101100001101101
100100010001101100001101101
000110100000111100001101101
100000110011100010001101101
001011110000010010001101101
000110010110010010001101101
001101001001010010001101101
100000101110001010001101101
001110100001001010001101101
101001010001001010001101101
000100001011101010001101101
010000000101111010001101101
010101110000000110001101101
001111000000100110001101101
000010101001100110001101101
001100010100001110001101101
101000000010101110001101101
110011001100000001001101101
100101000110100001001101101
010000111001100001001101101
110000000011110001001101101
111100000000011001001101101
100011100000011001001101101
010010001000111001001101101
001000010100111001001101101
101010110000000101001101101
110100001010000101001101101
100010000110010101001101101
000001100011010101001101101
001100111000000011001101101
010010100110000011001101101
101000010010010011001101101
000100100100101011001101101
000100010001011011001101101
000100010010100111001101101
010110000000010111001101101
000010111100100000101101101
001011000110100000101101101
000001001111010000101101101
000011100001110000101101101
000101010010101000101101101
110001000100011000101101101
010111000100000100101101101
001000110011000100101101101
111000010000100100101101101
100100100100100100101101101
000001011000110100101101101
101010000101000010101101101
001000001000111010101101101
011000001100000110101101101
100000011000001110101101101
011100000110000001101101101
001001001001001001101101101
010000101000010101101101101
000110001000100011101101101
001001000010000111101101101
110101101000000000011101101
101011011000000000011101101
011111000010000000011101101
111000110010000000011101101
000110111010000000011101101
011001010101000000011101101
100010110101000000011101101
001110001101000000011101101
010000101101000100011101101
101010000001010100011101101
010101000000110100011101101
001000010010110100011101101
000101011000001100011101101
000001000111001100011101101
000101100101000010011101101
001000011001100010011101101
110011000000010010011101101
100000000111010010011101101
110000100000101010011101101
000010010010101010011101101
100000010100100110011101101
000100001100010110011101101
110100000101000001011101101
101000101000100001011101101
000000001111100001011101101
000011010001001001011101101
000100101000011001011101101
001010000010011001011101101
001001000100010101011101101
100000100100001101011101101
010001000100100011011101101
000010001100001011011101101
000100100011100000111101101
011010000100010000111101101
100010100010000100111101101
000100010001010100111101101
100110010000000010111101101
001000010110000010111101101
010001000001001010111101101
000100000010001110111101101
010011100000000001111101101
100001010000010001111101101
110000001000001001111101101
000010000001010011111101101
101111001011000000000011101
100011111010100000000011101
111110010100010000000011101
111010101001010000000011101
000110111001110000000011101
110110011001001000000011101
011111000001011000000011101
001100010101111000000011101
111100110000100100000011101
001110010010110100000011101
010001110010110100000011101
010011001001110100000011101
111100000101001100000011101
000101110101001100000011101
100101001010101100000011101
001010011001101100000011101
001000100111011100000011101
100100100001111100000011101
001100110111000010000011101
011010001111000010000011101
011000111001100010000011101
001010111010010010000011101
100001011100110010000011101
111100000001110010000011101
000010010111110010000011101
001011110001001010000011101
000101001111001010000011101
101110000010101010000011101
100100011011000110000011101
001011100010100110000011101
100010110001100110000011101
010000100111100110000011101
010110100100010110000011101
000111001010010110000011101
001000001110101110000011101
001000110000111110000011101
110111100001000001000011101
010101001110100001000011101
010001111001010001000011101
101001100011010001000011101
100010110100110001000011101
001101111000001001000011101
100001101101001001000011101
010100110010101001000011101
011001001010011001000011101
001001100100111001000011101
101011001000100101000011101
100110010001010101000011101
001100001001110101000011101
001010110100001101000011101
000011010011001101000011101
000101100010011101000011101
100000010010111101000011101
100011101000010011000011101
011010001000110011000011101
111100001000001011000011101
110001010100001011000011101
100010011010001011000011101
000001001001111011000011101
001000101101000111000011101
001001000110010111000011101
100110100000001111000011101
101000000011001111000011101
100111010110000000100011101
101011100101000000100011101
010011011011000000100011101
011100101010100000100011101
100100101011010000100011101
010010100110110000100011101
010100011001100100100011101
100001010101100100100011101
110001100001010100100011101
000110001100110100100011101
110010010100001100100011101
001001011100001100100011101
111101100000000010100011101
111000010101000010100011101
100001000111010010100011101
101000001010110010100011101
010100111000001010100011101
000111100010001010100011101
010110000101001010100011101
000011001100011010100011101
000111010001000110100011101
100100101000100110100011101
100010000110100110100011101
000000011101010110100011101
100001001001001110100011101
100100000100011110100011101
010000001000111110100011101
011011010100000001100011101
110000100111000001100011101
000111101000100001100011101
000001011110010001100011101
110001000100110001100011101
010000001011110001100011101
101100010100001001100011101
001010000011011001100011101
011010001010000101100011101
100000111010000101100011101
001111000000010101100011101
010001110000001101100011101
100001000110001101100011101
000010011000011101100011101
000000101010011011100011101
010100100010000111100011101
110010000001000111100011101
000001010010100111100011101
000000100100101111100011101
011100000111100000010011101
010111011000010000010011101
111001000110010000010011101
101001110100001000010011101
000110111100001000010011101
100100110011001000010011101
011110100000101000010011101
100101101000011000010011101
100011000010111000010011101
110110010010000100010011101
001111000110000100010011101
101001101001000100010011101
010010001110100100010011101
110000110100010100010011101
100011000101001100010011101
000011101000101100010011101
010110101010000010010011101
010001001011100010010011101
100111000100010010010011101
001010010100101010010011101
101000100010011010010011101
000110010010011010010011101
100000010101011010010011101
000100001100111010010011101
011100001100000110010011101
010010110000001110010011101
111100100010000001010011101
110011001010000001010011101
010001110110000001010011101
100111010000100001010011101
011010010010100001010011101
001010100110010001010011101
000011001100110001010011101
001110001010001001010011101
110001100000101001010011101
010010001001101001010011101
010001000101100101010011101
011000000011010101010011101
010100101000001101010011101
101000000100101101010011101
000100000111010011010011101
000011100001000111010011101
001110000000100111010011101
110000000010100111010011101
100100001000010111010011101
000001010000011111010011101
111000100001100000110011101
000100110101100000110011101
001000010111010000110011101
100000110010110000110011101
010000011100101000110011101
000011010001011000110011101
000101001101000100110011101
001100010010001100110011101
110100000110000010110011101
000001111001000010110011101
010111000000100010110011101
100010001001100010110011101
011000010000110010110011101
101001000000010110110011101
000110100011000001110011101
001100000000111001110011101
001000101000100101110011101
001101000001000011110011101
011010000000001011110011101
000100010100000111110011101
001011101110000000001011101
110100101001100000001011101
000111010011100000001011101
001100101100110000001011101
010101010010011000001011101
011010000010111000001011101
100000111101000100001011101
111001001000010100001011101
000100110011010100001011101
000101000101110100001011101
000110001110001100001011101
000001010110101100001011101
010011000110100010001011101
001001100101010010001011101
101010100000110010001011101
001000010110011010001011101
010000110001011010001011101
000101101001000110001011101
110010001000001110001011101
110010011000100001001011101
101101010000010001001011101
011100100001010001001011101
010011100000110001001011101
000010100111001001001011101
010111001000000101001011101
110100010100000101001011101
000001110100010101001011101
110000000001011101001011101
011010110000000011001011101
100000101100100011001011101
000001100011100011001011101
000101001100010011001011101
010101100000001011001011101
001110000000011011001011101
101000010000100111001011101
000011000100001111001011101
101110101000000000101011101
011101011000000000101011101
110111000000010000101011101
111000110000010000101011101
000011111000010000101011101
110100010000101000101011101
001001110000101000101011101
010011001000101000101011101
101010000100101000101011101
100000101010101000101011101
000110100001101000101011101
101101000001000100101011101
010100000110100100101011101
000010001011100100101011101
011001000010001100101011101
001000000001111100101011101
000110011010000010101011101
001000100110100010101011101
000001001101100010101011101
000101010100001010101011101
000100000010111010101011101
000010101100000110101011101
010001000100010110101011101
011000101100000001101011101
100100000101100001101011101
001000010011100001101011101
010000011001001001101011101
000000001100111001101011101
100110000010000101101011101
010000010010010101101011101
101000100001000011101011101
000001010001010011101011101
001010111001000000011011101
100011100100100000011011101
101001010001100000011011101
110100010001010000011011101
001101000011010000011011101
000000100111110000011011101
010001111000001000011011101
001001001100101000011011101
100000011010011000011011101
010001000101011000011011101
010000011011000100011011101
101010010000001100011011101
010110000000011100011011101
100100111000000010011011101
110010010100000010011011101
011001010010000010011011101
000000011110100010011011101
100011000010000110011011101
001000011000010110011011101
100100000000101110011011101
000000000011011110011011101
010110100100000001011011101
100010001101000001011011101
001101100000100001011011101
000000011001110001011011101
011100010000001001011011101
000000011100001101011011101
000000100000111101011011101
001010000011000011011011101
010100001000100011011011101
000000000101101011011011101
000000100110000111011011101
110001001100000000111011101
011010100010000000111011101
010010001001010000111011101
000001010100110000111011101
000100101010000100111011101
100000000101010100111011101
001000100100001100111011101
100010000000011010111011101
001001001010000001111011101
010000110000100001111011101
010000000110001001111011101
100001000001001001111011101
011110110001000000000111101
110101010100100000000111101
101010100011100000000111101
000011011101010000000111101
110101000011010000000111101
010001100101110000000111101
110011110000001000000111101
010000001110111000000111101
011011101000000100000111101
010000101011010100000111101
000000111100110100000111101
101001000010110100000111101
001110011100000010000111101
101001101000100010000111101
010110000010110010000111101
111000000110001010000111101
010010011000011010000111101
001101000010011010000111101
100000001011011010000111101
101000110010000110000111101
010010010110000110000111101
000010101110100001000111101
000001011011100001000111101
000101010110001001000111101
011101000000101001000111101
101000101000011001000111101
000110100001011001000111101
010101100100000101000111101
000110011010000101000111101
100100000011100101000111101
101000010100010101000111101
110010000010001101000111101
000100001100011101000111101
100010000111000011000111101
000111000001100011000111101
110000100100010011000111101
001000011001010011000111101
001010100000101011000111101
000100100000110111000111101
001101100110000000100111101
001010101000110000100111101
001100001011001000100111101
010001010001101000100111101
100001011000011000100111101
011100000100011000100111101
011000110100000100100111101
000110000111000100100111101
000101110000100100100111101
001000011010100100100111101
000010110010010100100111101
011010000001010100100111101
010110100000001100100111101
111000001000001100100111101
110011000010000010100111101
110000110000100010100111101
000000101001101010100111101
101110000000000110100111101
000001100011000110100111101
001000000101001110100111101
110110000100000001100111101
100001110100000001100111101
011001100001000001100111101
101000001101000001100111101
111000000010010001100111101
000000110001110001100111101
000001100010101001100111101
010011000000100101100111101
000100101100000011100111101
010000000101100011100111101
100100000001010011100111101
110000011101000000010111101
001011001010100000010111101
110000101010100000010111101
100110000110100000010111101
000011110001100000010111101
011000101100010000010111101
101010010000110000010111101
001010110010001000010111101
000100011010101000010111101
001010000101011000010111101
110000000001111000010111101
110010100001000100010111101
000100111001000100010111101
000000010101101100010111101
100100010000011100010111101
000011101100000010010111101
101011000001000010010111101
011000100011000010010111101
000101010001010010010111101
000000100110101010010111101
001010000010010110010111101
001001100000001110010111101
000110000100001110010111101
000000111010010001010111101
010011000001010001010111101
100000001110001001010111101
010000110001001001010111101
001101001000000101010111101
100000110000100101010111101
010110010000000011010111101
000011000010001011010111101
100011100000010000110111101
010101001000001000110111101
100100100100001000110111101
110000010010001000110111101
000010100100100100110111101
010100000010010100110111101
000001000100011100110111101
011001000100000010110111101
100001001000100001110111101
000010000010110001110111101
000010001001000101110111101
001000100000010011110111101
110001100110000000001111101
101100010011000000001111101
011110000100100000001111101
011000011100001000001111101
100111000001001000001111101
010010101001001000001111101
000101101000101000001111101
000010110100011000001111101
001010010101000100001111101
110000000101100100001111101
010011010000010100001111101
011000000110010100001111101
000100001010110100001111101
000011100010001100001111101
000011001011000010001111101
011100010000010010001111101
000110101000010010001111101
110000001000110010001111101
011011000000001010001111101
100101000000010110001111101
000010000100110110001111101
000001000001101110001111101
000110110000100001001111101
000111000010010001001111101
010000010101010001001111101
101001000100001001001111101
011000100010001001001111101
100001001001000101001111101
010000010000101101001111101
010001011000000011001111101
000000101000001111001111101
010100110010000000101111101
100010011001000000101111101
100100010100010000101111101
010001000010110000101111101
100000100000011100101111101
010100001001000010101111101
000011010000100010101111101
010000100100001010101111101
000000010011001010101111101
001110000001000001101111101
000000100110010001101111101
000010001010001001101111101
001000110100100000011111101
010100000011001000011111101
101100100000000100011111101
100010001000100100011111101
000001101000010100011111101
001100001010000010011111101
010010000001100010011111101
011010001000000001011111101
000010010110000001011111101
100000100001010001011111101
001000000001100101011111101
010000000010010011011111101
001101111111001000000000011
111111001100101000000000011
010111110110011000000000011
111001101011100100000000011
111110010110010100000000011
011100101110110100000000011
101110100101110100000000011
010010110111110100000000011
111010011011001100000000011
100100111110101100000000011
011011001110011100000000011
010101111001011100000000011
101111010000111100000000011
110001011100111100000000011
001100011101111100000000011
101000110011111100000000011
100111111101000010000000011
101010101111100010000000011
011011110101010010000000011
010111101010110010000000011
101110010111001010000000011
010101011011101010000000011
100111011010011010000000011
001110111001011010000000011
011101100011011010000000011
010110011100111010000000011
001100110110111010000000011
110100000111111010000000011
111100111000100110000000011
011011110010100110000000011
100010111110010110000000011
001011101011010110000000011
010001011111010110000000011
100111001001110110000000011
010101101110001110000000011
101001001111001110000000011
101101100100011110000000011
100011100010111110000000011
110010111110100001000000011
101100111011100001000000011
110001111001110001000000011
010111001101110001000000011
111000100111110001000000011
011011110100101001000000011
010100110111101001000000011
011110010101011001000000011
001101100101111001000000011
101010011101100101000000011
010011011011100101000000011
111101001100010101000000011
111011100000110101000000011
011100110001110101000000011
110111010100001101000000011
101111100001001101000000011
011101000111001101000000011
110001110010101101000000011
101010110100011101000000011
110100010011011101000000011
001110001011011101000000011
100001101011011101000000011
011010111011000011000000011
011001001111100011000000011
111110100100010011000000011
100110110001110011000000011
001111101010001011000000011
110011001110001011000000011
111100001101001011000000011
100011110011001011000000011
111100100010101011000000011
110010011001101011000000011
000010111010111011000000011
010011100001111011000000011
111001011001000111000000011
110101100100100111000000011
001101101001100111000000011
000110001111100111000000011
010111000110010111000000011
011010001101010111000000011
100011010100110111000000011
011010100110001111000000011
101010010010101111000000011
100101010001101111000000011
000011011001011111000000011
100000101100111111000000011
111111010101000000100000011
101101111100100000100000011
110100011111100000100000011
011101001111010000100000011
111011000110110000100000011
111001110110001000100000011
011110011001101000100000011
101111100010011000100000011
100011110101011000100000011
001010111100111000100000011
101010111010100100100000011
011011001101100100100000011
111100100011010100100000011
001110010011110100100000011
110101100001101100100000011
011000100111101100100000011
111000111101000010100000011
001110011110100010100000011
011111000011100010100000011
011100010101110010100000011
010011011101001010100000011
100101100110101010100000011
100000111011101010100000011
101100001101100110100000011
101011011000010110100000011
100101110000110110100000011
101000010110110110100000011
011110101000001110100000011
011001011010001110100000011
000111011000101110100000011
100001010011011110100000011
010010000101111110100000011
110111010010010001100000011
111000011010110001100000011
100011010110101001100000011
010101110000111001100000011
100111101000100101100000011
111101000010100101100000011
010011100110100101100000011
010010011110010101100000011
001111000101010101100000011
100100001111010101100000011
110100101010001101100000011
001100111000101101100000011
010110010010101101100000011
000001110101101101100000011
010011000011011101100000011
110111001001000011100000011
101001110001100011100000011
100110101010010011100000011
001011010110010011100000011
111001000101010011100000011
111010000100101011100000011
011000001110011011100000011
000100011011011011100000011
110100001000111011100000011
001110011001000111100000011
010101010011000111100000011
100010100011100111100000011
011000100100110111100000011
000101001010110111100000011
100010001101001111100000011
000101010100011111100000011
111100101110001000010000011
110101010111001000010000011
111001111000101000010000011
000111111100101000010000011
101001100111011000010000011
110110110101000100010000011
001101110101010100010000011
100110101011010100010000011
001011111000110100010000011
011101100100101100010000011
010100001111101100010000011
111110001011000010010000011
101111011000100010010000011
010111011001010010010000011
101000111011010010010000011
110101010100110010010000011
011010100011110010010000011
001011011110001010010000011
011100110001101010010000011
100100011101101010010000011
111000110100011010010000011
010010001111011010010000011
100101101000111010010000011
111101000101000110010000011
100111010011000110010000011
010000111110100110010000011
110001100011010110010000011
101010001100110110010000011
011001001010110110010000011
110101110000001110010000011
101010101001001110010000011
001011000011101110010000011
000111001100011110010000011
000010110001111110010000011
011101011101000001010000011
111001101010010001010000011
110110001110010001010000011
011001010110110001010000011
010101100011110001010000011
001000111110101001010000011
111000010011101001010000011
100010111001011001010000011
101100110000111001010000011
100100001011111001010000011
101001000111100101010000011
111010011000010101010000011
000100110110110101010000011
011011001000101101010000011
100101000110011101010000011
001001001101011101010000011
011000100011011101010000011
101011001101000011010000011
000010110111100011010000011
000101111010010011010000011
101100000111010011010000011
011000111000110011010000011
000001011101110011010000011
100001110100101011010000011
110001010001011011010000011
101011100010000111010000011
100100101110000111010000011
010111010000100111010000011
010000100101101111010000011
111010101001100000110000011
001000101111110000110000011
001110111010001000110000011
101101010001101000110000011
100101011100011000110000011
111010010010011000110000011
011001010101011000110000011
100011001010111000110000011
111001011100000100110000011
110011110010000100110000011
011111000110000100110000011
000011111101000100110000011
010101010101100100110000011
001001110011100100110000011
100010001111100100110000011
001101101010010100110000011
011000111001010100110000011
111010000101010100110000011
100001101001110100110000011
110111001000001100110000011
010100111100001100110000011
100011100100101100110000011
001010010101101100110000011
000100010111011100110000011
111011100100000010110000011
100100110101010010110000011
010011001100110010110000011
100001101101001010110000011
001100001111001010110000011
001001101010101010110000011
110100100010011010110000011
001010100111000110110000011
111010000010100110110000011
000110101010100110110000011
100100011010001110110000011
001000011000111110110000011
100101111001000001110000011
001011100101100001110000011
010100101101100001110000011
100110010011100001110000011
001001111100010001110000011
101011000011010001110000011
000111010100110001110000011
001101001001110001110000011
011100010110001001110000011
010010101011001001110000011
000110001110101001110000011
100000100111101001110000011
100001110010011001110000011
101111010000000101110000011
100010110000110101110000011
101100001100001101110000011
000101100010101101110000011
101000000010111101110000011
001000010011110011110000011
010110010001001011110000011
001100000100111011110000011
001000001110100111110000011
011001010000010111110000011
001010101000010111110000011
000110010010010111110000011
000001100101010111110000011
010000001001110111110000011
011010011111010000001000011
100110001111110000001000011
101101110010101000001000011
011100011110101000001000011
110011101001101000001000011
101000111101101000001000011
110100111100011000001000011
111001001101011000001000011
101011101101000100001000011
100110111000110100001000011
011101010100110100001000011
010110011101001100001000011
101001101000111100001000011
111101011100000010001000011
111001100111000010001000011
000111100101110010001000011
010011000110111010001000011
001000011011111010001000011
001111111000000110001000011
011100110011000110001000011
111111000000100110001000011
001011001110100110001000011
101010110001100110001000011
000111010010110110001000011
100011110100001110001000011
100101001100101110001000011
000010100111101110001000011
000001111010011110001000011
011000010101011110001000011
100100100001111110001000011
010101111011000001001000011
001110111010010001001000011
101111000110010001001000011
110100101010110001001000011
111101100100001001001000011
101011010001101001001000011
000111011100011001001000011
110110001001011001001000011
001010101101011001001000011
100000011110111001001000011
000011111100100101001000011
111100000101100101001000011
101000001011110101001000011
010111001010001101001000011
001001101110001101001000011
001100010011101101001000011
000010110011011101001000011
001010011000111101001000011
010100100100111101001000011
000111110110000011001000011
011111010001000011001000011
101001101100100011001000011
010100011101100011001000011
001100110101010011001000011
001001110010110011001000011
100011000011110011001000011
001101000110101011001000011
010010110100011011001000011
101010100010011011001000011
101110001100000111001000011
100011011010000111001000011
010011000101001111001000011
100100001010011111001000011
100110111001001000101000011
101001000111101000101000011
001101111000011000101000011
011100100110011000101000011
110001100010111000101000011
001011010010111000101000011
110111100100000100101000011
001101011101000100101000011
111100011000010100101000011
100001011110010100101000011
001010101001110100101000011
111011000010001100101000011
110100010110001100101000011
100010000110111100101000011
101100011011000010101000011
010111110000100010101000011
100010110110100010101000011
111001010010010010101000011
001000111110010010101000011
000001001111110010101000011
101111010000001010101000011
111010001001001010101000011
010100110101001010101000011
100101001001011010101000011
001011010011000110101000011
011100001010100110101000011
110100010001100110101000011
010001110100010110101000011
110010001100010110101000011
111000110000001110101000011
001010011100001110101000011
000111100010001110101000011
001001100101001110101000011
010000010010111110101000011
111001101001000001101000011
001111100011000001101000011
100100110111000001101000011
110001010101100001101000011
010110001011100001101000011
011100010011010001101000011
011110110000001001101000011
110001011010001001101000011
000111100100101001101000011
110000101100101001101000011
101100001001101001101000011
010000011101011001101000011
000101000111011001101000011
001000101010111001101000011
001100101100010101101000011
000101110010010101101000011
110010100001010101101000011
001001000110110101101000011
011001010100001101101000011
001011001001010011101000011
100000101101010011101000011
000011111000001011101000011
100001000100111011101000011
110001000110000111101000011
100001001001100111101000011
010100000101010111101000011
100100100100001111101000011
001000001011001111101000011
010001100000101111101000011
111001011011000000011000011
011010111100100000011000011
001101111001100000011000011
011011101001010000011000011
111000110001110000011000011
101111001010001000011000011
011111000001101000011000011
010010010101111000011000011
111100101001000100011000011
100111100001100100011000011
100100011011100100011000011
110111010000010100011000011
100101001101010100011000011
100001110010110100011000011
110001100110001100011000011
001110001100101100011000011
010110100010011100011000011
100100010100111100011000011
110110000101010010011000011
010000111101010010011000011
000100010111110010011000011
010110111000001010011000011
100110100010101010011000011
011010010010101010011000011
101001100001101010011000011
110001001010011010011000011
001011010001011010011000011
010100001001111010011000011
011010001001100110011000011
001110010100010110011000011
101010000011010110011000011
110100000010110110011000011
101001011000001110011000011
010001010001101110011000011
000010001010111110011000011
010110010111000001011000011
001001110111000001011000011
001111010010100001011000011
101110010001010001011000011
110001000111010001011000011
000111110001001001011000011
100011001100101001011000011
010000111001101001011000011
001010000111101001011000011
011000011010011001011000011
101101001000100101011000011
010001111000010101011000011
100010101100010101011000011
001011001010010101011000011
001001110000101101011000011
100001000001111101011000011
010011001011000011011000011
011100100100100011011000011
111001000010100011011000011
101100010010001011011000011
001110001001001011011000011
000100100111001011011000011
000001010110011011011000011
000110010000111011011000011
000101010101000111011000011
100000010110100111011000011
011100001000010111011000011
000000011011010111011000011
010001101111000000111000011
110100100110100000111000011
000111101100010000111000011
010101011010010000111000011
001100011100110000111000011
100101000011110000111000011
101100100011001000111000011
011000001011101000111000011
110100010001011000111000011
001110100000111000111000011
001110001011000100111000011
000110110100100100111000011
010010000011110100111000011
100010011000011100111000011
110000111010000010111000011
101001001110000010111000011
110011000001100010111000011
000010011011100010111000011
100010101000110010111000011
011000101100001010111000011
010101000100011010111000011
001000000101110110111000011
000001000110101110111000011
000100110000011110111000011
101010011010000001111000011
111110000000100001111000011
101101100000010001111000011
000100011110000101111000011
010101001001000101111000011
100011000101000101111000011
101000100100100101111000011
100001101000001101111000011
000010100110001101111000011
010110001100000011111000011
100101010000100011111000011
000000010101101011111000011
101000001000011011111000011
010000100001011011111000011
110010010000000111111000011
001110110111010000000100011
111110101001001000000100011
011011110011001000000100011
100011001111011000000100011
001110011010111000000100011
100001110110111000000100011
110100011001111000000100011
101101000011111000000100011
110101001110100100000100011
100011111001100100000100011
011001000111110100000100011
100101110011001100000100011
110010100110101100000100011
110111100000011100000100011
101100111000011100000100011
001011100100111100000100011
101001111110000010000100011
001111110100100010000100011
010110111001100010000100011
100110101100110010000100011
111000011100101010000100011
000010011111101010000100011
011101011000011010000100011
001111000110011010000100011
100110100011011010000100011
001001011101100110000100011
100000110111100110000100011
010001110100101110000100011
010000101101011110000100011
011100111110000001000100011
011011101010100001000100011
110101010011100001000100011
101011100101010001000100011
001101011011010001000100011
101101101000110001000100011
000011111110001001000100011
110001110101001001000100011
001001010111101001000100011
101110001100011001000100011
000110000111111001000100011
110110110010000101000100011
101000101110100101000100011
011110000011100101000100011
100010011010110101000100011
111000010110001101000100011
010101000010111101000100011
011011011100000011000100011
110000101111000011000100011
100101001101010011000100011
000010111101010011000100011
001000101011110011000100011
001101110001001011000100011
010110001011001011000100011
100111000100101011000100011
010001101010011011000100011
110010000101011011000100011
101001010000111011000100011
110011001000100111000100011
110000110100010111000100011
111100000001010111000100011
100100000110110111000100011
100001100001110111000100011
000110001000111111000100011
110101101101000000100100011
110010111011000000100100011
011111100000110000100100011
100100101011110000100100011
011101101010001000100100011
111110000110001000100100011
111001011001001000100100011
001011001110101000100100011
101100100101101000100100011
010010110101101000100100011
010101000101111000100100011
011110011100000100100100011
010101110010100100100100011
011000011011100100100100011
010011100101010100100100011
110110000100110100100100011
100000111100110100100100011
001110100011001100100100011
001101010100101100100100011
000011011100011100100100011
001001101001011100100100011
101000000111011100100100011
000110110000111100100100011
111110001000100010100100011
100011001011100010100100011
110101000011010010100100011
110000110010110010100100011
110011010010001010100100011
000001111000111010100100011
100000001101111010100100011
110010010101000110100100011
101011000100100110100100011
010101101000010110100100011
011010100010010110100100011
000100110011010110100100011
001000101110001110100100011
000110000110101110100100011
010001000110011110100100011
101110111000000001100100011
110100100110010001100100011
001100110010110001100100011
000001011110110001100100011
000011110001110001100100011
000110101001101001100100011
010001001011101001100100011
001011101100000101100100011
111000100101000101100100011
000110110101000101100100011
101010010011000101100100011
101001010100010101100100011
000101011010001101100100011
100001100110001101100100011
110110000001001101100100011
001000011101001101100100011
101001001000101101100100011
011000110000011101100100011
101101010010000011100100011
010001110110000011100100011
011100100011000011100100011
010110110000010011100100011
001100011100010011100100011
100011100000011011100100011
000100100101011011100100011
010010000010111011100100011
111000001010000111100100011
101100100000100111100100011
000000010101110111100100011
000011000001101111100100011
111100110011000000010100011
001110101011100000010100011
110001100111100000010100011
111010101100010000010100011
011101001100110000010100011
111110000001110000010100011
011000011111001000010100011
001111110000011000010100011
011010000110111000010100011
000000111101111000010100011
110011001101000100010100011
111100001010010100010100011
101011000110010100010100011
000001111110010100010100011
001101010010110100010100011
110000010110110100010100011
000110001110110100010100011
101001110100001100010100011
000011010110101100010100011
000110011001101100010100011
101000001101101100010100011
010110010100011100010100011
011010001001011100010100011
110110100110000010010100011
011001111001000010010100011
010101100101010010010100011
100110010010110010010100011
100101001110001010010100011
001110100101001010010100011
111101000000101010010100011
110010011000011010010100011
101001001001011010010100011
010100010011011010010100011
011110010010000110010100011
000100111101000110010100011
010101001011000110010100011
001100100110100110010100011
110010100001100110010100011
000111100010010110010100011
001000010110011110010100011
010000100010111110010100011
101110000110100001010100011
011000110101100001010100011
100110110100010001010100011
011010010011010001010100011
100011001001110001010100011
100010010111001001010100011
111001000100011001010100011
000110101010011001010100011
010110101001000101010100011
001011010101000101010100011
001101100011000101010100011
011111000000010101010100011
110000101100001101010100011
000001111001001101010100011
001100100100011101010100011
101100011001000011010100011
010100011010100011010100011
010010010100101011010100011
100000101010101011010100011
000101000001111011010100011
000011100100100111010100011
010010001010010111010100011
000000010011101111010100011
010111110100000000110100011
100110011110000000110100011
011011001011000000110100011
000101011011100000110100011
010001101010110000110100011
100111100001001000110100011
110100001011001000110100011
010010011010101000110100011
100010010100111000110100011
000100100110111000110100011
001011000001111000110100011
101100011000100100110100011
010001010011001100110100011
000101001000111100110100011
101100101010000010110100011
000011111010000010110100011
110000101100100010110100011
100111000100010010110100011
001001100011010010110100011
000010010111010010110100011
011010010000110010110100011
000101010101001010110100011
101000000011101010110100011
100101000010100110110100011
100000100110010110110100011
010100000001101110110100011
100101000111000001110100011
110011100000100001110100011
010011011000010001110100011
000011100110010001110100011
101000001110010001110100011
110101010000001001110100011
111010001000001001110100011
001011010010001001110100011
011001100001001001110100011
110000000001111001110100011
100010101010000101110100011
010100010001010101110100011
011000000100101101110100011
111100000100000011110100011
001111000000100011110100011
010001010001100011110100011
010100101000001011110100011
001001001100001011110100011
011010000001000111110100011
000010000100011111110100011
010110101110100000001100011
111110110000010000001100011
110011011010010000001100011
010101011101010000001100011
000010111011110000001100011
110111010001001000001100011
101110010100101000001100011
011010001101101000001100011
001100101011011000001100011
000111101000111000001100011
000111011011000100001100011
111001010001100100001100011
010011100011100100001100011
001010111100010100001100011
101110001001010100001100011
001001110011010100001100011
100011000101110100001100011
110100100101001100001100011
000001001111101100001100011
010001010111100010001100011
100011110001010010001100011
101000100110110010001100011
101100010001110010001100011
011011001010001010001100011
110100011010001010001100011
000000110111011010001100011
110000101000111010001100011
001100011110000110001100011
000101100111000110001100011
010101011000100110001100011
100101010100010110001100011
010011001001010110001100011
110000010011010110001100011
010110100000110110001100011
100010101010001110001100011
100000011101001110001100011
001011010000101110001100011
000100110010101110001100011
011000100001101110001100011
001001001100011110001100011
001011001111000001001100011
100011100110100001001100011
000100111101001001001100011
010010001110011001001100011
011010100000111001001100011
010001011000111001001100011
100000100011111001001100011
010001011110000101001100011
001101100100100101001100011
010000101101100101001100011
010110011000010101001100011
011000101010010101001100011
111100001000001101001100011
101111100000000011001100011
100110000111000011001100011
100010011100100011001100011
110000110001100011001100011
000101001011100011001100011
010101010010010011001100011
011000110010001011001100011
100001101001001011001100011
011001000011000111001100011
110001010000001111001100011
000011000010011111001100011
100111101010000000101100011
010011011001100000101100011
111100000101010000101100011
001011010101010000101100011
100010100111010000101100011
010100111000110000101100011
010000111110001000101100011
000110010111001000101100011
100101011000101000101100011
010111000010101000101100011
011010011000011000101100011
100110000001111000101100011
101100100110000100101100011
101000111001000100101100011
101011100000010100101100011
010000001111010100101100011
000100010110110100101100011
011010100100001100101100011
010100001100101100101100011
000001111101000010101100011
011000001001110010101100011
100110001100001010101100011
011000000110101010101100011
101100100000011010101100011
000100001010111010101100011
001000110100100110101100011
000110001001100110101100011
001101000010010110101100011
100010010000110110101100011
001010000001011110101100011
111010100010000001101100011
110010001101000001101100011
010110010100100001101100011
011001001100100001101100011
010101100001100001101100011
100000111010010001101100011
000100001101110001101100011
001100001110001001101100011
000010110010101001101100011
100000000111100101101100011
011000010101000011101100011
001000011010100011101100011
000100100110100011101100011
101000000011010011101100011
000001010001011011101100011
001010000110000111101100011
101101010110000000011100011
110010100010110000011100011
010101101001001000011100011
111010000011001000011100011
010101010100101000011100011
001000110010111000011100011
110010011000100100011100011
010100110001100100011100011
001100000111010100011100011
001011101000001100011100011
101100100000101100011100011
000111001101000010011100011
100001111000100010011100011
010110000011100010011100011
011001000110010010011100011
110000000101101010011100011
100010000110011010011100011
111001100000000110011100011
010010101100000110011100011
100110000100100110011100011
000000101001110110011100011
100100010101100001011100011
000010010110110001011100011
000110100001110001011100011
101000100110001001011100011
001100011000101001011100011
001110110000000101011100011
110001000100100101011100011
110100100000010101011100011
011000010000110101011100011
000101001100001101011100011
100100000011001101011100011
110101000001000011011100011
001001101000010011011100011
101000000100010111011100011
000010011000001111011100011
001010110110000000111100011
001100101101000000111100011
100001001101100000111100011
010110000110010000111100011
111001000000110000111100011
101011000100001000111100011
100100110100001000111100011
000001100101011000111100011
011011010000000100111100011
100001100011000100111100011
000000101110100100111100011
101000010010010100111100011
110000000100011100111100011
011110100000000010111100011
000001010100110010111100011
001000110001001010111100011
000101100000101010111100011
010001000101000110111100011
001001001000100110111100011
010000011000010110111100011
001100000100001110111100011
001110001000010001111100011
010100000101001001111100011
000000011011001001111100011
011100000010000101111100011
000011000000110101111100011
000010100101000011111100011
010100000000110011111100011
100010000000101011111100011
100100001000000111111100011
000001010010000111111100011
101011011011100000000010011
110101011110010000000010011
001101010111110000000010011
111101001011001000000010011
010110111011001000000010011
100110110100111000000010011
100000101111111000000010011
110111101001000100000010011
101110001111000100000010011
111010101100100100000010011
011001011001110100000010011
111100110100001100000010011
000111001010111100000010011
010100010110111100000010011
011001111100100010000010011
110100101110100010000010011
101111000101100010000010011
100101101011010010000010011
101011110000110010000010011
000100111101110010000010011
010001110111001010000010011
011010010101101010000010011
011110000010111010000010011
010101110010010110000010011
011110010001010110000010011
111000100010110110000010011
100100011010110110000010011
000110100011110110000010011
101001010100101110000010011
110010000011101110000010011
101001101111000001000010011
110011110100010001000010011
110010010011110001000010011
011110101000011001000010011
101100100110011001000010011
000010011111011001000010011
011011110001000101000010011
000101011111000101000010011
010100101011100101000010011
001110011100010101000010011
101001011010010101000010011
110001000110110101000010011
100010101001110101000010011
011100011001001101000010011
000011101100011101000010011
011100010111000011000010011
111101010000100011000010011
000001111011100011000010011
111011001000010011000010011
111000110001010011000010011
100110011100001011000010011
010110100101001011000010011
110101000100011011000010011
001111000001011011000010011
000100001110111011000010011
011001101010000111000010011
100100110011000111000010011
101000100101100111000010011
001001010101010111000010011
000000101111010111000010011
110110000000110111000010011
000011010110001111000010011
011100000100101111000010011
011001111011000000100010011
000111011101100000100010011
101110100011100000100010011
000011111010011000100010011
000111101110000100100010011
111011010000100100100010011
100101010011100100100010011
100100110110010100100010011
101101001000110100100010011
000000011111110100100010011
101000101101001100100010011
100011100011001100100010011
010110100100101100100010011
110010101000011100100010011
111000010001011100100010011
110111100010000010100010011
100011011110000010100010011
011100101010010010100010011
000111010011010010100010011
001010100101110010100010011
011101010001001010100010011
001010101011001010100010011
110110000001011010100010011
010001001011011010100010011
010000110100111010100010011
111000000111000110100010011
010010011010100110100010011
010001101001100110100010011
011011000100010110100010011
100110110000001110100010011
100101000101001110100010011
111000001000101110100010011
001001110000011110100010011
001100101110100001100010011
110000101011010001100010011
101010001100110001100010011
110100000101110001100010011
100111001010001001100010011
001001011110001001100010011
001011101000101001100010011
010000111010101001100010011
010010000111101001100010011
100010100010111001100010011
011111001000000101100010011
110001101100000101100010011
001010001011100101100010011
001011100010010101100010011
100010011000101101100010011
010001011000011101100010011
001000000101111101100010011
000011100111000011100010011
010110101000100011100010011
100100011001100011100010011
000101101100010011100010011
111000010010001011100010011
000101110010001011100010011
001110000110001011100010011
100000101110001011100010011
001000110101001011100010011
010001001100101011100010011
001001000011101011100010011
010110010100000111100010011
101011000001000111100010011
001100100001010111100010011
011111101010000000010010011
110000111111000000010010011
110110000111100000010010011
010011100111010000010010011
101010010111010000010010011
010101111000110000010010011
101010011100101000010010011
010010101110101000010010011
001001110101101000010010011
101010101010011000010010011
100111001001011000010010011
001110010001111000010010011
001110111001000100010010011
011100110010100100010010011
001101001110100100010010011
011110000100110100010010011
110100010001110100010010011
001111010100001100010010011
100101101010001100010010011
100010110010101100010010011
010011000101101100010010011
001101101101000010010010011
101100100100110010010010011
111001100010001010010010011
001100011010101010010010011
100001010011101010010010011
010001011100011010010010011
101010011010000110010010011
100011100101000110010010011
111000001001010110010010011
000100110110001110010010011
010110001001001110010010011
101100000001101110010010011
110010000100011110010010011
101110110010000001010010011
100011110001100001010010011
101110001001100001010010011
001010011010110001010010011
011011000001110001010010011
110100100001101001010010011
011000001101101001010010011
110011000010011001010010011
000000110011111001010010011
111000100110000101010010011
110001001011000101010010011
010100000111010101010010011
100000011100110101010010011
101000111000001101010010011
010010110100001101010010011
011001010010001101010010011
001110000010101101010010011
000011010000111101010010011
110010101100000011010010011
010101000110100011010010011
010100110100010011010010011
100010100011010011010010011
101001001000101011010010011
101010010000011011010010011
001010010100100111010010011
011000000011100111010010011
100001110000010111010010011
000100101000110111010010011
100000010101001111010010011
010000011000101111010010011
111100010100100000110010011
101001001101010000110010011
110001010010110000110010011
101110100100001000110010011
110001110001001000110010011
010101001101001000110010011
010111010000101000110010011
011001101000011000110010011
010110001010011000110010011
001011000110011000110010011
101000100001111000110010011
110010011001000100110010011
010000101110010100110010011
000110011000110100110010011
011010001100001100110010011
110000000110101100110010011
001010011101000010110010011
110010100000101010110010011
000100101100101010110010011
000110010100011010110010011
100000011001011010110010011
000101000010111010110010011
100000111000100110110010011
000110000101100110110010011
001100001100010110110010011
010110100110000001110010011
011001000111000001110010011
000111100001000101110010011
000010101100100101110010011
000100001001011101110010011
001101011000000011110010011
000011010010100011110010011
000100100011100011110010011
001000100110010011110010011
010101000001010011110010011
000001001010001111110010011
010011111110000000001010011
100111101100100000001010011
111000010111100000001010011
111101101000010000001010011
011010101010110000001010011
010100110011110000001010011
011000101111001000001010011
110010011010101000001010011
100101010101011000001010011
011011000011011000001010011
010101001100111000001010011
101111010001000100001010011
011000110110010100001010011
110000101101010100001010011
110001010011001100001010011
000110101001011100001010011
000000110101111100001010011
101001001010110010001010011
101011101000001010001010011
111100000110001010001010011
000110101110001010001010011
001001011101001010001010011
101000110011001010001010011
000101110100101010001010011
110001110000011010001010011
001101010010011010001010011
110110011000000110001010011
011010100101000110001010011
010101001101000110001010011
000010011111000110001010011
100100000111100110001010011
010000001011110110001010011
010010110010001110001010011
001110100000101110001010011
010111000000011110001010011
011000101000011110001010011
101001000001011110001010011
001000000110111110001010011
110011011001000001001010011
011110000110100001001010011
001110110001100001001010011
011001001110010001001010011
001101011000110001001010011
000010100111110001001010011
011010011100001001001010011
010011100010101001001010011
101000011001011001001010011
100111000000111001001010011
111110100000000101001010011
110100001110000101001010011
100100110100100101001010011
000110011010100101001010011
100010010101010101001010011
010011001000110101001010011
101011000100001101001010011
010001101001001101001010011
011000001010101101001010011
001101100000011101001010011
000111101001000011001010011
100001110101000011001010011
010110001010010011001010011
101000010110010011001010011
011010010000110011001010011
110001000001101011001010011
000000101101101011001010011
000010010011101011001010011
010100010001011011001010011
000101000011001111001010011
001011100110100000101010011
010110110100010000101010011
101010110010010000101010011
100111100001010000101010011
001110011001010000101010011
000001111100110000101010011
110010001001110000101010011
101101001100001000101010011
100000011111001000101010011
010100111001000100101010011
000001110111000100101010011
010011010001010100101010011
000110000111010100101010011
001010010100110100101010011
000010001101101100101010011
001010001010011100101010011
000011100000111100101010011
011010111000000010101010011
001100100111000010101010011
110110000100100010101010011
000100111010100010101010011
000111001000110010101010011
100001010001110010101010011
000011000101011010101010011
000000100011111010101010011
001000011001100110101010011
110010010110000001101010011
101010100101000001101010011
111000110000100001101010011
110101001000100001101010011
001001110001010001101010011
000100011100101001101010011
110100100000011001101010011
100011110000000101101010011
101000011100000101101010011
100110001001000101101010011
010001010010100101101010011
000101000101100101101010011
001010010001001101101010011
101100101000000011101010011
010000001111000011101010011
100101000010010011101010011
010000110010010011101010011
010100000010101011101010011
001000100010100111101010011
000100011000010111101010011
111010001110000000011010011
101100011101000000011010011
101011100011000000011010011
010101001011100000011010011
010101110010001000011010011
001100100110101000011010011
101010110100000100011010011
000100101111000100011010011
100011000110100100011010011
010010011100010100011010011
001000010011110100011010011
111101000000001100011010011
100000101100101100011010011
000001100011101100011010011
100100101001100010011010011
100011010100010010011010011
001010101100010010011010011
010011100001001010011010011
100010001101001010011010011
011001000100101010011010011
001001110010000110011010011
000111001010000110011010011
111000010000100110011010011
100110100000010110011010011
100000001110010110011010011
001011000000110110011010011
110100111000000001011010011
000010111101000001011010011
100000001111100001011010011
010111100000010001011010011
111100000010010001011010011
011000100101010001011010011
101001000100110001011010011
000001011010101001011010011
000101000010110101011010011
111010000001000011011010011
000011000101100011011010011
100001001001010011011010011
010000001100110011011010011
010101001000001011011010011
001000001110001011011010011
000001100000111011011010011
010100100010000111011010011
001000101001000111011010011
100010000010001111011010011
000100000100011111011010011
000111010110000000111010011
010011101000100000111010011
010000011101100000111010011
100001101010010000111010011
000010001110110000111010011
000100100101110000111010011
001011110000001000111010011
100001010100101000111010011
101010000010101000111010011
000000110110011000111010011
100100001000111000111010011
011001000001100100111010011
000101110001000010111010011
011100001001000010111010011
001000010110100010111010011
000110000011001010111010011
000001001001101010111010011
110001001000000110111010011
100100010100000110111010011
010000010011000110111010011
000010001001010110111010011
010000100000110110111010011
000010010000101110111010011
001101000010001001111010011
000011001000011001111010011
001000010000111001111010011
101000000001010101111010011
010100010000001101111010011
011001100000000011111010011
000010101010000011111010011
110000000100001011111010011
011111010110000000000110011
111100011010100000000110011
111101100001100000000110011
101101110010010000000110011
110111000010110000000110011
001110111100001000000110011
000101111010101000000110011
010001100011111000000110011
110100010111000100000110011
010001101111000100000110011
010100111100100100000110011
010110101010010100000110011
000011010111010100000110011
110000111010001100000110011
111001000010101100000110011
001010110001101100000110011
000100100111101100000110011
011101000100011100000110011
101111001010000010000110011
100010111010100010000110011
011010001110100010000110011
010011111000010010000110011
001010011011010010000110011
110010010100110010000110011
100011010101001010000110011
001100101001101010000110011
100001101100011010000110011
010010001001111010000110011
001110011000100110000110011
111001010000010110000110011
001100110100010110000110011
101010100001010110000110011
110100010000101110000110011
000010010010111110000110011
111001000011010001000110011
000011101011010001000110011
010000001111110001000110011
111001101000001001000110011
010101100100101001000110011
100010101100101001000110011
100110010010101001000110011
001011010100011001000110011
010100110010011001000110011
001001001010111001000110011
001001110110000101000110011
000111010100100101000110011
100101001001100101000110011
010110001100001101000110011
001100101010001101000110011
100000001111001101000110011
010000010101011101000110011
010000101000111101000110011
001101100010100011000110011
000110100110010011000110011
010100101001010011000110011
000011001100110011000110011
011110010000001011000110011
010001010010101011000110011
001000100100111011000110011
010000011011000111000110011
010010000101100111000110011
001101001000010111000110011
011000000110010111000110011
100111110000100000100110011
111010000101100000100110011
001001101110010000100110011
011010101001010000100110011
000101111001010000100110011
001011011000110000100110011
110001000111001000100110011
110101001000011000100110011
001110000100111000100110011
100101011100000100100110011
001111000001100100100110011
000101100100110100100110011
011000001100110100100110011
001000100011110100100110011
100010010110001100100110011
010100100001011100100110011
000001010001111100100110011
101110010100000010100110011
111001001100000010100110011
100010101101000010100110011
010100001101100010100110011
010101010100010010100110011
001111100000001010100110011
110100100100001010100110011
000110010001101010100110011
101010001000011010100110011
100100010010011010100110011
000001000111100110100110011
101101100100000001100110011
011010011010000001100110011
010111000101000001100110011
101000101001100001100110011
001110000011010001100110011
100100010101001001100110011
000110011000011001100110011
110001010001000101100110011
100100101000010101100110011
110000000110100011100110011
100001011000010011100110011
100010000011001011100110011
011000000001011011100110011
000110001010000111100110011
001001010000100111100110011
000010100000110111100110011
010101000000001111100110011
101000000100001111100110011
010110011101000000010110011
100011100100110000010110011
101001011010001000010110011
000111100110001000010110011
010001011001101000010110011
110100000100111000010110011
010010001011100100010110011
100000101010110100010110011
010000100101110100010110011
100110000101001100010110011
011100001000101100010110011
011011100000100010010110011
110001001010100010010110011
000100001111010010010110011
101100110000001010010110011
100110001000101010010110011
110100101000000110010110011
000011010001100110010110011
100011001000010110010110011
010101000000110110010110011
000010001110001110010110011
001000011001001110010110011
001000111011000001010110011
111010010000100001010110011
000001101110100001010110011
000101010101010001010110011
000011000011101001010110011
000010100101011001010110011
000011011010000101010110011
101100010000010101010110011
100111010000000011010110011
101001100001000011010110011
000010101001100011010110011
101000000010110011010110011
000110000001010111010110011
011000100000001111010110011
010100111010000000110110011
101001100010100000110110011
010011000110100000110110011
100010111000010000110110011
001000110100110000110110011
100010000011110000110110011
011010100010001000110110011
001110001001001000110110011
000000001111101000110110011
010010010001011000110110011
001001111000000100110110011
110010100100000100110110011
101100100001000100110110011
000000110101001100110110011
100101001001000010110110011
001100010011000010110110011
110001100000010010110110011
010011001000001010110110011
000000110010101010110110011
010100000110000110110110011
100001010000001110110110011
000000000011011110110110011
100000110110000001110110011
011100100000010001110110011
100101000000110001110110011
001110000100000101110110011
010000110000100101110110011
000000000110110101110110011
001001000000011101110110011
000000110001010011110110011
000000001000111011110110011
000000001101000111110110011
100110110110000000001110011
001111100101000000001110011
011110001011000000001110011
001001011110100000001110011
110001011100001000001110011
100100001101101000001110011
111011001000000100001110011
111000100011000100001110011
001010000111100100001110011
100001111000010100001110011
000111001100010100001110011
100101000011010100001110011
000110010001110100001110011
011000010100101100001110011
110110100001000010001110011
101000001111000010001110011
000010110101100010001110011
011001100001010010001110011
010100000110110010001110011
000111011000001010001110011
100000010110101010001110011
101010000001101010001110011
000000011100110110001110011
101010001010100001001110011
101100100001010001001110011
010010110001010001001110011
100001110010001001001110011
001010100011001001001110011
000101010001101001001110011
000111100010000101001110011
000000110011100101001110011
001010010010010101001110011
001001000001110101001110011
001001011000001101001110011
001100000101001101001110011
100000010000111101001110011
110100010100000011001110011
001000111100000011001110011
010111000000100011001110011
100010101000010011001110011
001010000101010011001110011
000100110000110011001110011
100001001100000111001110011
101100000010000111001110011
000010100100001111001110011
000000001001011111001110011
010000100111100000101110011
000110100010110000101110011
111000001010001000101110011
000001101011001000101110011
001000101100101000101110011
100000110001011000101110011
000010111010000100101110011
101001000101000100101110011
100111000000001100101110011
001100010010001100101110011
110000100000101100101110011
000101001110000010101110011
010001000000111010101110011
010011000010000110101110011
110100000000010110101110011
000011010011000001101110011
010001100100010001101110011
011010000000100101101110011
010000011000001011101110011
000001100001000111101110011
110011110000000000011110011
011101011000000000011110011
101111000000100000011110011
111000101000100000011110011
000110111000100000011110011
101001100000011000011110011
100110010000011000011110011
010010101000011000011110011
001000011100011000011110011
000101001010011000011110011
011100000001011000011110011
000101110100000100011110011
000011100001010100011110011
010000001101001100011110011
000010010011001100011110011
000001000100111100011110011
110000011001000010011110011
100000110010010010011110011
010000100110001010011110011
001001000011001010011110011
000000010001111010011110011
011000001010000110011110011
000010100010100110011110011
011011000010000001011110011
110010000100010001011110011
000100010110001001011110011
100001000101001001011110011
010000000010111001011110011
000100011001000101011110011
100010000001100101011110011
001101000100000011011110011
100000100100100011011110011
110100001100000000111110011
101010010001000000111110011
100100010010100000111110011
000010100001101000111110011
001100000000110100111110011
010010010100000010111110011
001010000010010010111110011
100000000101010010111110011
100000101000001010111110011
000001011100000001111110011
001000000011100001111110011
010000001001010001111110011
011101110110100000000001011
110011101011010000000001011
001111011100110000000001011
100111110010110000000001011
000110101110111000000001011
011111000010110100000001011
000001111011110100000001011
110110111000001100000001011
101011010110001100000001011
001011101010101100000001011
011011110000011100000001011
110100100110011100000001011
101011001001011100000001011
011100101111000010000001011
111011010100100010000001011
011110110010010010000001011
101100101001110010000001011
000110011011110010000001011
110111100100001010000001011
011111001001001010000001011
001101010101101010000001011
101001101010011010000001011
110000110011011010000001011
000011001101111010000001011
000101111100100110000001011
111000001110100110000001011
001011100101100110000001011
010010101001110110000001011
010101000100111110000001011
001001010010111110000001011
000011101111100001000001011
100000111111001001000001011
011010011010101001000001011
010111000110101001000001011
101100001110101001000001011
101101010010011001000001011
110011010000111001000001011
101101110100000101000001011
111010101001000101000001011
100111011001000101000001011
110100011010100101000001011
001110100110010101000001011
111000010100110101000001011
010000101110101101000001011
000110100101101101000001011
110010001100011101000001011
011100001000111101000001011
101110011010000011000001011
110110001100100011000001011
010101001011010011000001011
100000001111110011000001011
001010001111001011000001011
000110010110011011000001011
001000110001111011000001011
001001011110000111000001011
110100000111000111000001011
011010010001100111000001011
110101010000010111000001011
101000100011010111000001011
001011001000110111000001011
100101101000001111000001011
101000011000011111000001011
110000000010111111000001011
111010011110000000100001011
100101010101110000100001011
001101100011110000100001011
111101000001011000100001011
001000110111011000100001011
011100010010111000100001011
110000001110111000100001011
101010000101111000100001011
100100111011000100100001011
001001101111000100100001011
011100110100010100100001011
100101101100010100100001011
000011110110010100100001011
010110001101010100100001011
111001101000001100100001011
001110001110001100100001011
100111000010101100100001011
100010101001101100100001011
000101001101101100100001011
101101100101000010100001011
010101001110100010100001011
101010010011100010100001011
110110100000110010100001011
011010001010110010100001011
000011101110001010100001011
001001111001001010100001011
000110100011101010100001011
101100000110011010100001011
011010100001011010100001011
001001100100111010100001011
011001010101000110100001011
110001011000100110100001011
100011000101010110100001011
000010110101001110100001011
010100110000101110100001011
001100000001111110100001011
110011111000000001100001011
110101100011000001100001011
010111010001100001100001011
101001001101100001100001011
011101101000010001100001011
101001100110010001100001011
000110110011010001100001011
011011001100001001100001011
110100011001001001100001011
011100100101001001100001011
101101100000101001100001011
001011010001011001100001011
000001101101011001100001011
001100010101100101100001011
011000000111010101100001011
010100100010110101100001011
100110010000011101100001011
000011000100111101100001011
110010100101000011100001011
000010011100110011100001011
100001011100001011100001011
011000001001101011100001011
010111000000011011100001011
111110000000000111100001011
000110101100000111100001011
001101100010000111100001011
010010110010000111100001011
000010001010011111100001011
110111011010000000010001011
110101110001100000010001011
011110010011100000010001011
101001011110010000010001011
000100111111010000010001011
001011100110110000010001011
101110101000101000010001011
010001101101101000010001011
110011000011101000010001011
000010111011101000010001011
010111101000011000010001011
100010110110011000010001011
010001011011011000010001011
101110110000010100010001011
011001101100010100010001011
101101000011010100010001011
110000111000110100010001011
000110010101110100010001011
001010001011110100010001011
001101111000001100010001011
110000101011001100010001011
000101010011101100010001011
110010010001011100010001011
110100111100000010010001011
100010011111000010010001011
011000011101100010010001011
101011100001010010010001011
011100001100011010010001011
000101110001011010010001011
001100011011000110010001011
101001010001100110010001011
011100010000110110010001011
110000000101110110010001011
110110000010001110010001011
011000000111001110010001011
010011100000101110010001011
100010011000101110010001011
001100100010011110010001011
110011100110000001010001011
101110100101000001010001011
100101010110100001010001011
001001011011100001010001011
010010110101010001010001011
100010101010110001010001011
011010100001101001010001011
101000101100011001010001011
100011000101011001010001011
011010001110000101010001011
000011110011000101010001011
011101000001100101010001011
001000100101110101010001011
001110010001001101010001011
100010000110101101010001011
000000011001111101010001011
111010110000000011010001011
000111001001100011010001011
110000101001100011010001011
000011101100010011010001011
100011010010010011010001011
001101000010110011010001011
011011000010001011010001011
000001000111101011010001011
100110001000011011010001011
001111000100000111010001011
110011000001000111010001011
010000100110010111010001011
101000100000101111010001011
000100001100101111010001011
111110001000010000110001011
010010111010010000110001011
100010011001110000110001011
010000010111110000110001011
000111011001001000110001011
001111000100101000110001011
010100101010101000110001011
000001110110101000110001011
110100001100100100110001011
010010110001100100110001011
000111100000110100110001011
100100010010110100110001011
110001000000111100110001011
110001100010100010110001011
001100110010100010110001011
000011010101100010110001011
000101010110010010110001011
100010000110110010110001011
011101100000001010110001011
101010100010001010110001011
110100000101001010110001011
000000001011111010110001011
101101001000000110110001011
100100100001100110110001011
111000100000010110110001011
010011000010010110110001011
000000110100110110110001011
011010011001000001110001011
000111001010010001110001011
101000010101010001110001011
011001010000101001110001011
100000111000101001110001011
000000011110011001110001011
010010001000111001110001011
000100100001111001110001011
010101110000000101110001011
100010011100000101110001011
001001000110001101110001011
010000010101001101110001011
100111100000000011110001011
010001001101000011110001011
100001000001110011110001011
000100110100001011110001011
100100000010101011110001011
100100000100010111110001011
110000001000001111110001011
110001110101010000001001011
110010101100110000001001011
001111110100001000001001011
100101011110001000001001011
110110100011001000001001011
011100101001101000001001011
100111000101101000001001011
011001010011101000001001011
100011111000011000001001011
101100100101011000001001011
101010010011011000001001011
001011011001100100001001011
000110101011100100001001011
101100001100110100001001011
001111000011001100001001011
110010010100101100001001011
000101110000111100001001011
010001001010111100001001011
011010000111100010001001011
100101100110010010001001011
110000011010110010001001011
100010010101110010001001011
010010101101001010001001011
000011110010101010001001011
110110010000011010001001011
001010101000111010001001011
101000111100000110001001011
010001100110100110001001011
000110001110010110001001011
011001000001110110001001011
110101000001001110001001011
000100011001101110001001011
000001000111011110001001011
111000110011000001001001011
010110111000100001001001011
110011001010100001001001011
100100111001010001001001011
111010000101010001001001011
010100100111010001001001011
001111000001110001001001011
011000011001110001001001011
101010100100101001001001011
010001110010011001001001011
111011010000000101001001011
010101101100000101001001011
001000111010100101001001011
110001100001100101001001011
100010010011100101001001011
110110000010010101001001011
000001010101110101001001011
001100011100001101001001011
010100110001001101001001011
100001100100011101001001011
101100110000100011001001011
110001001100010011001001011
101001010001010011001001011
110100000001110011001001011
000001101001110011001001011
110000111000001011001001011
011100001010001011001001011
000010100101010111001001011
010000110000110111001001011
101000000110001111001001011
000111000000101111001001011
001010111101000000101001011
110011010011000000101001011
010110100101100000101001011
101001011000110000101001011
101000101110001000101001011
111100000100101000101001011
011110010001000100101001011
010101000111000100101001011
101100000011100100101001011
000010011010110100101001011
101110100000001100101001011
010000111000011100101001011
100000001011011100101001011
001111001100000010101001011
010101101001000010101001011
110000001101100010101001011
001000101011100010101001011
100011100001001010101001011
100001001010101010101001011
110000100100011010101001011
100101010010000110101001011
100010011001000110101001011
101001100000100110101001011
000000101100101110101001011
001110010110000001101001011
100010101011000001101001011
000000011111100001101001011
001000110100110001101001011
100000010001111001101001011
010000001100110101101001011
000001110011000011101001011
010010101000010011101001011
010001000010110011101001011
110010000010001011101001011
000110000101001011101001011
000011010000010111101001011
111011100000100000011001011
100000111110100000011001011
011111000100010000011001011
100110011100010000011001011
010110001011010000011001011
110101001000110000011001011
010000110111001000011001011
011100110000011000011001011
101000001010111000011001011
101001101010000100011001011
010100111010000100011001011
100110100110000100011001011
001100010110100100011001011
011001010010010100011001011
111010001000001100011001011
001010110010001100011001011
101001000100101100011001011
100100101000011100011001011
001001100001011100011001011
011010101010000010011001011
111000010110000010011001011
100101011001000010011001011
000110101100100010011001011
101000001101010010011001011
001001100110001010011001011
101101000000011010011001011
000000110011100110011001011
010101100000010110011001011
100000100101001110011001011
000000011100011110011001011
011101100010000001011001011
111000001100100001011001011
011010000010110001011001011
000100011010110001011001011
000010001101110001011001011
100001100011001001011001011
001010010100011001011001011
010001000100111001011001011
010000000111100101011001011
010001110100000011011001011
001110100000010011011001011
101100000001000111011001011
010001001000100111011001011
100010000000110111011001011
011000010000001111011001011
000000101010001111011001011
110010110100000000111001011
011001110001000000111001011
100100001111000000111001011
100000110011010000111001011
001001000111010000111001011
010011010000110000111001011
100110010000101000111001011
010010000110101000111001011
001000100101101000111001011
001010001001011000111001011
100011001000100100111001011
011000011000100100111001011
100000010101100100111001011
000011010100001100111001011
100000100010101100111001011
000101000010011100111001011
001100010101000010111001011
000110000001110010111001011
001100001000101010111001011
101010000100000110111001011
010000001110000110111001011
110100010010000001111001011
000101100101000001111001011
000001011001010001111001011
110000100000110001111001011
000000101001100101111001011
001010000000101101111001011
001000111000000011111001011
100000100110000011111001011
011000000011000011111001011
001001000100100011111001011
111100011100010000000101011
111001110000110000000101011
001011010011110000000101011
000101100111011000000101011
001110100001111000000101011
100001101001111000000101011
001110111010000100000101011
110001110110000100000101011
110111010000100100000101011
110100100011100100000101011
000111101001010100000101011
100110010011010100000101011
011001001100101100000101011
000100001011111100000101011
110101010101000010000101011
100111100001100010000101011
111001000011100010000101011
100101111000010010000101011
010111001100010010000101011
101010010110010010000101011
010100110100110010000101011
101010111000001010000101011
101100001011001010000101011
010000100111101010000101011
100001101101000110000101011
101010100010100110000101011
010110001010100110000101011
101111000000010110000101011
110001001010010110000101011
001001100110010110000101011
001000111001010110000101011
100110010100001110000101011
010011010001001110000101011
100010000001111110000101011
011111100100000001000101011
001001111101000001000101011
101100010111000001000101011
100011010101100001000101011
101011011000010001000101011
110110100001010001000101011
110010000110110001000101011
000000110111110001000101011
100110100110001001000101011
010010011101001001000101011
010101010100011001000101011
011110000010011001000101011
001000111010011001000101011
011001000001111001000101011
001110001100100101000101011
011001010010100101000101011
101000110001100101000101011
100011100010010101000101011
000001100011101101000101011
010001101100100011000101011
011100000110100011000101011
111000101000010011000101011
000100100010111011000101011
000110100011000111000101011
000010010110100111000101011
001100010010010111000101011
010001000101010111000101011
010100100100001111000101011
001010100000011111000101011
011100111001000000100101011
000111010110100000100101011
100001101110100000100101011
001100001111100000100101011
111010000011010000100101011
100000011111010000100101011
110011001000110000100101011
110010101100001000100101011
111010010000101000100101011
110100110000011000100101011
000010111001011000100101011
000100011100111000100101011
111101000100000100100101011
001101010011000100100101011
001101101000100100100101011
010010000111100100100101011
001011001010010100100101011
100000010011101100100101011
010010010010011100100101011
111000100110000010100101011
010100011010010010100101011
001101010000110010100101011
010011000100101010100101011
000011000011011010100101011
010000010001111010100101011
000001110001100110100101011
000001001100110110100101011
010000011100001110100101011
101001000010001110100101011
100100001000101110100101011
010110001110000001100101011
001111001001000001100101011
111100000001100001100101011
010001010011010001100101011
001010110100001001100101011
010011100010001001100101011
100010011010001001100101011
010000010110101001100101011
101000001001011001100101011
000100000111001101100101011
100011000110000011100101011
000101000101100011100101011
100000100100110011100101011
110001000001001011100101011
001000010011001011100101011
000001001011000111100101011
110001011100100000010101011
001100111100100000010101011
101010011010100000010101011
101101001001100000010101011
010101110010010000010101011
110100000111010000010101011
001001101011001000010101011
010110001100101000010101011
111000100010101000010101011
111010010100000100010101011
101000100111000100010101011
100010101100100100010101011
000000011111100100010101011
010001001001110100010101011
100001001010101100010101011
010000001110011100010101011
001000101000111100010101011
111011001000000010010101011
001001010111000010010101011
000000101110110010010101011
000110011010001010010101011
111000010001001010010101011
010000111000101010010101011
100100100100101010010101011
001000000101111010010101011
110001000100001110010101011
001101001110000001010101011
100110001011000001010101011
101001100100100001010101011
001110010000110001010101011
101111000000001001010101011
010110110000001001010101011
110000010010011001010101011
101100101000000101010101011
010100011100000101010101011
110101000010000101010101011
100001001100010101010101011
000000110110001101010101011
100010100001001101010101011
011101010000000011010101011
010010000111000011010101011
101010000001100011010101011
000100110001100011010101011
000010010001011011010101011
110000010000100111010101011
001001000001001111010101011
010111000001010000110101011
011000100101010000110101011
101100000100110000110101011
001010000111001000110101011
001000011001101000110101011
011001000010011000110101011
000101100110000100110101011
111000001001000100110101011
000100111000010100110101011
100001010001010100110101011
001110000000011100110101011
010000110011000010110101011
000010100000111010110101011
000010101001000110110101011
000110010000100110110101011
100000101101000001110101011
001010100010100001110101011
000011001000001101110101011
110010000000010011110101011
001000100100000111110101011
111001001110000000001101011
100110101101000000001101011
011101000011010000001101011
001010011110001000001101011
110101100000101000001101011
000111010010011000001101011
100011011100000100001101011
000010110111000100001101011
001101011000010100001101011
111010000000110100001101011
010100000101110100001101011
000101010101001100001101011
110000001001101100001101011
011010110100000010001101011
010001111010000010001101011
001100101100010010001101011
001110000010110010001101011
010110000110001010001101011
011001000101001010001101011
010100100001011010001101011
110100001100000110001101011
100100110001000110001101011
001101100000001110001101011
011000000010011110001101011
011100001101000001001101011
100001011011000001001101011
110000000111001001001101011
101001000010101001001101011
100100000100111001001101011
010010000010101101001101011
101000100101000011001101011
011010001000100011001101011
000000011110010011001101011
000110001001010011001101011
000010100001101011001101011
100000101000100111001101011
101101110000000000101101011
011011101000000000101101011
101000010110100000101101011
101011000001100000101101011
011000110010010000101101011
000100110101010000101101011
000101101100001000101101011
100101000011001000101101011
000010100100110100101101011
100001000010110100101101011
001000001010101100101101011
000100100001101100101101011
001000010100011100101101011
010001000001011100101101011
110111000000000010101101011
111000011000000010101101011
000110111000000010101101011
000010001110100010101101011
010010000101010010101101011
010000001011001010101101011
010000101010100001101101011
000011001100010001101101011
011010000001001001101101011
010110100000000101101101011
110001001000000101101101011
001010011000000101101101011
000101010000100101101101011
101100000000010101101101011
100000110000001101101101011
001000000001100111101101011
000000100010010111101101011
000001000100001111101101011
001111010001000000011101011
010010101001100000011101011
110000010011100000011101011
100111100000010000011101011
000011001010110000011101011
100000100101110000011101011
101100001100001000011101011
100010011001001000011101011
000100000111101000011101011
100001010100011000011101011
011100100100000100011101011
001001001101000100011101011
010010110000010100011101011
110100010000001100011101011
000011000001101100011101011
000011100011000010011101011
001010011000010010011101011
011000100000110010011101011
000011000100010110011101011
000100000000111110011101011
010111001000000001011101011
001010101100000001011101011
100010110010000001011101011
000011000110001001011101011
001000010011000101011101011
010001100000001101011101011
000000000101011101011101011
101000001010000011011101011
000011010000100011011101011
000000000011110011011101011
010000001000011011011101011
000100000110000111011101011
100100101000100000111101011
010001100100100000111101011
001101000010100000111101011
010001011000001000111101011
000110001100000100111101011
100001001000010010111101011
000000010010011010111101011
010010000000001110111101011
010000010100010001111101011
000100100010001001111101011
000000001100101001111101011
100000010001000011111101011
111010110010100000000011011
110111010001010000000011011
001011101001110000000011011
101001101100101000000011011
001111010010101000000011011
001110001101101000000011011
110010000111011000000011011
100001011010111000000011011
010111011100000100000011011
110001001101100100000011011
100010100111100100000011011
110010001010110100000011011
011001100101001100000011011
010101100010101100000011011
100100011100011100000011011
111001101001000010000011011
001110100110100010000011011
110100010011100010000011011
110100100101010010000011011
010010011101010010000011011
001001110011010010000011011
100000110110110010000011011
010001000111110010000011011
111010001100001010000011011
000011011011001010000011011
011001001010101010000011011
001000111100011010000011011
100010101001011010000011011
001100110001100110000011011
001010000011011110000011011
000010100100111110000011011
101111001100000001000011011
011101011010000001000011011
000110111110000001000011011
111000011101000001000011011
100101111000100001000011011
111100100100100001000011011
001100101101010001000011011
011010001011010001000011011
100001010111010001000011011
010001011100110001000011011
001010010101110001000011011
110010101010001001000011011
111110000001001001000011011
000111010101001001000011011
001000100111101001000011011
110001001001011001000011011
010010010111000101000011011
101001100010100101000011011
000111010010010101000011011
110000110010010101000011011
101010000000111101000011011
001011111000000011000011011
100011100100100011000011011
010000101010110011000011011
011001010000011011000011011
000011000010111011000011011
100010000110010111000011011
110010010000001111000011011
001110001000001111000011011
001000110010001111000011011
010000001101001111000011011
100100000001011111000011011
010011110100100000100011011
011101001001100000100011011
100100101101100000100011011
001111100100010000100011011
001100111000110000100011011
100011001101001000100011011
110110001000101000100011011
100100110010101000100011011
000010011110101000100011011
001101001010011000100011011
010011000001111000100011011
101010010101000100100011011
010101010000110100100011011
110000100100110100100011011
001000110100101100100011011
101001000001101100100011011
000000101010111100100011011
010100110110000010100011011
000110001111000010100011011
101010101000000110100011011
001000011010010110100011011
010000100011010110100011011
010010000110001110100011011
000100101001001110100011011
101101010001000001100011011
100110010100100001100011011
000101000110110001100011011
110100000110001001100011011
101000110000011001100011011
111001000000010101100011011
000000110101010101100011011
100010100100001101100011011
010000111001000011100011011
110000010100010011100011011
100000100001101011100011011
100000001010100111100011011
101000111001100000010011011
000010111100110000010011011
110100100010110000010011011
011000001110110000010011011
100111110000001000010011011
111100010010001000010011011
101001010001011000010011011
001100000111011000010011011
010110101000100100010011011
010011010010100100010011011
000101100101100100010011011
011010100010010100010011011
010101001010010100010011011
001000011101010100010011011
001000101110001100010011011
000001010110011100010011011
100000000011111100010011011
101110010001000010010011011
111001000000110010010011011
001110001000110010010011011
100000111010001010010011011
001011000101001010010011011
101000000110101010010011011
100100010000111010010011011
010000100001111010010011011
010001111000000110010011011
100100001101000110010011011
011000100100100110010011011
000001100010110110010011011
000001001001011110010011011
100101100100010001010011011
011100010001010001010011011
010000111000011001010011011
001001100010011001010011011
000101001000111001010011011
100011101000000101010011011
010001100001010101010011011
010111000000001101010011011
000100011010001101010011011
011000000100011101010011011
011100101000000011010011011
101001010100000011010011011
000010001110100011010011011
001100000101100011010011011
100101000000100111010011011
000001100100001111010011011
011110110000000000110011011
101011011000000000110011011
110111000100000000110011011
111000101100000000110011011
000101111100000000110011011
110010100011000000110011011
010101010011000000110011011
001100101011000000110011011
000011001011000100110011011
101110000000100100110011011
001000000111100100110011011
010000110010001100110011011
101000001000011100110011011
000100100100011100110011011
101001000011000010110011011
000110100010010010110011011
000001011000110010110011011
010100000100110010110011011
011000011000001010110011011
000000010111001010110011011
000100010001010110110011011
100010000001001110110011011
100000011011000001110011011
011100000010100001110011011
000011110000010001110011011
000010000111010001110011011
100011000000101001110011011
010000100100101001110011011
000001010001100101110011011
001000100001001101110011011
010010000001100011110011011
001000001001010011110011011
011100111100000000001011011
101001110110000000001011011
100110011011000000001011011
010001111001100000001011011
100101100011100000001011011
101000101011010000001011011
101100010010110000001011011
110100001010011000001011011
001001010100111000001011011
010000100110111000001011011
000010011001111000001011011
110011100010000100001011011
111000011010000100001011011
001000101101100100001011011
110101000100010100001011011
000011000011110100001011011
000001111100001100001011011
010010001011001100001011011
001000010111001100001011011
001110010000011100001011011
000001101111000010001011011
100111010000100010001011011
001101101000100010001011011
001010011010100010001011011
010110001001100010001011011
010101011000010010001011011
101100011000001010001011011
100011000110001010001011011
010000011110001010001011011
000101000001111010001011011
000111100100000110001011011
110100100000100110001011011
100010001100100110001011011
000010111000010110001011011
001100001001010110001011011
001100001011100001001011011
101011100000010001001011011
100000101000111001001011011
000001101010010101001011011
000100100001110101001011011
010001000110001101001011011
110001010010000011001011011
000110000100110011001011011
001100100001001011001011011
000110010001000111001011011
000000010100101111001011011
111100100010000000101011011
010110010010100000101011011
100010110001100000101011011
010011001010010000101011011
000100011110010000101011011
100000000111110000101011011
111001010000001000101011011
001100010001101000101011011
011010000100011000101011011
000001010011011000101011011
100001101001000100101011011
001010100011000100101011011
100100011000100100101011011
011000000010110100101011011
010101001000001100101011011
011001000110000010101011011
010110100000001010101011011
000001101000011010101011011
011000000001001110101011011
100000000000111110101011011
111010001000000001101011011
010101010100000001101011011
010011100001000001101011011
011000000101100001101011011
000100100110000101101011011
001001001000100101101011011
000000000011101101101011011
000010110100000011101011011
011100000000010011101011011
000010001000101011101011011
000000000110011011101011011
100000000101000111101011011
000010010111100000011011011
101010000001110000011011011
000100111001001000011011011
010110000101001000011011011
000110001010101000011011011
000011100100011000011011011
011100000011000100011011011
010000010000111100011011011
110001000101000010011011011
010010010010010010011011011
000101010000001110011011011
010000101110000001011011011
100111000001000001011011011
111000100000001001011011011
001001001001001001011011011
000010110000101001011011011
110000010001000101011011011
001000110000010101011011011
100000011000100011011011011
010010000100000111011011011
110100000001100000111011011
000001001110001000111011011
001101100000000100111011011
010000100101000100111011011
100010000010010100111011011
100110001000000010111011011
001010100000100010111011011
101000010000010010111011011
000100000010100110111011011
001100001100000001111011011
000001100010100001111011011
000001000100010101111011011
110101101010000000000111011
101011000110100000000111011
000110110011100000000111011
101110101000010000000111011
011100001110001000000111011
101011100001001000000111011
100010001011101000000111011
100000010101111000000111011
010101110001000100000111011
111000000101010100000111011
100100110000110100000111011
010011000100110100000111011
001000010110110100000111011
011010011000001100000111011
100101000100101100000111011
000011100101010010000111011
011000011000110010000111011
000101001010110010000111011
000010110110001010000111011
000100011101001010000111011
110011000000011010000111011
001100000111000110000111011
010000110010100110000111011
101000001001100110000111011
000111000010001110000111011
010100001000011110000111011
110110011000000001000111011
100000011110100001000111011
011010000100101001000111011
000000111001101001000111011
011000101100000101000111011
100100100101000101000111011
000101110100000011000111011
100011001001000011000111011
011000100001100011000111011
101100000100010011000111011
000001010001110011000111011
001001000110001011000111011
000001001000101111000111011
101000110011000000100111011
110000011001100000100111011
010100101100010000100111011
010100000011110000100111011
010110010100001000100111011
101000011100001000100111011
000110101010001000100111011
001101000101001000100111011
011100100000101000100111011
000001110100011000100111011
101000000010111000100111011
011110000010000100100111011
110000001110000100100111011
000110011001000100100111011
000011100010100100100111011
000000001101011100100111011
000000111100100010100111011
100110000010100010100111011
100000101010010010100111011
001000010101010010100111011
100101100000000110100111011
000110000100010110100111011
101100001010000001100111011
000001111010000001100111011
001001100000110001100111011
000000100011011001100111011
010100000100100101100111011
010010001000010101100111011
000101000001010101100111011
010011010000000011100111011
001000101000001011100111011
011001100110000000010111011
101010001101000000010111011
001111000010010000010111011
100100011010010000010111011
110000110001010000010111011
000100101001110000010111011
110101000001001000010111011
000011011000011000010111011
000110010110000100010111011
110001100000100100010111011
000101011000100100010111011
110110000000010100010111011
101000010000101100010111011
000111000100100010010111011
100000100011100010010111011
110000001100010010010111011
011010000001010010010111011
000101101000001010010111011
100010110000000110010111011
010100100011000001010111011
100110100000100001010111011
110000000101100001010111011
000110001100010001010111011
101000000011001001010111011
000001010100101001010111011
001011000000100101010111011
000100000001101101010111011
000010000010011101010111011
001010010010000011010111011
100000100000011011010111011
000000011000010111010111011
100001000110010000110111011
010000101001001000110111011
010001010100000100110111011
100100000010001100110111011
110100010000000010110111011
000100100101000010110111011
001000001010100010110111011
100000000100100110110111011
011001001000000001110111011
000010011000100001110111011
001100010000001001110111011
010000000010001011110111011
010011001101000000001111011
010001010110010000001111011
001010110000110000001111011
110001000001110000001111011
010100011000101000001111011
100010100010011000001111011
101110000100000100001111011
101000101000001100001111011
000000011010011100001111011
110010001010000010001111011
101101000001000010001111011
001010101001000010001111011
011000010011000010001111011
111000000100100010001111011
000000101010101010001111011
000010001100011010001111011
000001011001000110001111011
001001000010100110001111011
100000000011001110001111011
110000101001000001001111011
000101000111000001001111011
000100101100100001001111011
110100000010100001001111011
111000010000010001001111011
100101001000010001001111011
000011101000001001001111011
010000110100001001001111011
011101000000000101001111011
000010001110000101001111011
010000000011010101001111011
100110000000001011001111011
001110001000100000101111011
100011010000010000101111011
101000100100010000101111011
001001001001010000101111011
110010000001000100101111011
001010010000001010101111011
000100000100101010101111011
010000001000100110101111011
100001000100100001101111011
000010000001110001101111011
000100001001001001101111011
000100010010000011101111011
100001101100000000011111011
001100110010000000011111011
001001100001100000011111011
100010000100101000011111011
100001010010000100011111011
000000100110010100011111011
100000001001010100011111011
000110100000001100011111011
010101000010000010011111011
000000001101100010011111011
000100010100010010011111011
001000001000110001011111011
111111111000000000000000111
100001011111110000000000111
001010110111101000000000111
010100101111011000000000111
011111010001100100000000111
111000110101100100000000111
111010101010010100000000111
001011111100001100000000111
010001010111101100000000111
000110111010011100000000111
100101111010100010000000111
101111001100010010000000111
111000011110010010000000111
001100001111110010000000111
111001110001001010000000111
000011111001101010000000111
011111000100001110000000111
010011010000111110000000111
001001100001111110000000111
111100011100100001000000111
010110111001010001000000111
000101111100110001000000111
110111100010001001000000111
111000101011001001000000111
100010100111011001000000111
110111000001010101000000111
100110100000111101000000111
010010001010111101000000111
101111000010100011000000111
001101001000111011000000111
100100010100111011000000111
101100010110000111000000111
011001100101000111000000111
110010001011000111000000111
100001001110100111000000111
010100100011010111000000111
001010010101001111000000111
000000000111111111000000111
101111001001100000100000111
000111100111100000100000111
011011011010010000100000111
101100101110010000100000111
011010101101001000100000111
010101110011001000100000111
010001101110101000100000111
110010001011101000100000111
001100101011101000100000111
010111001100011000100000111
010110100001111000100000111
010001011001111000100000111
110101011001000100100000111
111001110000010100100000111
110010010011010100100000111
100110100110001100100000111
101100010101001100100000111
100001001101011100100000111
111100000000111100100000111
000101000110111100100000111
010110111010000010100000111
001001110111000010100000111
110001001111000010100000111
110011101000100010100000111
100010011010110010100000111
101001000011110010100000111
100010111100001010100000111
001101110000101010100000111
001110000101101010100000111
101001101100000110100000111
011100100110000110100000111
010011010110000110100000111
100011010001100110100000111
000110001011010110100000111
000110010100110110100000111
010000110001110110100000111
101010000011001110100000111
000011100100011110100000111
010001111101000001100000111
111010010100010001100000111
011110001000110001100000111
001000011101110001100000111
100000110011110001100000111
101011100100001001100000111
110100110100001001100000111
001110011100001001100000111
100111010001001001100000111
101100010010101001100000111
011001000101101001100000111
100101101000011001100000111
001010110010011001100000111
011001001110000101100000111
011110100001000101100000111
001010110100100101100000111
000000101111100101100000111
001101100000110101100000111
100001011000110101100000111
010101001000101101100000111
010000101100011101100000111
101000100001011101100000111
011101010100000011100000111
100110100100100011100000111
010010001101100011100000111
000100110110010011100000111
111001001000001011100000111
000101001110001011100000111
110100000011001011100000111
010001010010011011100000111
001000111010000111100000111
101100001000010111100000111
010011001000010111100000111
011000000010101111100000111
101001110110100000010000111
001110011101100000010000111
110111100100010000010000111
000111010111010000010000111
011001100101110000010000111
100010110101110000010000111
001100110011110000010000111
101101101001001000010000111
110010110011001000010000111
001111100010101000010000111
001011010100111000010000111
001100101100111000010000111
001100111110000100010000111
010111001100100100010000111
110101010010100100010000111
100011101010100100010000111
011010011010100100010000111
101100000110110100010000111
110010001001110100010000111
111001001010001100010000111
010110110000101100010000111
100001011001101100010000111
101011100000011100010000111
100000101110011100010000111
010000011101011100010000111
011110101100000010010000111
110010001110100010010000111
010011010011100010010000111
111100011000001010010000111
011001001101001010010000111
010100100110101010010000111
111010000000111010010000111
000110000011111010010000111
101011010100000110010000111
101100100011000110010000111
100001011010010110010000111
000000110111010110010000111
001110100000110110010000111
110000010100101110010000111
001000110010101110010000111
100110010000011110010000111
010100101000011110010000111
001011111001000001010000111
011100100111000001010000111
100100011111000001010000111
010001111010100001010000111
011101110000010001010000111
100110011000110001010000111
100011000110110001010000111
010001101001011001010000111
110100000101011001010000111
101110001010000101010000111
111100100000100101010000111
011010000101100101010000111
000110100011100101010000111
010011010010010101010000111
001001100110010101010000111
000010011011001101010000111
001100001001101101010000111
110100110010000011010000111
101010010011000011010000111
001101001011000011010000111
110001000101100011010000111
010101001100010011010000111
000011100101001011010000111
000101010010101011010000111
001000011100011011010000111
000011001010011011010000111
100000111001000111010000111
101000000001110111010000111
110010100000001111010000111
001101100000001111010000111
110101101010000000110000111
011101011000100000110000111
010001110110010000110000111
101100011001010000110000111
101000011110001000110000111
011110000011001000110000111
001001001011011000110000111
000010001101111000110000111
011011101000000100110000111
000011001110001100110000111
001000110100011100110000111
000111000001011100110000111
110110100001000010110000111
000000111101100010110000111
001011110000010010110000111
010110001000101010110000111
101000100100101010110000111
000010010110101010110000111
110000001100011010110000111
000101110100000110110000111
010100001101000110110000111
101100000101100001110000111
001110000110010001110000111
010011000101010001110000111
101000101000110001110000111
000011110000101001110000111
110001000010101001110000111
110110000100000101110000111
101001001001000101110000111
010000011100100101110000111
100000010110010101110000111
000100110001001101110000111
100010000001101101110000111
010000010111000011110000111
111000000010010011110000111
010001100000110011110000111
000110100010001011110000111
000001011001001011110000111
100001000000011111110000111
110110110100100000001000111
011001011101100000001000111
100011101110010000001000111
110100011011010000001000111
100111010001110000001000111
011111010010001000001000111
000111001111001000001000111
101100010110011000001000111
010001011110011000001000111
100010011101011000001000111
100010110010111000001000111
100101001010111000001000111
100101111100000100001000111
101010010111000100001000111
010010101111000100001000111
001100111001010100001000111
101110011000001100001000111
001100110100101100001000111
011010000110101100001000111
010011101000011100001000111
010101000011011100001000111
100010111011000010001000111
111100100001100010001000111
001111100010010010001000111
010101110001010010001000111
011110001001010010001000111
101001101001010010001000111
001011011000110010001000111
010100101100110010001000111
110101010000101010001000111
001000101110101010001000111
010000110011101010001000111
011001100100011010001000111
110010000011011010001000111
110011100001000110001000111
000001101101100110001000111
111010010000010110001000111
101001000110010110001000111
000011010101010110001000111
100010100100110110001000111
001101001001001110001000111
100100010011001110001000111
101011110010000001001000111
111010101000100001001000111
101100100110100001001000111
001101001101010001001000111
011001100011010001001000111
001010010011110001001000111
111001000000111001001000111
000011000101111001001000111
011010011001000101001000111
100110100101000101001000111
110001001101000101001000111
000101010110100101001000111
011100000110010101001000111
000110001001110101001000111
001110100010001101001000111
100000101010101101001000111
000101100001101101001000111
110101001010000011001000111
110010010101000011001000111
011000001010110011001000111
100000011001110011001000111
010100101001001011001000111
000000011111001011001000111
001010110000101011001000111
010011001000101011001000111
100011010000011011001000111
010000111100000111001000111
100110010000100111001000111
011001010000100111001000111
110000000100011111001000111
101011011100000000101000111
011001110010100000101000111
100010101101100000101000111
110101000110010000101000111
011000110101010000101000111
010010010110110000101000111
110011110000001000101000111
000100010011111000101000111
101101001010000100101000111
010110101000100100101000111
101000010001110100101000111
000000111011001100101000111
100101010000011100101000111
011000001001011100101000111
000100100101011100101000111
010101000101100010101000111
100110000011100010101000111
011001000011001010101000111
011000011000101010101000111
000110101000011010101000111
101010000100011010101000111
100000100111000110101000111
111000000100100110101000111
000101001100010110101000111
000010110010010110101000111
100010001000101110101000111
110110011000000001101000111
000110010101010001101000111
000111000010110001101000111
010000101001110001101000111
000011101001000101101000111
100001010011000101101000111
011010010010000011101000111
101101000001000011101000111
001000100101100011101000111
000001101010010011101000111
100000110001001011101000111
001100000010011011101000111
001010000000110111101000111
011110110001000000011000111
101011000101100000011000111
110000101011100000011000111
101110101000010000011000111
110010101100001000011000111
001100011011001000011000111
100100100101101000011000111
000001100110111000011000111
110010000110010100011000111
000101011000110100011000111
011100000001110100011000111
001101000110001100011000111
100011000011001100011000111
110000110000011100011000111
101101110000000010011000111
000101100011100010011000111
000111000100101010011000111
100000011010101010011000111
110100100100000110011000111
011011000010000110011000111
000010011100100110011000111
001000101010010110011000111
010001000100110110011000111
010000001011001110011000111
011011010100000001011000111
000000111110010001011000111
001011100000110001011000111
110000010010110001011000111
000001001011110001011000111
100101011000001001011000111
011000100010101001011000111
001000001111000101011000111
000100101100100101011000111
000011010001100101011000111
111000000001001101011000111
001100010000011101011000111
000110011010000011011000111
001010100110000011011000111
010100000000101111011000111
000001011110100000111000111
000100101011010000111000111
000010110101001000111000111
001100100010100100111000111
100010010010100100111000111
100001100100010100111000111
010100010100010100111000111
001010001100010100111000111
001001010001001100111000111
100100001001001100111000111
010011000000101100111000111
010010100100100010111000111
100100001100100010111000111
100010010001010010111000111
010001001001010010111000111
001101000000110010111000111
100001100010001010111000111
010100010010001010111000111
001010001010001010111000111
011000100001000110111000111
100001100001100001111000111
010100010001100001111000111
001010001001100001111000111
010010100010010001111000111
001001010010010001111000111
001100100100001001111000111
010001001100001001111000111
100110000000011001111000111
110000001010000101111000111
101000010100000011111000111
111101100110000000000100111
110110001101010000000100111
101011001010110000000100111
010011101001110000000100111
010011011100101000000100111
110001111000011000000100111
110110010010011000000100111
111000100100111000000100111
011100101011000100000100111
100111000111000100000100111
010101100101100100000100111
100100011101100100000100111
101000110110010100000100111
011010110000110100000100111
010100010011110100000100111
111010000101001100000100111
000101101100011100000100111
000010110101011100000100111
010101011110000010000100111
001011101101000010000100111
011110100010100010000100111
001000111100110010000100111
100010000111110010000100111
110000110110001010000100111
100110011001001010000100111
001000111011001010000100111
011100000111001010000100111
000111001010101010000100111
110011000001101010000100111
000101110010011010000100111
101000010101011010000100111
010000011010111010000100111
100111110000000110000100111
011000010110100110000100111
110011000100010110000100111
001101000100110110000100111
000100101010110110000100111
011100110000001110000100111
110101000010001110000100111
100000001011101110000100111
010110000001011110000100111
101100101101000001000100111
100010101011100001000100111
010010010111100001000100111
010110100100110001000100111
110001010100110001000100111
011001011010001001000100111
000101101011001001000100111
001011100001101001000100111
000100011110011001000100111
001100010001111001000100111
001101011100000101000100111
101011010000100101000100111
000111001010010101000100111
110000001110010101000100111
011001010001010101000100111
100100110001010101000100111
101010101000001101000100111
010011000110001101000100111
010100010100101101000100111
001000100010111101000100111
101000110010100011000100111
101001001001100011000100111
101110010000010011000100111
010100010101010011000100111
111010000010001011000100111
000010100110101011000100111
001001000011011011000100111
010100001001100111000100111
000001111000010111000100111
000110010010001111000100111
000001001101001111000100111
001110101100100000100100111
111000001110100000100100111
001001111001100000100100111
101110100001010000100100111
100100111010001000100100111
101011010000011000100100111
100001100011011000100100111
011011000010100100100100111
001010000101110100100100111
000001001011110100100100111
001111001000001100100100111
000011110010001100100100111
101000110000101100100100111
000000011110101100100100111
010100011000011100100100111
101011100010000010100100111
100001110100100010100100111
111000010001100010100100111
010010011001010010100100111
010000100111010010100100111
010010001110001010100100111
010101001001001010100100111
000001010011101010100100111
100101000000111010100100111
100100000101010110100100111
011011110000000001100100111
110011001010000001100100111
011000000011110001100100111
100010001000111001100100111
010001100011000101100100111
100100001010100101100100111
110000100000110101100100111
000000010011011101100100111
110101100000000011100100111
011000100100001011100100111
001010001001001011100100111
010001000100100111100100111
100010000010010111100100111
010011101110000000010100111
110110101000100000010100111
001001001111100000010100111
001010111010010000010100111
011100010110010000010100111
110011000011010000010100111
100101000101110000010100111
000001110111001000010100111
100101110000101000010100111
101010011001000100010100111
110001100001001100010100111
100110000010101100010100111
000100100001111100010100111
111001010010000010010100111
001101101000100010010100111
110000101010010010010100111
000110101001010010010100111
001001010001110010010100111
100011101000001010010100111
000001001100111010010100111
001111000001000110010100111
011000000011010110010100111
001100001010001110010100111
100011011100000001010100111
111010100001000001010100111
011100001100001001010100111
001100110010001001010100111
010111000001001001010100111
001010001010101001010100111
000010001101010101010100111
000001010100011101010100111
100001100110000011010100111
000110000101100011010100111
001000100101010011010100111
100100100000110011010100111
010000000110110011010100111
010000100011001011010100111
100100000100001111010100111
101001100101000000110100111
100010100110100000110100111
001100001010110000110100111
001110010000101000110100111
100000101001101000110100111
010011100000011000110100111
000101101001000100110100111
110000000111000100110100111
110001001000100100110100111
000010111000100100110100111
101101000000010100110100111
000110100100010100110100111
010101000100001100110100111
010000101010001100110100111
011000011100000010110100111
000101011000010010110100111
000011000010110010110100111
110000110000000110110100111
001001000110000110110100111
000000100011100110110100111
001001101010000001110100111
001101010001000001110100111
110000011001000001110100111
000010110011000001110100111
001001000100110001110100111
000000111100001001110100111
000101000010011001110100111
011000001000010101110100111
100011000001000011110100111
000000001011010011110100111
100000010010001011110100111
101101011001000000001100111
110001110011000000001100111
101001101010001000001100111
101010110001001000001100111
100001010101101000001100111
011001101000100100001100111
001110010010100100001100111
010000100110110100001100111
001000100111001100001100111
000001010010111100001100111
111010001100000010001100111
110010010010100010001100111
001010001011100010001100111
000001011011010010001100111
010111100000001010001100111
101101000100001010001100111
001010010010011010001100111
101100101000000110001100111
010110010100000110001100111
100001100000101110001100111
000100000101101110001100111
100111001000100001001100111
000100111010100001001100111
011011001000010001001100111
100101100010010001001100111
100000010111010001001100111
101000011100001001001100111
010010100101001001001100111
000010111000011001001100111
000001110101000101001100111
001000001100110101001100111
100010000100101101001100111
000000011001101101001100111
000101101100000011001100111
100100000010101011001100111
000110000100011011001100111
110000100010000111001100111
001010100001000111001100111
000101110110000000101100111
110011000100100000101100111
000110110001100000101100111
110100001001100000101100111
101000100011100000101100111
000110011010010000101100111
100001101000110000101100111
100011001001001000101100111
001101000001101000101100111
100000001110011000101100111
000000110100111000101100111
110000101100000100101100111
110110000010000100101100111
000010011101000100101100111
011001000100010100101100111
000010000011101100101100111
110000010100010010101100111
000111000001010010101100111
000011010100001010101100111
000100100011001010101100111
101001010000000110101100111
110000000001001110101100111
001111000100000001101100111
100010110100000001101100111
000001000110101001101100111
001001100000011001101100111
100000001001010101101100111
010010001000001101101100111
101000000010001101101100111
011100001000000011101100111
000011100000100011101100111
100100101110000000011100111
010010011011000000011100111
000011110100010000011100111
001101100001010000011100111
111000001001010000011100111
001110000100110000011100111
011000110100001000011100111
110101000000011000011100111
111000000010100100011100111
000010100101100100011100111
100000011100010100011100111
000100110010010100011100111
011110000000001100011100111
001010010101000010011100111
101010100000100010011100111
000000110110100010011100111
101100000010010010011100111
000000101101001010011100111
010001000010101010011100111
100001001001000110011100111
000010100000011110011100111
101001000011000001011100111
011101000000100001011100111
010010110000100001011100111
101000110000010001011100111
000001101000101001011100111
100011100000000101011100111
110000001000100011011100111
001000000100101011011100111
100000000001011011011100111
000101000000010111011100111
010101000011000000111100111
011000000101100000111100111
110000010000101000111100111
000000011000110001111100111
000110000001000101111100111
000100110000000011111100111
111110010011000000000010111
001101101010110000000010111
011011100110001000000010111
011100111000101000000010111
011011001001101000000010111
001101110100011000000010111
110101100001011000000010111
111000010010111000000010111
110010110110000100000010111
101100101001100100000010111
000110110101100100000010111
010001110101010100000010111
001001001111010100000010111
100101010100110100000010111
000010101011101100000010111
001011010010011100000010111
011100001010011100000010111
100010001100111100000010111
101010110101000010000010111
010111000111000010000010111
111001000110100010000010111
001110010110010010000010111
010010101110010010000010111
110000011011001010000010111
000110110010101010000010111
000001011110101010000010111
101001011000011010000010111
001010001101011010000010111
100110101010000110000010111
110001110000100110000010111
001101000011100110000010111
110101001000010110000010111
001010001010110110000010111
101100001100001110000010111
010010011100001110000010111
000111100001001110000010111
011000100011001110000010111
100000010001111110000010111
100101110110000001000010111
001110101011000001000010111
010011101100100001000010111
100000111101100001000010111
011000011011100001000010111
101010000111100001000010111
101011010001010001000010111
011101000100110001000010111
000111100001110001000010111
110000001110101001000010111
000110011001101001000010111
100000111010011001000010111
010001000111011001000010111
001000101001111001000010111
111001000001100101000010111
110100100100010101000010111
110000011001010101000010111
000001010011110101000010111
110011001000001101000010111
001010001110001101000010111
100100000101101101000010111
010111011000000011000010111
101010011000100011000010111
011110000001100011000010111
101000001011010011000010111
010000100101110011000010111
011101000010001011000010111
001011000100101011000010111
100110000010011011000010111
000010110001011011000010111
000100100110100111000010111
000011001001100111000010111
001010100100010111000010111
000100111000001111000010111
110110101100000000100010111
011100011101000000100010111
110001011100100000100010111
110100110001100000100010111
010100001110110000100010111
110000101010100100100010111
001001010110100100100010111
010111100000010100100010111
000010111001010100100010111
101101100000001100100010111
010110010001001100100010111
010000001111001100100010111
000001111000101100100010111
100000010111100010100010111
101100110000010010100010111
100011001001010010100010111
001000010011011010100010111
000100001001111010100010111
000100011110000110100010111
000000101100110110100010111
010001000010110110100010111
100000100010011110100010111
111001100010000001100010111
001111010000100001100010111
110110000010100001100010111
011001001001010001100010111
100001100101010001100010111
000100101101001001100010111
100001001001101001100010111
000110110010000101100010111
010010000001110101100010111
000011000010101101100010111
110010110000000011100010111
001011001010000011100010111
010100010000110011100010111
000010000110110011100010111
100001010100000111100010111
011000010001000111100010111
010010111001100000010010111
100100111100010000010010111
100011110010010000010010111
111000100011010000010010111
110011010100001000010010111
110101001000101000010010111
010100010101101000010010111
101101011000000100010010111
011101100001000100010010111
101000000101011100010010111
010001100000111100010010111
100111100000100010010010111
000101011001100010010010111
101101000001010010010010111
110000011000110010010010111
000000101011110010010010111
001010101000101010010010111
100001000110011010010010111
000100100101011010010010111
001100010101000110010010111
010010100001010110010010111
000000001101101110010010111
011000010000011110010010111
110101010001000001010010111
001110100100100001010010111
001001100011100001010010111
111000001100010001010010111
010100011010010001010010111
000100001101110001010010111
001001101100001001010010111
001000010111001001010010111
010110000000111001010010111
011110010000000101010010111
100001100100100101010010111
101000010010100101010010111
010010000110001011010010111
001100000010010111010010111
010001000001001111010010111
000110011011000000110010111
010101100100100000110010111
011010100100010000110010111
000011011100010000110010111
011101000010010000110010111
110000010101010000110010111
100110000100110000110010111
000011101001001000110010111
010000100011101000110010111
010100110000011000110010111
000000011010111000110010111
100111000010000100110010111
010001011010000100110010111
000100000011110100110010111
100100010000101100110010111
011000110010000010110010111
000001101110000010110010111
011011000001000010110010111
000001000101110010110010111
101100000010001010110010111
001001100000100110110010111
110000000001100110110010111
010000100100001110110010111
000101001010100001110010111
000010010101100001110010111
000111000100001001110010111
011000001010001001110010111
101010100000000101110010111
000101010000010101110010111
110100001000000011110010111
011000000100100011110010111
001101110011000000001010111
000100011111100000001010111
011011110000010000001010111
100100100111010000001010111
010110011000110000001010111
100001111001001000001010111
011101000101001000001010111
101010001011001000001010111
010110000110011000001010111
111001010100000100001010111
010101101010000100001010111
001111000100100100001010111
101010100010100100001010111
100010011001100100001010111
100001100001110100001010111
110001101100000010001010111
011100010100100010001010111
010011000001110010001010111
000010010100111010001010111
000001100110001110001010111
000100001010101110001010111
111100001001000001001010111
010101110000100001001010111
100110110000010001001010111
000011110100001001001010111
011000110001001001001010111
100100001100011001001010111
000100100010111001001010111
010100010011000101001010111
001000010101100101001010111
000011000110010101001010111
100000010110001101001010111
010010010000011101001010111
001000000011011101001010111
100111000100000011001010111
100010100001100011001010111
101000000101001011001010111
010010000010100111001010111
001001101101000000101010111
010010110011000000101010111
101000011010100000101010111
111000100100001000101010111
100110010100001000101010111
000101011010001000101010111
011110000000101000101010111
100011000010011000101010111
110100000101000100101010111
101110000000010100101010111
001001011000010100101010111
000100110000110100101010111
110000011000001100101010111
101011000000100010101010111
000001010110010010101010111
111000000001010010101010111
010000101010001010101010111
000010011001001010101010111
010101010000000110101010111
100001001110000001101010111
000000110110100001101010111
110001010000010001101010111
000000011011010001101010111
001100000001110001101010111
110010000001001001101010111
011000100000010101101010111
100000000010110101101010111
010000000100101101101010111
010100100100000011101010111
000001010000101011101010111
000110000000001111101010111
110100010110000000011010111
010001010011010000011010111
100011001000110000011010111
010000110100110000011010111
001101010000101000011010111
100010100001011000011010111
100110001100000100011010111
011000101100000100011010111
100100110001000100011010111
000001011101000100011010111
000000111010100100011010111
000110000001101100011010111
100100000010011100011010111
000110110100000010011010111
011000000111000010011010111
001110000010100010011010111
001000110001100010011010111
011100100000010010011010111
000001111000010010011010111
110110000000001010011010111
000011010010001010011010111
101000100000001110011010111
101000101010000001011010111
000110101000001001011010111
000101000001011001011010111
010101000100000101011010111
010000001001100101011010111
000000100101001101011010111
011000011000000011011010111
100100000011000011011010111
000000010101010011011010111
001110000101000000111010111
101000000110010000111010111
011000001000110000111010111
000000101000011100111010111
000011000100000110111010111
000010011000000101111010111
101001010111000000000110111
100011001101100000000110111
011001011100010000000110111
101000111001010000000110111
000010011110110000000110111
011100001001110000000110111
100110001110001000000110111
001101000110101000000110111
010011001010011000000110111
100100101000111000000110111
011110100100000100000110111
000111101000100100000110111
100110011000010100000110111
001100101110000010000110111
110000101001100010000110111
000001100110110010000110111
011010100000011010000110111
001001011010000110000110111
011000001101000110000110111
000010110011000110000110111
100110000001100110000110111
101010010000001110000110111
100000100101001110000110111
111011000100000001000110111
001110010101000001000110111
000011110010100001000110111
011000100110100001000110111
101010100000110001000110111
101101000001001001000110111
000001011001011001000110111
001001101001000101000110111
010010011000100101000110111
010000000011101101000110111
001110000000011101000110111
100001000010011101000110111
000100000011110011000110111
000000010101101011000110111
110000001000011011000110111
010011100000000111000110111
110101010010000000100110111
110011100001000000100110111
001010001111000000100110111
110010000110010000100110111
000100010111010000100110111
010001110000110000100110111
010010101000101000100110111
000001100101101000100110111
100100000011101000100110111
001100100010011000100110111
010011001100000100100110111
100000011011000100100110111
011000010010010100100110111
100011000000110100100110111
011101000000100010100110111
001010110000100010100110111
010010000011100010100110111
010000110001001010100110111
100010000100101010100110111
000000011100011010100110111
101000000010100110100110111
000100100000101110100110111
010100001011000001100110111
000000101010110001100110111
001100001000101001100110111
111100000000000101100110111
000101000110000101100110111
100010000101000101100110111
000100010001100101100110111
000110100001000011100110111
001001000101000011100110111
110100100101000000010110111
101100001011000000010110111
001010010011100000010110111
000001101101010000010110111
000111010000110000010110111
000110110001001000010110111
110010001001001000010110111
100000010011011000010110111
001100101000010100010110111
011000000110001100010110111
000001001011001100010110111
010101110000000010010110111
100010010110000010010110111
101000000101100010010110111
010110000100010010010110111
000011000001011010010110111
000101001100000110010110111
000000110000110110010110111
100101101000000001010110111
010000010001110001010110111
110100000010001001010110111
100000011000101001010110111
100000100011000101010110111
000001001000110101010110111
000010100000101101010110111
000001010011000011010110111
001100010000100011010110111
011001000000010011010110111
000100001001001011010110111
001010001000000111010110111
010000010100000111010110111
101010001000100000110110111
000100011100100000110110111
100001010001100000110110111
011001010000001000110110111
010001000001010100110110111
100000001100001100110110111
001000000001101100110110111
001000101001000010110110111
001010010000010001110110111
010000000100011001110110111
010010000010000101110110111
000001100000001011110110111
010000111101000000001110111
101001110000100000001110111
011001000011100000001110111
101010010100010000001110111
001000100101110000001110111
100000001011110000001110111
110100110000001000001110111
000110100100101000001110111
010010010001101000001110111
110000000101011000001110111
001010001000111000001110111
000100011100001100001110111
001000110000011100001110111
010100000000111100001110111
000101010010100010001110111
000110000010010110001110111
010001001000001110001110111
001101001010000001001110111
110000011010000001001110111
010100000101100001001110111
000000101110001001001110111
001000010010101001001110111
100101010000000101001110111
101000100100000101001110111
000011000001001101001110111
001011010000000011001110111
010001000110000011001110111
010010001001000011001110111
001000100010010011001110111
100001000000110011001110111
010000100000101011001110111
000011001010100000101110111
001000010101001000101110111
001100001001000100101110111
100000010100100100101110111
100100011000000010101110111
100001000011000010101110111
000010100100010010101110111
000000010001010110101110111
001010101000000001101110111
100100100000100001101110111
010110000000010001101110111
000000001100100011101110111
010110100010000000011110111
001011001001000000011110111
010010001100100000011110111
100000100010101000011110111
011000010001000100011110111
000100000110100100011110111
001001000010010100011110111
000100001000110010011110111
010001100001000001011110111
000100100100010001011110111
000010000011010001011110111
101010000000001001011110111
111011001101000000000001111
101101010011100000000001111
101010111000110000000001111
101101100100110000000001111
011110010100101000000001111
100110011010101000000001111
100110110001011000000001111
111000001001111000000001111
100011110101000100000001111
010110011011000100000001111
001101110010010100000001111
010000111110010100000001111
101000101101010100000001111
110001000111010100000001111
000011101100110100000001111
011000100011110100000001111
110101001100001100000001111
010000111001101100000001111
001100000111101100000001111
000111010100011100000001111
101110000010011100000001111
100000110100111100000001111
011001011011000010000001111
110010110100010010000001111
000011011110010010000001111
000001110101110010000001111
001100011110001010000001111
100100100111001010000001111
101010100001101010000001111
100101001001101010000001111
010110001010011010000001111
010001100010111010000001111
011101100000100110000001111
100001100011100110000001111
111100000100010110000001111
010010000110110110000001111
011000101100001110000001111
011010010010001110000001111
000100001101011110000001111
110001011110000001000001111
001111000111000001000001111
011000101101100001000001111
111100000011010001000001111
000011011001110001000001111
000100101011110001000001111
001001110011001001000001111
100011001011001001000001111
110100101000101001000001111
100001100110101001000001111
001111101000000101000001111
101110000001100101000001111
110001101000010101000001111
101011000100010101000001111
100101000010110101000001111
110000100101001101000001111
000001011100101101000001111
010011000001101101000001111
001000010110011101000001111
010011110001000011000001111
000111010100100011000001111
110010100010100011000001111
001001101010100011000001111
101000010101100011000001111
011100011000010011000001111
100110000101010011000001111
011110100000001011000001111
100001100001011011000001111
010000001100111011000001111
000010111000100111000001111
000101100100010111000001111
000010010011010111000001111
100001010010001111000001111
100110011101000000100001111
010100111100100000100001111
101110000110100000100001111
110001100101100000100001111
000010101111010000100001111
101101011000001000100001111
010010010111001000100001111
001011000011101000100001111
001011101000011000100001111
111010100100000100100001111
101000011100100100100001111
000101011010100100100001111
001110011000010100100001111
010011011000001100100001111
010010100010101100100001111
000010010001111100100001111
111100001010000010100001111
001110110001000010100001111
010001101100010010100001111
100111000010010010100001111
110001010001010010100001111
010100010100011010100001111
001010001101000110100001111
010000001011100110100001111
100000001110010110100001111
000101000011001110100001111
001001001000101110100001111
100000000101101110100001111
011100110010000001100001111
101010001010010001100001111
001101000100011001100001111
000001001010111001100001111
010111000010000101100001111
110000000110100101100001111
010001010100010101100001111
000100010011100011100001111
000010100001110011100001111
001001000001010111100001111
011011110010000000010001111
101010101110000000010001111
011010011100010000010001111
011100101010010000010001111
001010100011011000010001111
111100010001000100010001111
000010110110100100010001111
100111001000010100010001111
011011000001010100010001111
010100100100110100010001111
101100100100001100010001111
010100010110001100010001111
110110010000100010010001111
001011001100100010010001111
001000100111100010010001111
011000110001010010010001111
100100001011010010010001111
000100111000110010010001111
001111010000001010010001111
000001111100001010010001111
000011011001000110010001111
000101000001110110010001111
001001000100011110010001111
010000001111010001010001111
110010011000001001010001111
010101100100001001010001111
100000001101101001010001111
000010100100111001010001111
011001011000000101010001111
100101100001000101010001111
001010001000011101010001111
000001000011011101010001111
000010101011000011010001111
010000010001101011010001111
000000110010011011010001111
001100000001011011010001111
101000001100000111010001111
010100001010000111010001111
100100110110000000110001111
001001011101000000110001111
111000010010100000110001111
010011001010100000110001111
000110101001100000110001111
110000101001010000110001111
101011000000110000110001111
010101000001101000110001111
010100100011000100110001111
011001000100100100110001111
000000011011010100110001111
011100001000001100110001111
000000101101001100110001111
100010000100011100110001111
011010000110000010110001111
011000101000100010110001111
110011000000001010110001111
100100101000001010110001111
000010011000011010110001111
001000000010110110110001111
101000010000001110110001111
010000000001011110110001111
000001101100100001110001111
001000110001100001110001111
110101000000010001110001111
111000000100001001110001111
000100001011001001110001111
001010010010000101110001111
000100001000110101110001111
001110001000000011110001111
000011000000100111110001111
011101001010100000001001111
001001111100010000001001111
011110100000110000001001111
001010001110110000001001111
010010111010001000001001111
010101011001001000001001111
111000010101001000001001111
011110001100000100001001111
100100110010100100001001111
100000001111100100001001111
100011010010010100001001111
100100010101010100001001111
111000100010001100001001111
001010101001001100001001111
000010100110011100001001111
001011000000111100001001111
110110101000000010001001111
101110010100000010001001111
110000000110101010001001111
001100010000111010001001111
101011001000000110001001111
010100010010010110001001111
110000001001010110001001111
010111010000010001001001111
000110101100010001001001111
100001110000110001001001111
110110000100001001001001111
000010010110101001001001111
010100000011101001001001111
011000101000011001001001111
000000110101011001001001111
001001000011100101001001111
100010001110000011001001111
000000100110110011001001111
001001010100001011001001111
101000001000101011001001111
001100000100100111001001111
100010000001001111001001111
011010001011000000101001111
100110001000110000101001111
001100001101001000101001111
010001010100101000101001111
010101100000011000101001111
001000011010011000101001111
110000110001000100101001111
000011110000100100101001111
000110000100101100101001111
010010011100000010101001111
010011100010000010101001111
101000110010000010101001111
000100101110000010101001111
000000111001010010101001111
000011000100110010101001111
010010000001101010101001111
001110000010000110101001111
000000010110100110101001111
001000100100010110101001111
000011011010000001101001111
101000000111000001101001111
011011000000100001101001111
000101001001100001101001111
100000011100010001101001111
100011000001010001101001111
101010010000001001101001111
000100111000001001101001111
101000101000000101101001111
010010000101000101101001111
000000001110001101101001111
110000010000100011101001111
000011101101000000011001111
000101110100100000011001111
001110010010010000011001111
001000010101110000011001111
101001010010001000011001111
000101101010001000011001111
011000001110001000011001111
101110000001001000011001111
001010011000101000011001111
010011000010011000011001111
000000101001111000011001111
000111000010100100011001111
101000100001100100011001111
000001001110010100011001111
000110100001010100011001111
010111000001000010011001111
001100101001000010011001111
010010001000110010011001111
000010000101011010011001111
110001010000000110011001111
000110001000001110011001111
101101000100000001011001111
101000011001000001011001111
000100110011000001011001111
110010000001100001011001111
000100000110011001011001111
011010100000000101011001111
101000000010010101011001111
001000010010100011011001111
100100010000010011011001111
011000000100010011011001111
100011000110000000111001111
110000000011001000111001111
101000100000011000111001111
000000110000101010111001111
000001101000000110111001111
000101000010000011111001111
011010100111000000000101111
011000111010100000000101111
110010110001100000000101111
001101010101010000000101111
100110010100110000000101111
001110010011001000000101111
110001010010101000000101111
000100110101101000000101111
010011000101011000000101111
001001011000111000000101111
010001011101000100000101111
110100001000110100000101111
101000011010001100000101111
000010001101101100000101111
111110000001000010000101111
010101100011000010000101111
011011000010010010000101111
000010110010110010000101111
000110101100001010000101111
110000001101001010000101111
011100001000101010000101111
101000010000110110000101111
000001000110101110000101111
000000100011011110000101111
110101001001000001000101111
001101110000100001000101111
000111011000001001000101111
010010110100000101000101111
000100101110000101000101111
110000010011000101000101111
011100100000010101000101111
001000001011010101000101111
001101000010001101000101111
010010011010000011000101111
010101000000110011000101111
001010000100110011000101111
100100110000001011000101111
100000000110011011000101111
100110001000000111000101111
011001010110000000100101111
101001001011000000100101111
000010011011100000100101111
101100010010010000100101111
000101101010010000100101111
001000100110110000100101111
010100100110001000100101111
000111100000101000100101111
100011101000000100100101111
001100100101000100100101111
100101000001100100100101111
000110000010110100100101111
011000000011001100100101111
001011011000000010100101111
101001000100010010100101111
100000100010101010100101111
001000110000011010100101111
000010100110000110100101111
110010000000100110100101111
000001010010010110100101111
010001100000001110100101111
010001011000100001100101111
000010010110010001100101111
110000000101010001100101111
000011010001000101100101111
000000101000101101100101111
001000001110000011100101111
000010010000101011100101111
000100001000011011100101111
010100010000000111100101111
100000100001000111100101111
100000111011000000010101111
011100100001100000010101111
101001101000010000010101111
101000000011110000010101111
011010101000001000010101111
110010000110001000010101111
001000010110101000010101111
010000001011101000010101111
100100100010011000010101111
000101001001011000010101111
010100010000111000010101111
000011100100001100010101111
010011010100000010010101111
101000110100000010010101111
000000011101010010010101111
100001000011001010010101111
010000100100011010010101111
010110100000000110010101111
100100010010000110010101111
100010000101000110010101111
010000001100100110010101111
001010000000101110010101111
100000001000011110010101111
000001110001010001010101111
010000101000110001010101111
100001000000111001010101111
000101000100100101010101111
100010010000010101010101111
001011100000000011010101111
011000001001000011010101111
000110000010010011010101111
100101001100000000110101111
010110010010000000110101111
100100010001001000110101111
001000001100011000110101111
000001010000101100110101111
100010001010000010110101111
000100000110100010110101111
000001001001100010110101111
011100000000010010110101111
110000100010000001110101111
010010000100100001110101111
000001000101001001110101111
101011100100000000001101111
101110001010000000001101111
010100010111000000001101111
101100000101100000001101111
000001100111100000001101111
010001001100110000001101111
100010101000101000001101111
100100011000011000001101111
001001000110011000001101111
000010001011011000001101111
100000101010010100001101111
000000110001110100001101111
110011000000001100001101111
010100101000001100001101111
100100000110001100001101111
001100000001011100001101111
100001010110000010001101111
000000011100101010001101111
010001010000011010001101111
000101001010000110001101111
010010000011000110001101111
001000110110000001001101111
100110010001000001001101111
110000100100100001001101111
001110000000101001001101111
011000000100001101001101111
000001001000011101001101111
111001000000000011001101111
000011000101000011001101111
001100000011000011001101111
000001100010001011001101111
110010100000010000101101111
011100010000001000101101111
001010100010001000101101111
000001110001001000101101111
010000011010000100101101111
010100100000100010101101111
100000000001110010101101111
000010001000010110101101111
100010000010100001101101111
001000010001010001101101111
010000000010011001101101111
100100000100000011101101111
010000100011010000011101111
000110010100001000011101111
001001110000000100011101111
001010000110000100011101111
000100001001100100011101111
010100011000000010011101111
100101000000100010011101111
001001001000001010011101111
000000010001001110011101111
010001010010000001011101111
001000100001001001011101111
000000100010100101011101111
110100001111000000000011111
010011100011100000000011111
010101100110010000000011111
100110000011110000000011111
110000111100001000000011111
101100101010001000000011111
001101100001101000000011111
101010100100011000000011111
000001101011011000000011111
010010110000111000000011111
111101000010000100000011111
100011001110000100000011111
110110000100100100000011111
000101011001010100000011111
101000010011010100000011111
000100101100101100000011111
110001010000011100000011111
101011010010000010000011111
000111110000010010000011111
010011101000001010000011111
100100110100000110000011111
001001101000010110000011111
001000000101110110000011111
100011000000101110000011111
010100000001101110000011111
100010110011000001000011111
011000110100010001000011111
101001010000101001000011111
000100010011011001000011111
000000001110110101000011111
011000100000101101000011111
000010000101011101000011111
101000100110000011000011111
100100101001000011000011111
000001011101000011000011111
110001001000100011000011111
010000010110100011000011111
010011000100010011000011111
001101010000000111000011111
001000111110000000100011111
011010011000100000100011111
110100011000010000100011111
101100000101010000100011111
001001001100110000100011111
000011010010110000100011111
110001001010001000100011111
011000000110101000100011111
100000010110011000100011111
010000100101011000100011111
100001100000111000100011111
100110100001000100100011111
011000101001000100100011111
000000110011100100100011111
001010000110010100100011111
100000001001110100100011111
000010101010100010100011111
100000011000101010100011111
001010000000111010100011111
010110001000000110100011111
110000010010000110100011111
000101000100100110100011111
000110001001010001100011111
100101001000000101100011111
001001100100000101100011111
001100000011000101100011111
001000010000110101100011111
100000010001001101100011111
010100000000011101100011111
001100100000100011100011111
000011000001001011100011111
011101010100000000010011111
011110001001000000010011111
100001100111000000010011111
001001110000110000010011111
000100010110110000010011111
010010000101110000010011111
011001000011001000010011111
000010001111001000010011111
100010010001101000010011111
001100011000011000010011111
001010100101000100010011111
100010100000110100010011111
000000110001011100010011111
001101100010000010010011111
010000101101000010010011111
101000001001001010010011111
010101000000011010010011111
111010000000000110010011111
010001000110000110010011111
000110000011000110010011111
000010001100010110010011111
001000011100100001010011111
101110000000010001010011111
100001011000010001010011111
001001000101010001010011111
010001000010110001010011111
000000101010101001010011111
000011010100000101010011111
100100000110000101010011111
110000000001010011010011111
000010010000110011010011111
100000001110100000110011111
000101100001010000110011111
100001110000000100110011111
010010010000010100110011111
001011000000001100110011111
100010100100000010110011111
010000001010010010110011111
010010101000000001110011111
010100000101000001110011111
000001010010001001110011111
000000100010010101110011111
000000001100001011110011111
011010010110000000001011111
110010100101000000001011111
011001100100100000001011111
000011011100100000001011111
100001001101010000001011111
000100110110001000001011111
010000001101101000001011111
000111001000011000001011111
010110110000000100001011111
011010000001100100001011111
010000101000110100001011111
001000001100011100001011111
000100100101100010001011111
101000000011100010001011111
100010110000001010001011111
010000010101000110001011111
000001010000110110001011111
000100100000011110001011111
001110011000000001001011111
010001001011000001001011111
110000000110010001001011111
001011000010001001001011111
000101000100101001001011111
000100001101000101001011111
000010100100100101001011111
100010001000010101001011111
101100000000001101001011111
000110100010000011001011111
000000011000011011001011111
100001100000000111001011111
001000001010000111001011111
100101100100000000101011111
001011010001000000101011111
001001100010010000101011111
010000010001110000101011111
001100010100000100101011111
110001000000100100101011111
000010010010001100101011111
000001000101001100101011111
101000001100000010101011111
000010000011010010101011111
100100000001001010101011111
000010100000011001101011111
101100001000100000011011111
110001100000010000011011111
010100001100010000011011111
000010101010010000011011111
100001001000001100011011111
001000000010101100011011111
010000100010100010011011111
100000000100110010011011111
001100000100001010011011111
001001000001000110011011111
100000110100000001011011111
000100010000100101011011111
011000010101100000000111111
101000001110010000000111111
110000100011001000000111111
001100100010100100000111111
100010010010100100000111111
010001001010100100000111111
100001100100010100000111111
010100010100010100000111111
001001010001001100000111111
100100001001001100000111111
000010101000011100000111111
010010100100100010000111111
100100001100100010000111111
001100100001010010000111111
100010010001010010000111111
010001001001010010000111111
010100010010001010000111111
001010001010001010000111111
000001110000101010000111111
001011000100000110000111111
100001100001100001000111111
001010001001100001000111111
010010100010010001000111111
001001010010010001000111111
000100011000110001000111111
001100100100001001000111111
100010010100001001000111111
010001001100001001000111111
010110000001000101000111111
100101000010000011000111111
000010110101000000100111111
000011000110001000100111111
100110000000011000100111111
110000000000101001100111111
000000011100000101100111111
101000010000000011100111111
000001011110000000010111111
000101000011100000010111111
010011000000101000010111111
011000000000110100010111111
000000101010000110010111111
110000001000000101010111111
000100101011000000001111111
000110000101010000001111111
001101000000110000001111111
101000000000011010001111111
011000100000000110001111111
000000110001000011001111111
111000000000000000111111111
000111000000000000111111111
000000111000000000111111111
000000000111000000111111111
000000000000111000111111111
000000000000000111111111111


==> anc/codes/A27-6-12-24804.orbit-reps.txt <==
4095 234
48827 1053
277855 2106
307966 2106
314350 2106
316349 2106
321462 2106
326547 2106
339897 2106
354261 2106
792503 2106
818629 1053
839079 2106
1873117 702
1873262 702


==> anc/codes/A27-6-12-24804.txt <==
111111111111000000000000000
111111111000111000000000000
110111010111110100000000000
100110111111101100000000000
111100011111011100000000000
010011111111110010000000000
111010101111101010000000000
011111001111011010000000000
010110111100111110000000000
111010011010111110000000000
110111001001111110000000000
111001110111110001000000000
101111100111101001000000000
001101111111011001000000000
111100110100111101000000000
101111010010111101000000000
100101111001111101000000000
011111100100111011000000000
001011111010111011000000000
111001101001111011000000000
111111111000000111000000000
111010110110100111000000000
110111100101100111000000000
100011111011100111000000000
011111010110010111000000000
010101111101010111000000000
111001011011010111000000000
001110111110001111000000000
111100101101001111000000000
101111001011001111000000000
111000000111111111000000000
000111000111111111000000000
000000111111111111000000000
111110101011110000100000000
011111110100110100100000000
011101111101001100100000000
101111011100101100100000000
011011011110011100100000000
110010011101111100100000000
100111011111010010100000000
011110011101110010100000000
101010111110011010100000000
111011010001111010100000000
011111110011000110100000000
101101111000110110100000000
100011100111110110100000000
111110101010001110100000000
011011001101101110100000000
101011101001011110100000000
110110100101011110100000000
011010100110111110100000000
000101101110111110100000000
110100010011111110100000000
110110111110100001100000000
101101111011100001100000000
011111101010011001100000000
110100111101011001100000000
101001011110111001100000000
010111001101111001100000000
110101011101100101100000000
111110010101010101100000000
001101010111110101100000000
011000101111110101100000000
111011110010001101100000000
110110001111001101100000000
110001101011011101100000000
101010100101111101100000000
111101101100100011100000000
110011010111100011100000000
110101110011010011100000000
010101011110110011100000000
001011110101110011100000000
111011100101001011100000000
010001111111001011100000000
110011101010101011100000000
100111110001101011100000000
001110010111101011100000000
001111011100011011100000000
101100011011011011100000000
110010111001010111100000000
001010011011110111100000000
010011110100101111100000000
011101000011101111100000000
100100101011101111100000000
111001001100011111100000000
100011011010011111100000000
100100110110011111100000000
111011110101011000010000000
110110111101010100010000000
011011111011010100010000000
011010111110101100010000000
101111110001101100010000000
001111100110111100010000000
110100101011111100010000000
101110111110100010010000000
110111101010110010010000000
101101101011101010010000000
101111011010011010010000000
011001101110111010010000000
111101011001100110010000000
011011100111100110010000000
011110101110010110010000000
111011001110001110010000000
011100110101101110010000000
101000110111011110010000000
100110001111011110010000000
110001010110111110010000000
010111101111001001010000000
110001111011101001010000000
101011101110011001010000000
111101001100111001010000000
111101010110100101010000000
001100111111100101010000000
111110110010010101010000000
011101001111010101010000000
010111011100110101010000000
011101110001110101010000000
100011001111110101010000000
011110011101001101010000000
100111101010101101010000000
110010101101101101010000000
100101011110011101010000000
001110101011011101010000000
101111011101000011010000000
111011110001100011010000000
101101100110110011010000000
110101110100101011010000000
011011010110101011010000000
110110111000011011010000000
010101010111011011010000000
011010001101111011010000000
101001010011111011010000000
000110110011111011010000000
001101011010110111010000000
101110000101110111010000000
010010110101110111010000000
011001111100001111010000000
111100100010101111010000000
010101101001101111010000000
010010011011101111010000000
100001101101011111010000000
111011011110100000110000000
011111010111010000110000000
011101100111101000110000000
110111100110011000110000000
001111101001111000110000000
101000111011111000110000000
010101011011110100110000000
111001011011001100110000000
110011111000101100110000000
100111011001011100110000000
000100111111011100110000000
011100010110111100110000000
011100111111000010110000000
110010111101100010110000000
110100110110110010110000000
000101011111101010110000000
000011111101011010110000000
111010101000111010110000000
111100000101111010110000000
111110000111000110110000000
110111001100100110110000000
110001101011100110110000000
011011001010110110110000000
001110011001101110110000000
010011111010110001110000000
011001011101101001110000000
101010001111101001110000000
101110010110011001110000000
110111011010000101110000000
001011111101000101110000000
100101100111100101110000000
101011100011010101110000000
100110110101001101110000000
110000010111101101110000000
010011101100011101110000000
011100101000111101110000000
100001110100111101110000000
000010011110111101110000000
011011000001111101110000000
111011010010010011110000000
111000011101010011110000000
000111100111010011110000000
110101001110001011110000000
111100011000101011110000000
101010110100101011110000000
110111000001011011110000000
001111000010111011110000000
001101101110000111110000000
100101111001000111110000000
111000100101100111110000000
111101100000010111110000000
110000101110010111110000000
000111110000110111110000000
010110010110001111110000000
001010101010101111110000000
100011000110101111110000000
001000111001011111110000000
111101011110101000001000000
001111110111100100001000000
011100111101110100001000000
110101110011101100001000000
111110100010111100001000000
110111011100110010001000000
101001111011110010001000000
011011111110001010001000000
101101111101001010001000000
011010110101111010001000000
100111010011111010001000000
101011101110100110001000000
111110001011010110001000000
100010111111010110001000000
011001110110110110001000000
010111110001110110001000000
111011011001001110001000000
101110100111001110001000000
100011110101101110001000000
010110101011101110001000000
101110011100011110001000000
001111101010011110001000000
010101100111011110001000000
110011111011010001001000000
110110110101110001001000000
110111101001101001001000000
011111110001011001001000000
101100110011111001001000000
110111101110000101001000000
111101011100010101001000000
011110011010110101001000000
101101001011110101001000000
011011111000101101001000000
001110001111101101001000000
110110010011011101001000000
101001100110111101001000000
110100001101111101001000000
000011011101111101001000000
111101100011100011001000000
111110101100010011001000000
101101010111010011001000000
101010011110110011001000000
101011110011001011001000000
010011100111101011001000000
110000011111101011001000000
011100001011111011001000000
101100111010100111001000000
001110110100110111001000000
111010010001110111001000000
001001101101110111001000000
010100110110101111001000000
110011000110011111001000000
001001011110011111001000000
100110101001011111001000000
110111100111100000101000000
101111001101110000101000000
111110110101001000101000000
110011001111011000101000000
010111011010111000101000000
011000111110111000101000000
110001111111000100101000000
000110111011110100101000000
101100111011001100101000000
101001101101101100101000000
000011110111011100101000000
111100011000111100101000000
111001000011111100101000000
011101100101110010101000000
100110111100101010101000000
110010110011011010101000000
011100010111011010101000000
111110100100100110101000000
111000110011100110101000000
000111001111100110101000000
101011010101010110101000000
101111000010110110101000000
111001110000011110101000000
011100101001011110101000000
010111000100111110101000000
111010110110010001101000000
001111110010110001101000000
000001111111110001101000000
100011110110101001101000000
101110111000011001101000000
110001100101111001101000000
111101000111000101101000000
101010011110001101101000000
101111010001001101101000000
110110010100101101101000000
010101110010011101101000000
101111110100000011101000000
010110111011000011101000000
011110001110100011101000000
001101101011010011101000000
100110011001110011101000000
001011001111001011101000000
101000100111011011101000000
110001011000111011101000000
110110000010111011101000000
001010101001111011101000000
000100110101111011101000000
001011111010000111101000000
010011011101000111101000000
111011001000100111101000000
101000011101100111101000000
100101100101010111101000000
010000111010110111101000000
111000001011001111101000000
000111101000101111101000000
010100011100011111101000000
001110000101011111101000000
111101101011010000011000000
101110010111110000011000000
101111001111001000011000000
011111010011101000011000000
100111110100111000011000000
110000111101111000011000000
101100101110110100011000000
110001100111110100011000000
110011001011101100011000000
001101111001011100011000000
111100101101100010011000000
011101111000110010011000000
010111101100101010011000000
000010111111101010011000000
001110101101011010011000000
101010001011111010011000000
100101111110000110011000000
011111101001000110011000000
010011011110100110011000000
010110010111010110011000000
011000001111110110011000000
110101010101001110011000000
001101110010101110011000000
101010110000111110011000000
101101000100111110011000000
010100011010111110011000000
000001101011111110011000000
101010111111000001011000000
011001111110010001011000000
000110101111110001011000000
000101111110101001011000000
011010011011011001011000000
111001110000111001011000000
111010000110111001011000000
011110100011100101011000000
111010101000110101011000000
110001011010110101011000000
111000101110001101011000000
111101001001001101011000000
000111010111001101011000000
011111000100101101011000000
100111000001111101011000000
111011000111000011011000000
011111100010010011011000000
011100110101010011011000000
100011101100110011011000000
101101100001011011011000000
010110111100000111011000000
100110110011000111011000000
001011001011100111011000000
111000010110010111011000000
100001110001110111011000000
010101000011110111011000000
111110010000001111011000000
011000110011001111011000000
100000111100101111011000000
000111011000011111011000000
111111111000000000111000000
100101111101100000111000000
010110111110010000111000000
001011111011001000111000000
101110110010100100111000000
011101101010100100111000000
011011011001100100111000000
010010110111100100111000000
110011101010010100111000000
010111001101010100111000000
111010010100110100111000000
101011110100001100111000000
011111010000011100111000000
100101000111011100111000000
100110001010111100111000000
110101011010100010111000000
101101101100010010111000000
101110110001010010111000000
110011011001010010111000000
001001011111010010111000000
001111100110001010111000000
011101110001001010111000000
101111001000101010111000000
010110000111101010111000000
111001001010011010111000000
010011100001111010111000000
111100011100000110111000000
100001001110110110111000000
001100100011110110111000000
100010010011110110111000000
100010111010001110111000000
010001010011101110111000000
001001100101011110111000000
110000100100111110111000000
101110011100100001111000000
100111010011100001111000000
011110101001010001111000000
110111100000110001111000000
001011000111110001111000000
011101101100001001111000000
110011011100001001111000000
110110110010001001111000000
100100101111001001111000000
111100100001101001111000000
001101010100111001111000000
111001110001000101111000000
001100111100010101111000000
010010001011110101111000000
001100100110101101111000000
010001001110101101111000000
001010010101101101111000000
100010100110011101111000000
101000001001111101111000000
111010101010000011111000000
010001111001100011111000000
001100001101110011111000000
100100010110101011111000000
100010010101011011111000000
010001001101011011111000000
010100100011011011111000000
011000010010111011111000000
101001010010100111111000000
000010101101100111111000000
000001110110010111111000000
110100001001010111111000000
011010100100001111111000000
000100011011001111111000000
000000000111111111111000000
110011111110011000000100000
101111101011100100000100000
111110110001110100000100000
011110101101101100000100000
111101101001011100000100000
010110011011111100000100000
111110010111001010000100000
010111110101101010000100000
110110101011011010000100000
011100111010111010000100000
111101101110000110000100000
110011111100100110000100000
011010101011110110000100000
011011110010101110000100000
110001011011101110000100000
101111110000011110000100000
011001010111011110000100000
100100011110111110000100000
101011000101111110000100000
010001101101111110000100000
101111110110010001000100000
110111011101010001000100000
111011101100101001000100000
100111011011101001000100000
001110110101111001000100000
111010001011111001000100000
011101111100100101000100000
110010011111100101000100000
101110011011010101000100000
110100111011001101000100000
001011011110101101000100000
101100100111011101000100000
000011101111011101000100000
010001110011111101000100000
011001111011100011000100000
001111001111100011000100000
101011111001010011000100000
011100011111010011000100000
011011011100110011000100000
111101010010110011000100000
110100100111110011000100000
101101011110001011000100000
100110110110101011000100000
111110100001101011000100000
101110001101011011000100000
011101100011011011000100000
100011010110110111000100000
101000101110110111000100000
011101001001110111000100000
010111011010001111000100000
011110010100101111000100000
001010111001101111000100000
100101010101101111000100000
010110100110011111000100000
101111110101100000100100000
110110110011101000100100000
110111010100111000100100000
101101101010111000100100000
011011010111100100100100000
111010101101010100100100000
011111001011010100100100000
001001111111010100100100000
010111101010101100100100000
011001111000111100100100000
100010110110111100100100000
110111111010000010100100000
111001110101010010100100000
010101101111010010100100000
001111010110110010100100000
101011001011110010100100000
011101110110001010100100000
101100011101101010100100000
001011100111011010100100000
111100011011000110100100000
100110101101100110100100000
101010011100110110100100000
111001000110110110100100000
001111001110001110100100000
110001100111001110100100000
101001110100101110100100000
011110011000011110100100000
001110100001111110100100000
111001111110000001100100000
101101001111010001100100000
000110111111010001100100000
011100110110110001100100000
111100000111101001100100000
100111100011011001100100000
111101100001100101100100000
110100101010110101100100000
100110000111110101100100000
110011000101101101100100000
101101010100011101100100000
010101001110011101100100000
001010011101011101100100000
001110001010111101100100000
011110110001010011100100000
110110001100110011100100000
101100101001110011100100000
010110011101001011100100000
011001011010011011100100000
011000101101011011100100000
000011101100111011100100000
001111010101000111100100000
001111100010010111100100000
110000111000101111100100000
000001001111101111100100000
111000100010011111100100000
000101010010111111100100000
111110100111010000010100000
011110011110011000010100000
111101000011111000010100000
010101111111000100010100000
010011110110110100010100000
001101011101101100010100000
101000101111101100010100000
011011001101011100010100000
110011100011011100010100000
101011110111000010010100000
101100111011010010010100000
101101010101110010010100000
001010011111110010010100000
111101111000001010010100000
011110100110101010010100000
100010111100111010010100000
100111000110111010010100000
010000110111111010010100000
111111100000100110010100000
110110010101100110010100000
110001001111010110010100000
001100110110110110010100000
110110110010001110010100000
010010111101001110010100000
001010111010011110010100000
000111100101011110010100000
100111110001110001010100000
110110011100101001010100000
101011010101101001010100000
100010011111011001010100000
110011111001000101010100000
101111001100010101010100000
011010001110110101010100000
000101101011110101010100000
110111100100001101010100000
011011010011001101010100000
011100011010101101010100000
101110000110101101010100000
101001011001011101010100000
010010111000111101010100000
110101011011000011010100000
100001111110100011010100000
001110111100010011010100000
001011101101001011010100000
011111010000011011010100000
001011110100100111010100000
111000011100100111010100000
000111010011100111010100000
111010100100010111010100000
010110101001010111010100000
000001011101110111010100000
101100110100001111010100000
100010101110001111010100000
100101100010011111010100000
001000100011111111010100000
001101111110100000110100000
111001111001100000110100000
101011110010110000110100000
110110101101001000110100000
101011001100111000110100000
000110011101111000110100000
100111001111000100110100000
000011111011100100110100000
011101101100010100110100000
110100011100110100110100000
111000001011110100110100000
011011100110001100110100000
111000110010101100110100000
100100011011101100110100000
100001101110011100110100000
111000010101011100110100000
110110100000111100110100000
101001100001111100110100000
000111000011111100110100000
111100101010100010110100000
100111011001100010110100000
111011000101100010110100000
111101001001010010110100000
010110100101110010110100000
100001101101110010110100000
110000111110001010110100000
001010110011101010110100000
011000011100111010110100000
010101110100100110110100000
111000111000010110110100000
001010110101010110110100000
110100100011010110110100000
000011010101101110110100000
011010000011011110110100000
110011001110010001110100000
001101110101010001110100000
011001101011010001110100000
111000101100110001110100000
100101011010110001110100000
011010010101110001110100000
101100111010001001110100000
000111011110001001110100000
010110001011011001110100000
110100110110000101110100000
011101011001000101110100000
100111010100100101110100000
101011001010100101110100000
101100001101100101110100000
001001100110110101110100000
100010011001110101110100000
001110101100001101110100000
111010001001001101110100000
100010100011101101110100000
100100101001011101110100000
000001010111011101110100000
111101010100000011110100000
010010101111000011110100000
110010011010100011110100000
011110000110010011110100000
100010110011010011110100000
011100010011001011110100000
010001100110101011110100000
000110101001101011110100000
101010001010011011110100000
000101011001011011110100000
110000000111011011110100000
111001000000111011110100000
101110100001000111110100000
001100111000100111110100000
010001101000110111110100000
100001011100001111110100000
000011110010001111110100000
011001000101001111110100000
010010001100101111110100000
110100000001101111110100000
111100001111110000001100000
111111110010001000001100000
010110111110101000001100000
100111111001011000001100000
011101011011100100001100000
001011111100110100001100000
100101111010110100001100000
111001001111001100001100000
111010011100101100001100000
100111001100111100001100000
110011010010111100001100000
011111000001111100001100000
110010101001111100001100000
011110010011110010001100000
110101011010011010001100000
111010001110011010001100000
100001110110111010001100000
011110011110000110001100000
110100101101010110001100000
001110001101110110001100000
000011011011110110001100000
100110011011001110001100000
000001111111001110001100000
111001100001101110001100000
110010010101011110001100000
101001001010111110001100000
110001111101100001001100000
111101101000110001001100000
011011100110110001001100000
101100011100111001001100000
010011101011100101001100000
001110101110010101001100000
011010110011010101001100000
010011110101001101001100000
101010101010101101001100000
111100001010011101001100000
100000111110011101001100000
010101011001011101001100000
011000100101111101001100000
000111110111000011001100000
100101101110010011001100000
010110101010110011001100000
101000110101110011001100000
111011010100001011001100000
011101110000101011001100000
010000111001111011001100000
100010000111111011001100000
100111011100000111001100000
011001001110100111001100000
111100110000010111001100000
101011000011010111001100000
110011101000001111001100000
011010001101001111001100000
110100000111001111001100000
001101100100011111001100000
110110011101100000101100000
011001101111100000101100000
110100111011010000101100000
010101110101011000101100000
111010100100111000101100000
001011010011111000101100000
000111111110000100101100000
110010111010100100101100000
110011011100010100101100000
001101001110110100101100000
110101001001110100101100000
010001110110101100101100000
100011011001101100101100000
001101100011101100101100000
101010110001011100101100000
011000011011011100101100000
001010111101100010101100000
011011001101010010101100000
100110100111010010101100000
011011110000110010101100000
100000011111110010101100000
010111101001001010101100000
101101000111001010101100000
010100011011101010101100000
101001011100011010101100000
000111110010011010101100000
111110000001011010101100000
010011100101100110101100000
110110000011100110101100000
000100111100110110101100000
001010101011001110101100000
001000011110101110101100000
011010010001101110101100000
100011100100011110101100000
100100000101111110101100000
000000110011111110101100000
010111001111000001101100000
100111111000100001101100000
111110100010100001101100000
110101010110010001101100000
111100100101010001101100000
101000111010110001101100000
010010101101110001101100000
010011111010001001101100000
101010101101001001101100000
001110110011001001101100000
101111000100101001101100000
110111001000011001101100000
100011010111000101101100000
001110100101100101101100000
010110110100010101101100000
000011111001010101101100000
100011100010110101101100000
011001010010110101101100000
001100011001110101101100000
101101101000001101101100000
110110100001001101101100000
000010111100101101101100000
100001001101011101101100000
011011000011100011101100000
010000110111100011101100000
001010010111010011101100000
101100000110110011101100000
000101111100001011101100000
010110100100101011101100000
001101001010101011101100000
001001100101101011101100000
100001010011011011101100000
011001110100000111101100000
100000111011000111101100000
100001101100100111101100000
101010101000010111101100000
000110011010010111101100000
011110000000110111101100000
111000000100101111101100000
100101011111010000011100000
000111100111101000011100000
111111000100011000011100000
111010010001111000011100000
101100100101111000011100000
001011101111000100011100000
101111000101100100011100000
101110110100010100011100000
011101010101010100011100000
101010011010110100011100000
010001111001110100011100000
011110000111001100011100000
010111110000101100011100000
110100110001011100011100000
011001100010111100011100000
001100001011111100011100000
110011101101000010011100000
111011010010100010011100000
011001110101100010011100000
110111000011010010011100000
001011101001110010011100000
101111010001001010011100000
001011001110101010011100000
011101001001101010011100000
110000101010111010011100000
111010110001000110011100000
001101101100100110011100000
011000111010100110011100000
100110101010010110011100000
101001100110010110011100000
110101010000110110011100000
100010100101110110011100000
111101000010001110011100000
000110011100101110011100000
100100100011101110011100000
111111100001000001011100000
100011100111010001011100000
011110110000110001011100000
001111001010110001011100000
101001010110110001011100000
011001001101110001011100000
001111110100001001011100000
011001111001001001011100000
011000110110101001011100000
101000011011101001011100000
100011011000111001011100000
000101010011111001011100000
101101011010000101011100000
011000011111000101011100000
110010110100100101011100000
010110001101100101011100000
010111000110010101011100000
001011010001110101011100000
000111101001001101011100000
101001100101001101011100000
100100011101001101011100000
110010001100011101011100000
010000101011011101011100000
000110100010111101011100000
101110100100100011011100000
001100011110100011011100000
111000101001010011011100000
001111000101010011011100000
011001010011010011011100000
000000111111010011011100000
100001001011110011011100000
110010001011001011011100000
110001001100101011011100000
010110010010101011011100000
100101010100011011011100000
000110001110011011011100000
001001111000010111011100000
010000100110110111011100000
101100001000101111011100000
000101000110101111011100000
101111010110000000111100000
111101001100100000111100000
011011011010010000111100000
000111101011010000111100000
111001000111010000111100000
001111100100110000111100000
010111010001110000111100000
011110010100101000111100000
011010001011101000111100000
111100101000011000111100000
010100110010111000111100000
001111110001000100111100000
100010111101000100111100000
010110011011000100111100000
101110011000001100111100000
100101110010001100111100000
111011000000101100111100000
000100110101101100111100000
010010100101011100111100000
100000111000111100111100000
101000000110111100111100000
011110101100000010111100000
110100010111000010111100000
110001110010010010111100000
110101100100001010111100000
111000100011001010111100000
000001111010101010111100000
010000101101101010111100000
000010011011011010111100000
010011111000000110111100000
100000110110100110111100000
000011000111010110111100000
001001010100110110111100000
001110000010101110111100000
110001000001011110111100000
010100111101000001111100000
110000101011100001111100000
110010111000010001111100000
100100010101110001111100000
000011110001101001111100000
100001000111101001111100000
000101100110011001111100000
111100010000100101111100000
010001010101100101111100000
111001001000010101111100000
100100001110010101111100000
110000010011010101111100000
010100100001110101111100000
101100000011001101111100000
101000111100000011111100000
001110001011000011111100000
101101000001100011111100000
011100011000010011111100000
010101000100110011111100000
000011010010110011111100000
100111000010001011111100000
011000001110001011111100000
001010011000101011111100000
100000100001111011111100000
000111100100000111111100000
000001100011100111111100000
010101010000001111111100000
000000101100011111111100000
011101111011101000000010000
111101110010110100000010000
010111101101110100000010000
011111101110001100000010000
110111011011001100000010000
100011011110111100000010000
111001100101111100000010000
110111110101010010000010000
101011110110110010000010000
111110110100101010000010000
111011011100011010000010000
001011101101111010000010000
011010111101100110000010000
101110111010010110000010000
011001101111010110000010000
100101101011110110000010000
110011101101001110000010000
110010010111101110000010000
000101110111101110000010000
001100011101111110000010000
111011001111100001000010000
001111011110110001000010000
011011110101101001000010000
101010111001111001000010000
110110101011100101000010000
101100111101010101000010000
100111100111010101000010000
111011010100110101000010000
010011011011110101000010000
110101111100001101000010000
101010101111001101000010000
110011100110101101000010000
101110010101101101000010000
101101101010011101000010000
111110001001011101000010000
011010010111011101000010000
111110110011000011000010000
011101111010010011000010000
101101011001110011000010000
011100101101110011000010000
110111011000101011000010000
101100001111101011000010000
101001110101011011000010000
110101000110111011000010000
001100110110111011000010000
010010101011111011000010000
001111101001100111000010000
100001111100110111000010000
101011001010110111000010000
010110001110110111000010000
001011010011101111000010000
101110100100011111000010000
110000110011011111000010000
010101001011011111000010000
111111011001100000100010000
001011111011110000100010000
010111111100101000100010000
111010100111011000100010000
011100111110010100100010000
111110110000011100100010000
101101010011011100100010000
110010101010111100100010000
111100100111100010100010000
101110101101010010100010000
111001101010110010100010000
100101111010011010100010000
010110111001011010100010000
101111000100111010100010000
011001110100111010100010000
010111100010111010100010000
011101001001111010100010000
001101011110100110100010000
001101110101010110100010000
110001110001110110100010000
101001011101001110100010000
100011110011001110100010000
001110101100101110100010000
111010100001101110100010000
010000111011101110100010000
101000010110111110100010000
011110101001101001100010000
111001100011101001100010000
101011001101011001100010000
010100011011111001100010000
000111011111000101100010000
111101001010100101100010000
101110011000110101100010000
010110110011001101100010000
110000011110011101100010000
001011110001011101100010000
001000111100111101100010000
010001000111111101100010000
101011101011000011100010000
010011101101100011100010000
000100111111100011100010000
111100010100110011100010000
011010110110001011100010000
011001001110101011100010000
100011100110011011100010000
000101101101011011100010000
110100100001111011100010000
010111101010000111100010000
011101110000100111100010000
101001100110100111100010000
011010000111100111100010000
101100100011010111100010000
111010011000001111100010000
110101000101001111100010000
100110010010101111100010000
110111011110010000010010000
011011011101110000010010000
011111001010111000010010000
110110110001111000010010000
111100111011000100010010000
111010000111110100010010000
110110100111001100010010000
000011111111001100010010000
010111010101101100010010000
101010011011011100010010000
101101001111010010010010000
001111110001110010010010000
111001110110001010010010000
101111100101001010010010000
100100111111001010010010000
101100111000111010010010000
010001011011111010010010000
111110010100010110010010000
011101000110110110010010000
110110001010101110010010000
100001101110101110010010000
001110100011101110010010000
011010110001011110010010000
010011000111011110010010000
100011100001111110010010000
011111111001000001010010000
101110011011100001010010000
110010101110110001010010000
111100011110001001010010000
001110110111001001010010000
100101010111101001010010000
110101100101011001010010000
100111001011011001010010000
001011101110100101010010000
101011011100001101010010000
101000110110101101010010000
101100101001101101010010000
110010110100011101010010000
011011100010011101010010000
000101110010111101010010000
111010101101000011010010000
100111100011100011010010000
011100010111100011010010000
010011110110010011010010000
110100011010110011010010000
101011101000101011010010000
110001101010011011010010000
111100000011011011010010000
100011010100111011010010000
100111001110000111010010000
011000111000110111010010000
000100100111110111010010000
100111010001001111010010000
111000010001101111010010000
000110001001111111010010000
011011101110010000110010000
101100110111010000110010000
011010111101001000110010000
001110011110101000110010000
111001010010111000110010000
100101001101111000110010000
001111100111000100110010000
110001110110100100110010000
001101111001100100110010000
100011011101100100110010000
010111111000010100110010000
111011010001010100110010000
110111000010110100110010000
111010010110001100110010000
011110001011001100110010000
011111100000101100110010000
001001110110011100110010000
110000111001011100110010000
000111111011000010110010000
011001111001010010110010000
010101101100110010110010000
100110010101110010110010000
001100011011110010110010000
011101101010001010110010000
110001011100101010110010000
101000101101101010110010000
011110100100011010110010000
100110100011011010110010000
010101001111000110110010000
110110110000100110110010000
011011010100100110110010000
100011010110010110110010000
000001111010110110110010000
000101111100001110110010000
001011011010001110110010000
010100100110101110110010000
100010101100011110110010000
010101010001011110110010000
101100001001011110110010000
001111110100100001110010000
110110000111100001110010000
100001111110010001110010000
001010101101110001110010000
101101100110001001110010000
010011010111001001110010000
111011000100101001110010000
110100101010101001110010000
000111011001101001110010000
101101011000011001110010000
010000101111011001110010000
000110111010100101110010000
101101000101010101110010000
001000011111010101110010000
001011010010110101110010000
100100010110110101110010000
100110100001110101110010000
100001001111001101110010000
010100001101101101110010000
110010000011011101110010000
100001110101100011110010000
001101010110010011110010000
011011000101010011110010000
101001001100110011110010000
100000101011110011110010000
010101010010101011110010000
000010111010011011110010000
010010000110111011110010000
000000011101111011110010000
101100011010000111110010000
010000111101000111110010000
010100110010010111110010000
111000000010110111110010000
110001110000001111110010000
000011101001001111110010000
101011000000011111110010000
111011010111001000001010000
101011101011101000001010000
111110000101111000001010000
011011101010110100001010000
110101001110110100001010000
010001101111101100001010000
010111011100011100001010000
001110111111000010001010000
100110101110110010001010000
110000110111110010001010000
101101100110101010001010000
011101010101101010001010000
001101011011011010001010000
011101111100000110001010000
011111010010100110001010000
101101001101100110001010000
101010101001110110001010000
110011000011110110001010000
110111100010001110001010000
110100101100101110001010000
000110110101011110001010000
101001100011011110001010000
001001111000111110001010000
110101011111000001001010000
111110111000100001001010000
101011010011110001001010000
110010111101001001001010000
110110001110011001001010000
100001101111011001001010000
010001111010111001001010000
010111000011111001001010000
001000011111111001001010000
011110101101000101001010000
100101110110100101001010000
010100111011010101001010000
100011111010001101001010000
101111001000101101001010000
001001111110100011001010000
011011011001100011001010000
111111010000010011001010000
011011001110010011001010000
011100100111001011001010000
000111010110101011001010000
100001111001101011001010000
100010011011011011001010000
110010011010100111001010000
010001110011100111001010000
111000101010010111001010000
100101011010010111001010000
000111001101010111001010000
001011110100001111001010000
111001010010001111001010000
010110010001101111001010000
000100101110011111001010000
100000010101111111001010000
000111010111110000101010000
010110101111001000101010000
111111000010101000101010000
111001001100111000101010000
110010010110111000101010000
111111010100000100101010000
101100111100100100101010000
100111011010100100101010000
110000101101110100101010000
101000011011110100101010000
010101010111001100101010000
101011011000011100101010000
101100100110011100101010000
100111100001011100101010000
110100001011011100101010000
010101101000111100101010000
000110001101111100101010000
100101110111000010101010000
101011000111100010101010000
110111000110010010101010000
001111011000110010101010000
110011011010001010101010000
101110001110001010101010000
011010011100101010101010000
001100111100011010101010000
110001101001011010101010000
101100010001111010101010000
100010100101111010101010000
110110101001000110101010000
101000101111000110101010000
000111110100100110101010000
110100010110100110101010000
010010101110100110101010000
011001011010010110101010000
001011100110010110101010000
001111000011001110101010000
011001100010101110101010000
001000110101101110101010000
100101001100011110101010000
000011010001111110101010000
011101110110000001101010000
110111001100100001101010000
101100011110010001101010000
111101001001010001101010000
101110100100110001101010000
100101100011110001101010000
011111000101001001101010000
100101110100011001101010000
011000110001111001101010000
011001100101100101101010000
110011010010010101101010000
100010101011010101101010000
011100100010110101101010000
001011001001110101101010000
111000110100001101101010000
100111000110001101101010000
101100001101001101101010000
000000111111001101101010000
010110001010101101101010000
000011100011101101101010000
010100100101011101101010000
111001011100000011101010000
111110000001100011101010000
100110110010010011101010000
101000111001010011101010000
000011101010110011101010000
010010010101110011101010000
010011110001001011101010000
110100010011001011101010000
011110001000011011101010000
010001010110011011101010000
110010100000110111101010000
000110000011110111101010000
100100111000001111101010000
001000010011011111101010000
011011110110100000011010000
111100111100010000011010000
100110111011010000011010000
110101011001011000011010000
110101100010111000011010000
000011101110111000011010000
110010111001100100011010000
000111101011100100011010000
100110011110001100011010000
101100110101001100011010000
011101100011001100011010000
001011100101101100011010000
111000110010011100011010000
101001001110011100011010000
010110101001011100011010000
010111100111000010011010000
101101010011100010011010000
000101111101010010011010000
111000011001110010011010000
010010101101110010011010000
101110110010001010011010000
111000001110101010011010000
010100110011101010011010000
011010101010011010011010000
111000100101011010011010000
011011010000111010011010000
110100010100111010011010000
000111000101111010011010000
101110101100000110011010000
011010011011000110011010000
111001100100100110011010000
100011110010100110011010000
010111001010010110011010000
110010100110010110011010000
110101100001010110011010000
010001010101110110011010000
010010110100101110011010000
000100001111101110011010000
010001101100011110011010000
100100010011011110011010000
011000111011100001011010000
010111101100010001011010000
111101000110010001011010000
111010110001010001011010000
100001011101110001011010000
111110100100001001011010000
001011010110011001011010000
010100110110011001011010000
101000101010111001011010000
111110001010000101011010000
001001110111000101011010000
101010001101100101011010000
011001101001010101011010000
000011110100110101011010000
001100010011110101011010000
010001011101001101011010000
101011000011001101011010000
000110101100101101011010000
110001100001101101011010000
011000000111101101011010000
111100000000111101011010000
001110011010010011011010000
000101001110110011011010000
111000111000001011011010000
100001011110001011011010000
011010010101001011011010000
101001000101101011011010000
110011010100000111011010000
010100101010100111011010000
101100000110100111011010000
000101011001100111011010000
100010111000010111011010000
011010000100110111011010000
001001100010110111011010000
001100110000011111011010000
110111001011000000111010000
111110100010010000111010000
101011001010110000111010000
101001100101110000111010000
101101101001001000111010000
000111110101001000111010000
111100000111001000111010000
111010110000101000111010000
001111001100011000111010000
100111010010011000111010000
001010011001111000111010000
001010111110000100111010000
011000110101010100111010000
000101011100110100111010000
010100000111110100111010000
011001111000001100111010000
000110010011101100111010000
010010001110011100111010000
100111011100000010111010000
010001111110000010111010000
001011101101000010111010000
110011101000100010111010000
010110011001100010111010000
111101000000110010111010000
000010011110110010111010000
001001010110101010111010000
010000111000111010111010000
110000000011111010111010000
110010000101100110111010000
111010001000010110111010000
001100001110010110111010000
111100100000001110111010000
011000001101001110111010000
010010100011001110111010000
001010010100011110111010000
101011110010000001111010000
011010001111000001111010000
011110010010100001111010000
111000010101100001111010000
001000110110110001111010000
000100111001110001111010000
011100011001001001111010000
000001101101101001111010000
110000111010000101111010000
100011100101000101111010000
010111000001100101111010000
101000100011100101111010000
110110000100010101111010000
100001101000110101111010000
101010101000001101111010000
001110000010011101111010000
000101001001011101111010000
010000010100111101111010000
001101111000000011111010000
010000011011010011111010000
100011000001110011111010000
000101000111001011111010000
011100000100101011111010000
100100001010011011111010000
000111010010000111111010000
001110001000100111111010000
000100010101010111111010000
000000110010101111111010000
011110111101010000000110000
101001101111110000000110000
111100101111001000000110000
111001011101101000000110000
111011100010111000000110000
000111110110111000000110000
001110111110100100000110000
011111011000110100000110000
111110010010101100000110000
100111000111101100000110000
101110001110011100000110000
100100101101111100000110000
100111101111000010000110000
010111011011010010000110000
101110000111110010000110000
011111000011101010000110000
100101011101011010000110000
010011111000111010000110000
100000111011111010000110000
110000111111000110000110000
001011011110010110000110000
111010011001010110000110000
110110100010110110000110000
011010101100011110000110000
001110101011110001000110000
010010110111110001000110000
110100110101101001000110000
011111001100011001000110000
111110011100000101000110000
011111100011000101000110000
110101010011100101000110000
101001010111010101000110000
000100011111110101000110000
011001110110001101000110000
011011001001101101000110000
100011101000111101000110000
011000101010111101000110000
001101010001111101000110000
010110000101111101000110000
101010011101100011000110000
100110111000110011000110000
010101110001110011000110000
011100111100001011000110000
000110111011001011000110000
111001000111001011000110000
111000011010101011000110000
111000100100111011000110000
101111010010000111000110000
101011100101000111000110000
110100001101100111000110000
000001111011010111000110000
010011100100110111000110000
011000010101110111000110000
101001111000001111000110000
000011011101001111000110000
000111100010101111000110000
111101000000011111000110000
111110101100100000100110000
101101011100110000100110000
010111001110110000100110000
110100010111110000100110000
100011101101101000100110000
101000111101011000100110000
100011011011011000100110000
110100111000111000100110000
011010001101111000100110000
001111001101100100100110000
101001110011100100100110000
011100101011100100100110000
110110011010010100100110000
110011100110010100100110000
100110110101010100100110000
110100011101001100100110000
100110101011001100100110000
010010110101101100100110000
001110010100111100100110000
111100000001111100100110000
100001010101111100100110000
011110110010100010100110000
101101100110010010100110000
110001011110010010100110000
000111010111001010100110000
101010100110101010100110000
011000010111101010100110000
001110001011011010100110000
100100111010100110100110000
010011101001010110100110000
010000110110110110100110000
010110010001110110100110000
001000111001110110100110000
101110010001001110100110000
010010001111001110100110000
100111000010011110100110000
011011011010100001100110000
000111110011100001100110000
001111011001010001100110000
111011000011010001100110000
001101010110101001100110000
101001110010011001100110000
110010101001011001100110000
111011101000000101100110000
011001001111000101100110000
010011010101010101100110000
011010100001110101100110000
100111011000001101100110000
110101100010001101100110000
011110000110001101100110000
001100110101001101100110000
000100111010011101100110000
101000001011011101100110000
001001111101000011100110000
101111001000100011100110000
110010100011100011100110000
110101101000010011100110000
101010110100010011100110000
011100001010110011100110000
110011001100001011100110000
100110000101101011100110000
001100100011101011100110000
011011100000011011100110000
101100101100000111100110000
010100011110000111100110000
110100110001000111100110000
001010110011000111100110000
000101100111000111100110000
000011111000100111100110000
100000010111100111100110000
100110001001010111100110000
101001010000110111100110000
010001010011001111100110000
001011000100101111100110000
100001100001101111100110000
111101010111000000010110000
101111101000110000010110000
011001111010110000010110000
101101110100101000010110000
100110101110101000010110000
001011111001101000010110000
111000101001111000010110000
010011100101111000010110000
101111011001000100010110000
011011110101000100010110000
010010011111010100010110000
110011001100101100010110000
001101101010101100010110000
101011010000111100010110000
000010101011111100010110000
110011100110100010010110000
011110101001100010010110000
011101011100010010010110000
100101110010110010010110000
111000010110110010010110000
110110011001001010010110000
001110010101101010010110000
000001111110011010010110000
111001010001011010010110000
001100111101000110010110000
010010110011100110010110000
100101101100010110010110000
000110011010110110010110000
011101100100001110010110000
100011110100001110010110000
100011001011001110010110000
110100000101011110010110000
011100010000111110010110000
011010111100100001010110000
101101001110100001010110000
000111010111010001010110000
100110001101110001010110000
101100101100011001010110000
010011011010011001010110000
111010000101011001010110000
010100011101011001010110000
110101010000111001010110000
001001011100111001010110000
100001100011111001010110000
111011000110000101010110000
101001101011000101010110000
001110001111000101010110000
110001011100010101010110000
011101010010010101010110000
001010111001010101010110000
110100001011010101010110000
010001100111010101010110000
010100101100110101010110000
110010010010110101010110000
111010100000101101010110000
000001011011101101010110000
011001101110000011010110000
000111101100100011010110000
110000111001100011010110000
101001011010010011010110000
110011100001010011010110000
101110010001010011010110000
001011000110110011010110000
001010011110001011010110000
100101001001101011010110000
100010010011101011010110000
110010001000111011010110000
010100100010111011010110000
010101010101000111010110000
001110100000110111010110000
010000111010001111010110000
010110000011001111010110000
001100001010011111010110000
100000110000111111010110000
010001000001111111010110000
010111011101000000110110000
011100110101100000110110000
111100001110010000110110000
100010101111010000110110000
110001110011001000110110000
100011010110101000110110000
110000001111101000110110000
001010010111011000110110000
001100100110111000110110000
010110010110100100110110000
011010110010010100110110000
011110000101010100110110000
101111000100001100110110000
011001010001101100110110000
010100110100011100110110000
111011011000000010110110000
101101110001000010110110000
010101100011100010110110000
010010111100010010110110000
010111110000001010110110000
111110000010001010110110000
001001001101011010110110000
000011101110000110110110000
011100001100100110110110000
101010010010100110110110000
001000100111100110110110000
100000011101010110110110000
001101000001110110110110000
001100110010001110110110000
101000001110001110110110000
100100010100101110110110000
010011000010101110110110000
000001100011011110110110000
011110101010000001110110000
100100011111000001110110000
011111000000110001110110000
101011100001001001110110000
001101001011001001110110000
100001111000101001110110000
010010110010101001110110000
001110110000011001110110000
100110000010111001110110000
000011000111100101110110000
100011110000010101110110000
000111001010010101110110000
001001101000011101110110000
000000100101111101110110000
000110110101000011110110000
100111000100010011110110000
101000011001001011110110000
011000101000101011110110000
000100001110101011110110000
100010100100100111110110000
011000001001010111110110000
101011111101000000001110000
010101110111100000001110000
010011101111010000001110000
100111001011110000001110000
001101001111101000001110000
010110010111011000001110000
100010011101111000001110000
110001000111111000001110000
110011110011000100001110000
101011010110100100001110000
111110001001100100001110000
011010100111100100001110000
001101101011010100001110000
011101100100110100001110000
101100010101110100001110000
011110110100001100001110000
101000111001101100001110000
101001110100011100001110000
100110110010011100001110000
110001101010011100001110000
111110100101000010001110000
011100101110100010001110000
101010110011010010001110000
010110110100110010001110000
010101001101110010001110000
110001110101001010001110000
011011100100101010001110000
100100010111101010001110000
011000011101011010001110000
111100000010111010001110000
001010010110111010001110000
101001011011000110001110000
001011110001100110001110000
000111101000110110001110000
111000100110001110001110000
100101101001001110001110000
010111000101001110001110000
101110100000101110001110000
011010001010101110001110000
000010101101101110001110000
111010101011000001001110000
101111000111000001001110000
011011111000010001001110000
111010001100110001001110000
011101011010001001001110000
010111100110001001001110000
101110011001001001001110000
100101101100101001001110000
010011011100101001001110000
111101000001101001001110000
001001110011101001001110000
000100100111111001001110000
100100101111000101001110000
011100010110100101001110000
000111001110100101001110000
001001011101100101001110000
110110101000010101001110000
010010011011001101001110000
111010010000011101001110000
000101010110011101001110000
010100110000111101001110000
100001100111100011001110000
101000001111010011001110000
101011100000110011001110000
001101010100110011001110000
011000100011110011001110000
010001001011101011001110000
001001101010011011001110000
110100001001011011001110000
000100011010111011001110000
010111110000000111001110000
010000111100100111001110000
011100001100010111001110000
001010011000110111001110000
100100100100110111001110000
101110111010000000101110000
110101101010100000101110000
111110010000110000101110000
011101000011110000101110000
011011011001001000101110000
101011000110011000101110000
010110100001111000101110000
101101100101000100101110000
000010011111100100101110000
001111010010010100101110000
111000100011010100101110000
011000011100110100101110000
000110100110110100101110000
001101011100001100101110000
111010000101001100101110000
010010111000011100101110000
001011100000111100101110000
111101010010000010101110000
101001101001100010101110000
000110101011100010101110000
111000101100010010101110000
011000111010001010101110000
010101001110001010101110000
100101110000101010101110000
110010001001101010101110000
000010101110011010101110000
011101001001000110101110000
100011001101000110101110000
010101010100010110101110000
100010001010110110101110000
100001000110101110101110000
001100001000111110101110000
010010011110010001101110000
001001100111010001101110000
010101011000110001101110000
001100101110001001101110000
110001010010101001101110000
011100010100011001101110000
000001001110111001101110000
101000000101111001101110000
111000011001000101101110000
110000001110100101101110000
100111100001000011101110000
000011011011000011101110000
100100011100100011101110000
010100100110010011101110000
101000010110001011101110000
001101010001001011101110000
101100100000011011101110000
010010000011011011101110000
000010110000111011101110000
000001000101110111101110000
011000100001001111101110000
010001001000011111101110000
110010011110100000011110000
000110111101100000011110000
111001100011100000011110000
110001101100110000011110000
101010100110110000011110000
011111101000001000011110000
110100111010001000011110000
101110000011101000011110000
000011111010010100011110000
110100010110010100011110000
111100001100001100011110000
000001111100101100011110000
001110010001011100011110000
010001010011011100011110000
100001001001111100011110000
101110011000100010011110000
110100001011100010011110000
000001011111100010011110000
110110001100010010011110000
001000111100110010011110000
000111011010001010011110000
110010010010011010011110000
010011001001011010011110000
000100101011011010011110000
001111010100000110011110000
010001101011000110011110000
100010010111000110011110000
010100011001010110011110000
001000010011101110011110000
101000101000011110011110000
001011000010011110011110000
100011101010100001011110000
010110100011010001011110000
110011110000001001011110000
011011000010101001011110000
000010110101011001011110000
001110000100111001011110000
011100111000000101011110000
110110010001000101011110000
000110011100010101011110000
100000000111110101011110000
001010100110001101011110000
110000011000101101011110000
011001000100011101011110000
110101100010000011011110000
001010110010100011011110000
100100110001001011011110000
100000100110011011011110000
101001001100000111011110000
010010001110000111011110000
001101000011000111011110000
011001010000100111011110000
000000101001110111011110000
100010000001011111011110000
111000110110000000111110000
001011010101100000111110000
101111000001010000111110000
001100011101010000111110000
010001010110110000111110000
011001100101001000111110000
000011001111001000111110000
101000011100101000111110000
110100010001101000111110000
000101111000011000111110000
100110100100011000111110000
100001011110000100111110000
011011000011000100111110000
111000101000100100111110000
101101000010100100111110000
000001101101010100111110000
000100110011010100111110000
010110001000110100111110000
100011000100110100111110000
010101000100101100111110000
011001001010100010111110000
100110000110100010111110000
000011110001010010111110000
100001011000110010111110000
010010100010110010111110000
011000000101110010111110000
001110100001001010111110000
100100001101001010111110000
101010000000111010111110000
110111000000000110111110000
010100100101000110111110000
011001100000010110111110000
000001011001001110111110000
000011111100000001111110000
010101010011000001111110000
001100000111100001111110000
101100001000110001111110000
110000101100001001111110000
100010011010001001111110000
011000100010011001111110000
010000001001111001111110000
011010010100000101111110000
100110100010000101111110000
010010101001000101111110000
101000100100010101111110000
000000011010110101111110000
001001010010001101111110000
000110000101001101111110000
100100010000011101111110000
010100110000100011111110000
000110101000010011111110000
110000010100010011111110000
001000101010000111111110000
000010010001100111111110000
101110111101110000000001000
111101100111010100000001000
101101011110110100000001000
100111101011011100000001000
110001111100111100000001000
011111101101100010000001000
101111110011100010000001000
001111110110011010000001000
111110011001011010000001000
111100010110111010000001000
010101101011111010000001000
011110111010100110000001000
110001110111100110000001000
011011110101010110000001000
110011001110110110000001000
011101010011110110000001000
110010111110001110000001000
010111010111001110000001000
111011100100101110000001000
110110110001101110000001000
101001001111101110000001000
111101001010011110000001000
001101101101011110000001000
111011011010110001000001000
011111011110001001000001000
111101101010101001000001000
110101011011011001000001000
100101110110111001000001000
111011011101000101000001000
011111101000110101000001000
110010100111110101000001000
101110111001001101000001000
110100011110101101000001000
110110101100011101000001000
101010110110011101000001000
001001110101111101000001000
011110000011111101000001000
100010011011111101000001000
011101110110100011000001000
101001111110010011000001000
011001001111110011000001000
000110011111110011000001000
110011111001001011000001000
101100110111001011000001000
010110110101011011000001000
100010101110111011000001000
100111110100010111000001000
100101001101110111000001000
110011010010101111000001000
001110100101101111000001000
011000011101101111000001000
010100111010011111000001000
110101100001011111000001000
001011100011011111000001000
111101001111100000100001000
110101110101110000100001000
111011000110111000100001000
011110101111000100100001000
011001111110100100100001000
111011111000010100100001000
011011100011101100100001000
010100110111101100100001000
110101001101011100100001000
001100111001111100100001000
001111000101111100100001000
100000101111111100100001000
001100110111110010100001000
001111101010101010100001000
101101110001011010100001000
011110100011011010100001000
101011110110000110100001000
010101111001100110100001000
010110011011010110100001000
110111100000110110100001000
001010111101001110100001000
100011111111000001100001000
101110001110110001100001000
110110010011110001100001000
100110101101101001100001000
010011110011011001100001000
011000011111011001100001000
101010010111100101100001000
101101101100010101100001000
100100111011010101100001000
010100111100110101100001000
000111001011110101100001000
111111001000001101100001000
101101100011001101100001000
010001101101101101100001000
101110111010000011100001000
011111010001100011100001000
110110100110010011100001000
101111001001010011100001000
011010110010110011100001000
000011011110101011100001000
110100010101101011100001000
110001110100011011100001000
011101000101011011100001000
100100111000111011100001000
100101011010100111100001000
111100001001100111100001000
011001101001010111100001000
001100011101010111100001000
001011001100110111100001000
000111100110001111100001000
111000110001001111100001000
010110101001001111100001000
000010110011101111100001000
010000001110111111100001000
111111101100010000010001000
001111111010110000010001000
111001010111101000010001000
100101111101011000010001000
101011110100110100010001000
111100010101110100010001000
110101100110101100010001000
001010101101111100010001000
101010111011001010010001000
111011011000101010010001000
110110001101101010010001000
011001110001111010010001000
000111101111000110010001000
001011011101100110010001000
111110100001010110010001000
100101011100101110010001000
011000101011101110010001000
110011101000011110010001000
100000111010111110010001000
001100000111111110010001000
111010010111010001010001000
110011110110001001010001000
001011111100101001010001000
010110111001101001010001000
111100110001011001010001000
101110100100111001010001000
110111000010111001010001000
101100011010111001010001000
001111010001111001010001000
110101110101000101010001000
101001011011100101010001000
001101110110010101010001000
000010111111010101010001000
101100100011110101010001000
000110110110101101010001000
010101010011101101010001000
111010001010011101010001000
011010010100111101010001000
110100101110100011010001000
010101011101100011010001000
100110101011010011010001000
111001010100110011010001000
100011110010110011010001000
001000111101110011010001000
100110011110001011010001000
011100011100011011010001000
110000001011111011010001000
001111110001000111010001000
111001101000100111010001000
011110000110100111010001000
101110011000010111010001000
110100010011010111010001000
101001000111010111010001000
010011001001110111010001000
110010010101001111010001000
001011110111100000110001000
111111000001110000110001000
000111001111011000110001000
111100100010111000110001000
011001001011111000110001000
101110011011000100110001000
101111000110100100110001000
011111100010010100110001000
111110100100001100110001000
110010101011001100110001000
010110011010101100110001000
110011010010011100110001000
010110010101011100110001000
101000011100111100110001000
111111001010000010110001000
001110001111100010110001000
110010111010010010110001000
010111101001010010110001000
110101101000101010110001000
010111010100101010110001000
011010100101101010110001000
110010010011101010110001000
011000110110011010110001000
110000101101011010110001000
001110110000111010110001000
000011100110111010110001000
111000011010100110110001000
110010100110100110110001000
010111000011100110110001000
000000111111100110110001000
101100010110010110110001000
001011100001110110110001000
000101010101110110110001000
011101001001001110110001000
010001110101001110110001000
001010010110101110110001000
100101100100011110110001000
101010010001011110110001000
010110011111000001110001000
011101101001100001110001000
110011100011100001110001000
110101000111010001110001000
101001101010110001110001000
011111000011001001110001000
011100110100101001110001000
100010111010101001110001000
100111101000011001110001000
110010001100111001110001000
010001010110111001110001000
111100101010000101110001000
001101011100100101110001000
011010001101100101110001000
111011000100010101110001000
110000111100001101110001000
010011011001001101110001000
101011100000101101110001000
001100001011101101110001000
001001001110011101110001000
000101110001011101110001000
011011110100000011110001000
110000110111000011110001000
100111000101100011110001000
000111011010010011110001000
001001110011010011110001000
011010001011010011110001000
100000011110110011110001000
101100010001110011110001000
101100101001001011110001000
100101010011001011110001000
010110100010101011110001000
000101001100111011110001000
010010111000100111110001000
100000001101101111110001000
011001010000011111110001000
000011000101011111110001000
011111101011001000001001000
101101101110011000001001000
011011011100111000001001000
101111100001111000001001000
101111111100000100001001000
111010101011100100001001000
100011011111100100001001000
110011101101010100001001000
010110001111110100001001000
011110010110101100001001000
010111100101101100001001000
011001110011011100001001000
111010111101000010001001000
011011010111100010001001000
000101111111100010001001000
001111001110110010001001000
110001101101101010001001000
111001000111011010001001000
110101101010100110001001000
100101110011010110001001000
110010110100110110001001000
110000011011110110001001000
011001011010101110001001000
101101010001101110001001000
000110011001111110001001000
110111010110100001001001000
111100011011100001001001000
010010111111100001001001000
110110100111001001001001000
100111011100011001001001000
110010111000111001001001000
001100101101111001001001000
111001110110000101001001000
010111010101010101001001000
101010001111010101001001000
110101110000110101001001000
001101011011001101001001000
011100110001101101001001000
111010000101101101001001000
011010101001011101001001000
010101001010111101001001000
011011100001110011001001000
100011010101110011001001000
010100110011110011001001000
111011001010001011001001000
101001011100101011001001000
001101000111101011001001000
101110000011011011001001000
010101010100111011001001000
010111100011000111001001000
010111001100100111001001000
111000001100110111001001000
101000111000011111001001000
000010010111011111001001000
000011100100111111001001000
101101011011010000101001000
111010111010001000101001000
010011111101001000101001000
011110101100101000101001000
011110010001111000101001000
000101110011111000101001000
111011010010100100101001000
101000111101010100101001000
111001011100001100101001000
001111110010001100101001000
111110000011001100101001000
100101001011101100101001000
001010011011101100101001000
010100101110011100101001000
110000110001111100101001000
110010011110100010101001000
101110010101100010101001000
010011101011100010101001000
011001111100010010101001000
000111110101010010101001000
100101010110110010101001000
001011110100101010101001000
111000011001101010101001000
110100100011101010101001000
111011100001000110101001000
100100011111000110101001000
001100101110100110101001000
110101000101100110101001000
110001100110010110101001000
011100010100110110101001000
000011110010110110101001000
101000000111110110101001000
101100110100001110101001000
000101011010011110101001000
100010001101011110101001000
111010000000111110101001000
001111010111000001101001000
110011011001100001101001000
110110001101010001101001000
001010011101110001101001000
111000100011110001101001000
000110111110001001101001000
111000010110101001101001000
101001110001101001101001000
111000101100011001101001000
001001110110011001101001000
101101001000111001101001000
011010001010111001101001000
000111000110111001101001000
111000111000100101101001000
101001001110100101101001000
010100101011100101101001000
110100000110110101101001000
100011101001001101101001000
000110100011011101101001000
110011110010000011101001000
101001101101000011101001000
111100010010010011101001000
010101011001010011101001000
001001011010110011101001000
000010100111110011101001000
011110010100001011101001000
001111100001001011101001000
011001010011001011101001000
001100110010101011101001000
010010001101101011101001000
001100001110011011101001000
011101001010000111101001000
000110101100010111101001000
001010110001010111101001000
110010000011010111101001000
010001111000001111101001000
100010011000101111101001000
101001000010011111101001000
100100010001011111101001000
101001111110100000011001000
100011101011110000011001000
101101110011001000011001000
110010011111001000011001000
010110100110111000011001000
111100001001111000011001000
110110010011100100011001000
001101001111100100011001000
100111011010010100011001000
011011000111010100011001000
000111101100110100011001000
111101000010110100011001000
011010110001110100011001000
010100111011001100011001000
110110101000101100011001000
001000110111101100011001000
100001110110011100011001000
100111010111000010011001000
101011100101100010011001000
111001001011100010011001000
100110111100010010011001000
010101101110010010011001000
011100011011010010011001000
101111010000110010011001000
001111111000001010011001000
111101001100001010011001000
011000111100101010011001000
100100011011101010011001000
011111000001011010011001000
010100100111100110011001000
000011111001010110011001000
001010100110110110011001000
110110000110001110011001000
100000101111001110011001000
011001000101101110011001000
010011010100011110011001000
100101001001011110011001000
010010001011011110011001000
000111111101000001011001000
101110110001100001011001000
011100101010110001011001000
110000110110110001011001000
101100111100001001011001000
101011010010101001011001000
010011010101101001011001000
001110110010011001011001000
010011001110011001011001000
100010101101011001011001000
010100011110010101011001000
001110001001110101011001000
101101000110001101011001000
100110001011001101011001000
000001111001101101011001000
110100100010011101011001000
010000110101011101011001000
000000101110111101011001000
001001000011111101011001000
001110100111000011011001000
000110111010100011011001000
100101101001100011011001000
011011011000010011011001000
101101001010010011011001000
001010010011110011011001000
010101001011001011011001000
110010100100101011011001000
001110001100101011011001000
010001110010101011011001000
000100111001011011011001000
001000111110000111011001000
110010101001000111011001000
011100011000100111011001000
000101110100100111011001000
001010011001001111011001000
110101000000101111011001000
111000000001011111011001000
011111100101000000111001000
110110110100100000111001000
000111011110100000111001000
111010000111100000111001000
111001011000110000111001000
111011010001001000111001000
100111100010101000111001000
010111001001101000111001000
110100010110011000111001000
110101100001011000111001000
100001101100111000111001000
110101011001000100111001000
101001100111000100111001000
101010101100100100111001000
111000001110010100111001000
101011001001010100111001000
000100110110110100111001000
000010111100011100111001000
100000011011011100111001000
100001111011000010111001000
101100111000100010111001000
000011001101110010111001000
101000011110001010111001000
001001100011101010111001000
000110101010011010111001000
001010000111011010111001000
010101010110000110111001000
011000111001000110111001000
110001110000100110111001000
001111000100010110111001000
110000010101010110111001000
011011000010001110111001000
000110100100101110111001000
100011000001101110111001000
010100110000011110111001000
001000001010111110111001000
010111101010000001111001000
100101110110000001111001000
001100111011000001111001000
011101110000010001111001000
001011101100010001111001000
100100001011110001111001000
111110000000011001111001000
000001101011011001111001000
001000111000111001111001000
011000000101111001111001000
100110111000000101111001000
000110000111100101111001000
101010000010110101111001000
001000101101001101111001000
010010100001101101111001000
010101000100011101111001000
111010010000100011111001000
101000100110100011111001000
001001010101100011111001000
011001000110010011111001000
111001100000001011111001000
100010100011001011111001000
100001001010101011111001000
000111001001000111111001000
100011100000010111111001000
000000011001110111111001000
000010001110001111111001000
110101111011100000000101000
111001011111010000000101000
011010011111101000000101000
111010110011011000000101000
111110001100111000000101000
000111101101111000000101000
001111011111000100000101000
100111110110100100000101000
001011110011110100000101000
011101000111101100000101000
110111000110011100000101000
100110111000111100000101000
001000111110111100000101000
110111010001110010000101000
010101011110101010000101000
100100101111101010000101000
101001101011011010000101000
000101111110010110000101000
110001111001010110000101000
111010000111010110000101000
011100110011001110000101000
001101111000101110000101000
100011101010101110000101000
111000110100011110000101000
111000001001111110000101000
011101010101110001000101000
010101111101001001000101000
110111110000101001000101000
111101100100011001000101000
001111000111011001000101000
001001011011111001000101000
101000111111000101000101000
111100110010100101000101000
010110110101100101000101000
110100011001110101000101000
101101001100101101000101000
110111001110000011000101000
111101110001000011000101000
011010100111100011000101000
110010101101010011000101000
101011100110001011000101000
000001110111101011000101000
110110010010011011000101000
001110011000111011000101000
110000011100111011000101000
010011100010111011000101000
100101000011111011000101000
011111100100000111000101000
011110001011000111000101000
000010111110100111000101000
011010111000010111000101000
000110110011010111000101000
111011000000110111000101000
101001010011001111000101000
100110001001101111000101000
110000100011101111000101000
000111001100011111000101000
111011100111000000100101000
011111011000101000100101000
110010111100101000100101000
010110111010011000100101000
011011101001011000100101000
001101011101011000100101000
111000011010111000100101000
100110001011111000100101000
110011110001100100100101000
101101110010010100100101000
111010100010110100100101000
000010111101110100100101000
110101011010001100100101000
101110001101001100100101000
001011101100101100100101000
111000100101101100100101000
010101100011011100100101000
000111100111100010100101000
100110110100110010100101000
011001011001110010100101000
111100000011110010100101000
100001110011110010100101000
110100111001001010100101000
011011010101001010100101000
001101010011101010100101000
101011100000111010100101000
001010001110111010100101000
010010110001111010100101000
110010011101000110100101000
011010110100100110100101000
011101100010100110100101000
101110001010100110100101000
010100110101010110100101000
101000111010001110100101000
000111011001001110100101000
010110000101101110100101000
001011010010011110100101000
001100100110011110100101000
101100010000111110100101000
100001001100111110100101000
011111110010000001100101000
110110101011000001100101000
100100110111100001100101000
010011011100011001100101000
101110010001011001100101000
011110100000111001100101000
000100011110111001100101000
010001111011000101100101000
001011011001100101100101000
001110010110010101100101000
110011001001010101100101000
001110101001010101100101000
101001000011110101100101000
100100101110001101100101000
000101110100101101100101000
110001100000111101100101000
011010011110000011100101000
111110000101000011100101000
010101010111000011100101000
110011100100100011100101000
010100111010100011100101000
101001010110100011100101000
101010110001100011100101000
100010001111100011100101000
101100100100101011100101000
100001011001101011100101000
111100001000011011100101000
000010110110011011100101000
100011100011000111100101000
100000111100010111100101000
100101000110010111100101000
010001010100110111100101000
010101001000101111100101000
001000101000111111100101000
100010000010111111100101000
011110111011000000010101000
100110011111100000010101000
100101100111110000010101000
100011101111001000010101000
001111010110101000010101000
010011010111011000010101000
001100110011111000010101000
101010000111111000010101000
111101001011000100010101000
011100101110100100010101000
101010101011010100010101000
110000110011110100010101000
110001011101001100010101000
100101101001101100010101000
100011010011101100010101000
110110001001011100010101000
001001100111011100010101000
111001000100111100010101000
010100100101111100010101000
111100011110000010010101000
011111000111000010010101000
110110111000100010010101000
110011110100010010010101000
011101110010010010010101000
100111001101010010010101000
111100010001101010010101000
111011000010011010010101000
010010101110011010010101000
100110110001011010010101000
001011011001011010010101000
000001001111111010010101000
011000010111100110010101000
010010011100110110010101000
101001010010110110010101000
001010001111001110010101000
011110001000101110010101000
110000001110101110010101000
010011100001101110010101000
100010010110011110010101000
000001110100111110010101000
101110101110000001010101000
010011011110100001010101000
110101101001010001010101000
001101101100110001010101000
101010011100110001010101000
011010101001110001010101000
111101010010001001010101000
011110100101001001010101000
110100001111001001010101000
110011001001101001010101000
011001100011101001010101000
011000111010011001010101000
011010110110000101010101000
001011011010010101010101000
111000001101010101010101000
100111000011010101010101000
010110101010001101010101000
000111011000101101010101000
011101001000011101010101000
110100010100011101010101000
000100011011011101010101000
001001011111000011010101000
101101011000100011010101000
100100110110010011010101000
111100100000110011010101000
000011100101110011010101000
110001100101001011010101000
000111010101001011010101000
010010110011001011010101000
100001101000111011010101000
100111101000000111010101000
110001010001100111010101000
100000111001001111010101000
010100110000101111010101000
001001001001101111010101000
110111011000010000110101000
101001111100010000110101000
111010001110001000110101000
101100110101001000110101000
000101111011001000110101000
101010011001101000110101000
011100001101101000110101000
011101000110011000110101000
101101010001100100110101000
000111110100010100110101000
101100100100110100110101000
100110010010110100110101000
000001011110110100110101000
011101110000001100110101000
101001010110001100110101000
000010110111001100110101000
010000111001101100110101000
100101001110100010110101000
101110101000010010110101000
000100101011110010110101000
001110011100001010110101000
110110000100011010110101000
010101000001111010110101000
101011001100000110110101000
001001101010010110110101000
001000001101110110110101000
010100101100001110110101000
000110111100100001110101000
101001100101100001110101000
111001010001010001110101000
010101100010110001110101000
100010100110110001110101000
000010111001011001110101000
001010010010111001110101000
100010011110000101110101000
010111100001000101110101000
001100100111000101110101000
100001110010100101110101000
011000011000110101110101000
010110000100110101110101000
010000100110011101110101000
110001111000000011110101000
101101100010000011110101000
000101110001100011110101000
010100001101010011110101000
110010000001110011110101000
001000000111101011110101000
101000110000011011110101000
010011000110000111110101000
011010010001000111110101000
100100010101000111110101000
001100000010110111110101000
110010100000001111110101000
000000011010101111110101000
001110110110110000001101000
011000111011110000001101000
111101011001001000001101000
011011110001101000001101000
100111010101101000001101000
101001100111101000001101000
001110011011011000001101000
101001111000111000001101000
110100010011111000001101000
101010110101100100001101000
011011001101100100001101000
000111100111010100001101000
010101010110110100001101000
110101101100001100001101000
011100001101011100001101000
110000100111011100001101000
010111110010100010001101000
111110000110100010001101000
011010101100110010001101000
101100011010110010001101000
110110110100001010001101000
000111101110001010001101000
010011100101011010001101000
010010111011000110001101000
101011011000100110001101000
011100101001100110001101000
101110010001010110001101000
110110001000110110001101000
011111010000001110001101000
101100001110001110001101000
110001010100101110001101000
010001001110011110001101000
001101000011011110001101000
101101110100100001001101000
101110001101100001001101000
001101101011100001001101000
001101011110010001001101000
101001110011010001001101000
011010101110001001001101000
110001011110001001001101000
010111010011001001001101000
100100101011011001001101000
111001000010111001001101000
010101100001111001001101000
001010100011111001001101000
100110011010100101001101000
011101100010010101001101000
100100010111010101001101000
001111000100110101001101000
001001111100001101001101000
100101100010101101001101000
010000111010101101001101000
100000101101101101001101000
111110011000000011001101000
110010010111000011001101000
100110100011100011001101000
001111110000010011001101000
101011001100010011001101000
110101000101010011001101000
010001101011010011001101000
000001111100110011001101000
011000010110110011001101000
110100001010101011001101000
101001101010000111001101000
010100101110000111001101000
011001011001000111001101000
100001110101000111001101000
000011001111000111001101000
001101010010100111001101000
100010100110010111001101000
000110111000001111001101000
001000100111001111001101000
011010100000101111001101000
001010001010011111001101000
010110000001011111001101000
100111110011000000101101000
111001010101100000101101000
001100011111100000101101000
101010101110010000101101000
010100100111110000101101000
110001101011001000101101000
001110100101011000101101000
101000010111011000101101000
010001001101111000101101000
111110110000000100101101000
011011101010000100101101000
100100111001100100101101000
100111101000010100101101000
111101000100010100101101000
010010010011110100101101000
100011001110001100101101000
110101011100000010101101000
001001110111000010101101000
011110001010010010101101000
010011010110010010101101000
010101101000110010101101000
110111000000101010101101000
001010111000011010101101000
100100101100011010101101000
001101000100111010101101000
000101101011000110101101000
001111000001100110101101000
011000110010010110101101000
110000011000011110101101000
000001010101011110101101000
110100101100100001101101000
110101000011100001101101000
011111000001010001101101000
100001101001110001101101000
100101100101001001101101000
110010100010011001101101000
000110011101000101101101000
001000110011100101101101000
010001101100010101101101000
011000010101010101101101000
000010001110110101101101000
011100100100001101101101000
110001010001001101101101000
010000001111001101101101000
010011000010101101101101000
100110000100011101101101000
001001100001011101101101000
001110101000100011101101000
000111010100100011101101000
010010011000110011101101000
000110000111001011101101000
000000001011111011101101000
110000010010100111101101000
001100001001001111101101000
011101111100000000011101000
110110110010010000011101000
011110000101110000011101000
101011011100001000011101000
111101100000101000011101000
110011000110101000011101000
100101001010111000011101000
111011100100000100011101000
111000011001100100011101000
110000111100010100011101000
100011010101010100011101000
000100011101110100011101000
011010011010001100011101000
000101011110001100011101000
001011101000011100011101000
101100010010011100011101000
100100110101100010011101000
010010001111100010011101000
010001011101010010011101000
110001100001110010011101000
100011110000101010011101000
101010100100011010011101000
000010010101111010011101000
011000000011111010011101000
001111001010000110011101000
000110110110000110011101000
100001001101100110011101000
010011100010010110011101000
011000100101010110011101000
011001001000110110011101000
100100000110110110011101000
001001110001001110011101000
000100101000111110011101000
011011001011000001011101000
010111100100100001011101000
111000001110100001011101000
010011110001010001011101000
111100000011010001011101000
100100111000110001011101000
000100110111001001011101000
110000110001101001011101000
000101001101101001011101000
010110001000111001011101000
110011010010000101011101000
001110010011000101011101000
100011100001100101011101000
001100010100101101011101000
001010000101011101011101000
010001010000111101011101000
111000110010000011011101000
101000010101001011011101000
110000001010010111011101000
100010010000110111011101000
000010000011101111011101000
111000101101000000111101000
011111000010100000111101000
010001110011100000111101000
110010001011010000111101000
000110010111010000111101000
000011111000110000111101000
001101001001110000111101000
010110100011001000111101000
100010100101101000111101000
101001100010011000111101000
011000110001011000111101000
000110101010100100111101000
010101001010010100111101000
001001010011010100111101000
110010010100001100111101000
001101000101001100111101000
001010110000101100111101000
100100001100101100111101000
110000000011101100111101000
011100000000111100111101000
100011100110000010111101000
000110111001000010111101000
001100110100010010111101000
101000011001010010111101000
110000001100110010111101000
010001000111001010111101000
011001010000101010111101000
100000010010111010111101000
000101011000100110111101000
101000100001100110111101000
100001101000001110111101000
110110000110000001111101000
001010110101000001111101000
000001101110100001111101000
000010011011100001111101000
111000011000001001111101000
011011000100001001111101000
100101010000101001111101000
001110000001101001111101000
100011000001011001111101000
101111000000000101111101000
100001001011000101111101000
110010001000100101111101000
000010110010010101111101000
001101001100000011111101000
100100011010000011111101000
110100100001000011111101000
011000001001100011111101000
010010100100010011111101000
000101000011010011111101000
001001100000110011111101000
000000110100101011111101000
010000011100000111111101000
000100100010001111111101000
111010110111100000000011000
111100101110110000000011000
101011111110001000000011000
110100110111011000000011000
111101010001111000000011000
000111011011111000000011000
011010011110110100000011000
101111100010101100000011000
100011110101011100000011000
001001011111011100000011000
100011111011010010000011000
111011001001110010000011000
010111000111110010000011000
110011100011101010000011000
101111101000011010000011000
010010110110111010000011000
111011101010000110000011000
101111010101000110000011000
101100011011100110000011000
011110001101010110000011000
101101100100110110000011000
110100001111001110000011000
000010101111011110000011000
010101110000111110000011000
100110001100111110000011000
001011000110111110000011000
101000110001111110000011000
010111110111000001000011000
101111000101110001000011000
001111101101001001000011000
010110101110101001000011000
110011000111011001000011000
001101111000111001000011000
010000111101111001000011000
101010111010100101000011000
000011111101100101000011000
111100000111100101000011000
110001101110010101000011000
111000101001110101000011000
010011111000011101000011000
001110011100011101000011000
111000010010111101000011000
011000111111000011000011000
111001101100001011000011000
100101101011001011000011000
101001110010101011000011000
011011010001011011000011000
110101010110000111000011000
110111001001000111000011000
110100111000100111000011000
000101101110100111000011000
011010100110010111000011000
000111010001110111000011000
000100111101001111000011000
111110000000101111000011000
001101010010011111000011000
101000001110011111000011000
110101111110000000100011000
001110011111010000100011000
100110100111110000100011000
001101110111001000100011000
001011001111101000100011000
010111100101011000100011000
010001101110111000100011000
011100000111111000100011000
111001110101000100100011000
110111000111000100100011000
110011101100100100100011000
101110101001100100100011000
001111010011100100100011000
111110000100110100100011000
010110110010110100100011000
001101101010110100100011000
100100011101110100100011000
101101111000001100100011000
111001100010011100100011000
000010010111111100100011000
011101011101000010100011000
101011011010100010100011000
111011100100010010100011000
110101001011010010100011000
101001010111010010100011000
110000111100110010100011000
100110110101001010100011000
110100011010101010100011000
011100110001101010100011000
010011011001101010100011000
101110010010011010100011000
110010001110011010100011000
010010110111000110100011000
001001101101100110100011000
100100101110010110100011000
000111100011010110100011000
101010001011010110100011000
011011110000001110100011000
111001001000101110100011000
000110001011101110100011000
001010011000111110100011000
111011010110000001100011000
011100011110100001100011000
101010110011010001100011000
101101010010110001100011000
010010001111110001100011000
110001011101001001100011000
101000101110101001100011000
001011011010011001100011000
001110100110011001100011000
111010000001111001100011000
100001001011111001100011000
010100010111010101100011000
001100100101110101100011000
110000100111001101100011000
011010100100101101100011000
100100110001101101100011000
110101010000011101100011000
100110001010011101100011000
101000010101011101100011000
000010101001111101100011000
110100101101000011100011000
010110110100100011100011000
001111000110100011100011000
111000010011100011100011000
100101011100010011100011000
110011010000110011100011000
000001110110110011100011000
101001100001110011100011000
000111110000011011100011000
001111011000000111100011000
001000111010010111100011000
101010100010001111100011000
100001101000011111100011000
010010010010011111100011000
111011110010010000010011000
010101110110110000010011000
110000111110101000010011000
010101101101101000010011000
110110101010011000010011000
001111100011011000010011000
011010001111011000010011000
011010111000111000010011000
101001100110111000010011000
101101101001010100010011000
000111011101010100010011000
100110001011110100010011000
100111101100001100010011000
111101000101001100010011000
011001110100101100010011000
110100011001101100010011000
011010101110100010010011000
010011110101100010010011000
100111100110010010010011000
101010110101010010010011000
110100011101010010010011000
001001011110110010010011000
010011011110001010010011000
011011101001001010010011000
011101010011001010010011000
111010000100111010010011000
100011001010111010010011000
010100001110111010010011000
111101110000000110010011000
101100100111000110010011000
010111101000100110010011000
100010011110100110010011000
011110010001100110010011000
101011000011100110010011000
001101001110001110010011000
000010111001101110010011000
110000100101101110010011000
101001010100011110010011000
000111001111100001010011000
101011011001010001010011000
110001010011110001010011000
101000001111110001010011000
110110010011001001010011000
011100101011001001010011000
100011100101101001010011000
100100111110000101010011000
011101100010100101010011000
110111100000010101010011000
011001010101010101010011000
010011000110110101010011000
100010010101110101010011000
011110110000001101010011000
110001011010001101010011000
101101010000101101010011000
101010100001011101010011000
110011001100100011010011000
001001100111100011010011000
010010111001010011010011000
001101110100001011010011000
010111000001101011010011000
001011001100011011010011000
100000111100011011010011000
001000011011011011010011000
011010011100000111010011000
110010110010000111010011000
100001011101000111010011000
001010101011000111010011000
000110010111000111010011000
001100001101100111010011000
000101111000010111010011000
010000001111010111010011000
010100010100110111010011000
100101000010110111010011000
010011100100001111010011000
110100001000011111010011000
110011111001000000110011000
101101101100100000110011000
011110110001010000110011000
110101000011101000110011000
111011001000011000110011000
101110000101011000110011000
001011010100111000110011000
100010110011100100110011000
011100001001110100110011000
001001101011001100110011000
100100010111001100110011000
101010001010101100110011000
001110101000011100110011000
110000000110111100110011000
000100100011111100110011000
110110010110000010110011000
100110101010100010110011000
111001000110100010110011000
000001101111010010110011000
100111001001001010110011000
111000010101001010110011000
001001111000101010110011000
101000101010011010110011000
000011010011011010110011000
100101010000111010110011000
111000101100000110110011000
011000100011010110110011000
111110001001000001110011000
101000111001100001110011000
001110100011100001110011000
110100110100010001110011000
000011110101010001110011000
010110011000110001110011000
011001100100110001110011000
111000110010001001110011000
000001110011101001110011000
010111010100000101110011000
000101101101000101110011000
100110001100100101110011000
110000001011100101110011000
010010101010010101110011000
001010010011001101110011000
110010010000101101110011000
001001000101101101110011000
000001011000111101110011000
101110100100000011110011000
010101100110000011110011000
010100000011110011110011000
001110001010001011110011000
010001100001011011110011000
100010100000111011110011000
101000010100100111110011000
001100100000101111110011000
000100000110011111110011000
111110001111000000001011000
100101111100110000001011000
110110011010110000001011000
010011110011110000001011000
110111110000011000001011000
101100111001011000001011000
111000110100111000001011000
001101010110111000001011000
101001111010010100001011000
110110100011010100001011000
000111001111001100001011000
110010110010101100001011000
111001000110101100001011000
001010101110101100001011000
001101101001101100001011000
010011100110011100001011000
011110001000111100001011000
100100101010111100001011000
010100010101111100001011000
110111101100000010001011000
101101011110000010001011000
011101100010110010001011000
100110110001110010001011000
001001101111001010001011000
110101001000111010001011000
000001110101111010001011000
110100110101000110001011000
111101000011000110001011000
100011100111000110001011000
111001010000110110001011000
000100101101110110001011000
100001111100001110001011000
011100101010001110001011000
101110001001001110001011000
011010100101001110001011000
001100010111001110001011000
001010110010011110001011000
011001001001011110001011000
011011101100100001001011000
101011110100010001001011000
011101010011010001001011000
100011001110110001001011000
101110101010001001001011000
111100001100101001001011000
000100111011101001001011000
010110011001011001001011000
111000001011011001001011000
101100110011000101001011000
100001101011100101001011000
011000111100010101001011000
000111110010010101001011000
010110100100110101001011000
010001001101110101001011000
011101010100001101001011000
110011001100001101001011000
110100101001001101001011000
100101000011011101001011000
011001100000111101001011000
001010010001111101001011000
100010111110000011001011000
101110010010100011001011000
010101011010100011001011000
010101100101100011001011000
001001011101010011001011000
010110110010001011001011000
011010000110101011001011000
000011101001011011001011000
101010001000111011001011000
001110001110000111001011000
001000111001100111001011000
001011000101100111001011000
100010100001101111001011000
100011010000011111001011000
010000011000111111001011000
001100000100111111001011000
101111110000100000101011000
011010111001100000101011000
000011111110010000101011000
111100010101010000101011000
011001101011010000101011000
110011000101110000101011000
011100110010011000101011000
110001010011011000101011000
011101011000100100101011000
010101110001010100101011000
101101000001110100101011000
001011010101001100101011000
000001011110101100101011000
100011000010111100101011000
111010100010100010101011000
000100111010110010101011000
000101111001001010101011000
011010001011001010101011000
100011001100101010101011000
001100001101101010101011000
010100100100111010101011000
101010111000000110101011000
011011001100000110101011000
100001010011100110101011000
011000101000110110101011000
000011101010001110101011000
101100000010101110101011000
010000000111011110101011000
000111101001100001101011000
110011101000010001101011000
011010100101010001101011000
000100101111010001101011000
011011100010001001101011000
001101100100101001101011000
011001001001101001101011000
000010110101101001101011000
100000111010011001101011000
011110010001000101101011000
010010011100100101101011000
100001011001010101101011000
010000010011101101101011000
100111001010000011101011000
001100110101000011101011000
010001001111000011101011000
100000001101110011101011000
001010101100001011101011000
110000110000101011101011000
100101000001101011101011000
110100100010000111101011000
100110000101000111101011000
001001100011000111101011000
101100001000010111101011000
010001000100101111101011000
000000110100011111101011000
001111101110000000011011000
011100011101100000011011000
101010011110010000011011000
010101001011110000011011000
011000100111110000011011000
111010100011001000011011000
010001110111001000011011000
100001001111101000011011000
100010010011111000011011000
101011110001000100011011000
010010101111000100011011000
110101010100100100011011000
100110100101100100011011000
010100111000110100011011000
001001011001110100011011000
100011011000101100011011000
101111000000011100011011000
010011000001111100011011000
110111000010100010011011000
001011001011010010011011000
101100001100110010011011000
101011000110001010011011000
101001011001001010011011000
001010011010101010011011000
000101000111010110011011000
010101011000001110011011000
000111100001001110011011000
100100110000101110011011000
000000010110111110011011000
111101101000000001011011000
110110011100000001011011000
001111011000100001011011000
111011000001100001011011000
001110010101010001011011000
001001111010001001011011000
100100100110101001011011000
000011011110000101011011000
110000101100100101011011000
101000110000110101011011000
000010100011110101011011000
010111000010001101011011000
000101110011000011011011000
100010011001100011011011000
110000100011100011011011000
101010100010010011011011000
110001001001010011011011000
100000010111010011011011000
010010001010110011011011000
001101000001110011011011000
010000101110001011011011000
000100010101101011011011000
100110000100011011011011000
010001010010010111011011000
101000100100001111011011000
111000011011000000111011000
101100010110100000111011000
000101100111100000111011000
100101001110010000111011000
011010001100110000111011000
110000101010110000111011000
110111000100001000111011000
100010101110001000111011000
000110111000101000111011000
010011010010101000111011000
001100001011011000111011000
000101111010000100111011000
001110001101000100111011000
011000110010100100111011000
010001101001100100111011000
100010000111010100111011000
101000010001101100111011000
110010100000011100111011000
001000100100111100111011000
101101000101000010111011000
010100101011000010111011000
111000110000010010111011000
110110000001010010111011000
001110000010110010111011000
000100110110001010111011000
000010011101001010111011000
001011100000011010111011000
010101000010011010111011000
001001110100000110111011000
101001001010000110111011000
010011010001000110111011000
000011000110100110111011000
100100001001100110111011000
110000010010001110111011000
010010001000101110111011000
000000101001011110111011000
100011010100100001111011000
010010100110100001111011000
101100100001010001111011000
010011000011010001111011000
000101011100001001111011000
010100101000011001111011000
101000000110011001111011000
001001010001011001111011000
110001000000111001111011000
001010011000010101111011000
000011110000001101111011000
011000001010001101111011000
011111000000000011111011000
001010010110000011111011000
000100101100100011111011000
101100010000001011111011000
100000110001000111111011000
000001001100010111111011000
111111111000000000000111000
011111100110100000000111000
101111010011010000000111000
110111001101001000000111000
011101110001100100000111000
110101110100010100000111000
101011101100010100000111000
011110101010010100000111000
010101001111010100000111000
011011011100001100000111000
111010001011001100000111000
111100101000101100000111000
101000010111101100000111000
010100111001011100000111000
110010010100111100000111000
101101101010100010000111000
111001100101100010000111000
101110011100010010000111000
111010110000110010000111000
110000001111110010000111000
110101110010001010000111000
011110011010001010000111000
101011110001001010000111000
001110100111001010000111000
001010111100101010000111000
011001001010111010000111000
100110111001000110000111000
010111010100100110000111000
001100001110110110000111000
001001100011101110000111000
100001100110011110000111000
010100010110011110000111000
001010010101011110000111000
000001011001111110000111000
110101011100100001000111000
101011101001100001000111000
011110011001100001000111000
100011010111100001000111000
111100010110010001000111000
110110110001010001000111000
100001111010110001000111000
110011101010001001000111000
111001011000011001000111000
011000100111011001000111000
101100100001111001000111000
001101111010000101000111000
100001100101110101000111000
001010001101110101000111000
010100100011110101000111000
100111100001001101000111000
010001010101101101000111000
010010001110011101000111000
000010110010111101000111000
010011111100000011000111000
001111001010010011000111000
100100010101110011000111000
100001001110101011000111000
010100010011101011000111000
001010001011101011000111000
100010100011011011000111000
000100101100111011000111000
100110000110100111000111000
010001101001100111000111000
001100110100010111000111000
010011000011010111000111000
100010011010001111000111000
001101000101001111000111000
000000000111111111000111000
001111101011000000100111000
110111010010100000100111000
010001011111100000100111000
110001101101010000100111000
111101100000110000100111000
010011110100110000100111000
100010011110110000100111000
101100011110001000100111000
011010101010101000100111000
001111000010111000100111000
110000100011111000100111000
100011111010000100100111000
011101010110000100100111000
000100111111000100100111000
111010011000100100100111000
101100000111010100100111000
101010110100001100100111000
011110100001001100100111000
010100001110101100100111000
010011001000111100100111000
001101110100100010100111000
000011011101010010100111000
010101011000011010100111000
110011000001011010100111000
001000110010111010100111000
100100000110111010100111000
011100111000000110100111000
001011000111000110100111000
110110001000001110100111000
100011010000101110100111000
000100001101011110100111000
011000000100111110100111000
101001011011000001100111000
101110010100100001100111000
101100101010010001100111000
000101000111110001100111000
100110110010001001100111000
010000111110001001100111000
101010000111001001100111000
001011110000101001100111000
000111001100101001100111000
110100000101011001100111000
100000110100111001100111000
110110100100000101100111000
110010010011000101100111000
100101101000100101100111000
010001100110100101100111000
000010100111010101100111000
111001000100001101100111000
001001001010101101100111000
011011001001000011100111000
110000011001010011100111000
010000100101110011100111000
000011100101001011100111000
001000011100011011100111000
001001000011011011100111000
110001001010000111100111000
111000100000100111100111000
000110100001100111100111000
000100011000110111100111000
000110010100001111100111000
000000101011001111100111000
001000010001101111100111000
100111110101000000010111000
110010101011100000010111000
011111001001010000010111000
001100101111010000010111000
101001110001110000010111000
011100110110001000010111000
111110010000011000010111000
001101011010011000010111000
010001101011011000010111000
100111000001111000010111000
011000010101111000010111000
110100101101000100010111000
010011011001100100010111000
001000111011100100010111000
110001000111100100010111000
110011001010010100010111000
100101011000110100010111000
000111100010110100010111000
110010110001001100010111000
011010000110101100010111000
000110000111011100010111000
010000011010111100010111000
010101111001000010010111000
101110001011000010010111000
000010111111000010010111000
101011010100100010010111000
110001011010100010010111000
111001101000010010010111000
001010100011110010010111000
110010000111001010010111000
001101100000111010010111000
011011010010000110010111000
011001001101000110010111000
111100000010100110010111000
010110110000010110010111000
001100010011010110010111000
100100100001110110010111000
000001010111001110010111000
100110011010010001010111000
000101101110001001010111000
001110101000101001010111000
011101000100101001010111000
100000011001111001010111000
010010000011111001010111000
101101100100000101010111000
000101010110100101010111000
011000101100001101010111000
100000101010101101010111000
100100000101101101010111000
001000010110011101010111000
101010111000000011010111000
100101000111000011010111000
011011100000100011010111000
010101001000110011010111000
000010100110101011010111000
101000000010111011010111000
011100100001000111010111000
000011001010100111010111000
000000110101100111010111000
111000010000010111010111000
000011010100010111010111000
100000001100110111010111000
000010101000011111010111000
001011011110000000110111000
011010010011100000110111000
010110100110010000110111000
110010010101010000110111000
000000110111110000110111000
010111001010001000110111000
110011100000101000110111000
000101010101101000110111000
111000100100011000110111000
010100010011011000110111000
100001000111011000110111000
010001111100000100110111000
110110000001100100110111000
000101001011100100110111000
101000011010010100110111000
100010101000110100110111000
011001000010110100110111000
001100011001001100110111000
010011000101001100110111000
000010011100101100110111000
110100100100100010110111000
000011110010100010110111000
101010000110010010110111000
000100011110010010110111000
001001100110001010110111000
101100001000101010110111000
001011000001101010110111000
100000110001101010110111000
100010011000011010110111000
100101010010000110110111000
100001100101000110110111000
010000101010100110110111000
000110000000111110110111000
001111000101000001110111000
111001001000100001110111000
110000010110100001110111000
001011100010010001110111000
010100100001101001110111000
110000001010011001110111000
110100011000000101110111000
001001110001000101110111000
001100001100010101110111000
110000100001010101110111000
000110010001010101110111000
100011000010001101110111000
011010000000011101110111000
100000101110000011110111000
100011010001000011110111000
000001011100100011110111000
001010001000110011110111000
000100111000001011110111000
010000010000111011110111000
000010001101000111110111000
101000000011000111110111000
010111011110000000001111000
101010011011100000001111000
011001110101010000001111000
101111100100001000001111000
100010110111001000001111000
111011001000101000001111000
100110101001101000001111000
001100110101101000001111000
110100011100011000001111000
010111000100111000001111000
101000001110111000001111000
000110110011100100001111000
100011110000110100001111000
101110000010110100001111000
010011101001001100001111000
010000101100111100001111000
001001000101111100001111000
011010110110000010001111000
011001011100100010001111000
001101101100010010001111000
100000111101010010001111000
011100000111010010001111000
101001000011110010001111000
011101100001001010001111000
000011000111101010001111000
010110101000011010001111000
000111010001011010001111000
001000101001111010001111000
110110010010000110001111000
101000110010100110001111000
000110001011010110001111000
010010000110110110001111000
010000110001110110001111000
100000001011101110001111000
001110111100000001001111000
110011100101000001001111000
000001111111000001001111000
011001000111100001001111000
110101001010010001001111000
011100101001010001001111000
111100110000001001001111000
100001010101011001001111000
100110010000111001001111000
110001111000000101001111000
010110000111000101001111000
101101010000010101001111000
000001010011110101001111000
001110100000011101001111000
110000000001111101001111000
101100100110000011001111000
101101001001000011001111000
000100001111100011001111000
111010000001010011001111000
001011011000001011001111000
100010001101001011001111000
010010010100011011001111000
101010010100000111001111000
000000011110010111001111000
000101100001010111001111000
111000001000001111001111000
000101001010001111001111000
000001110000101111001111000
010000100010011111001111000
010110110101000000101111000
100101001101100000101111000
101100100011100000101111000
100111010100010000101111000
100001100110110000101111000
111000001001110000101111000
001010000111110000101111000
110100100110001000101111000
000000101111101000101111000
101110001000011000101111000
000011100011011000101111000
011100000101100100101111000
000001110101100100101111000
010010001101010100101111000
001100110000110100101111000
000110101100001100101111000
101001001001001100101111000
011001010000011100101111000
010110000010011100101111000
001000101010011100101111000
010111000011000010101111000
010110001100100010101111000
101000010100110010101111000
111010010000001010101111000
101000100101001010101111000
100001001010011010101111000
001110100010000110101111000
001000011101000110101111000
000001111000010110101111000
000010110001001110101111000
010100010000101110101111000
100000100000111110101111000
100010111001000001101111000
011000110100100001101111000
010001110010010001101111000
100110000011010001101111000
101101000010001001101111000
000011010110001001101111000
001100011000101001101111000
110010000100101001101111000
000100110001011001101111000
001011100100000101101111000
001010001011000101101111000
100000011100001101101111000
000101000000111101101111000
101001110000000011101111000
010010101010000011101111000
000101100010100011101111000
101000001010100011101111000
010001010001100011101111000
001110000100010011101111000
110100000000110011101111000
011000000110000111101111000
000100010011000111101111000
100101101011000000011111000
001111100001100000011111000
101001001101010000011111000
011101010000110000011111000
000110001110110000011111000
011001001110001000011111000
001011010011001000011111000
111000010010101000011111000
001010001101101000011111000
010100000111101000011111000
000000011111011000011111000
100111000110000100011111000
111100100000010100011111000
011000001011010100011111000
001010010100110100011111000
100101010001001100011111000
011000100001101100011111000
001100111010000010011111000
100010101100100010011111000
001101000110100010011111000
011011000100010010011111000
000110100101010010011111000
000001101010110010011111000
110000101001001010011111000
010001110000011010011111000
101100000001011010011111000
011010101000000110011111000
100100011100000110011111000
010101000001100110011111000
011000010100001110011111000
000011001100001110011111000
100010100010001110011111000
101001000000101110011111000
100100010011100001011111000
011010010010010001011111000
000101011001010001011111000
110010100000110001011111000
100101000100110001011111000
010000011100110001011111000
110001000011001001011111000
000010101011001001011111000
010001101000101001011111000
010101001100000101011111000
010000110011000101011111000
000010111000100101011111000
000100101010010101011111000
100001100000011101011111000
001000001000111101011111000
010100010110000011011111000
010110001001000011011111000
001000110001010011011111000
000011000000111011011111000
000001100110000111011111000
110000000101000111011111000
100011000011100000111111000
010101000101010000111111000
001110000110001000111111000
001001001100100100111111000
001010100001010100111111000
110000010000110100111111000
010001100010001100111111000
001100010001100010111111000
100100100010010010111111000
100001010100001010111111000
011000001000011010111111000
000010011010000110111111000
010100001010100001111111000
100010001100010001111111000
010010010001001001111111000
101000100000101001111111000
000100110100000101111111000
000001101001000011111111000
101111101110110000000000100
111110011110100100000000100
111011101101100100000000100
101101111100011100000000100
111011001011011100000000100
011110010101111100000000100
001001111011111100000000100
110101111001110010000000100
111101011011001010000000100
011110111001101010000000100
011101110101011010000000100
011011100011111010000000100
011011011011100110000000100
010111101011010110000000100
101101000111110110000000100
010100011111110110000000100
110111110100001110000000100
001011101111001110000000100
101011010110011110000000100
100110100011111110000000100
011010111111010001000000100
011101101011110001000000100
111110100101011001000000100
010111110010111001000000100
101111011001100101000000100
010011110111100101000000100
110011011110010101000000100
011001011101110101000000100
110100110011110101000000100
100111110011001101000000100
111001010111001101000000100
101011110100101101000000100
110010111010101101000000100
010100101111101101000000100
011110001110011101000000100
011100111001011101000000100
110101111110000011000000100
111110011000110011000000100
100010110111110011000000100
101111101100001011000000100
001101110011101011000000100
101110110010011011000000100
100011101011011011000000100
010011001110111011000000100
100101100101111011000000100
101000011101111011000000100
111011100010010111000000100
011100100110110111000000100
101010001110101111000000100
000101011110101111000000100
110001110001101111000000100
011010110100011111000000100
001111010001011111000000100
110010001101011111000000100
001111011111100000100000100
110011011011110000100000100
000111110101111000100000100
111010110111000100100000100
010011101110110100100000100
001110101101110100100000100
101010101011101100100000100
110001110110011100100000100
011101000111011100100000100
101101101111000010100000100
111101010101100010100000100
111111110000010010100000100
100101110110101010100000100
110001001111101010100000100
001011011011011010100000100
111100001010111010100000100
000100111011111010100000100
101010000111111010100000100
010110100111100110100000100
111010001110010110100000100
101110011001010110100000100
001000111110110110100000100
111001001001110110100000100
001111111000001110100000100
100110011110001110100000100
101001010011101110100000100
110100001111110001100000100
101100111100101001100000100
110110011010011001100000100
100101101110011001100000100
111110101100000101100000100
010101111010100101100000100
001110111010010101100000100
100011101101010101100000100
110101100100110101100000100
011000110101101101100000100
010011001011101101100000100
110011010001011101100000100
000101011011011101100000100
111010001000111101100000100
110110110101000011100000100
111001011010100011100000100
011001101110010011100000100
100011111000110011100000100
111100100011001011100000100
011010011100100111100000100
001111001010100111100000100
101101010010010111100000100
011100001011010111100000100
001100110001110111100000100
110111000010001111100000100
101001101010001111100000100
100000111101001111100000100
110000100110101111100000100
001001000101111111100000100
110110111011100000010000100
110011101110101000010000100
101110011100111000010000100
010011111001111000010000100
111111010101000100010000100
111000101111010100010000100
001110011111010100010000100
110101001101110100010000100
000111001111101100010000100
100010111110011100010000100
010101110111100010010000100
001101111110010010010000100
101111100011010010010000100
111100010111010010010000100
101001111100101010010000100
111101010000111010010000100
110010100101111010010000100
100111011010100110010000100
101011001100110110010000100
000010101111110110010000100
000011110011101110010000100
010110011001011110010000100
001001011101011110010000100
011100100011011110010000100
001100101100111110010000100
111011111100000001010000100
110111010011010001010000100
101001011111010001010000100
001110110110110001010000100
010100111101110001010000100
110101011101001001010000100
011110001011101001010000100
100100110111011001010000100
110101101010010101010000100
101110001010110101010000100
001011101001110101010000100
011001101011001101010000100
011101010100011101010000100
101101000011011101010000100
101000110001111101010000100
011111001110000011010000100
101010101011100011010000100
011110100001110011010000100
000111010101110011010000100
001100111101001011010000100
100011010111001011010000100
110110010001101011010000100
011101101000011011010000100
100100101010111011010000100
010100111011000111010000100
100100111100010111010000100
111011000000101111010000100
001000010111101111010000100
100111000100011111010000100
010000011100111111010000100
100111110111000000110000100
011101111000101000110000100
111011100001101000110000100
111001101100011000110000100
101101110010011000110000100
011100011011011000110000100
011111000100111000110000100
001010101110111000110000100
110101111100000100110000100
101011101110000100110000100
110010001111100100110000100
010110101010011100110000100
011001110001011100110000100
100101101000111100110000100
011000001101111100110000100
110011110010100010110000100
110110011100010010110000100
100111100100110010110000100
111000100011110010110000100
011011011100001010110000100
001110101011001010110000100
101100110001101010110000100
100111000011101010110000100
100001011110011010110000100
111001010110000110110000100
011100110010100110110000100
001011110010010110110000100
101100101010010110110000100
010100101101010110110000100
000110010110110110110000100
101010001101001110110000100
110000011001101110110000100
100011010000111110110000100
100000111111100001110000100
011101010010110001110000100
110010010110110001110000100
000111001110110001110000100
110010101001110001110000100
111011001010001001110000100
010101110011001001110000100
010100011110101001110000100
100110110000111001110000100
110001100010111001110000100
001100100101111001110000100
011101100101000101110000100
000111101011000101110000100
010001011111000101110000100
111001001100100101110000100
110110100010100101110000100
100011110001100101110000100
010110010101100101110000100
001010100111100101110000100
011010010010101101110000100
100110001001101101110000100
001111001000011101110000100
110000100101011101110000100
011011100011000011110000100
001110101100100011110000100
100101011100100011110000100
110101100001100011110000100
110001001011010011110000100
111110000100001011110000100
011000111010001011110000100
000001101011101011110000100
010100110100011011110000100
100100001101011011110000100
010110001000111011110000100
001010010001111011110000100
100010110110000111110000100
111010000001010111110000100
000010011101010111110000100
010001010001110111110000100
001001011000101111110000100
101100000000111111110000100
000010100100111111110000100
011111111010100000001000100
111100110110110000001000100
111001111001101000001000100
100111100111011000001000100
101101101010101100001000100
100111010110101100001000100
001110110011011100001000100
011001001110111100001000100
111101001101010010001000100
110111101000011010001000100
010110011110011010001000100
101011100100111010001000100
011000111111000110001000100
001111011100100110001000100
011110101000110110001000100
110001101110001110001000100
110100110010011110001000100
011011000101011110001000100
111100000001111110001000100
000001010111111110001000100
100111001111100001001000100
101110101011010001001000100
101111010100110001001000100
111010011100011001001000100
111001101010011001001000100
100001111100111001001000100
001101011010111001001000100
110101010001111001001000100
000110111001111001001000100
101110110110000101001000100
101001110011100101001000100
111000001111100101001000100
010111001001110101001000100
110101100101001101001000100
001101010101101101001000100
100010110101011101001000100
101000011011011101001000100
100011001010111101001000100
011100011101100011001000100
110100011011010011001000100
110011010010110011001000100
110010110110001011001000100
011110010011001011001000100
100111100010101011001000100
111001000110101011001000100
101100101001101011001000100
010110000101111011001000100
101001111100000111001000100
110101011000100111001000100
100110010101100111001000100
000101100111100111001000100
100110001110010111001000100
011111100000001111001000100
000011011011001111001000100
010010101100101111001000100
111011011101000000101000100
011100101111010000101000100
100010101111110000101000100
110100011111001000101000100
001100110111101000101000100
100001111011011000101000100
101001010101111000101000100
000101001111111000101000100
010111110101000100101000100
011101001101100100101000100
110110100110010100101000100
010110011100110100101000100
001001100111110100101000100
011011010011001100101000100
101110000101101100101000100
011100110100011100101000100
100100101101011100101000100
000111100010111100101000100
001010010110111100101000100
110111010011000010101000100
000011111111000010101000100
101110101010100010101000100
010100111110100010101000100
101011110001100010101000100
110001101100110010101000100
101100011100110010101000100
000111101001110010101000100
011010001011110010101000100
111110011000001010101000100
100111010100011010101000100
010000100111111010101000100
010001001111010110101000100
100100001011110110101000100
100011000111001110101000100
110010001010101110101000100
100101100001101110101000100
010011011000011110101000100
001010101100011110101000100
010110000011011110101000100
101000100010111110101000100
011101011011000001101000100
011110110100100001101000100
001011011110010001101000100
100111110001010001101000100
010110010111010001101000100
111011000001110001101000100
110010101011001001101000100
011011001100101001101000100
011001110010101001101000100
110101001010101001101000100
010110101100011001101000100
001011100101011001101000100
101011001011000101101000100
010111000110100101101000100
110001101001100101101000100
000100111101100101101000100
011010011001010101101000100
010011110000110101101000100
100110010010110101101000100
110000010101110101101000100
110000111000011101101000100
110001100111000011101000100
101100010011100011101000100
001110100110010011101000100
100000111110010011101000100
101010001101010011101000100
110101110000001011101000100
001111010000101011101000100
001000101110101011101000100
011100100000111011101000100
011100111000000111101000100
111100000100010111101000100
100110100100001111101000100
101010010000011111101000100
010001100100011111101000100
101111101001100000011000100
011110011001110000011000100
001001111101110000011000100
010011001111110000011000100
101010110011101000011000100
011010110110011000011000100
111110000011011000011000100
111011001000111000011000100
001101100011111000011000100
011101110100100100011000100
110000111110100100011000100
011100111010010100011000100
000111110110010100011000100
010100011101101100011000100
110110010100011100011000100
101011100010011100011000100
110110010110100010011000100
101101001110100010011000100
001100111011100010011000100
011011101100010010011000100
100011110101010010011000100
110010101011010010011000100
101010101110001010011000100
011011001011001010011000100
110001100011101010011000100
000111001010111010011000100
010100101001111010011000100
010010010011111010011000100
101111110000000110011000100
001101010111000110011000100
010001110011010110011000100
100101100010110110011000100
011010111000001110011000100
100011011100001110011000100
000101101101001110011000100
110100001011001110011000100
111000001100011110011000100
001110000110011110011000100
110101101100100001011000100
011011010101010001011000100
100110011101010001011000100
010000111111001001011000100
100110100101101001011000100
010101000111101001011000100
001100101110011001011000100
111100010011000101011000100
001110111000100101011000100
100011100110100101011000100
101011011000010101011000100
110110100001010101011000100
001101001100110101011000100
001011110001001101011000100
100100001110101101011000100
000010101011101101011000100
100101110000011101011000100
111010001100100011011000100
101001110010010011011000100
111100000010110011011000100
010001101010110011011000100
110001000101110011011000100
010110101010001011011000100
001001100111001011011000100
000010111100011011011000100
110011001010000111011000100
110100100110000111011000100
101110001001000111011000100
011001001101000111011000100
100000011111000111011000100
111000110000100111011000100
010010000111100111011000100
001010101010010111011000100
010110010000110111011000100
010001010110001111011000100
100010010010101111011000100
000100110001101111011000100
101100111110000000111000100
010011111100100000111000100
011001010111100000111000100
101011010011010000111000100
100111011000110000111000100
110001110001110000111000100
011010100101110000111000100
011110001101001000111000100
101101100100101000111000100
000100111100111000111000100
100011000110111000111000100
011110010110000100111000100
010110101001100100111000100
101110001100010100111000100
000000011111110100111000100
110010101100001100111000100
111001000101001100111000100
000110100111001100111000100
110100110000101100111000100
001000111001101100111000100
000011001011011100111000100
110010000001111100111000100
111010110100000010111000100
010101011101000010111000100
111000001111000010111000100
011111100000100010111000100
000110001111010010111000100
100101101010001010111000100
110110100001001010111000100
001001001101101010111000100
001001110000111010111000100
010011100110000110111000100
100011101001000110111000100
101010011000100110111000100
100001010101100110111000100
100000100111010110111000100
000111010001001110111000100
001100010100101110111000100
110100011001100001111000100
011000110011010001111000100
011001011000011001111000100
000011110010011001111000100
110100000100111001111000100
000010001101111001111000100
001101110010000101111000100
011011000010010101111000100
100001000011110101111000100
100000110011001101111000100
000100010110011101111000100
011100000001011101111000100
111101001000000011111000100
000100110111000011111000100
001011101000001011111000100
010010110000101011111000100
001000001011011011111000100
000101000001111011111000100
001011010100000111111000100
100111000000100111111000100
100000101010100111111000100
011000001000110111111000100
101000000110001111111000100
010000101001001111111000100
010100000010101111111000100
111110111010010000000100100
111111001001110000000100100
010001111111101000000100100
011111100110011000000100100
100111101101001100000100100
110101111000101100000100100
101100110110101100000100100
010011011100111100000100100
100001111111010010000100100
110011110011001010000100100
101111010100101010000100100
110111001010101010000100100
001011111100011010000100100
111001001100111010000100100
101010101010111010000100100
111000110001111010000100100
001101101001111010000100100
011101010110100110000100100
001110110011100110000100100
101110100101010110000100100
010001111010110110000100100
000111001110110110000100100
110011100001110110000100100
101101100011001110000100100
001101011010011110000100100
000100110101111110000100100
110011101010110001000100100
001001111110110001000100100
011010110011101001000100100
100110001110111001000100100
111110000111000101000100100
110101001110100101000100100
101010111100010101000100100
011101100010101101000100100
000110011101101101000100100
110110110000011101000100100
000111100001111101000100100
001000001111111101000100100
011011110110000011000100100
010101101101100011000100100
011011001011010011000100100
100111000111010011000100100
001010101101110011000100100
011001010101101011000100100
101011000011101011000100100
100100111001011011000100100
100001011010111011000100100
111011001100000111000100100
010110111000100111000100100
101000011011100111000100100
101101101000010111000100100
001001110101010111000100100
010000101111010111000100100
110100010100110111000100100
100001110110001111000100100
011101110011100000100100100
100110111001110000100100100
110101001011011000100100100
001110110010111000100100100
010010010111111000100100100
110110110100100100100100100
101101101100100100100100100
011010111001100100100100100
100101011110010100100100100
111100010010110100100100100
001111010001110100100100100
100001101011110100100100100
111011010100001100100100100
001100101111001100100100100
000101010111101100100100100
110011101000011100100100100
110110001111000010100100100
100010111110100010100100100
011100101100110010100100100
011011000110101010100100100
000111001101101010100100100
100101010001111010100100100
101011100010100110100100100
010111100100010110100100100
011000011101010110100100100
100100100110110110100100100
111100110000001110100100100
010001111100001110100100100
011000100011101110100100100
101100001100011110100100100
110111100110000001100100100
010111011100100001100100100
111010001110100001100100100
101010100111010001100100100
111111000001001001100100100
111000111001001001100100100
000111111001001001100100100
101001100100111001100100100
010100100011111001100100100
111001000101010101100100100
000011011010110101100100100
001000111010101101100100100
100100100101101101100100100
100011000110011101100100100
010000101100111101100100100
101110011100000011100100100
101001110011000011100100100
001101100110100011100100100
000100011101110011100100100
100100010111001011100100100
001110101000011011100100100
010010010111000111100100100
100101001001100111100100100
101010000101100111100100100
110001110000010111100100100
010100101010001111100100100
100010100001011111100100100
010010010000111111100100100
011011011111000000010100100
001110101111100000010100100
110101110110010000010100100
101011101101010000010100100
010111011010110000010100100
110010011101110000010100100
101000110111110000010100100
111100110011001000010100100
101111100010101000010100100
111110000101101000010100100
100111010101011000010100100
011110101000111000010100100
001101001110111000010100100
011111001100100100010100100
101001111010100100010100100
110110001110010100010100100
011111100001010100010100100
000110111100110100010100100
101010111001001100010100100
111010010010011100010100100
001101110000111100010100100
011111010001100010010100100
000011111101100010010100100
010011100111010010010100100
101110110000110010010100100
110011011000011010010100100
110101100001011010010100100
101001000111011010010100100
010110010100111010010100100
101101011100000110010100100
100111100110000110010100100
110001110101000110010100100
111011000011000110010100100
000101111001010110010100100
110100101000110110010100100
111000000101110110010100100
010111101000001110010100100
011100001110001110010100100
010100010011101110010100100
100000101011011110010100100
101000011000111110010100100
010010001010111110010100100
010111110101000001010100100
101111001011000001010100100
111001100110100001010100100
101100111001100001010100100
010001010111110001010100100
111001011000101001010100100
011001100101011001010100100
000001111011011001010100100
111010101010000101010100100
111101000000110101010100100
100000011110110101010100100
010010100011110101010100100
101111010000001101010100100
000100111110001101010100100
010001001101101101010100100
111000000011101101010100100
110110101100000011010100100
001110010111000011010100100
110011010100100011010100100
100111001000110011010100100
011010010010110011010100100
111100001001001011010100100
000010111010101011010100100
100000110101101011010100100
101010000100111011010100100
011101110000000111010100100
001011011001000111010100100
101000101101000111010100100
010101001100010111010100100
101100000110010111010100100
010100100101001111010100100
001011100000011111010100100
111110011000100000110100100
011010110110100000110100100
001111011100010000110100100
011101010101001000110100100
010011101011001000110100100
001000011111101000110100100
010000111101011000110100100
100100010110111000110100100
110001000101111000110100100
110000111011000100110100100
101100100011100100110100100
010100010111010100110100100
010011001001110100110100100
000110110001011100110100100
010100111001100010110100100
110110000010110010110100100
100001111001001010110100100
100011100010011010110100100
000100101110011010110100100
001110000101011010110100100
110101001010000110110100100
011010011010000110110100100
001001110001100110110100100
110010000110001110110100100
011001001000011110110100100
100000110100011110110100100
000101000100111110110100100
100011011101000001110100100
111000011010010001110100100
011100001001110001110100100
100101110100001001110100100
001001101110001001110100100
101010010011001001110100100
110010100100101001110100100
010010011001101001110100100
011010001100011001110100100
000011010100111001110100100
100000001011111001110100100
010010111100000101110100100
001111100000100101110100100
101000110100100101110100100
010101000011100101110100100
011110010000010101110100100
000110100110010101110100100
001000010011110101110100100
000011100101001101110100100
010101100000011101110100100
100100101011000011110100100
101001101000100011110100100
110000001101100011110100100
001101001010010011110100100
110100010001010011110100100
000000100111110011110100100
001101100001001011110100100
110000101000011011110100100
000110010010011011110100100
011000100110000111110100100
000101010110000111110100100
000000111010010111110100100
000110000001110111110100100
100001000011001111110100100
011110110111000000001100100
110101101111000000001100100
011101011100110000001100100
110111000110110000001100100
110011110100101000001100100
111000101110101000001100100
101110101100011000001100100
000101111110011000001100100
101111001110000100001100100
110111010001100100001100100
101101010011010100001100100
010011010111010100001100100
000101101101110100001100100
011101110001001100001100100
011000010111101100001100100
101110010000111100001100100
010010100110111100001100100
111001011110000010001100100
110010011011100010001100100
101010100111100010001100100
110110110001010010001100100
111010101001001010001100100
110101000101101010001100100
000010110111011010001100100
011010011000111010001100100
001100100110111010001100100
000110101111000110001100100
010001011101100110001100100
101000111010010110001100100
100111001001010110001100100
000100111010101110001100100
101000001101101110001100100
000111000011101110001100100
100101000110011110001100100
010101001000111110001100100
100011111110000001001100100
011110101001100001001100100
001101111001010001001100100
001110000111110001001100100
001011101011001001001100100
001100011111001001001100100
110000101101011001001100100
001011110000111001001100100
010100010110111001001100100
110000110111000101001100100
101100001101010101001100100
111000100010110101001100100
100011000101110101001100100
000000111011110101001100100
111011000010001101001100100
100001111001001101001100100
000001101110101101001100100
100100101000111101001100100
011101000111000011001100100
000111011010100011001100100
111001001001100011001100100
110000001110110011001100100
100011100101001011001100100
010111000010011011001100100
000001011101011011001100100
111000000011011011001100100
110001100000111011001100100
101101000100100111001100100
001000110110100111001100100
010100001011100111001100100
000011101100010111001100100
011010000110010111001100100
100100100011010111001100100
000101010001110111001100100
110000011100001111001100100
000110010110001111001100100
010001100011001111001100100
110010000001101111001100100
001000101001011111001100100
111011101000100000101100100
101111000011100000101100100
011010111100010000101100100
110011100101010000101100100
000011011101110000101100100
011110101010001000101100100
100101011100101000101100100
100110100110101000101100100
111000110010011000101100100
001010001111011000101100100
001111001000111000101100100
110000011001111000101100100
011100000101111000101100100
011100100110100100101100100
010010101011010100101100100
101001011000110100101100100
011011000100110100101100100
101000111100001100101100100
111100001001001100101100100
010011001101001100101100100
010001100001111100101100100
011111010100000010101100100
110000111101000010101100100
000101011011010010101100100
101010010010110010101100100
000011100110110010101100100
010101100010101010101100100
010001010100111010101100100
100101111000000110101100100
011110100001000110101100100
010011010010100110101100100
000110011001100110101100100
001011001010010110101100100
001101000101010110101100100
101111000000001110101100100
110000010011001110101100100
100010010100101110101100100
101101010101000001101100100
100010110101100001101100100
100010011011010001101100100
011010010110001001101100100
101000100011101001101100100
010010110001011001101100100
001101000011011001101100100
100110000001111001101100100
010111101000000101101100100
110001011010000101101100100
001001101101000101101100100
101110001000100101101100100
001011011000001101101100100
000110001011001101101100100
010100011000101101101100100
000000100111011101101100100
110110010000100011101100100
001001011100100011101100100
010100101001010011101100100
011000010001110011101100100
100010111000001011101100100
110010000100011011101100100
000110100010100111101100100
100000001010011111101100100
111001011001010000011100100
010110101101010000011100100
100001101101101000011100100
001000111010111000011100100
110110111000000100011100100
011011110010000100011100100
000111011101000100011100100
110100100101100100011100100
000101110011100100011100100
010001101110010100011100100
100010110011010100011100100
100011101000110100011100100
001101100110001100011100100
001001011011001100011100100
101101001000011100011100100
001010011100011100011100100
100001010100111100011100100
111110001010000010011100100
101001101011000010011100100
110000110100110010011100100
011001000110110010011100100
101100001001110010011100100
100100111100001010011100100
011100010010011010011100100
010000001111011010011100100
100011000001111010011100100
011010010100100110011100100
101100010010100110011100100
100010001110100110011100100
110011000100010110011100100
000100011110010110011100100
011010001001010110011100100
001111000000110110011100100
100110000101001110011100100
011100100000101110011100100
000011100100101110011100100
000110111011000001011100100
001011101100100001011100100
101101100100010001011100100
101010001110010001011100100
010101001011010001011100100
110010010101001001011100100
100101100011001001011100100
110111000000101001011100100
011100001100101001011100100
010011101000011001011100100
100100011010011001011100100
001110100001011001011100100
011110100100000101011100100
110101010100000101011100100
010010011010100101011100100
100110000011100101011100100
001001000111010101011100100
110000001001110101011100100
011010000000111101011100100
000100000101111101011100100
010001111100000011011100100
100101001101000011011100100
100101110000100011011100100
000100101100110011011100100
100010100010110011011100100
000010011001110011011100100
001011010010001011011100100
001100000011101011011100100
000101101010000111011100100
010111000001000111011100100
000010110101000111011100100
110100000000011111011100100
010101111010000000111100100
001101001111000000111100100
101010001101100000111100100
111100010100010000111100100
000001110111010000111100100
010111000110001000111100100
000110011010101000111100100
000010100011111000111100100
011001011100000100111100100
100100011001010100111100100
001110000011010100111100100
100000001111001100111100100
010100001100011100111100100
100011011010000010111100100
010010110011000010111100100
000110110100100010111100100
010111001000010010111100100
100010101100010010111100100
111000001000101010111100100
100100000011011010111100100
110010100000100110111100100
111000000010010110111100100
001000000001111110111100100
101011010000100001111100100
011000111000100001111100100
010011100010100001111100100
000101100101100001111100100
110000100110010001111100100
100001001100110001111100100
100110001100001001111100100
011001000001101001111100100
011100001010000101111100100
000011001110000101111100100
100010010100010101111100100
100001100000101101111100100
001000110000011101111100100
001010100001100011111100100
101110000000010011111100100
000010100110001011111100100
001001000100011011111100100
101000010001000111111100100
000001001001010111111100100
111110011101001000000010100
011110101011011000000010100
111010101100111000000010100
110101011010111000000010100
100111111110000100000010100
011111000111100100000010100
110001011111100100000010100
111100001011110100000010100
010110110110101100000010100
010000111111011100000010100
001101111101100010000010100
111001110011100010000010100
100111010111100010000010100
101010110111001010000010100
111101100010011010000010100
100111110000111010000010100
001110001110111010000010100
110010011100110110000010100
110001100110110110000010100
001011010101110110000010100
110100111001001110000010100
010101101010101110000010100
011000001111101110000010100
101000101101011110000010100
011001010010111110000010100
111111101010000001000010100
100110111101100001000010100
110101100111100001000010100
110110110110010001000010100
101100010111110001000010100
111010010110101001000010100
101001011011101001000010100
010011011101011001000010100
011110110001100101000010100
011011100101010101000010100
100011110010110101000010100
000101110101110101000010100
011001101100101101000010100
010101011001101101000010100
101101000100111101000010100
010011111011000011000010100
111001010110010011000010100
100100101111010011000010100
011011110000110011000010100
011101001101001011000010100
001011011100101011000010100
100000111110101011000010100
100110011100011011000010100
011100010001111011000010100
111010010101000111000010100
111100010010100111000010100
000100111010110111000010100
000111101000011111000010100
100001000111011111000010100
110010000010111111000010100
110011101111000000100010100
011101101110100000100010100
101110110011100000100010100
101111010101010000100010100
100100111110110000100010100
011001011111001000100010100
110110001110101000100010100
110010111001101000100010100
101101000111101000100010100
000111011110011000100010100
001101111001011000100010100
011011011000111000100010100
010001110011111000100010100
001011111100100100100010100
010110011011100100100010100
111101001100010100100010100
100111001001110100100010100
010011111010001100100010100
111101100001001100100010100
111000011010101100100010100
101001110000111100100010100
001010101111100010100010100
110110101000110010100010100
001110110100110010100010100
000101100111110010100010100
100011111100001010100010100
111000101110001010100010100
101101011000101010100010100
100010011010111010100010100
110101110010000110100010100
101110100110000110100010100
000111101101000110100010100
001100111011000110100010100
111000110100100110100010100
011010111000010110100010100
010011010011010110100010100
011100000101110110100010100
011110010000101110100010100
000111000110101110100010100
100010010101011110100010100
110101000000111110100010100
010010001001111110100010100
101010111110000001100010100
010101111101000001100010100
001011100110110001100010100
111000100101110001100010100
111101010100001001100010100
001111100011001001100010100
100010100111101001100010100
110111100000011001100010100
011111001001000101100010100
100101111000010101100010100
111000010011010101100010100
000111110000101101100010100
001010001101101101100010100
110100000011101101100010100
010010100110011101100010100
000111000101011101100010100
011110011010000011100010100
100001011111000011100010100
010111010100010011100010100
100110101010001011100010100
010100111000101011100010100
100011001001101011100010100
101100000110011011100010100
111000001001011011100010100
000101001010111011100010100
101011110000000111100010100
110001101100000111100010100
011101000110000111100010100
010010110010100111100010100
000101010011100111100010100
001010010110010111100010100
001001101000110111100010100
101011100111100000010010100
011001110111010000010010100
010110010111110000010010100
001101101111001000010010100
100010011111101000010010100
110100001111011000010010100
011110101010100100010010100
110111100001100100010010100
110011101100010100010010100
111001011010010100010010100
100111010100110100010010100
001110111100001100010010100
011011011001001100010010100
100100111010101100010010100
111100010001011100010010100
001000011110111100010010100
000110100101111100010010100
110001000011111100010010100
101011011110000010010010100
011110110101000010010010100
110101101011000010010010100
000101011100111010010010100
110000110010111010010010100
101110000001111010010010100
000110011101100110010010100
110110000011010110010010100
010100110001110110010010100
101000010011110110010010100
110000011110001110010010100
101010010100101110010010100
100101000101101110010010100
100101001010011110010010100
000100110110011110010010100
101000111100110001010010100
000010111011110001010010100
111101000010101001010010100
111000001101101001010010100
010111000110011001010010100
000111110001011001010010100
101110100100100101010010100
110001110001010101010010100
000111000011110101010010100
001101011010001101010010100
000000111101101101010010100
111000000110011101010010100
100010001100111101010010100
010100001010111101010010100
010010010001111101010010100
000110111110000011010010100
110111000101000011010010100
111000011011000011010010100
101111010000100011010010100
010001001111100011010010100
111100110000010011010010100
001010001111010011010010100
100110000110110011010010100
100101111000001011010010100
010010100111001011010010100
000100011011101011010010100
110000010101011011010010100
011001000100111011010010100
000011100010111011010010100
001000101001111011010010100
011011101000000111010010100
110110011000000111010010100
010101100100100111010010100
011000100011100111010010100
000001101110010111010010100
101001001001010111010010100
000011011000110111010010100
001010110010001111010010100
001011000101001111010010100
110000101000101111010010100
011110000000011111010010100
000110111101010000110010100
110010110011010000110010100
011100011100110000110010100
111110101000001000110010100
110100110110001000110010100
100101011011001000110010100
000001111110101000110010100
010011001101101000110010100
000011100111011000110010100
000110001011111000110010100
101111010010000100110010100
100101001110100100110010100
000100110111100100110010100
010001101011010100110010100
101000100110110100110010100
100011100010101100110010100
100110000110011100110010100
000010111000111100110010100
011110000110100010110010100
111100001001100010110010100
110001110100010010110010100
010101011010010010110010100
100011001101010010110010100
111010010000110010110010100
110000001110110010110010100
101001100011001010110010100
001100010111001010110010100
001011100100101010110010100
000110110010101010110010100
010000110101101010110010100
010011101000011010110010100
001110011000011010110010100
110010101010000110110010100
110100010101000110110010100
001110100001010110110010100
100100011000110110110010100
101000111000001110110010100
010110001100001110110010100
000100101001101110110010100
000000001111011110110010100
011000100000111110110010100
111001000111000001110010100
100111101000100001110010100
001011001011100001110010100
101100001011010001110010100
010100100110110001110010100
001001110001110001110010100
011011110000001001110010100
001101001100101001110010100
101010100100011001110010100
110000011000111001110010100
110101010000100101110010100
111000101000010101110010100
100010011010010101110010100
010100011001010101110010100
000001001101110101110010100
011000011100001101110010100
011100100010001101110010100
101001010001001101110010100
000100101100011101110010100
000011010110100011110010100
100101100010010011110010100
110010010010001011110010100
010001011001001011110010100
100100100100101011110010100
101000001010101011110010100
100010000011100111110010100
000001010010011111110010100
110001101011110000001010100
110110110011001000001010100
011111001001101000001010100
011110010010111000001010100
001010100111111000001010100
111100101110000100001010100
001100011111100100001010100
111111000001010100001010100
111000111001010100001010100
000111111001010100001010100
111011100100001100001010100
001001111110001100001010100
100100011100111100001010100
010100100011111100001010100
110011001110100010001010100
101010111100010010001010100
010101010111010010001010100
101101101000110010001010100
011110101100001010001010100
110101011100001010001010100
001111110001001010001010100
010010111010101010001010100
111010010001101010001010100
100101001011101010001010100
110010000111011010001010100
100000111101100110001010100
101000001110110110001010100
101011000010101110001010100
000111010010011110001010100
010100001101011110001010100
000101100100111110001010100
011001101111000001001010100
001111001110001001001010100
010101110100101001001010100
101000110110011001001010100
111001000101011001001010100
110010001001111001001010100
011011011100000101001010100
100110011011000101001010100
010010001111010101001010100
011101010000110101001010100
110100010110001101001010100
010011000101101101001010100
111100100100100011001010100
000011110101100011001010100
010110111000010011001010100
100111100100010011001010100
010001011100110011001010100
101100011010001011001010100
010100001110101011001010100
000100110011011011001010100
001010100111000111001010100
100110101000100111001010100
010101100010010111001010100
001100001001110111001010100
110001001001001111001010100
001000011101001111001010100
001010100000111111001010100
101111101100000000101010100
110101010100110000101010100
110110000011110000101010100
100011010011101000101010100
010001111100011000101010100
001011101010011000101010100
010010011011011000101010100
111010001100100100101010100
111100010001100100101010100
100011001110010100101010100
101010100101010100101010100
001110001010110100101010100
010001011001110100101010100
100010110110001100101010100
011000101011001100101010100
011001010100101100101010100
000000101110111100101010100
101001111010000010101010100
011100011001010010101010100
010110100101010010101010100
100011100011010010101010100
001000110111010010101010100
011100000011101010101010100
000000011111101010101010100
111010100000011010101010100
011101000100011010101010100
001011011001000110101010100
111010000011000110101010100
000110010111000110101010100
000001101011100110101010100
101100110000010110101010100
100110000100110110101010100
010000110001011110101010100
000110101110100001101010100
010100110011100001101010100
101111000010010001101010100
100001011010110001101010100
001000101011110001101010100
101011100000101001101010100
100110011000101001101010100
111000000010111001101010100
110010110001000101101010100
001101100001010101101010100
100100000111010101101010100
110100001000110101101010100
111110000000001101101010100
010101001100001101101010100
000010011100011101101010100
001001000110011101101010100
000100010001111101101010100
011011100100000011101010100
001100001111000011101010100
110000001011100011101010100
110001010001010011101010100
000110100001101011101010100
010000101010011011101010100
010011000000111011101010100
001000011000111011101010100
101001000101000111101010100
010000000110110111101010100
001010001010001111101010100
110111110100000000011010100
100001111111000000011010100
001110101100110000011010100
111100100001110000011010100
101101010110001000011010100
111100011000101000011010100
000101111001101000011010100
110010111000011000011010100
100101101100011000011010100
101001110001011000011010100
101010001101011000011010100
101110000111000100011010100
011010100011010100011010100
000100101111010100011010100
110010001010110100011010100
001011000110110100011010100
100111001001001100011010100
010010010111001100011010100
010011101000101100011010100
101000101100101100011010100
111011100010000010011010100
101100011101000010011010100
001011111000100010011010100
001010010111100010011010100
101001010100110010011010100
000110100011110010011010100
000011110110001010011010100
111101000001001010011010100
001100100101101010011010100
010110110010000110011010100
101000110110000110011010100
000011001111000110011010100
111110000000100110011010100
001101011000010110011010100
011100100100010110011010100
100010110001001110011010100
000001011010101110011010100
110001010000011110011010100
110011101001000001011010100
011111000011000001011010100
001101100110100001011010100
010010011101100001011010100
001010110100101001011010100
100001110010101001011010100
101110010000011001011010100
010000101100111001011010100
100100000011111001011010100
000101111100000101011010100
101000011010100101011010100
101100100010010101011010100
010101000101010101011010100
000001011011010101011010100
110010100010001101011010100
001110000001101101011010100
100000101001011101011010100
010100101101000011011010100
010000110110100011011010100
001011100001010011011010100
010011001100001011011010100
100001100011000111011010100
010000000011011111011010100
100010111010100000111010100
100111000101100000111010100
111011000100010000111010100
001101110100010000111010100
000101101010110000111010100
010110100100101000111010100
010100010101011000111010100
011001000011011000111010100
000011010101010100111010100
010001100100110100111010100
101100001010001100111010100
000001000111101100111010100
001101000000111100111010100
100000010010111100111010100
001111001010000010111010100
011000101100100010111010100
110100100010100010111010100
100100010110010010111010100
100100101001010010111010100
000001010011110010111010100
101011010000001010111010100
100010001011001010111010100
001100100010011010111010100
100101100100000110111010100
010000011100010110111010100
111010011000000001111010100
101000101101000001111010100
101100110000100001111010100
010010110100010001111010100
000111000010101001111010100
100011001000011001111010100
010000100111000101111010100
011010100000100101111010100
000100001011100101111010100
000001101010001101111010100
000010111001000011111010100
010110000010010011111010100
010000100001110011111010100
100000110000011011111010100
100001011000000111111010100
011000010010000111111010100
100100000001001111111010100
010111101011100000000110100
110110100101110000000110100
011011101101001000000110100
100101110111001000000110100
001100111100111000000110100
101010010011111000000110100
111001100111000100000110100
110010101110100100000110100
010100111101100100000110100
101111100010010100000110100
001101011101010100000110100
011110010011010100000110100
111001101000110100000110100
111111001000001100000110100
011100111010001100000110100
000111011010101100000110100
001101100101101100000110100
111000011100011100000110100
111111000110000010000110100
101011101100100010000110100
001110011001110010000110100
000011110011110010000110100
001111101010001010000110100
110001010110101010000110100
110001101001101010000110100
100110100110011010000110100
101011001001011010000110100
110100010011011010000110100
101010001111000110000110100
011110100100100110000110100
101111000001100110000110100
110101011000010110000110100
011100101001010110000110100
100001001101110110000110100
011100010101001110000110100
100010110010101110000110100
101100001010101110000110100
010011010001101110000110100
001111000100011110000110100
101001110101100001000110100
011100001111100001000110100
111101100001010001000110100
110000011111010001000110100
100011011100110001000110100
111110000010110001000110100
011000111001110001000110100
001111010101001001000110100
101110110000101001000110100
000011001111101001000110100
010011100011011001000110100
001010010111100101000110100
110111000100010101000110100
100010001011110101000110100
101000110011001101000110100
000110100111001101000110100
010000011110101101000110100
011100100100011101000110100
110001010010011101000110100
100100010101011101000110100
001101010011010011000110100
101100001100110011000110100
101100100101001011000110100
011000101011001011000110100
010111000100101011000110100
000011010110011011000110100
001010110001011011000110100
010000001101111011000110100
000110000011111011000110100
100110110100000111000110100
000111001011000111000110100
001101011000100111000110100
011011000010100111000110100
100101001100001111000110100
011000110000101111000110100
000000111100011111000110100
111010010101100000100110100
011011010110010000100110100
001110101110010000100110100
100011000111110000100110100
010000101111110000100110100
011100011001101000100110100
111110000100011000100110100
101100100011011000100110100
011111110000000100100110100
100001111101000100100110100
101101001011000100100110100
110101000101100100100110100
110011010000110100100110100
111010100010001100100110100
110001001110001100100110100
001110000011101100100110100
100101100100011100100110100
000010101101011100100110100
010011110101000010100110100
011001111000100010100110100
011111000001010010100110100
001001101011010010100110100
111000000111010010100110100
100000110101110010100110100
010110100011001010100110100
010010100100111010100110100
000110110010010110100110100
001010011100001110100110100
001011100001001110100110100
000000110111001110100110100
010001000101011110100110100
100000000011111110100110100
110100101001100001100110100
000110010110110001100110100
101001001001110001100110100
111100001010001001100110100
100001101011001001100110100
010011101000101001100110100
100000011101101001100110100
101010011000011001100110100
010101010001011001100110100
000100001111011001100110100
100110010001100101100110100
011010010001001101100110100
011001000000111101100110100
001011001110000011100110100
100010101101000011100110100
101110000011000011100110100
110100000110100011100110100
001011010001100011100110100
100100011010010011100110100
010000110011010011100110100
101000100010110011100110100
110000110100001011100110100
111010000000101011100110100
000001110010101011100110100
000000101110100111100110100
010000011001100111100110100
010100100000110111100110100
000110001000101111100110100
001100000001011111100110100
110011111000100000010110100
101110010110100000010110100
100101011101100000010110100
001111000101110000010110100
011010001011110000010110100
010101011110001000010110100
110111000011001000010110100
011001000111101000010110100
100110101001011000010110100
110010000110111000010110100
111100110100000100010110100
101010010101010100010110100
100101000111010100010110100
011001010100110100010110100
001011001110001100010110100
110000010101101100010110100
000001110101011100010110100
010111000000111100010110100
001001110110100010010110100
100100100111100010010110100
100010111010010010010110100
110000101101010010010110100
110101000100110010010110100
011001100001110010010110100
000101001011110010010110100
101110001100001010010110100
001101011001001010010110100
011010010011001010010110100
110110100000101010010110100
011011001000101010010110100
010100111000011010010110100
000010011101011010010110100
010011011100000110010110100
100100011011000110010110100
000111110000100110010110100
110010001001100110010110100
100011000010110110010110100
110001100010001110010110100
000010000111101110010110100
100110010000011110010110100
000001101000111110010110100
001000111111000001010110100
011101101000100001010110100
111011010000010001010110100
011010100110010001010110100
101010100001110001010110100
100010110110001001010110100
010001110001101001010110100
001101100010011001010110100
100001001101011001010110100
000110011000111001010110100
100001101100100101010110100
001100110010100101010110100
000110101001100101010110100
101100011000010101010110100
000011111000001101010110100
010110010100001101010110100
100110001010001101010110100
100011000001101101010110100
001010000011011101010110100
010100011100100011010110100
001110001010100011010110100
011100000101010011010110100
000010110100110011010110100
100001010001110011010110100
101001010100001011010110100
010000010110010111010110100
001100000100101111010110100
101011110100000000110110100
000111100110100000110110100
001001101101100000110110100
111001100010010000110110100
010110110000110000110110100
110010011100001000110110100
111001001001001000110110100
011010100001011000110110100
100000101100111000110110100
010100101110000100110110100
110010100101000100110110100
001010101011000100110110100
001001010111000100110110100
101110000000110100110110100
000101010010110100110110100
000101001101001100110110100
100001011000011100110110100
011010001101000010110110100
100011100001100010110110100
000010011011100010110110100
000101010101010010110110100
000110001100110010110110100
001101000010101010110110100
101000010010011010110110100
001101101000000110110110100
111001000000100110110110100
001000001010110110110110100
010100000010011110110110100
011100010110000001110110100
110010001011000001110110100
100000111001010001110110100
001010000110101001110110100
101100000001101001110110100
010011010010000101110110100
011000000101100101110110100
000100010011001101110110100
100000100010011101110110100
000111011000000011110110100
001000101100010011110110100
000011000011010011110110100
001100010000110011110110100
110101000000001011110110100
000001000101101011110110100
001111110100100000001110100
101100101101100000001110100
011101110010010000001110100
000110111010110000001110100
001001010111110000001110100
101101111000001000001110100
111000011011001000001110100
101011000101101000001110100
110011001100011000001110100
011100001110011000001110100
111001010000111000001110100
000011101001111000001110100
010000110101111000001110100
110010011101000100001110100
001011001011100100001110100
001010110110010100001110100
001110100001110100001110100
110000010011110100001110100
001110001101001100001110100
000100011011011100001110100
011000001001111100001110100
001101100011100010001110100
000111011100010010001110100
010001111001010010001110100
101001100101010010001110100
010100110110001010001110100
100011011000101010001110100
101000110100101010001110100
100100100001111010001110100
111101100000000110001110100
100011101010000110001110100
100101010101000110001110100
101011010000010110001110100
011001000011010110001110100
000100000111110110001110100
011001011000001110001110100
010011100000011110001110100
111010110100000001001110100
000111101101000001001110100
110011000011100001001110100
001010011010101001001110100
101100000110101001001110100
110100100010011001001110100
100010100100111001001110100
010101100001100101001110100
001111001000010101001110100
001000101100110101001110100
011010101000001101001110100
100011010100001101001110100
000010110001101101001110100
110111001000000011001110100
011100110001000011001110100
101001010010100011001110100
110000010101100011001110100
111000011000010011001110100
000010101011010011001110100
101010100010001011001110100
011011000001001011001110100
001010001100011011001110100
000001001010110111001110100
011100000010001111001110100
111001110001000000101110100
001000111110100000101110100
100100011011100000101110100
100011111000010000101110100
100110001101010000101110100
000101110001110000101110100
100111001010001000101110100
100000011110011000101110100
101010110000100100101110100
110000110100010100101110100
100100101010010100101110100
110101010000001100101110100
000001110010011100101110100
001000010101011100101110100
110010010110000010101110100
001110000101100010101110100
010001000111100010101110100
001010101000110010101110100
010000011010110010101110100
110100101000001010101110100
001001100100100110101110100
101000001001010110101110100
010000001100101110101110100
100101110010000001101110100
010110011001000001101110100
011110100000010001101110100
000100111100010001101110100
001001110100001001101110100
010000100110101001101110100
000101001001101001101110100
011001100010000101101110100
000010111010000101101110100
101010000110000101101110100
000001010110100101101110100
010100010010010101101110100
100000100001110101101110100
001100100000101101101110100
000010000010111101101110100
011101000000100011101110100
100011000100100011101110100
101001001000001011101110100
000010010101001011101110100
001100010100000111101110100
000001110001000111101110100
001000000011100111101110100
100101000000010111101110100
011100101011000000011110100
110101010010100000011110100
100011010110010000011110100
011011010100001000011110100
000111001100101000011110100
101001001010101000011110100
001001100100111000011110100
001110011010000100011110100
001000110101100100011110100
100000101011100100011110100
100100110000110100011110100
000010001101110100011110100
010000101101001100011110100
000011100011001100011110100
010000110010101100011110100
001110100110000010011110100
110011010001000010011110100
011010110000010010011110100
101101000010010010011110100
001000011011010010011110100
010000011001101010011110100
010101000110000110011110100
100101001000100110011110100
000101000001011110011110100
101110101000000001011110100
110100000111000001011110100
000010100111100001011110100
010000111010010001011110100
010011000100110001011110100
000001010111001001011110100
000100101010101001011110100
101001110000000101011110100
011000010001010101011110100
100100100100001101011110100
000000001110011101011110100
100110010010000011011110100
101010000101000011011110100
010010101000100011011110100
010101010000010011011110100
100001101000010011011110100
110000000010101011011110100
101000000000110111011110100
000100011000001111011110100
010111100001000000111110100
100100110101000000111110100
001101011000100000111110100
111010000010100000111110100
010100001101100000111110100
100001001011010000111110100
010010000111010000111110100
101000010001110000111110100
001010110010001000111110100
100001100110001000111110100
101011001000000100111110100
011000000110001100111110100
101000100001001100111110100
000011010000101100111110100
110001001100000010111110100
000000101111000010111110100
010001010010001010111110100
000000000110111010111110100
000000111000100110111110100
000010001000011110111110100
001001000010110001111110100
001010001001001001111110100
000100010100101001111110100
000001100001011001111110100
000000011101000101111110100
010001001000100101111110100
111000100000000011111110100
011100111111100000000001100
011011110110110000000001100
110000111011111000000001100
001011001111110100000001100
111110001001101100000001100
011011101100011100000001100
101010011101011100000001100
110111100111000010000001100
101001110101110010000001100
101100101011110010000001100
101110100110101010000001100
110011010101011010000001100
000101011111011010000001100
101111101001000110000001100
111001011100100110000001100
111100101100010110000001100
101010110011010110000001100
100011011001110110000001100
001001110110101110000001100
110101000011101110000001100
010011110010011110000001100
011000011110011110000001100
001111100000111110000001100
101110011111000001000001100
010111011011100001000001100
110111111000010001000001100
110010011101101001000001100
001011010111101001000001100
011100110110011001000001100
001111001100111001000001100
111000001110111001000001100
000110100111111001000001100
110011101011000101000001100
011111010100100101000001100
101101010101010101000001100
111010110000110101000001100
100111001110001101000001100
100001101111100011000001100
011110101010010011000001100
001111100101010011000001100
001111010010110011000001100
111100000101110011000001100
111100111000001011000001100
011010101101001011000001100
010110010110101011000001100
001100111100100111000001100
011101100001100111000001100
010110011100010111000001100
001101001110010111000001100
110100001010110111000001100
101110010100001111000001100
000011111100001111000001100
111010000011001111000001100
100011000101101111000001100
000100010011111111000001100
001101111100110000100001100
011111001010110000100001100
111100011001110000100001100
110011110000111000100001100
101110101000111000100001100
101000110110111000100001100
110110000101111000100001100
000011101011111000100001100
000101101111100100100001100
011000111011010100100001100
110001000111110100100001100
010110111100001100100001100
101011110001001100100001100
001111001011001100100001100
011010001110101100100001100
011110010010011100100001100
001010100111011100100001100
100101010010111100100001100
101000011111100010100001100
111101000110010010100001100
000011010111110010100001100
110110110010001010100001100
001100111110001010100001100
111001101001001010100001100
001101100101101010100001100
010101101100011010100001100
100100100111011010100001100
010010011100111010100001100
011011101000100110100001100
100111000101010110100001100
000110111000110110100001100
001110000011110110100001100
010000101111001110100001100
101000101100101110100001100
000100011101101110100001100
111000000101011110100001100
000001110001111110100001100
011110000111100001100001100
000111011101010001100001100
010000110111110001100001100
110011101100001001100001100
101111010010001001100001100
111100001101001001100001100
100100011011101001100001100
101001011001011001100001100
100010001111011001100001100
011001100001111001100001100
110110011000100101100001100
111000100110010101100001100
101111000000110101100001100
101000001101110101100001100
000110010111001101100001100
000110101010101101100001100
001101000110101101100001100
000000111110011101100001100
010011000100111101100001100
101101110000100011100001100
000010111011010011100001100
111000101000110011100001100
000100101110110011100001100
101001000111001011100001100
101110000001101011100001100
011000001011101011100001100
000111000011011011100001100
110000010010111011100001100
010101110100000111100001100
011011010010000111100001100
001010101110000111100001100
110001011001000111100001100
101100100101000111100001100
100110001011000111100001100
100010010100110111100001100
100001100010110111100001100
010010100001110111100001100
110101011110100000010001100
111010101010110000010001100
001011011110011000010001100
110100101100111000010001100
010001100111111000010001100
100011111101000100010001100
011001111001100100010001100
001111100101100100010001100
100110100111010100010001100
111111000010001100010001100
111000111010001100010001100
000111111010001100010001100
100001001110111100010001100
100110010001111100010001100
111101100010100010010001100
110011101001100010010001100
101110011001100010010001100
011010011101010010010001100
010111001100110010010001100
010100111010110010010001100
101010010110110010010001100
010111110001001010010001100
101100001111001010010001100
010000011111101010010001100
101011110000011010010001100
000111010011010110010001100
011000110100110110010001100
111100000100101110010001100
100010001011101110010001100
000010110101011110010001100
101001000001111110010001100
001011101111000001010001100
111010100101100001010001100
101101001001110001010001100
000101110101101001010001100
001000111011101001010001100
010010011010111001010001100
110110010110000101010001100
011110101001000101010001100
100100011101100101010001100
011000001011110101010001100
010010001111001101010001100
101100101000011101010001100
100110110100100011010001100
100001111001010011010001100
011101000011010011010001100
100010001101110011010001100
110111001000001011010001100
111001010001001011010001100
100101000110101011010001100
001110001001011011010001100
010001100111000111010001100
001010011010100111010001100
000110100011100111010001100
110011010000010111010001100
101001001100001111010001100
100010100010011111010001100
010001100000111111010001100
101111001101000000110001100
111110100011000000110001100
111001110100100000110001100
001101101011010000110001100
110010110101001000110001100
000111101100101000110001100
101001011010101000110001100
001110010011101000110001100
010111001110000100110001100
111000011101000100110001100
011101010011000100110001100
000111011001100100110001100
110110110000010100110001100
010001110010110100110001100
100100111001001100110001100
011100100001101100110001100
000001101101011100110001100
110100000011011100110001100
011110111000000010110001100
110001101110000010110001100
110100011011000010110001100
001101010110100010110001100
011001100101010010110001100
110010000111010010110001100
100010110001110010110001100
110101000101001010110001100
010011001010101010110001100
111000011000011010110001100
100101100011000110110001100
101101001000100110110001100
010001001101100110110001100
101010100100010110110001100
110010001000110110110001100
000010011010011110110001100
010111110000100001110001100
011100010101010001110001100
100110100110001001110001100
011010101000101001110001100
101000010101101001110001100
101101000100011001110001100
010101001010011001110001100
010110100001011001110001100
010000101110100101110001100
000011111000010101110001100
000100001111010101110001100
010011100010001101110001100
101000010010011101110001100
010100010000111101110001100
000010000011111101110001100
001101011001000011110001100
011000110001100011110001100
010001011100010011110001100
011010000100110011110001100
000001110110001011110001100
011101000000101011110001100
111100010000000111110001100
001001100100100111110001100
000101101000001111110001100
110000001010001111110001100
001010100001001111110001100
100000110000101111110001100
101011110111000000001001100
110110101110100000001001100
101101011101100000001001100
010110111011010000001001100
111010001101110000001001100
011101010111001000001001100
111011100010101000001001100
001011101101101000001001100
000110011111101000001001100
111100011010011000001001100
011000111101011000001001100
011101110000111000001001100
110001010110111000001001100
111110100101000100001001100
111001011011000100001001100
100100110101110100001001100
100111000011110100001001100
100100111110001100001001100
010111011001001100001001100
100010100111101100001001100
100011111000011100001001100
011001101110100010001001100
111100110001100010001001100
001111011001010010001001100
001010111010110010001001100
111001110100001010001001100
100111011010001010001001100
011111000100101010001001100
110110010000111010001001100
001101111010000110001001100
111010011000010110001001100
010111000110010110001001100
110000111000101110001001100
000011001110101110001001100
001100100011101110001001100
100001100101011110001001100
000000111011011110001001100
101100100111100001001001100
101011101000110001001001100
110100101001110001001001100
100000011111110001001001100
111010110001001001001001100
101111000101001001001001100
011110011000101001001001100
011010100100111001001001100
011101101100000101001001100
011010010111000101001001100
010001111001010101001001100
101010101100001101001001100
111001001000101101001001100
001010110010101101001001100
001111000010011101001001100
000110001101011101001001100
001000011100111101001001100
110011011100000011001001100
111100001110000011001001100
100110101101000011001001100
101000111011000011001001100
110111000001100011001001100
111101100000010011001001100
010001110110010011001001100
000101001011110011001001100
010101101000101011001001100
000000111101101011001001100
010010100011011011001001100
000011011000111011001001100
001001100010111011001001100
110110110000000111001001100
101011010001000111001001100
000101011101000111001001100
110001100100100111001001100
010000011110100111001001100
010100100101010111001001100
101100010000110111001001100
110111101001000000101001100
001111100110100000101001100
110010110011100000101001100
101001101011100000101001100
110100111100010000101001100
011011110001010000101001100
101110000111010000101001100
111000100111001000101001100
101100001110101000101001100
111101000001101000101001100
010011000111101000101001100
001110011100011000101001100
110111000010011000101001100
100111001100100100101001100
011001010110010100101001100
101010010001110100101001100
010001101010101100101001100
110000001101101100101001100
101010001010011100101001100
001101010001011100101001100
101011001110000010101001100
011110010010100010101001100
010001110101100010101001100
100001011101010010101001100
010101100011010010101001100
010100001101110010101001100
100010101001101010101001100
101011000001011010101001100
110000001011011010101001100
111000101010000110101001100
100010110101000110101001100
100100110010100110101001100
011010000101100110101001100
001110001000101110101001100
100000010110011110101001100
101010011010100001101001100
011000101101100001101001100
010100011010110001101001100
001110100001110001101001100
100101000101110001101001100
001101111000001001101001100
010100110101001001101001100
110110100000101001101001100
101100100010011001101001100
010011001001011001101001100
001000010011111001101001100
011110100010000101101001100
101100011001000101101001100
100000101111000101101001100
010101010001100101101001100
100001110100010101101001100
100101001010010101101001100
110010010010001101101001100
000100100100111101101001100
011110001001000011101001100
111000010101000011101001100
000011101100100011101001100
100110000110100011101001100
010010001110010011101001100
001000110100110011101001100
100100011100001011101001100
010101000110001011101001100
000100101011001011101001100
010000110011000111101001100
001001001001100111101001100
000111010000010111101001100
011000001100001111101001100
100000000011101111101001100
010111100011100000011001100
010101110101010000011001100
101100101101010000011001100
101001000111110000011001100
000010110111110000011001100
011101001010101000011001100
100110001110011000011001100
000111101001011000011001100
101011001010100100011001100
001110010010110100011001100
010000101101110100011001100
001111001100001100011001100
101010010110001100011001100
101001110000101100011001100
011010000011101100011001100
011110100000011100011001100
010001011010011100011001100
001000001111011100011001100
110101111000000010011001100
001110011110000010011001100
111010010011000010011001100
000011011011100010011001100
010011110000110010011001100
100111100100001010011001100
001011010101001010011001100
000100101110101010011001100
100010011001011010011001100
101000100011011010011001100
010010101010100110011001100
010101100010001110011001100
000101010000111110011001100
110001110011000001011001100
111101010000100001011001100
000101111010010001011001100
101100010110010001011001100
000111000111010001011001100
110010000011110001011001100
100001101110001001011001100
100001100001111001011001100
000110101110000101011001100
001100110101000101011001100
101010100011000101011001100
010100110010100101011001100
000011001101100101011001100
011010001100010101011001100
110001000110010101011001100
100110000100110101011001100
110011000001001101011001100
000111100000101101011001100
110000010100101101011001100
110000101100010011011001100
100100110010001011011001100
011100100001001011011001100
110000000111001011011001100
000001010011011011011001100
000010000110111011011001100
011001000010100111011001100
101000000101100111011001100
100001001000110111011001100
001000101000101111011001100
000100001010011111011001100
001101110001100000111001100
101111100000010000111001100
011101001100010000111001100
100100110011010000111001100
011100000011110000111001100
000001011111001000111001100
010011100100011000111001100
101100010000111000111001100
110100001010100100111001100
111000100000110100111001100
010010000110110100111001100
000100001001111100111001100
000111110010000010111001100
011001011010000010111001100
010010101101000010111001100
110011000100100010111001100
011010100010010010111001100
010010010110001010111001100
010100011000101010111001100
101010000010101010111001100
000100111100000110111001100
001010001011000110111001100
110101000000010110111001100
001000110010001110111001100
111100100100000001111001100
110000011110000001111001100
100001111000100001111001100
010110001100100001111001100
010001001011100001111001100
000000111101010001111001100
000010101010110001111001100
100101001001001001111001100
001100000111001001111001100
110000010001011001111001100
001011000000111001111001100
000011010011000101111001100
001000010110100101111001100
100100100001100101111001100
100000001100011101111001100
001100001010100011111001100
000000010101001111111001100
010010000000011111111001100
110011001111100000000101100
111000111100110000000101100
111100000111011000000101100
001010111001111000000101100
010100011101111000000101100
111100111001000100000101100
101100001111100100000101100
111110010100010100000101100
100111110001010100000101100
011110110000101100000101100
111001010010101100000101100
100010011110101100000101100
100001110101101100000101100
000110110110011100000101100
000011011011011100000101100
101011001000111100000101100
110010000011111100000101100
101101010111000010000101100
011110011100100010000101100
110010110101100010000101100
011000110111010010000101100
010110101001110010000101100
111000011101001010000101100
001011011010101010000101100
100111100001101010000101100
111110100000011010000101100
100100110010111010000101100
010001010011111010000101100
110011011010000110000101100
000011110111000110000101100
111000100110100110000101100
111101000001010110000101100
010011001101010110000101100
100100011101010110000101100
001001101100110110000101100
000101100011110110000101100
001110101100001110000101100
011001100101001110000101100
101010010001101110000101100
011100000010111110000101100
101101101101000001000101100
111000101011100001000101100
111010011001010001000101100
101010111010001001000101100
100110110101001001000101100
101101010001101001000101100
101001010110011001000101100
110001110001011001000101100
000101101010111001000101100
000101111001100101000101100
111000010101100101000101100
100010110011100101000101100
000111000111100101000101100
001001101011010101000101100
110010001100110101000101100
011001000110110101000101100
011100011100001101000101100
010011010110001101000101100
100001001011101101000101100
100001101100011101000101100
011010100010011101000101100
001110111001000011000101100
011101001010100011000101100
100100011110100011000101100
110000111010010011000101100
110101010100001011000101100
000111110010001011000101100
110010101000101011000101100
001100001101101011000101100
011011000100011011000101100
010100001011011011000101100
100111010000100111000101100
000100100110101111000101100
010001011000011111000101100
110000000110011111000101100
111100101110000000100101100
101010111101000000100101100
010011111010100000100101100
011110001101010000100101100
100011110110001000100101100
111110000010101000100101100
010101101001101000100101100
101001001101101000100101100
101111011000000100100101100
001101110101000100100101100
010110110011000100100101100
011001001011100100100101100
010010011110010100100101100
100000110111010100100101100
100011100100110100100101100
011000110110001100100101100
110100010001101100100101100
000101111000011100100101100
111011010000100010100101100
001001011110010010100101100
101010100011001010100101100
100110011000101010100101100
000001101110101010100101100
101010010100011010100101100
011000101010011010100101100
011100010001011010100101100
011101001100000110100101100
000011011100100110100101100
010101010010010110100101100
100000011010110110100101100
010011000011001110100101100
011000011000101110100101100
000101111110000001100101100
011001011101000001100101100
111100010011000001100101100
111101000100100001100101100
101011110000010001100101100
010011010001110001100101100
001111100100001001100101100
001010011100101001100101100
010110000110011001100101100
001000110101011001100101100
011010100101000101100101100
011100101000100101100101100
010100010110100101100101100
100010101010010101100101100
100100110000110101100101100
100101000001011101100101100
000110010011100011100101100
110111000000010011100101100
001100000111010011100101100
110010010001001011100101100
000001101001011011100101100
001001010000111011100101100
100000000101111011100101100
001001111000000111100101100
010010001010100111100101100
011110000000001111100101100
100010001100001111100101100
000100110001001111100101100
000011100000101111100101100
111011110001000000010101100
011100010110110000010101100
011011100100101000010101100
010110001110101000010101100
001111001001101000010101100
110000011110011000010101100
101100011001011000010101100
000011101110100100010101100
010101010101100100010101100
100100111010010100010101100
010010111001010100010101100
001100101001110100010101100
011010010101001100010101100
010001110011001100010101100
110010100100011100010101100
001110001010011100010101100
000011000101111100010101100
001111110100000010010101100
100000101110110010010101100
000110000111110010010101100
100110101010001010010101100
011001010110001010010101100
110001001011001010010101100
000101100111001010010101100
010001111000101010010101100
101000101001101010010101100
011110100010000110010101100
010000111110000110010101100
110100000111000110010101100
001011000110010110010101100
100101110000001110010101100
000101001010101110010101100
110000010001011110010101100
100101001110010001010101100
110011000101010001010101100
110110010000110001010101100
011001110000110001010101100
111000110100001001010101100
001110010100011001010101100
000011100110011001010101100
000000111100111001010101100
010101011010000101010101100
110000111000100101010101100
101010001001100101010101100
101001100010001101010101100
100000010111001101010101100
010110000001101101010101100
001000100101101101010101100
100010011000011101010101100
100100000010111101010101100
011001101001000011010101100
100010100111000011010101100
000010011110010011010101100
110001000010110011010101100
001100011010001011010101100
000011001100101011010101100
000110100000111011010101100
011000001000111011010101100
001000110011000111010101100
010010100100100111010101100
000000001101011111010101100
100001010111100000110101100
101011001010010000110101100
010111000011010000110101100
001010110011010000110101100
010001101100110000110101100
010000011011110000110101100
001011111000001000110101100
110101100010001000110101100
001011000111001000110101100
100110101100000100110101100
001100011110000100110101100
101001101001000100110101100
001011010010100100110101100
111100001000010100110101100
010001000110101100110101100
101000110110000010110101100
010011011001000010110101100
011000001110100010110101100
001010010101100010110101100
000111010000110010110101100
001001000011110010110101100
110000010100101010110101100
100101001000011010110101100
000000010111011010110101100
001000100100111010110101100
100010010011000110110101100
000100100101100110110101100
000010100010110110110101100
101100000010001110110101100
011111001000000001110101100
110010110010000001110101100
101000001111000001110101100
100111000010100001110101100
000011101001100001110101100
100110001001010001110101100
100001100011010001110101100
000100011101001001110101100
110100001000101001110101100
001011000001010101110101100
000101001000110101110101100
000001010001101101110101100
010110010100000011110101100
000101100100010011110101100
101011000000001011110101100
000010001011001011110101100
010000000011010111110101100
100011111001100000001101100
011101100101100000001101100
100101001101011000001101100
000111010010111000001101100
011111000011000100001101100
110100011100100100001101100
001001011110100100001101100
110001100011100100001101100
001010101101010100001101100
110100001011010100001101100
101101100000110100001101100
010011001010110100001101100
011100010001110100001101100
101101010100001100001101100
111000101000011100001101100
010001110100011100001101100
011111101000000010001101100
101110110010000010001101100
111011000101000010001101100
100101100110100010001101100
001110001011100010001101100
110100010110010010001101100
100011010011010010001101100
110001011000110010001101100
001011010100110010001101100
010100101101001010001101100
110110000011001010001101100
101101001000101010001101100
100010001100111010001101100
011100110100000110001101100
110010101100000110001101100
100000010111100110001101100
001011100010001110001101100
011000001011001110001101100
000001101001101110001101100
001000110000111110001101100
010000000101111110001101100
011001111010000001001101100
100101011011000001001101100
010111001100010001001101100
010010110010110001001101100
000001100111110001001101100
000110101100101001001101100
100000110110101001001101100
010001011001101001001101100
101000001001111001001101100
100111100100000101001101100
110001001101000101001101100
101010010010010101001101100
110110001000001101001101100
010101000100101101001101100
001100001010101101001101100
001011000001101101001101100
010000010011011101001101100
101000101100100011001101100
010011000110100011001101100
001001110001100011001101100
011000001101010011001101100
001010110100001011001101100
010010011010001011001101100
001001001110001011001101100
111000010000101011001101100
010100110000011011001101100
101100000100011011001101100
110101000010000111001101100
111000100001000111001101100
001110000101000111001101100
010000101000110111001101100
110110011010000000101101100
001011011011000000101101100
110001001110010000101101100
110101010001010000101101100
110010010100110000101101100
101000100101110000101101100
011001101100001000101101100
010000011110101000101101100
100110110000011000101101100
100000101010111000101101100
100101000111000100101101100
011001110000100100101101100
100010001011100100101101100
000110100001101100101101100
011010000001011100101101100
001001000010111100101101100
010110100110000010101101100
101100001101000010101101100
101001101000010010101101100
000011010001101010101101100
000110001001011010101101100
010010000010111010101101100
111100000000100110101101100
001100011000010110101101100
100110000010010110101101100
000000101110010110101101100
000011100001010110101101100
000101100100001110101101100
010011110100000001101101100
101001100110000001101101100
001110001110000001101101100
101000011100010001101101100
000111100010010001101101100
011001001000110001101101100
000001110011001001101101100
000101010100011001101101100
000100000011110101101101100
101000000101001101101101100
100011001001000011101101100
000000011111000011101101100
011000100010100011101101100
010100000001101011101101100
001010010000100111101101100
111101000110000000011101100
101110010101000000011101100
011011011000100000011101100
011001100011010000011101100
100001110010110000011101100
100110100001110000011101100
010100110100101000011101100
010010101001101000011101100
010100101010011000011101100
010110010001011000011101100
001001010001111000011101100
101000101110000100011101100
010101101000100100011101100
001100111000001100011101100
101100000001101100011101100
100001000011011100011101100
001000111101000010011101100
111010000000110010011101100
011010001100001010011101100
001110010000101010011101100
000000110011101010011101100
010101000100011010011101100
101000010100010110011101100
010000010010110110011101100
100000011010001110011101100
001000000110101110011101100
000110010110100001011101100
001010111000010001011101100
000111001010001001011101100
101001000100101001011101100
011000000110011001011101100
001101001001000101011101100
000001011100010101011101100
100000100101010101011101100
000010001011010101011101100
010010110000001101011101100
110011100000000011011101100
100001010110000011011101100
110000011001000011011101100
110100000100100011011101100
101001000001010011011101100
000100010101010011011101100
000110001000100111011101100
000010111110000000111101100
011100011001000000111101100
001100101100100000111101100
111010100000001000111101100
100011001000101000111101100
000101000011101000111101100
000110000100111000111101100
010011010000010100111101100
001001100100010100111101100
001010001000110100111101100
000000110001110100111101100
010100010010001100111101100
000010011001001100111101100
101101010000000010111101100
000111000101000010111101100
001100100011000010111101100
010000111000010010111101100
100100100000101010111101100
011001000001000110111101100
100001000010100110111101100
001100001000011001111101100
010000100000111001111101100
010100000101000101111101100
001010000010001101111101100
001000010010010011111101100
000001011000001011111101100
000000000100110111111101100
011101101101010000000011100
110111010110001000000011100
100111111001001000000011100
101110011010101000000011100
101001011100111000000011100
011011000101111000000011100
101001101110100100000011100
110110010101100100000011100
100101110011100100000011100
010111011010010100000011100
111011000110010100000011100
011001100011110100000011100
000101111100101100000011100
110011001010101100000011100
001010110101101100000011100
111001001111000010000011100
110101110100100010000011100
101100110110010010000011100
100101001110110010000011100
000010111101110010000011100
101111000011001010000011100
010011101100101010000011100
000001111011101010000011100
000110111010011010000011100
010011001011011010000011100
011100101000111010000011100
100100011001111010000011100
111000000011111010000011100
010110101110000110000011100
110011110001000110000011100
011101010100010110000011100
001001111001010110000011100
010101001001110110000011100
100010000111110110000011100
111010001100001110000011100
101001011010001110000011100
010001011101001110000011100
100100010110101110000011100
001011001001101110000011100
001100001011011110000011100
110001111001100001000011100
000111101110010001000011100
010101111010001001000011100
111011001001001001000011100
101000111101001001000011100
011100100101101001000011100
100101001101101001000011100
001110010011011001000011100
000011110100111001000011100
110010111100000101000011100
001101100111000101000011100
011000110110100101000011100
001110001011100101000011100
010010110011010101000011100
001001011010110101000011100
110011000001110101000011100
000000101111110101000011100
001011101010001101000011100
100100100110011101000011100
011101000001011101000011100
100000111000111101000011100
000111111000100011000011100
001110010101100011000011100
010100101011100011000011100
001000110011110011000011100
110110100100001011000011100
101010000101011011000011100
011100011001000111000011100
100011001100010111000011100
101110000010010111000011100
100000110101010111000011100
010111010000001111000011100
100101100000101111000011100
001001100100011111000011100
010000101001011111000011100
111110110100000000100011100
100011110101100000100011100
010110101101100000100011100
111010001011100000100011100
110011011100010000100011100
001111110010010000100011100
101000101111010000100011100
000010111111001000100011100
011000111100101000100011100
001100101011101000100011100
110000010111101000100011100
101101001010011000100011100
111000110001011000100011100
110100101011000100100011100
010011010110100100100011100
101001011001100100100011100
010101100110010100100011100
011010010101010100100011100
001100010110110100100011100
100110100100101100100011100
110000101100011100100011100
000100110101011100100011100
000110011110100010100011100
100101101001100010100011100
101010001100110010100011100
011000100110110010100011100
001101010001110010100011100
011111001000001010100011100
001011010110001010100011100
101010110000101010100011100
110100010100011010100011100
001010101001011010100011100
000001001101111010100011100
101100011100000110100011100
000001111110000110100011100
110110000010100110100011100
101000100011100110100011100
100100010011010110100011100
000011001010110110100011100
001101100010001110100011100
001110000101001110100011100
011000010011001110100011100
111100100010100001100011100
010001011011010001100011100
100001101100110001100011100
000100110110101001100011100
010110010001101001100011100
011001001100011001100011100
100100101001011001100011100
100011100110000101100011100
000110111001000101100011100
100000011110100101100011100
001011100001100101100011100
101100001000101101100011100
000001100011011101100011100
001101101100000011100011100
101010011001000011100011100
000110100111000011100011100
011001010100100011100011100
010011100010010011100011100
011100100001010011100011100
100001110001001011100011100
001010000010111011100011100
000011010101000111100011100
010100001100100111100011100
111001000000010111100011100
000100011010001111100011100
000000100101101111100011100
111101011001000000010011100
001111010111000000010011100
101100110101100000010011100
100110111000110000010011100
101111000010110000010011100
010111011000101000010011100
001101110010101000010011100
101011010001101000010011100
010010110011101000010011100
100001111010011000010011100
110011100001011000010011100
110000110111000100010011100
111010010010100100010011100
010100001111100100010011100
011011001000110100010011100
000011110001110100010011100
010001101110001100010011100
100011000111001100010011100
010010011100011100010011100
011000100101011100010011100
011001111100000010010011100
100110110011000010010011100
101000111010100010010011100
011101000101100010010011100
011111100000010010010011100
010100100111010010010011100
100001100011110010010011100
110001000110011010010011100
001100110001011010010011100
110101001100000110010011100
000101110101000110010011100
011010000111000110010011100
010101010010100110010011100
110000111000010110010011100
001110000100110110010011100
101110100000001110010011100
100001101001001110010011100
001100011000101110010011100
011011011010000001010011100
111000101110000001010011100
101001100101010001010011100
010110001011010001010011100
001101010100110001010011100
010101100001110001010011100
110100110000101001010011100
100000010110111001010011100
000011001001111001010011100
101111000001000101010011100
010001011100100101010011100
000110110100010101010011100
110000100010110101010011100
100001110100001101010011100
001110000110001101010011100
101000001011001101010011100
000011010010101101010011100
100011001011000011010011100
011010001001100011010011100
000101001101010011010011100
011001100010001011010011100
001001010110000111010011100
000000001110101111010011100
011011100010100000110011100
110101101000010000110011100
110010100100110000110011100
110100010010110000110011100
001010011010110000110011100
011100001110001000110011100
100100011100101000110011100
011101010000011000110011100
000101000110111000110011100
101000001001111000110011100
001110110000100100110011100
101010000101100100110011100
000000011011101100110011100
001011000010011100110011100
001011110001000010110011100
100000111101000010110011100
010001010111000010110011100
000010110110010010110011100
010100001001011010110011100
000101100000110110110011100
011001000100001110110011100
100000100110001110110011100
110010000001001110110011100
001110011100000001110011100
100101010101000001110011100
000101011010100001110011100
111010000010010001110011100
110000001101010001110011100
001100101000110001110011100
000110000101110001110011100
101001101000001001110011100
011010000101001001110011100
110011001000000101110011100
101001000010100101110011100
110100000100001101110011100
010000110001001101110011100
001100110010000011110011100
010001101000100011110011100
000010011000101011110011100
100000000011011011110011100
000110001000010111110011100
010000100100010111110011100
001000010001010111110011100
111011010100100000001011100
110010110101010000001011100
101101100011010000001011100
000111100101110000001011100
011011111000001000001011100
001110110110001000001011100
000011010111011000001011100
010010001110111000001011100
100000101101111000001011100
101011001101000100001011100
000011111010100100001011100
110110001100010100001011100
100101010110010100001011100
001010011011010100001011100
001001110100110100001011100
010001110001101100001011100
001100101100011100001011100
001011100001011100001011100
101010000100111100001011100
000001001011111100001011100
000111101011000010001011100
010010100111100010001011100
011110000001110010001011100
010100011011001010001011100
101001100001101010001011100
001111100100000110001011100
011010110000100110001011100
011100000110100110001011100
101100000101010110001011100
110100100000110110001011100
111100010000001110001011100
000110011100001110001011100
110000100011001110001011100
000010010011101110001011100
100111001001010001001011100
101100001010110001001011100
010101000110110001001011100
011000010101110001001011100
010111100001001001001011100
011000101010101001001011100
010101001011000101001011100
110001010010100101001011100
010010101001100101001011100
110100010001010101001011100
000101101000110101001011100
011010000010110101001011100
100101011000001101001011100
000001101101001101001011100
000100000111101101001011100
001011110010000011001011100
110001101010000011001011100
001000101110010011001011100
100001110000110011001011100
000110001100110011001011100
100110010001001011001011100
110000000100111011001011100
110010000110000111001011100
000100110110000111001011100
000111000010100111001011100
100000001011010111001011100
011000000001101111001011100
011010101110000000101011100
101000111000110000101011100
001001001110110000101011100
000110011001110000101011100
000101101110001000101011100
101100010011001000101011100
110001011000101000101011100
000111010100101000101011100
100111010001000100101011100
010011100011000100101011100
010100110100100100101011100
111100000010010100101011100
000101001101010100101011100
011101110000000010101011100
101110100001000010101011100
110100000111000010101011100
100000101110100010101011100
110001000010110010101011100
110001010100000110101011100
100011100000100110101011100
001000011010100110101011100
000000010101110110101011100
010110100000001110101011100
100000011001001110101011100
000011000100011110101011100
010111010010000001101011100
000001011101100001101011100
001101000011100001101011100
001000011110001001101011100
100001000110101001101011100
000010001011101001101011100
001010110000011001101011100
010100000011011001101011100
101000100100100101101011100
100110100000010101101011100
000000110010110101101011100
110001100000001101101011100
001000001001011101101011100
010000111100000011101011100
001011001000010011101011100
000001100101010011101011100
110010001000001011101011100
001001010000001111101011100
111100110010000000011011100
110001100110100000011011100
110110001001100000011011100
010011101010010000011011100
000011011100110000011011100
100101010001110000011011100
011101100100001000011011100
001110011001001000011011100
010001001101011000011011100
000100011010111000011011100
011111010000000100011011100
011000011110000100011011100
101010101000010100011011100
100000011101010100011011100
100101000010101100011011100
010100000110011100011011100
011000010000111100011011100
111000001010010010011011100
011001010001010010011011100
000100110100110010011011100
011110000010001010011011100
010001010100101010011011100
100010000101101010011011100
001001001000111010011011100
100100101010000110011011100
000001101100100110011011100
001000100001110110011011100
001001000011001110011011100
100100111001000001011011100
101010000110100001011011100
011100011000010001011011100
110100001010001001011011100
011000010011001001011011100
111000100000011001011011100
010011010000011001011011100
001010001010011001011011100
000000100111011001011011100
101100001100000101011011100
000001000100111101011011100
111001000100000011011011100
101100000011000011011011100
001110100000100011011011100
010010000101010011011011100
000101100000011011011011100
001000010100011011011011100
000010010100100111011011100
101001011100000000111011100
010111000000110000111011100
100101110000001000111011100
001000110101001000111011100
111000000100101000111011100
100000100011101000111011100
100010010100011000111011100
010010111000000100111011100
001101000110000100111011100
100001100001010100111011100
010000010011010100111011100
010101000001001100111011100
100110010000100010111011100
001000001101010010111011100
011100001000000110111011100
100010001100000110111011100
101000000000011110111011100
000111100100000001111011100
011001100001000001111011100
001010010001100001111011100
000001010110010001111011100
100100010010000101111011100
010100010001000011111011100
000000000111100011111011100
000011000001001011111011100
000010100010000111111011100
110000000000100111111011100
111010011110000000000111100
101011110010100000000111100
111101000011100000000111100
100000111111100000000111100
010101111000110000000111100
110001111100001000000111100
111100010100101000000111100
111010100001101000000111100
011010110100011000000111100
001001110011011000000111100
010110100010111000000111100
010111100101000100000111100
001111101000100100000111100
110100000110110100000111100
000101101011001100000111100
010010001101101100000111100
101110000001011100000111100
100000001111011100000111100
111110010001000010000111100
001111001101000010000111100
011011100011000010000111100
011011011000010010000111100
110110001010010010000111100
001100100101110010000111100
101000111000011010000111100
010110000101011010000111100
000111001000111010000111100
000000011110111010000111100
100001111000100110000111100
010001001110100110000111100
000010101011100110000111100
010000011011010110000111100
010010111000001110000111100
100010100101001110000111100
010100100001101110000111100
011101110100000001000111100
010010101111000001000111100
100110101010100001000111100
110100101100010001000111100
000100111011010001000111100
001011000011110001000111100
100111000010011001000111100
000101100101011001000111100
000111011100000101000111100
011001010011000101000111100
010011110000100101000111100
111000001010010101000111100
000001110110010101000111100
110000011001001101000111100
110000100100101101000111100
101010000010101101000111100
001011010000011101000111100
000100001001111101000111100
101111100000000011000111100
101000000111100011000111100
100000101001110011000111100
000110001110001011000111100
100010010100101011000111100
011000010010011011000111100
111100000100000111000111100
110010100000010111000111100
000101000100110111000111100
100100000011001111000111100
011011001100100000100111100
111010101000010000100111100
011100011010010000100111100
001011100101010000100111100
001000011101110000100111100
010101000111001000100111100
110010010010011000100111100
001001101000111000100111100
100110010110000100100111100
111011000001000100100111100
010101011001000100100111100
110000110010100100100111100
100010011001010100100111100
100001010011001100100111100
001101010000101100100111100
100000101001101100100111100
001010111010000010100111100
000101110011000010100111100
010111100000100010100111100
101100010010100010100111100
010100010101100010100111100
000111000110010010100111100
100110000001110010100111100
011100100100001010100111100
001000001111001010100111100
000001110100011010100111100
110000001000111010100111100
001100001001100110100111100
001100110001100001100111100
000010111000110001100111100
100000010011110001100111100
001100000100111001100111100
001111000010000101100111100
100100001101000101100111100
011000110000010101100111100
000011001001001101100111100
110001000101000011100111100
001010100100100011100111100
000001001011100011100111100
000100100010011011100111100
000001000110001111100111100
100000010000011111100111100
010111010100010000010111100
111000010011010000010111100
110001001001110000010111100
101101100001001000010111100
011000111001001000010111100
001000101110101000010111100
100100001011101000010111100
101011000100011000010111100
100010110100100100010111100
001000000111110100010111100
011100000011001100010111100
001001001001011100010111100
101000100000111100010111100
000100010100111100010111100
111010100100000010010111100
011100110000100010010111100
010010010110100010010111100
100001011100010010010111100
000011101001010010010111100
100011010010001010010111100
100100010101001010010111100
100001100100101010010111100
001100000110011010010111100
101001010001000110010111100
000110001001001110010111100
010110111000000001010111100
000011110011000001010111100
100101110000010001010111100
111000000100110001010111100
010101001001001001010111100
011010010000101001010111100
000001001111000101010111100
001011000100100101010111100
010001101000010101010111100
100010000110010101010111100
010111000010000011010111100
110000001100001011010111100
000101010000101011010111100
000001001010011011010111100
001110010000000111010111100
000100101100000111010111100
100000010010100111010111100
101100111000000000110111100
110011000110000000110111100
111100000101000000110111100
000110001111000000110111100
100001101010100000110111100
010001110001010000110111100
000110110100001000110111100
000010101010011000110111100
110000001100100100110111100
000011001100010100110111100
001100100010010100110111100
111000010000001100110111100
010000000001111100110111100
110000000011100010110111100
011000010100010010110111100
101000100001010010110111100
100100000100010110110111100
001001011000010001110111100
000000001110110001110111100
010001100100001001110111100
001000100011001001110111100
101010100000000101110111100
010000011010000011110111100
010010100001000011110111100
000010000100011011110111100
000101000001000111110111100
001000001000001111110111100
110111100010000000001111100
110001010111000000001111100
010010111100100000001111100
100110000111100000001111100
111000100110010000001111100
001001011101001000001111100
011011000010011000001111100
001100000011111000001111100
000100101110100100001111100
011001001100010100001111100
000111110000001100001111100
101010011000001100001111100
101100100010001100001111100
110100000101001100001111100
100001001100101100001111100
100000110001011100001111100
100011110100000010001111100
010011001001100010001111100
011000010011100010001111100
000001001111010010001111100
010001100100110010001111100
010001110010000110001111100
101001000110000110001111100
001010001100100110001111100
000110010000110110001111100
100100001000011110001111100
101011001010000001001111100
001110100011000001001111100
111001100000100001001111100
001101001100100001001111100
010000001011110001001111100
011110000100001001001111100
000001111000011001001111100
011000011000100101001111100
001100000110010101001111100
100000010100110101001111100
001100010001001101001111100
000000111010100011001111100
001100101000001011001111100
000000010001111011001111100
000010011001000111001111100
100001000001100111001111100
111101001000000000101111100
101001010010010000101111100
001111000001001000101111100
010101100000011000101111100
100001000001111000101111100
011010010010000100101111100
010101000010100100101111100
010010100000110100101111100
000010000111001100101111100
000000011000111100101111100
011000101001000010101111100
001011000010100010101111100
010010010001010010101111100
000000100011110010101111100
100110000100001010101111100
100000110010001010101111100
000100001010101010101111100
000111001000000110101111100
110100010100000001101111100
110000100011000001101111100
101010000000110001101111100
010001001010001001101111100
000110000100100101101111100
010001000001010101101111100
000110110000000011101111100
100000000110010011101111100
100000101000000111101111100
100111011000000000011111100
010010011011000000011111100
000101100110010000011111100
011000101000110000011111100
010010100110001000011111100
101000000111001000011111100
100000111000101000011111100
110100000000111000011111100
000001111001000100011111100
000100010111000100011111100
110011000000100100011111100
001010100010100100011111100
000010010010011100011111100
000100101001100010011111100
001110001000010010011111100
000000101100011010011111100
001101010010000001011111100
000001110100100001011111100
011100000001100001011111100
100000001101100001011111100
100010010001010001011111100
001011100000001001011111100
000010011100001001011111100
010000000110100101011111100
010110000000010101011111100
000100000010110011011111100
000000100001001111011111100
000100110010100000111111100
001000001011100000111111100
100011000000010010111111100
000100010000011010111111100
011000001100000001111111100
100001000100000101111111100
110111110011011000000000010
101001111111001100000000010
111011010110101100000000010
101110110101011100000000010
001111011001111100000000010
111101110110010010000000010
111011101011010010000000010
110110111010101010000000010
111101100101101010000000010
101011001110111010000000010
100100111101111010000000010
010111011101100110000000010
111100001111100110000000010
110111101100010110000000010
001101011111010110000000010
110101011010110110000000010
011001111001110110000000010
001010110111110110000000010
011101101011001110000000010
101010111100101110000000010
101011100011101110000000010
101100101110011110000000010
011010011101011110000000010
111110101101100001000000010
101011111100110001000000010
101110011110101001000000010
011110111100011001000000010
101101010101111001000000010
011110111011000101000000010
110111110010100101000000010
100110011101110101000000010
110011011001101101000000010
010101110101101101000000010
111011101000011101000000010
010001011111011101000000010
010110010110111101000000010
110000101110111101000000010
001101100011111101000000010
011111011010100011000000010
100101110111100011000000010
101101101101010011000000010
001111110101001011000000010
110101001011101011000000010
110110000111011011000000010
001010101111011011000000010
010011010101111011000000010
011100011100110111000000010
110001100011110111000000010
000110101011110111000000010
111101010001001111000000010
100111001100101111000000010
101001011010101111000000010
011001100110101111000000010
101010010011011111000000010
101111111001010000100000010
111100111100110000100000010
010111010111101000100000010
111010011011011000100000010
010111100111010100100000010
110011110101001100100000010
111001101010101100100000010
111100110001101100100000010
110111001010011100100000010
011110001100111100100000010
000011111100111100100000010
010100111010111100100000010
100110101001111100100000010
110110110001110010100000010
010111001011110010100000010
100011011101101010100000010
101100100011111010100000010
110011011011000110100000010
011110010110100110100000010
110100011101010110100000010
111000100111010110100000010
100110001110110110100000010
010001011110101110100000010
110000101101101110100000010
001111100100011110100000010
010101100001111110100000010
111110100110001001100000010
011111110000101001100000010
001011101011101001100000010
110101010010111001100000010
101011001101100101100000010
011001011011100101100000010
101010101110010101100000010
110010110100110101100000010
010111010001110101100000010
111100000011110101100000010
011010101101001101100000010
011101001001011101100000010
001011000110111101100000010
101000111111000011100000010
011100110011100011100000010
100111101010010011100000010
101101000110101011100000010
011010011001101011100000010
101011110000011011100000010
111010000100111011100000010
000100001111111011100000010
110100111010000111100000010
101111010000100111100000010
000101101101100111100000010
011110101000010111100000010
010011001110010111100000010
000110010111010111100000010
001001110010110111100000010
010011100011001111100000010
100111101111010000010000010
011101101101011000010000010
000111011110111000010000010
110010111010110100010000010
011011101001101100010000010
010110110011101100010000010
011010100111011100010000010
111001011111000010010000010
110001110101110010010000010
011100011011101010010000010
101110000111101010010000010
100011110110011010010000010
001101110011011010010000010
111011110010000110010000010
001110111001010110010000010
101000011110110110010000010
001101100101110110010000010
010101110110001110010000010
100011111001001110010000010
011101001100101110010000010
000110101101101110010000010
011110010010011110010000010
111001100000111110010000010
110110110111000001010000010
111110001110010001010000010
010110011011110001010000010
011100100111110001010000010
111111011000001001010000010
100101101101101001010000010
111010100001111001010000010
000010111101111001010000010
110001000111111001010000010
011011011110000101010000010
111010010101100101010000010
111100101001010101010000010
101100110011001101010000010
010101111000011101010000010
100111111000100011010000010
010011101011100011010000010
001011010111010011010000010
110100001101110011010000010
110011101100001011010000010
111001100011001011010000010
111100100100011011010000010
100000111011011011010000010
010000111110100111010000010
011111000001100111010000010
110100110001100111010000010
101001101010010111010000010
100111100001010111010000010
011000010011110111010000010
110110001001001111010000010
101010100101001111010000010
100010011100011111010000010
100100000110111111010000010
111101101110000000110000010
011010101111100000110000010
100010011111110000110000010
101010110111001000110000010
010100111101101000110000010
010001110111011000110000010
110100001110111000110000010
000110100111111000110000010
101110101101000100110000010
011001110101100100110000010
101011011010010100110000010
101101100010110100110000010
011110100001110100110000010
101100011001110100110000010
010111011100001100110000010
100101101011001100110000010
001011001111001100110000010
001011110010101100110000010
100101010110101100110000010
111101000100011100110000010
001111011110000010110000010
101101001101100010110000010
101110100110010010110000010
110011000110110010110000010
011011010011001010110000010
101010011010101010110000010
010010110110101010110000010
001011101010011010110000010
100100010111011010110000010
000111010001111010110000010
100001001011111010110000010
110101100101000110110000010
011100110100010110110000010
000010111110010110110000010
001111000011010110110000010
101001101100001110110000010
011000111000101110110000010
001101011000011110110000010
011000001110011110110000010
010011001001011110110000010
011111001101000001110000010
000101111111000001110000010
111011101000100001110000010
110101011100010001110000010
110011110001010001110000010
001010111011010001110000010
010111001010101001110000010
000111110100011001110000010
011100110010011001110000010
110010101010011001110000010
101001100101011001110000010
001000010111111001110000010
011100010111000101110000010
011110011000100101110000010
110010001101010101110000010
100111001000110101110000010
100000110011110101110000010
110001100110001101110000010
100011010011001101110000010
010000111011001101110000010
101010010000111101110000010
010101000111100011110000010
010110010100110011110000010
011001100001110011110000010
001100100111001011110000010
001101101000101011110000010
100001110010101011110000010
001011000101101011110000010
010010100101011011110000010
110000010001111011110000010
101010111000000111110000010
010011010010100111110000010
111010000010001111110000010
110001001000101111110000010
001100010010101111110000010
011011111101010000001000010
011101110011110000001000010
001101111100111000001000010
110011101010111000001000010
111101111010000100001000010
011110101110100100001000010
101011100101110100001000010
011111001101001100001000010
110100101111001100001000010
010010011111101100001000010
001010111110011100001000010
100011011011011100001000010
111111001110000010001000010
000111100111110010001000010
111000110111001010001000010
100011101111001010001000010
010001111011101010001000010
011110100110011010001000010
101100110101100110001000010
011110110001001110001000010
101110001010101110001000010
110110000101101110001000010
100101110100011110001000010
110011100001011110001000010
110000011100111110001000010
001110011111010001001000010
110100111010110001001000010
110111010101001001001000010
100110111011001001001000010
111010001111001001001000010
111110001000111001001000010
011001010110111001001000010
101111100011000101001000010
100010111110100101001000010
010101001111100101001000010
110001110101010101001000010
011011001100110101001000010
101110110000101101001000010
101011010100011101001000010
000111001110011101001000010
010010110001111101001000010
010111101001010011001000010
000101011101110011001000010
001011101100101011001000010
100100101110101011001000010
101010010101101011001000010
110101100010011011001000010
000001110111011011001000010
100010110010111011001000010
001010111101000111001000010
111101000000110111001000010
100000001111110111001000010
010010111010001111001000010
010111000010101111001000010
001000101010111111001000010
110111110100010000101000010
110001011101110000101000010
111011000101101000101000010
101001011011101000101000010
101011101100011000101000010
100100111110011000101000010
001101100111011000101000010
111101100000111000101000010
100110010101111000101000010
001000111111100100101000010
011110110010010100101000010
010011010110110100101000010
001110000111110100101000010
101101001110001100101000010
010011101110001100101000010
100010110011101100101000010
101110011010010010101000010
011000111011010010101000010
001010101110110010101000010
101010111001001010101000010
000111011011001010101000010
011011001010101010101000010
110101010001101010101000010
111010001101000110101000010
100101011100100110101000010
100011111000010110101000010
010101010011010110101000010
000001110101110110101000010
010010100011110110101000010
110101101000001110101000010
011011010100001110101000010
010110011000101110101000010
100110100010011110101000010
101101100101100001101000010
110001110011100001101000010
100010111101010001101000010
110110100011010001101000010
011011001011010001101000010
011100010101110001101000010
101101110010001001101000010
010101011110001001101000010
011001110101001001101000010
001010110100111001101000010
000111100001111001101000010
001001001101111001101000010
001011110001100101101000010
100100010111100101101000010
111001100010010101101000010
110100011001001101101000010
000001111010101101101000010
011100000110011101101000010
111010000001011101101000010
001100110001011101101000010
110111011000000011101000010
100110001111000011101000010
101001111000100011101000010
010101101010100011101000010
000110110110100011101000010
011010100101100011101000010
001100011101001011101000010
111000100010101011101000010
100011000011101011101000010
010110010001011011101000010
110011100100000111101000010
101100100110000111101000010
011101100001000111101000010
011010010011000111101000010
010000101111000111101000010
001100001011100111101000010
111000011000010111101000010
001001000111010111101000010
000010011100110111101000010
010001001001110111101000010
100001110001001111101000010
001011001000011111101000010
010111011111000000011000010
101110111000110000011000010
111101010100110000011000010
111100110010101000011000010
110110011001101000011000010
101010101101101000011000010
101111000010111000011000010
100001110011111000011000010
111101100001100100011000010
001110011101100100011000010
010000111111010100011000010
001010101011110100011000010
011001110100011100011000010
101110001001011100011000010
000111100011011100011000010
011001001011011100011000010
010011011000111100011000010
100010010110111100011000010
011100010001111100011000010
011110111010000010011000010
110101110011000010011000010
011001100111010010011000010
101100011100101010011000010
001011110001101010011000010
010110110000111010011000010
101000100110111010011000010
101110010110000110011000010
000111110101000110011000010
001100101111000110011000010
010101011100010110011000010
111100100010010110011000010
001011001110010110011000010
011011010001010110011000010
100001010111010110011000010
010011100100110110011000010
101001001001110110011000010
100111100000101110011000010
011000010110101110011000010
101101101010100001011000010
100011110101100001011000010
011101011001010001011000010
110010011100110001011000010
010111000101110001011000010
011011101010001001011000010
010100101011101001011000010
010111010010011001011000010
111000010101011001011000010
101101010101000101011000010
111011000010100101011000010
101000111001100101011000010
011110010100010101011000010
100011110010010101011000010
010110101010010101011000010
000100110101110101011000010
011100100101001101011000010
001010011010101101011000010
010010100110101101011000010
001011100000111101011000010
100001001100111101011000010
111100001011000011011000010
110001100110100011011000010
101010011001010011011000010
011000101100110011011000010
001010110110001011011000010
110010110001001011011000010
100101011001001011011000010
000011001011011011011000010
010101001000111011011000010
010001011011000111011000010
100100101000110111011000010
111001000100001111011000010
000001101110001111011000010
001100001100011111011000010
110010000000111111011000010
000001010010111111011000010
110010111011000000111000010
101011100110100000111000010
001101111010010000111000010
101100001111010000111000010
110110010010110000111000010
110101001101001000111000010
010111101000011000111000010
011100011100011000111000010
101001010110011000111000010
000010111010111000111000010
010101000011111000111000010
011010101100010100111000010
101000011101001100111000010
101100101000101100111000010
000101011001101100111000010
011010000010111100111000010
000001100110111100111000010
101011001011000010111000010
011001110010100010111000010
111100000110100010111000010
000011010111100010111000010
001011110100010010111000010
011010011000110010111000010
100000111100110010111000010
110011100010001010111000010
000101100101101010111000010
000000101111011010111000010
011001000100111010111000010
100110011001000110111000010
010000011101100110111000010
101101000001001110111000010
101010000100101110111000010
000010001011101110111000010
010100000101011110111000010
111001011010000001111000010
001110101110000001111000010
111000100111000001111000010
011011010100100001111000010
010110110001100001111000010
101111010000010001111000010
100100100110110001111000010
000011100111001001111000010
100100011000111001111000010
111110100000000101111000010
000010011111000101111000010
100101110000100101111000010
001001011000110101111000010
100000100101101101111000010
000110000100111101111000010
010101110100000011111000010
001101010011000011111000010
000111001100100011111000010
110001101000010011111000010
010100001110010011111000010
100010001010110011111000010
010000010111001011111000010
100101001010000111111000010
001000110100100111111000010
110000000011100111111000010
010111000000010111111000010
010000110001010111111000010
001010000001110111111000010
101000100000011111111000010
101010111111010000000100010
101101011011011000000100010
011000111101111000000100010
110011101111000100000100010
001111101101010100000100010
011001101110110100000100010
100101001111110100000100010
011111111000001100000100010
101010011011101100000100010
100111100010111100000100010
111000100011111100000100010
000011010111111100000100010
111011100100110010000100010
101101110010101010000100010
110001101110101010000100010
100101100111011010000100010
011101110101000110000100010
010111100011100110000100010
101111001010010110000100010
110110001110001110000100010
111001011000011110000100010
011111010111000001000100010
110011010011110001000100010
011101001110101001000100010
000110101111101001000100010
110100011110011001000100010
110010110101011001000100010
111010111000100101000100010
101001110110100101000100010
010100110111010101000100010
001011001011110101000100010
100111010110001101000100010
101011110001001101000100010
111010000110011101000100010
100111001001011101000100010
110111110100000011000100010
111100101010010011000100010
011110000101110011000100010
100100011011110011000100010
111010110010001011000100010
110001011101001011000100010
001101011001101011000100010
101000101011101011000100010
010101101100011011000100010
100111010000111011000100010
110011001010100111000100010
000101111010100111000100010
111001000101100111000100010
101110010100010111000100010
100010111010010111000100010
010101000110110111000100010
001011101010001111000100010
100110100011001111000100010
011010100001011111000100010
000010001101111111000100010
110101011111000000100100010
101110001111100000100100010
110110101110010000100100010
011011110011010000100100010
100101110110110000100100010
111101010001110000100100010
000011101111110000100100010
001011111101001000100100010
101000111110101000100100010
111010101001101000100100010
111001100110011000100100010
101110011000111000100100010
011100001011111000100100010
111001011100100100100100010
110111000110100100100100010
110010010111010100100100010
101011101000110100100100010
110101110000011100100100010
011010110100011100100100010
010000101111011100100100010
101001010010111100100100010
111011010110000010100100010
111100101101000010100100010
001111101100100010100100010
010010111011100010100100010
010001010111110010100100010
010101111000101010100100010
010010011110011010100100010
010111000101011010100100010
101110110010000110100100010
101001001111000110100100010
110001110010100110100100010
111100100000110110100100010
100001011001110110100100010
001100111100001110100100010
000011100110101110100100010
100111000001101110100100010
100000101010111110100100010
111100011010100001100100010
010111101001100001100100010
111010011100010001100100010
101100110011010001100100010
101111000010110001100100010
100111101100001001100100010
100001111001011001100100010
011011001000111001100100010
011101101010000101100100010
010011110110000101100100010
110000111101000101100100010
111010100011000101100100010
011111000100010101100100010
001110110000110101100100010
000000111110110101100100010
111110010000001101100100010
001100011011001101100100010
001001010101101101100100010
000110100101011101100100010
000101101000111101100100010
100100010001111101100100010
100110111001000011100100010
011000111000110011100100010
100010010101110011100100010
000101100011110011100100010
111001101000001011100100010
001111000011001011100100010
010100010110101011100100010
000000111101101011100100010
011011011000000111100100010
110101001100000111100100010
000110101110000111100100010
011100010010010111100100010
001000101011010111100100010
001010010110001111100100010
110010001000011111100100010
111010101100011000010100010
100110111010011000010100010
101111100001011000010100010
110011110000111000010100010
011101011000111000010100010
011011000110111000010100010
000101110101111000010100010
110000011011111000010100010
011101110010100100010100010
111010100110100100010100010
110111001001100100010100010
101011000111010100010100010
010010101101110100010100010
000111101110001100010100010
110100101100101100010100010
010001100111101100010100010
001000011111011100010100010
101100010100111100010100010
110101011100100010010100010
001011111010100010010100010
100111100101100010010100010
000110110111010010010100010
101001100011110010010100010
101000111101001010010100010
101011001001101010010100010
100001010111101010010100010
011100000111011010010100010
010110001001111010010100010
000011001111100110010100010
011011101000010110010100010
000011110001110110010100010
100110000011110110010100010
111000010011001110010100010
000000111011101110010100010
110111000000011110010100010
110000100110011110010100010
001101000010111110010100010
111100110100100001010100010
011011011001100001010100010
100010111011100001010100010
110000101111010001010100010
100110010110110001010100010
111110000011001001010100010
001110110010101001010100010
010010010111101001010100010
000101001111011001010100010
001001101010111001010100010
110100000111100101010100010
110110011000010101010100010
110011000100110101010100010
101000100101110101010100010
000001111101001101010100010
000111000101101101010100010
111000110000011101010100010
000010110011011101010100010
011000001001111101010100010
001000110111100011010100010
101101110000010011010100010
110000110010110011010100010
000010101110110011010100010
010111000110001011010100010
111000000110101011010100010
000011111000011011010100010
100011000101011011010100010
000100011100111011010100010
011100101100000111010100010
001110011010000111010100010
110010010110000111010100010
101101001001000111010100010
010011100101000111010100010
100001110011000111010100010
001001010100011111010100010
010001001010011111010100010
010100010001011111010100010
011111110100000000110100010
111000010111100000110100010
110100110101010000110100010
011001011101010000110100010
100111010011010000110100010
111110000100110000110100010
110010100011110000110100010
001101000111110000110100010
101101011100001000110100010
011010111010001000110100010
110011000111001000110100010
100011101010101000110100010
011111000001101000110100010
100110111000100100110100010
001010011110100100110100010
101000110110010100110100010
110001101001010100110100010
011011010000110100110100010
001101100100101100110100010
110010010001101100110100010
100011010100011100110100010
010110000110011100110100010
001010101001011100110100010
100000001101111100110100010
010111100010010010110100010
011000100110110010110100010
001100110001110010110100010
101100001011001010110100010
100110001100101010110100010
110001100001101010110100010
110001001100011010110100010
110010101100000110110100010
101011010001000110110100010
010000110111000110110100010
011001001001100110110100010
001110001100010110110100010
010100011010001110110100010
010110100001001110110100010
000010010010111110110100010
110101100011000001110100010
001100011110010001110100010
101011001001010001110100010
010001110100110001110100010
010100101110001001110100010
001110010101001001110100010
110101000100101001110100010
011000100101101001110100010
001010100110011001110100010
101011100100000101110100010
111000001110000101110100010
010010101010100101110100010
000010110101100101110100010
001110000011100101110100010
000101110010010101110100010
010011000011010101110100010
001001100011001101110100010
100000011010011101110100010
010001011110000011110100010
111000110001000011110100010
101001000110010011110100010
010010011001010011110100010
100011100000110011110100010
010000001011101011110100010
001000011101000111110100010
101000100010100111110100010
100100100100010111110100010
010000000101110111110100010
000111001000001111110100010
011110101011010000001100010
100101101011101000001100010
111001110001011000001100010
011010110010111000001100010
001100010111111000001100010
100101110111000100001100010
111001010110010100001100010
000110011110110100001100010
100000111101110100001100010
110110100100011100001100010
001001101001111100001100010
010101111110000010001100010
111111000001100010001100010
111000111001100010001100010
000111111001100010001100010
101100111100010010001100010
100111010110010010001100010
010011010111001010001100010
010011001100111010001100010
010100100011111010001100010
101011110100000110001100010
011011001011000110001100010
001001100111100110001100010
010010101110010110001100010
110010110000101110001100010
101000100101011110001100010
001111011100100001001100010
110010100111100001001100010
011101110100010001001100010
110011101100010001001100010
111110010001010001001100010
001000101111110001001100010
101001101110001001001100010
110101011000101001001100010
001111100010011001001100010
001010111001011001001100010
110001001011011001001100010
011111100000100101001100010
111100001100100101001100010
010011011010010101001100010
010110000011110101001100010
010100111100001101001100010
101110000101001101001100010
100011100100101101001100010
010001100110011101001100010
111010000010110011001100010
010001100101110011001100010
000111001101001011001100010
000001011110101011001100010
101000011010011011001100010
110100000100111011001100010
001100010111000111001100010
110100100010100111001100010
100001101001010111001100010
000011010101010111001100010
011101001000001111001100010
010001010001101111001100010
001100010000111111001100010
001111010101010000101100010
101110100001110000101100010
110010110110001000101100010
001110011110001000101100010
000111110100101000101100010
010011100011101000101100010
110100000111011000101100010
000001011111011000101100010
011100011101000100101100010
010100110011100100101100010
111110001000010100101100010
000110111001001100101100010
110010001011001100101100010
000111000111001100101100010
011001000101011100101100010
010100010100111100101100010
100111100010100010101100010
110001001011100010101100010
110101100001010010101100010
110100011000110010101100010
101001000101110010101100010
101011010000101010101100010
001100101001101010101100010
100000100111101010101100010
001000110110011010101100010
100011001001011010101100010
100010011110000110101100010
110001010101000110101100010
000011110011000110101100010
011101000100100110101100010
000101100110010110101100010
001010011001010110101100010
000111010000110110101100010
011000001010110110101100010
101001100010001110101100010
011100000011001110101100010
010011000010011110101100010
011110111000000001101100010
111001001101000001101100010
100011101011000001101100010
010111010010100001101100010
100101001110100001101100010
000101101101010001101100010
000010110011110001101100010
010001101100101001101100010
110000010101101001101100010
001101011000011001101100010
101010010100100101101100010
010010011001100101101100010
011000000111100101101100010
011000110010001101101100010
000100001101101101101100010
000001000011111101101100010
001110010001100011101100010
001001110001010011101100010
000110001000111011101100010
110000000110010111101100010
101100000001010111101100010
100000110000110111101100010
000010100001101111101100010
010100100000011111101100010
110111100110000000011100010
111011010101000000011100010
011001011110100000011100010
111100011010010000011100010
000111110010110000011100010
110100101001110000011100010
100011001101110000011100010
100110110101001000011100010
010011010011100100011100010
001111011000010100011100010
101001110000110100011100010
110000001110110100011100010
101010001110001100011100010
001011010100101100011100010
110110000010101100011100010
001110100001101100011100010
111000101110000010011100010
101110001101000010011100010
001111100011000010011100010
010010111100100010011100010
000111101100010010011100010
101010010100110010011100010
011011011000001010011100010
000100110110101010011100010
011010000101101010011100010
001100011001011010011100010
001101010001100110011100010
001000110011010110011100010
000101111000001110011100010
000010100111001110011100010
110000001001101110011100010
001010001000111110011100010
000001000101111110011100010
101011111000000001011100010
011010101101000001011100010
011100110011000001011100010
011110000110100001011100010
100110001011010001011100010
001101100001110001011100010
101100010110001001011100010
011001000111001001011100010
111000101000101001011100010
010001011100011001011100010
100110101100000101011100010
000100011011100101011100010
101000011100010101011100010
101110000000110101011100010
001100101010001101011100010
101001000010011101011100010
010110010101000011011100010
110110100000010011011100010
001100100110010011011100010
110001010010001011011100010
000001101001101011011100010
011001100000011011011100010
111010001000000111011100010
000110110000100111011100010
100001010100100111011100010
011000100001100111011100010
100100010010010111011100010
010000011000110111011100010
000100101111100000111100010
100110011100010000111100010
110111010000001000111100010
101110100010001000111100010
010010011101001000111100010
001101010010101000111100010
101010000101011000111100010
110010001000111000111100010
111010010010000100111100010
011000101011000100111100010
010110100100100100111100010
100010000111100100111100010
010100111000010100111100010
001011100010010100111100010
001100100101010100111100010
000000111110001100111100010
011000001100101100111100010
000001110001011100111100010
100101000000111100111100010
011010100001010010111100010
111000010000011010111100010
001001000011011010111100010
000010100100111010111100010
000101001101000110111100010
010010010100010110111100010
100000001011010110111100010
010000100010101110111100010
001001110110000001111100010
101100101001000001111100010
000111011001000001111100010
001001001011100001111100010
011101000010010001111100010
001010101000110001111100010
110001000001110001111100010
101001010001001001111100010
100010100001010101111100010
000010111010000011111100010
100001100101000011111100010
100000011001100011111100010
011110000000001011111100010
000000001110100111111100010
001001000000101111111100010
001100111111110000000010010
111011111001001000000010010
101111010011101000000010010
111111100100011000000010010
101001011101110100000010010
011101110001011100000010010
100100111011011100000010010
010011100011111100000010010
010111110110100010000010010
011110111000110010000010010
110010011011110010000010010
001101101010111010000010010
111011000111000110000010010
011110100011010110000010010
000011101110110110000010010
101110010001110110000010010
110001111010001110000010010
011011011000101110000010010
000111010100111110000010010
100000100111111110000010010
011101011101100001000010010
110111001010110001000010010
011111100001110001000010010
010100111111001001000010010
100101111010101001000010010
100110110100111001000010010
111000011100111001000010010
111100100010111001000010010
110001110001111001000010010
101101011011000101000010010
001110110110010101000010010
101100001110110101000010010
110101000101110101000010010
101101100101001101000010010
010111000111001101000010010
010010111100101101000010010
100001110110011101000010010
010100101001111101000010010
110110010101100011000010010
100011011101010011000010010
101110001011010011000010010
110011010110001011000010010
100110101001101011000010010
011101010100011011000010010
001100111001011011000010010
000111100011011011000010010
000010011110111011000010010
111101100010000111000010010
010100011011100111000010010
001011111000010111000010010
110000101101010111000010010
110110110000001111000010010
100100011110001111000010010
001000110111001111000010010
011010001010011111000010010
011110110111000000100010010
101011011111000000100010010
011101011010110000100010010
111000110011110000100010010
110011110010101000100010010
000110111011101000100010010
101110101010011000100010010
011111000011011000100010010
010101111011000100100010010
100101110101100100100010010
100010101111100100100010010
101011110100010100100010010
100110111100001100100010010
011000110110101100100010010
100011000111011100100010010
100101011000111100100010010
001010001011111100100010010
110111100011000010100010010
101110011100100010100010010
011111001100010010100010010
101000001111110010100010010
110110001101001010100010010
001101001111001010100010010
000110110110011010100010010
110011001000111010100010010
001001010011111010100010010
011000011111000110100010010
010100111100100110100010010
111101000001100110100010010
000100110011110110100010010
110010100110001110100010010
010101000110011110100010010
111000010001011110100010010
000000111101011110100010010
010010110000111110100010010
111100101011000001100010010
111001110100100001100010010
011001101101010001100010010
110001010111010001100010010
011110000110110001100010010
011011011100001001100010010
000001011111101001100010010
101001101000111001100010010
100010010011111001100010010
101110000111000101100010010
010101010110100101100010010
111100100100010101100010010
000111101001010101100010010
000100101110101101100010010
001111000001101101100010010
111000000101101101100010010
011000100011011101100010010
011100010000111101100010010
000011110111000011100010010
001100101110010011100010010
110000100110110011100010010
000010111001110011100010010
000111000101110011100010010
010111100100001011100010010
110000111001001011100010010
010110000011101011100010010
001110100000111011100010010
011000101010100111100010010
001100010101100111100010010
000011001011100111100010010
110110000010010111100010010
001010100101010111100010010
100000011011010111100010010
011001000100110111100010010
000101110010001111100010010
010010010101001111100010010
101001000011001111100010010
100000110100101111100010010
000110001100011111100010010
101110011101010000010010010
011110100101101000010010010
010011111100011000010010010
100011011001111000010010010
001001001111111000010010010
011111010011000100010010010
111111000100100100010010010
111000111100100100010010010
000111111100100100010010010
001111101010010100010010010
111001100011010100010010010
110001010111001100010010010
110100010010111100010010010
001010010101111100010010010
111101001010100010010010010
100010110111100010010010010
101001111100010010010010010
110110110010010010010010010
011011011010010010010010010
000110001111110010010010010
010110101011001010010010010
011101110000101010010010010
100111001100011010010010010
111010001001011010010010010
010100110101011010010010010
010010010110110110010010010
100000111001110110010010010
111100000110001110010010010
010101000011101110010010010
000101101001011110010010010
001000110010111110010010010
011011100111000001010010010
010001111011010001010010010
000111100110110001010010010
101101000011110001010010010
101010110010011001010010010
010110001100111001010010010
110011101010000101010010010
110100011101000101010010010
010010001111100101010010010
100110010011010101010010010
100011110000101101010010010
000010101110011101010010010
111010011000100011010010010
001100111010100011010010010
110101010001010011010010010
101000010101110011010010010
001111010010001011010010010
101000101110001011010010010
110010100010101011010010010
010010010011011011010010010
001001001111000111010010010
001010110001100111010010010
010110100100010111010010010
110001000110010111010010010
011100011000001111010010010
010001010100101111010010010
001001001000111111010010010
101011110001100000110010010
111101110000010000110010010
110111000101010000110010010
010110101010110000110010010
010011010011110000110010010
101001111010001000110010010
011101010110001000110010010
111000011001101000110010010
100001100111101000110010010
000101101110011000110010010
100111100000111000110010010
011000101100111000110010010
101010000110111000110010010
110110001110000100110010010
101001001011100100110010010
010001011110010100110010010
110000010101110100110010010
010001101101001100110010010
001001011100101100110010010
100110000101101100110010010
010011000100111100110010010
111010100100100010110010010
110000111010100010110010010
001101100110100010110010010
101010010011010010110010010
001001110101001010110010010
110100101000011010110010010
101101000010011010110010010
001100010100111010110010010
001111110000000110110010010
100100110110000110110010010
011100101001000110110010010
100101101000100110110010010
000011100101100110110010010
110011100000010110110010010
001010101000110110110010010
000000010111101110110010010
101111001010000001110010010
011000111110000001110010010
001110010001110001110010010
000110101101001001110010010
110001001001011001110010010
000101010011011001110010010
001100001010111001110010010
010001111000100101110010010
011011001000010101110010010
100100101010010101110010010
001010110100001101110010010
011001000010101101110010010
101000001100011101110010010
010110111000000011110010010
101011010100000011110010010
110111000000100011110010010
011000001101100011110010010
000011101100010011110010010
001101001001010011110010010
010001001010110011110010010
100110000110001011110010010
100101100001001011110010010
000011010001010111110010010
010000100001101111110010010
101101101111000000001010010
111010011101100000001010010
100011110111010000001010010
111011000110110000001010010
110111010001110000001010010
110101110110001000001010010
011110011011001000001010010
010111001110101000001010010
011001101110011000001010010
001111101001011000001010010
110000011111011000001010010
101011110000111000001010010
100110100011111000001010010
001111011110000100001010010
110111100101000100001010010
110010111100010100001010010
111100010011010100001010010
111100101000110100001010010
101100010110101100001010010
000100111101101100001010010
001100001111011100001010010
110001111100100010001010010
101111100010010010001010010
110100111001010010001010010
101111010100001010001010010
011011100011001010001010010
111001001001101010001010010
000011111010011010001010010
100110011000111010001010010
111001110001000110001010010
110111001000100110001010010
000010111011100110001010010
001100100110110110001010010
111000000101110110001010010
111110000000011110001010010
001001010101011110001010010
010000101011011110001010010
101111001100010001001010010
000101111110010001001010010
001101010111001001001010010
011101101000101001001010010
011110010100101001001010010
110100000111101001001010010
110011011000011001001010010
001011001010111001001010010
011011110010000101001010010
100011001111000101001010010
111010100100100101001010010
011101001010010101001010010
010000011110110101001010010
000001111001110101001010010
010111100000011101001010010
101001001001011101001010010
110001000010111101001010010
110110101010000011001010010
011100011110000011001010010
111101000101000011001010010
010111010011000011001010010
001111110000100011001010010
101010100011100011001010010
001010001101110011001010010
000110111100001011001010010
010000110101101011001010010
011010110000011011001010010
111000000110011011001010010
110000101000111011001010010
001001100001111011001010010
101110011000000111001010010
100101101100000111001010010
110000110110000111001010010
001010010110100111001010010
001110100010001111001010010
110010000011001111001010010
100101010000101111001010010
010100110110110000101010010
111100101100001000101010010
001011110110001000101010010
100000111001111000101010010
000011111101000100101010010
011001001110100100101010010
010110010101100100101010010
100101110010010100101010010
011111000000110100101010010
101010100010110100101010010
110110010010001100101010010
001110100101001100101010010
110001100011001100101010010
001101110000101100101010010
100011010100101100101010010
010010101001101100101010010
011011111000000010101010010
000111101110000010101010010
101101011001000010101010010
100100101101100010101010010
100110010011100010101010010
011010010110010010101010010
000110011101010010101010010
010001011101001010101010010
001100110011001010101010010
110110100000101010101010010
100001101010101010101010010
010101110000011010101010010
010100001010111010101010010
101011010010000110101010010
011110001010000110101010010
001001101001010110101010010
010011000101010110101010010
100100000111001110101010010
011000100100011110101010010
101001000000111110101010010
000010000110111110101010010
111011100001000001101010010
110100110101000001101010010
010010111010100001101010010
101010001001101001101010010
001000100111101001101010010
110010100100011001101010010
011000011010011001101010010
101100000011011001101010010
010101000100111001101010010
001100111010000101101010010
010110100110000101101010010
100101001001100101101010010
010110011000010101101010010
100010000101110101101010010
000001101100011101101010010
000010110010011101101010010
010001010001011101101010010
010011000110100011101010010
101001001010010011101010010
110010001001010011101010010
010001100011010011101010010
101010010000110011101010010
000101010010110011101010010
101001100100001011101010010
011101000010001011101010010
000010101011001011101010010
100111000000011011101010010
001111000100000111101010010
000001011110000111101010010
000110110001000111101010010
011010000000101111101010010
101110001110100000011010010
001101110101100000011010010
111011101000010000011010010
101001011011010000011010010
100000101111110000011010010
100111101010001000011010010
001000111110101000011010010
011100000110111000011010010
010010001011111000011010010
010101101110000100011010010
010110011010100100011010010
110001001101100100011010010
100100110011100100011010010
001001101100110100011010010
011001010010110100011010010
111000101001001100011010010
101001100010101100011010010
101010100100011100011010010
000101001010111100011010010
010000100101111100011010010
011000111101000010011010010
110010010101010010011010010
001010001111001010011010010
000011011100101010011010010
001101100100011010011010010
001001111010000110011010010
000101010110100110011010010
100111010000010110011010010
110000011010010110011010010
001110000101010110011010010
101011001000001110011010010
000011010011001110011010010
001110010000101110011010010
100000001101011110011010010
010100111100100001011010010
001010111100010001011010010
100011000110101001011010010
010101010001101001011010010
000010110011101001011010010
011011000001011001011010010
010010110101000101011010010
100110010100100101011010010
110100110000010101011010010
011000100110010101011010010
011010001100001101011010010
100110100001001101011010010
011000110000101101011010010
000011001001101101011010010
000000010111011101011010010
011110100001000011011010010
101001101001000011011010010
011001000011100011011010010
100100011100010011011010010
101100100000101011011010010
010000011010101011011010010
000110000010111011011010010
101000010011000111011010010
000110001011000111011010010
010100000101100111011010010
000000111001001111011010010
000011000100011111011010010
001110111001000000111010010
100110100111000000111010010
001111000011100000111010010
110001100110010000111010010
000011101001110000111010010
111010001010001000111010010
000100011111001000111010010
000001010101111000111010010
010011100010100100111010010
110101001000010100111010010
101000111000010100111010010
000110010110010100111010010
001101010001010100111010010
101100000100110100111010010
011000010011001100111010010
010100100010011100111010010
101100101010000010111010010
010000100111100010111010010
010010101100001010111010010
100011000101001010111010010
001010100010101010111010010
101010100001000110111010010
000101100011000110111010010
010100010000110110111010010
010001001010001110111010010
100000011000101110111010010
010101101001000001111010010
001001011101000001111010010
000011011010010001111010010
111000100000110001111010010
001111100000001001111010010
010001110010001001111010010
010010000101101001111010010
000001010011100101111010010
100001010100010101111010010
110011000000001101111010010
100100000010101101111010010
011001010000010011111010010
111000000001001011111010010
100000000100111011111010010
110000001100000111111010010
000100100100001111111010010
011101100111010000000110010
111010000111101000000110010
111000111010011000000110010
100001111100111000000110010
001010101110111000000110010
110110110110000100000110010
010011011110100100000110010
110001111001100100000110010
111000110101010100000110010
110110001100110100000110010
111001101100001100000110010
011100011100101100000110010
110100001011101100000110010
000110110001111100000110010
111010111100000010000110010
110010100111010010000110010
101011011000110010000110010
010100011110110010000110010
111100001001110010000110010
010001101011110010000110010
010111011100001010000110010
111011001010001010000110010
000101101101101010000110010
000011011011101010000110010
110101100000111010000110010
011001000101111010000110010
101010101010100110000110010
001101001011100110000110010
000110111100010110000110010
111000001110010110000110010
010001011101010110000110010
000111000111010110000110010
010100100101110110000110010
100100110101001110000110010
010100110010101110000110010
101001010001101110000110010
011001100010011110000110010
101100000011011110000110010
110110001111000001000110010
111000101110100001000110010
101011101010010001000110010
011001011110010001000110010
010111010100110001000110010
100101101001110001000110010
101000011111001001000110010
111011010000101001000110010
001011110100011001000110010
010010011001111001000110010
001100001101111001000110010
100011111100000101000110010
011110001010100101000110010
000111011001100101000110010
101110100001010101000110010
010010101011010101000110010
011001110000110101000110010
100010100110110101000110010
011000111001001101000110010
101101000010101101000110010
001010100101101101000110010
011101101001000011000110010
000101011111000011000110010
100011110010100011000110010
101100010110100011000110010
111000010011010011000110010
110001001100110011000110010
111110000100001011000110010
001101100110001011000110010
010010101110001011000110010
100100110010011011000110010
000110010101011011000110010
101010000001111011000110010
010111001000010111000110010
000010010011110111000110010
001100101000101111000110010
011000000011101111000110010
010101111100010000100110010
101110010110010000100110010
010110100110101000100110010
000111001001111000100110010
101100111001000100100110010
010110101101000100100110010
001100101100110100100110010
000011110010110100100110010
010000011011110100100110010
001111100010001100100110010
001001011001011100100110010
000100010111011100100110010
110000100100111100100110010
101111000101000010100110010
110110001010100010100110010
011010101010010010100110010
011100010101010010100110010
100100101011010010100110010
100001110110001010100110010
011010100101001010100110010
111000110000101010100110010
001100011010101010100110010
110110010000011010100110010
101010001100011010100110010
001101100001011010100110010
010111010010000110100110010
011100100110000110100110010
011011100000100110100110010
100101000100110110100110010
001110000010110110100110010
100010100001110110100110010
110001001001001110100110010
001000001101101110100110010
101111110000000001100110010
111101000110000001100110010
110011011001000001100110010
001010110110100001100110010
011011000101100001100110010
100011100101010001100110010
010110010011010001100110010
110110100000110001100110010
010101001101001001100110010
011010001011001001100110010
011100101000011001100110010
100101001010011001100110010
010001100010111001100110010
100001011010100101100110010
001001101001100101100110010
100100100011100101100110010
100100011100010101100110010
110000110010010101100110010
001101000011010101100110010
111000001000110101100110010
101000100110001101100110010
001010011000101101100110010
110010000010101101100110010
011001110010000011100110010
101010011010000011100110010
100101010001100011100110010
101000100101100011100110010
010000001111010011100110010
000100110100110011100110010
100000011000111011100110010
001000000110111011100110010
111000010100000111100110010
100011000110000111100110010
011110000001000111100110010
001000110000011111100110010
110001111110000000010110010
111010110011000000010110010
010101011011100000010110010
001101111001010000010110010
001110110100110000010110010
110100100110110000010110010
111011000001110000010110010
101011100110001000010110010
101100101110000100010110010
111010001101000100010110010
000110111011000100010110010
100111010010100100010110010
111110000010010100010110010
100001101010110100010110010
110101011000001100010110010
100000011110101100010110010
001011000011101100010110010
001101001100011100010110010
110111101000000010010110010
100110011110000010010110010
001011011101000010010110010
101000011011100010010110010
101100100101010010010110010
011010001100110010010110010
001001101011001010010110010
010000011111001010010110010
000110111000101010010110010
010101010010011010010110010
101001010110000110010110010
101010110000010110010110010
001010001011010110010110010
010001110001001110010110010
010110000100101110010110010
010010011000011110010110010
110001010101100001010110010
111101001000010001010110010
010011101000110001010110010
000100110011110001010110010
100100101011001001010110010
101010001100101001010110010
110001001010101001010110010
101000110001101001010110010
011001001100100101010110010
000011001101010101010110010
011111000000001101010110010
100010000111001101010110010
000100110100101101010110010
100100001000111101010110010
010000000110111101010110010
101110100010000011010110010
001101000101100011010110010
000101101010010011010110010
101000101000110011010110010
001110001001001011010110010
010000101001011011010110010
100100111000000111010110010
101011000000100111010110010
000010011100100111010110010
010001100010100111010110010
001001100001010111010110010
000101010000110111010110010
011011101001000000110110010
100101101101000000110110010
101100110010100000110110010
001000101011110000110110010
011110001100001000110110010
011100100011001000110110010
010011011000101000110110010
011001001010011000110110010
110000010110011000110110010
010000110001111000110110010
001101011010000100110110010
100011100011000100110110010
110100010011000100110110010
000100011101100100110110010
110000101010001100110110010
000111010001001100110110010
000110001010101100110110010
101100100000011100110110010
010110000111000010110110010
101100011000010010110110010
010001100101010010110110010
000011010100110010110110010
101001000100101010110110010
100100000001111010110110010
110000000110100110110110010
000010000101011110110110010
110010100110000001110110010
001011010011000001110110010
000101001100110001110110010
110100110000001001110110010
000011100100101001110110010
001001000001111001110110010
010101100100000101110110010
000000101111000101110110010
101000010001010101110110010
001010000100110101110110010
000110010010100011110110010
111010000000010011110110010
100010101000001011110110010
000101010100001011110110010
010011000001001011110110010
000000110011001011110110010
100001001000010111110110010
111101011100000000001110010
100111100100110000001110010
101101010010110000001110010
001011100011110000001110010
110010101100101000001110010
011000101011101000001110010
101010001011011000001110010
111000011010100100001110010
011101000110001100001110010
010110100011001100001110010
100011001010101100001110010
000101010011101100001110010
011011001000011100001110010
101100011000011100001110010
000000111010111100001110010
101001001110100010001110010
001100011101100010001110010
001110001110010010001110010
000101110011010010001110010
001001111100001010001110010
010010111001001010001110010
011001010010101010001110010
100011100001101010001110010
100010110100011010001110010
000101000110111010001110010
001110101001000110001110010
110100010001100110001110010
010000001111100110001110010
011000111000010110001110010
110001100100010110001110010
001011000100110110001110010
100000010110110110001110010
010001101000101110001110010
010010000001111110001110010
100111011010000001001110010
010011110001100001001110010
011100100101100001001110010
101100001011100001001110010
000110010111100001001110010
001100111000110001001110010
110000110100110001001110010
010000110011011001001110010
000011000111011001001110010
101100110100000101001110010
010001010111000101001110010
100010101001100101001110010
000101100010110101001110010
000001101011001101001110010
011100000001011101001110010
101000100000111101001110010
000011010000111101001110010
101011010001000011001110010
001000111011000011001110010
011010000111000011001110010
010110011000100011001110010
000110100001110011001110010
100101000011001011001110010
011000001100101011001110010
100000011101000111001110010
001001010010010111001110010
000000100110101111001110010
110011001110000000101110010
111110000011000000101110010
101101101000010000101110010
001001110100110000101110010
001010011010110000101110010
101100010101001000101110010
001011001100101000101110010
001010110001101000101110010
010011010100011000101110010
010100011001011000101110010
100100001100111000101110010
000111100001100100101110010
000011001011010100101110010
110100000010110100101110010
100001111000001100101110010
101000000011101100101110010
110000110011000010101110010
100010111000100010101110010
001110110000010010101110010
110010000100110010101110010
010100000101101010101110010
100110100100000110101110010
001001011000100110101110010
000100101010001110101110010
010000010110001110101110010
000001100101001110101110010
100000111110000001101110010
101001100010100001101110010
100011001000110001101110010
000000011101110001101110010
001110000010101001101110010
111001000000011001101110010
011101010000000101101110010
011000101100000101101110010
010100001011000101101110010
011010000010010101101110010
110100000100001101101110010
000010001110001101101110010
010000101001100011101110010
100000000011110011101110010
110000001010001011101110010
001000001001011011101110010
000011100000010111101110010
100101111000100000011110010
011110010001100000011110010
100101000111100000011110010
010100001111010000011110010
110101100001001000011110010
001111000101001000011110010
100001011101001000011110010
001100110010011000011110010
001000101101011000011110010
101111100000000100011110010
011001011001000100011110010
110000100111000100011110010
000010101110100100011110010
000101110100010100011110010
010111000001010100011110010
011010100000110100011110010
010011100100001100011110010
010100010101001100011110010
110100110100000010011110010
010011110010000010011110010
100010101011000010011110010
100101001001010010011110010
001100000011110010011110010
111010100000001010011110010
000100001100110110011110010
100101000100001110011110010
000110100000011110011110010
001101101100000001011110010
110000011011000001011110010
100001001110010001011110010
101000100011010001011110010
011000001010110001011110010
010110100000101001011110010
000000001111101001011110010
000111001000011001011110010
100100000101011001011110010
100000010010111001011110010
001011001010000101011110010
110101000000100101011110010
000001100101100101011110010
000110010010001101011110010
010001001101000011011110010
110010000001100011011110010
000010010110010011011110010
000001010001011011011110010
001000000101001111011110010
101010101100000000111110010
000001111011000000111110010
111001010000100000111110010
100010110010010000111110010
010101100000110000111110010
000110000101110000111110010
000011000010111000111110010
100010100000101100111110010
001000010000111100111110010
000001101100100010111110010
001010001001100010111110010
001101001000001010111110010
100100010010001010111110010
100001100000011010111110010
000000011100011010111110010
001010000110000110111110010
100001000001100110111110010
110110001000000001111110010
000111000110000001111110010
100010010101000001111110010
010010010000110001111110010
001000111000001001111110010
000100101000100101111110010
100000001001001101111110010
101100000100000011111110010
010100000001010011111110010
000000000010011111111110010
111011101110100000000001010
101011110101101000000001010
111001110010111000000001010
011110101001111000000001010
111111110001000100000001010
010011111110010100000001010
011110010111010100000001010
110100101101110100000001010
111001001011110100000001010
011011011011001100000001010
001101101110101100000001010
110010001111011100000001010
010111111011000010000001010
101111000111010010000001010
011100101111010010000001010
001011011011110010000001010
001000111111101010000001010
111010100101011010000001010
101011011100010110000001010
001110101100110110000001010
101100110010110110000001010
101101010110001110000001010
000110011110011110000001010
010101011001011110000001010
110110000010111110000001010
110001011111100001000001010
100110111110010001000001010
111100011101010001000001010
010111001111010001000001010
111110010001101001000001010
010111011000111001000001010
100011100011111001000001010
001101111101000101000001010
101110100110100101000001010
100101101010110101000001010
010000111011110101000001010
111100001011001101000001010
010010110111001101000001010
010011101010101101000001010
101101011000011101000001010
101010001100111101000001010
011010111100100011000001010
001110110001110011000001010
101000100111110011000001010
110000110110101011000001010
011001101010011011000001010
100101001110011011000001010
011100010011011011000001010
101100001001111011000001010
111001001110000111000001010
111010001001010111000001010
000111110000101111000001010
010100000111101111000001010
000010111001011111000001010
011001000001111111000001010
011011011101100000100001010
101111100100110000100001010
011100110101011000100001010
101011001001111000100001010
100001010111111000100001010
101100110111000100100001010
100111100011100100100001010
001110011010110100100001010
111100000110101100100001010
110000011011101100100001010
011001100100111100100001010
111010110011000010100001010
111101010010100010100001010
100100111011100010100001010
100010101111010010100001010
111111000100001010100001010
111000111100001010100001010
000111111100001010100001010
010010101010111010100001010
001010010101111010100001010
101101101010000110100001010
010011101101000110100001010
011010001011100110100001010
001101000110110110100001010
001001100111001110100001010
101110001000011110100001010
100111011100100001100001010
101011110010100001100001010
011110101010100001100001010
011101100011010001100001010
111001001100110001100001010
001001111001110001100001010
010110100101110001100001010
110001111010001001100001010
001110001111001001100001010
011001000111101001100001010
110110110000011001100001010
110010101001100101100001010
111010010010010101100001010
000101011110010101100001010
001010100011110101100001010
001011111000001101100001010
010111010010001101100001010
000010011101101101100001010
001100101010011101100001010
010000111110010011100001010
110101000001110011100001010
001010100110101011100001010
000111001001101011100001010
110000100011011011100001010
000110010010111011100001010
100001010111000111100001010
011100100100100111100001010
100000101110100111100001010
010011110000010111100001010
001110010001001111100001010
100010100100011111100001010
100001010000111111100001010
011101110111000000010001010
101100101111100000010001010
110011011101010000010001010
101110110011010000010001010
011001111100110000010001010
011011100011110000010001010
110110000111110000010001010
110111001110001000010001010
100110111100101000010001010
000111101011101000010001010
010010111011011000010001010
101101101000111000010001010
001100011101111000010001010
001110111110000100010001010
110001111011000100010001010
111110001010100100010001010
100111010101100100010001010
010001010111110100010001010
011111010000101100010001010
111000010110011100010001010
100101010011011100010001010
111110010100100010010001010
001101111001100010010001010
100101111010010010010001010
001011101101010010010001010
111000101001110010010001010
111110100010001010010001010
010111100100011010010001010
110100011000111010010001010
101111100100000110010001010
000111011000110110010001010
100001100110110110010001010
011010000101110110010001010
010110111000001110010001010
111000001101001110010001010
000111000110101110010001010
001001010011101110010001010
010101111010100001010001010
111000110011100001010001010
100001110111010001010001010
110110101000110001010001010
011011110000011001010001010
100011011010011001010001010
000110010111011001010001010
010001101001111001010001010
101011101001000101010001010
010100101111000101010001010
010011110001100101010001010
001010111000110101010001010
010101100100110101010001010
001111001010001101010001010
111000100100101101010001010
110010000011101101010001010
000110100001111101010001010
000111110110000011010001010
011110011001000011010001010
100010111101000011010001010
110011010011000011010001010
111000011010010011010001010
101011001000110011010001010
000111000011110011010001010
101001111000001011010001010
001101001101001011010001010
010001001110101011010001010
101010000110011011010001010
011110000000111011010001010
001001100100111011010001010
110101011000000111010001010
011100110010000111010001010
101110000011000111010001010
001001011001010111010001010
000110001101010111010001010
100001001011001111010001010
100100110000011111010001010
110111110010000000110001010
010101001101110000110001010
001100111010101000110001010
100101110001101000110001010
001001101101101000110001010
011110001010011000110001010
011011000101011000110001010
001010011101010100110001010
000011110011010100110001010
110101010000110100110001010
010011101000110100110001010
110111000001001100110001010
010100101001011100110001010
100000110101011100110001010
111000000001111100110001010
101000110101100010110001010
010001011011100010110001010
111010001100010010110001010
111001100010010010110001010
101100001010110010110001010
110001010110001010110001010
010101100011001010110001010
001100101100011010110001010
100011100001011010110001010
000000110011111010110001010
011001011100000110110001010
111011000000100110110001010
001110100010100110110001010
100110010100001110110001010
010010000111001110110001010
000001101010101110110001010
100100000011101110110001010
011010100000011110110001010
000010001100111110110001010
110100111001000001110001010
101010000101110001110001010
000000101111110001110001010
101010101100001001110001010
001011010110001001110001010
010101010101001001110001010
100000011111001001110001010
111001010000101001110001010
101110000010101001110001010
101101010010000101110001010
100010100111000101110001010
011000100101010101110001010
000011010100110101110001010
011100001100001101110001010
001000110001101101110001010
001101000000111101110001010
100000101000111101110001010
100101101100000011110001010
111001000101000011110001010
000011001111000011110001010
000100110101010011110001010
110010011000001011110001010
001000011100101011110001010
010011000010011011110001010
110100000110000111110001010
100001100001100111110001010
001000000011011111110001010
100110110111100000001001010
110101010111010000001001010
010001101111110000001001010
101100011111001000001001010
011010100111101000001001010
001011001111011000001001010
111000100110110100001001010
111110000001110100001001010
000111011100101100001001010
001111000011101100001001010
110000111010011100001001010
000001111101011100001001010
101101101100100010001001010
100011111010100010001001010
011111010100010010001001010
101011110001010010001001010
010010111001110010001001010
011101110010001010001001010
111100101001001010001001010
111010001100101010001001010
010111001010011010001001010
000011010110111010001001010
011100000101111010001001010
100000101011111010001001010
100110101001100110001001010
110011010010010110001001010
000000111110110110001001010
011100011100001110001001010
111000000011101110001001010
000111000101011110001001010
001001001100111110001001010
010001100010111110001001010
001010100001111110001001010
101011011110000001001001010
011110110101000001001001010
110101101011000001001001010
110011000100111001001001010
000110101010111001001001010
011000011001111001001001010
011111000110000101001001010
111000101101000101001001010
000011111011000101001001010
010110111000100101001001010
001001010111100101001001010
110111001000010101001001010
001100100111010101001001010
000010101101110101001001010
111010011000001101001001010
100001100111001101001001010
011000001110101101001001010
010011000011011101001001010
100000110100111101001001010
101100000010111101001001010
000101010001111101001001010
011000101011100011001001010
000011101110010011001001010
110001001010110011001001010
010110000110110011001001010
011011000101001011001001010
010110100001101011001001010
000010011011101011001001010
001010011100011011001001010
110000001101011011001001010
101101110000000111001001010
011011101000000111001001010
100101000110100111001001010
100001011001100111001001010
001110010010010111001001010
101000010101010111001001010
011000110000110111001001010
110100100100001111001001010
000100110011001111001001010
101011000000101111001001010
000101101000011111001001010
011111011010000000101001010
010100111111000000101001010
110110001011100000101001010
111010101000110000101001010
000110111100110000101001010
011001111000101000101001010
110100011100101000101001010
010110110010101000101001010
110001100110101000101001010
111010010100011000101001010
100011110010011000101001010
011101110100000100101001010
101111000101000100101001010
001001101110010100101001010
100110010011010100101001010
100001011010110100101001010
010100011001110100101001010
110011001000101100101001010
001000110010111100101001010
010010000101111100101001010
110011000111000010101001010
010111100100100010101001010
001001001111100010101001010
001101110000110010101001010
110000110010110010101001010
101001010101001010101001010
000010110111001010101001010
011001100001011010101001010
100101000011011010101001010
000110111010000110101001010
011001010001100110101001010
110000101001010110101001010
100011000100110110101001010
001110000110001110101001010
110010010001001110101001010
000100101101001110101001010
010000110100101110101001010
110010101110000001101001010
111101010001000001101001010
111110000100100001101001010
000101011011100001101001010
100101111000010001101001010
100001001111010001101001010
100010010110110001101001010
110100001010011001101001010
000011010101011001101001010
001010110110000101101001010
001101100010100101101001010
001000011011010101101001010
100101010100001101101001010
001011011001000011101001010
110000011011000011101001010
000101100111000011101001010
010001011100100011101001010
111011000000010011101001010
000100101001110011101001010
100110101000001011101001010
101010010010001011101001010
011100001000101011101001010
010100010101000111101001010
001000000101101111101001010
111011110000100000011001010
010110101101100000011001010
011010011011100000011001010
001101100110110000011001010
000100111011110000011001010
000011111110001000011001010
011001011101001000011001010
000101010111101000011001010
101010101010011000011001010
000011100101111000011001010
111100000111000100011001010
101101011000100100011001010
010111110000010100011001010
100101100101010100011001010
100110100010110100011001010
110010100101001100011001010
110001010010101100011001010
100100011100011100011001010
001010010011011100011001010
011000101000111100011001010
110111001001000010011001010
010110100011010010011001010
000010011111010010011001010
010101010001110010011001010
001100110101001010011001010
010011000011101010011001010
110000010011011010011001010
000001111000111010011001010
110100001100100110011001010
101000101010100110011001010
101010010001100110011001010
011110001000010110011001010
111000110000001110011001010
001010101100001110011001010
010001101001001110011001010
000010110010101110011001010
000100100110011110011001010
110100010101100001011001010
100010001111100001011001010
111010100100010001011001010
101011000011010001011001010
100101010010110001011001010
001000011110110001011001010
000011011001110001011001010
011100011010001001011001010
010101100110001001011001010
001110101001001001011001010
001101110000101001011001010
100011101000101001011001010
111001001000011001011001010
011000100011011001011001010
001100101100100101011001010
011001001001100101011001010
000101001011010101011001010
010010010010110101011001010
110000100001110101011001010
010110010001001101011001010
011010001110000011011001010
011001110001000011011001010
110000111000100011011001010
001011100010100011011001010
000010110100110011011001010
100011010100001011011001010
000000100111101011011001010
010010101000011011011001010
101000010000111011011001010
010001000101010111011001010
000100001001101111011001010
010111000110010000111001010
010001111001010000111001010
001011010010110000111001010
111101000010001000111001010
100110011010001000111001010
001010001110101000111001010
101100000101101000111001010
000110110001011000111001010
111001101000000100111001010
110000110110000100111001010
110010011000010100111001010
000111000001110100111001010
001001011010001100111001010
010101100000101100111001010
110010100001100010111001010
000100000111110010111001010
000101001110001010111001010
001100010010011010111001010
100110000000111010111001010
010000001001111010111001010
001000010111000110111001010
000100110001100110111001010
101001010000010110111001010
000010100101010110111001010
100111100001000001111001010
110101001000100001111001010
010001100101100001111001010
101000110010010001111001010
011010010001010001111001010
010010110100001001111001010
010010001011001001111001010
100010010001101001111001010
000100001101011001111001010
000001111100000101111001010
001011000001001101111001010
010000011000101101111001010
001000010100011101111001010
010110010010000011111001010
001000101010001011111001010
010100101000000111111001010
101000001001000111111001010
010010000100100111111001010
010111111100100000000101010
011111001011100000000101010
110011101001110000000101010
101110110110001000000101010
110100101010111000000101010
101101000110111000000101010
111101100100100100000101010
110000111110100100000101010
001110111001100100000101010
011100111100010100000101010
010110100110110100000101010
101010010110110100000101010
000111110011001100000101010
100011001101101100000101010
000101011010111100000101010
011011001110010010000101010
010110011101010010000101010
110100110011010010000101010
000110111010110010000101010
100001011110110010000101010
011101100001110010000101010
001111101001001010000101010
111101000011001010000101010
101100010101011010000101010
011001111010000110000101010
100110010111000110000101010
100101110001100110000101010
100011100101010110000101010
101000011011010110000101010
001001011101001110000101010
101110000100101110000101010
010010010011101110000101010
011101000100011110000101010
100100101001011110000101010
000000110111011110000101010
010000111000111110000101010
111100100111000001000101010
110111000101100001000101010
011110011010010001000101010
001101110010110001000101010
000100111101110001000101010
110010011011001001000101010
000011111001101001000101010
001101100101101001000101010
000001111110011001000101010
010110100011011001000101010
101010110000111001000101010
010010101100111001000101010
111000000101111001000101010
011011010010100101000101010
000111111000010101000101010
100011001110010101000101010
001010110101010101000101010
110001000110101101000101010
100000011101011101000101010
011101011100000011000101010
001011110011000011000101010
111001100010100011000101010
001100101110100011000101010
110100101001100011000101010
100101100100110011000101010
010010001011110011000101010
100100111100001011000101010
101110001010001011000101010
100010100101101011000101010
001110100100011011000101010
010001000111011011000101010
101010101100000111000101010
001111001000100111000101010
010110010000110111000101010
010101100010001111000101010
010000011110001111000101010
110011000001001111000101010
001000110100101111000101010
100100010010101111000101010
101101111000100000100101010
100011011011100000100101010
111101001010010000100101010
011001011110001000100101010
110110010101001000100101010
000101001111101000100101010
000111010110011000100101010
010000110110111000100101010
001001100011111000100101010
001111010100100100100101010
101000110001110100100101010
010111100100001100100101010
101000001110011100100101010
110010100001011100100101010
001110000011011100100101010
110101100110000010100101010
000101111001010010100101010
001100011100110010100101010
011011100010001010100101010
100001101101001010100101010
010110001011001010100101010
100101010100101010100101010
100010110010101010100101010
100100011010011010100101010
110001000010111010100101010
000100100101111010100101010
001110100101000110100101010
010110101000100110100101010
000100110110100110100101010
001001110100010110100101010
011100001001010110100101010
000010000111110110100101010
011010001100001110100101010
000110110000011110100101010
101001000001011110100101010
000111110101000001100101010
001010101101100001100101010
001001010111010001100101010
110100010100110001100101010
101011000100011001100101010
011100110001000101100101010
100101011001000101100101010
010011001100100101100101010
100000110011001101100101010
010100011000011101100101010
000011100010011101100101010
011000000010111101100101010
100111010010000011100101010
111010001000100011100101010
000011101010100011100101010
011000010101100011100101010
101001011000010011100101010
101010000011010011100101010
000001001101110011100101010
110010000110001011100101010
011010010000011011100101010
011001000011000111100101010
000010011011000111100101010
000111000001010111100101010
101000000100110111100101010
010000100101001111100101010
111011011010000000010101010
000001111111100000010101010
001011110110010000010101010
010101011110010000010101010
111001100101010000010101010
101000111010110000010101010
100010110101110000010101010
011000001111110000010101010
011101101010001000010101010
100111011001001000010101010
110000110111001000010101010
111000011100101000010101010
110110100001101000010101010
111010010001010100010101010
001011001100110100010101010
000010011011110100010101010
001100101101001100010101010
010010110100101100010101010
101100100010101100010101010
010100110010011100010101010
011010110101000010010101010
110100101100010010010101010
001101001011010010010101010
010011010010110010010101010
101001001110001010010101010
001110010011001010010101010
011000110010101010010101010
000010011110101010010101010
100010001011011010010101010
000011111100000110010101010
010101010011000110010101010
100101010100010110010101010
010000101011010110010101010
110010100000110110010101010
000100010101101110010101010
101111100000100001010101010
100101001011100001010101010
010110110100010001010101010
000011101011010001010101010
110001011000110001010101010
100001110100101001010101010
011010001010101001010101010
100110001100011001010101010
110001100010011001010101010
101000010011011001010101010
000100100110111001010101010
110001101100000101010101010
100110110010000101010101010
000011010111000101010101010
010100011100100101010101010
101100001010010101010101010
101010010100001101010101010
001101010001001101010101010
100001000001111101010101010
110010101010000011010101010
000100111011000011010101010
100011000110100011010101010
100110010001100011010101010
101000001101100011010101010
011011000001010011010101010
110000010101010011010101010
010010001101001011010101010
000101100001011011010101010
000101001110000111010101010
000010101001100111010101010
001010100010010111010101010
000000010110110111010101010
111100000000001111010101010
101001110011000000110101010
110010001101100000110101010
000110110011100000110101010
011100101000110000110101010
000111001010110000110101010
110000111000011000110101010
000011101100011000110101010
100100100011011000110101010
001111001001000100110101010
100000101011100100110101010
000100101110010100110101010
100110000101010100110101010
000001100101110100110101010
010100000011110100110101010
100001011000101100110101010
001010000101101100110101010
010111001100000010110101010
001101010101000010110101010
001010011010010010110101010
000110100110001010110101010
111010000001001010110101010
011100010000100110110101010
110000010010010110110101010
010011010000001110110101010
100000100100101110110101010
000000011001011110110101010
101110011000000001110101010
110011010100000001110101010
011010000111000001110101010
010000110011010001110101010
011100000001011001110101010
001000111010000101110101010
011001100000100101110101010
100101100000001101110101010
000100010110001101110101010
011100001010000011110101010
001011010000100011110101010
010000101100100011110101010
010101010000010011110101010
100000101001010011110101010
000101000010101011110101010
000000001110011011110101010
100100001000100111110101010
111110101100000000001101010
100111001111000000001101010
110010011110010000001101010
001111101000110000001101010
110101001100110000001101010
100110011001110000001101010
001001011101110000001101010
011101010100101000001101010
010100111001101000001101010
010011111000011000001101010
110111000001011000001101010
101101101001000100001101010
111000110011000100001101010
011010011000110100001101010
110100010110001100001101010
001011100101001100001101010
001110010100011100001101010
100110001010011100001101010
000101100100111100001101010
010000001011111100001101010
011000011111000010001101010
001100110011100010001101010
010101000111100010001101010
111001001001010010001101010
001010100111010010001101010
001001101010101010001101010
101000010110101010001101010
101101100000011010001101010
000101011100011010001101010
110111000100000110001101010
010100011010100110001101010
110000100101100110001101010
100011000011100110001101010
001100101010010110001101010
000101001001110110001101010
000011011010001110001101010
011000010001011110001101010
101100111010000001001101010
010011011101000001001101010
101110000110010001001101010
110000111001010001001101010
101111010000001001001101010
001010010111001001001101010
100010011100101001001101010
011100000011101001001101010
010100010101011001001101010
010101100101000101001101010
101100010001100101001101010
101001100100010101001101010
000110100110001101001101010
011110100010000011001101010
000110011110000011001101010
101001000111000011001101010
110011010000100011001101010
010100110100100011001101010
001110001001010011001101010
100010101000110011001101010
011000111000001011001101010
100011000010011011001101010
100100001011000111001101010
000000100011110111001101010
111010011001000000101101010
100011101100100000101101010
101110010010100000101101010
011011100100010000101101010
011100010011010000101101010
001101110001001000101101010
001100100110101000101101010
010110001100011000101101010
000101101010011000101101010
000010101001111000101101010
010010111100000100101101010
011010100001100100101101010
101000001101100100101101010
110001000011010100101101010
101010101000001100101101010
111000010000101100101101010
001101001000101100101101010
100001100001101100101101010
000000010111101100101101010
101111001000000010101101010
101000101011000010101101010
010110000001110010101101010
110001110000001010101101010
010000101110001010101101010
001010000011101010101101010
101000001000111010101101010
110010100010000110101101010
000100000010111110101101010
101011000001100001101101010
001100001010110001101101010
010001000110110001101101010
101100001100001001101101010
111000100001001001101101010
000010011010011001101101010
100100100000111001101101010
111100000010000101101101010
110010000101000101101101010
100011010000010101101101010
001001000110001101101101010
000110010000101101101101010
100000001010101101101101010
010010110001000011101101010
100100000101100011101101010
000100110010010011101101010
100000010100011011101101010
000001001010010111101101010
101010100011100000011101010
101101010001010000011101010
010010101010110000011101010
011110110000001000011101010
101110001000101000011101010
011001010010011000011101010
011010001001011000011101010
100001101001011000011101010
110000100100111000011101010
000110000011111000011101010
100011101010000100011101010
010110001110000100011101010
110100110000100100011101010
101001000110100100011101010
000110101001010100011101010
011000100110001100011101010
111001000001001100011101010
100010110000011100011101010
000011000110011100011101010
100011011000010010011101010
110001000110010010011101010
000000101101110010011101010
100101000001101010011101010
011101100000000110011101010
001000011100100110011101010
011010000010100110011101010
110100000001010110011101010
100101011100000001011101010
010000111110000001011101010
001100001111000001011101010
000001011011001001011101010
001010100100101001011101010
100010011001000101011101010
001100110000010101011101010
000001101000110101011101010
010000000101101101011101010
011001000100100011011101010
101100000010100011011101010
010000010011100011011101010
000110010000011011011101010
000011100000001111011101010
100000001100001111011101010
001000010010001111011101010
110100101010000000111101010
010110011000100000111101010
100000011110100000111101010
111000000010110000111101010
010000010101110000111101010
010001001010101000111101010
001111000000011000111101010
101100010100000100111101010
000111010010000100111101010
100001001100010100111101010
000100001011001100111101010
001001111000000010111101010
100110000011000010111101010
001110000100100010111101010
010100010100001010111101010
001000001101001010111101010
010010001001000110111101010
010011001000010001111101010
100000100110001001111101010
001010001100000101111101010
000101000100100101111101010
000000000111010101111101010
101010100000000011111101010
010001100010000011111101010
110000000000101011111101010
000001010001000111111101010
011000000000010111111101010
101101110110100000000011010
010110011111100000000011010
001111110101010000000011010
011011010110011000000011010
100010111010111000000011010
110001001101111000000011010
100111001110100100000011010
110100011110010100000011010
101010100111010100000011010
110011011000110100000011010
000101100111110100000011010
111110010100001100000011010
011000101111001100000011010
001101010101101100000011010
101000111100011100000011010
010101101010011100000011010
111011000001011100000011010
111100010111000010000011010
111111100000100010000011010
101010111001100010000011010
001010111110010010000011010
011001110011010010000011010
100110010110110010000011010
000111101001110010000011010
100110101110001010000011010
110111010001001010000011010
101011001101001010000011010
111000101010101010000011010
111100110000011010000011010
110000011101100110000011010
000011010111100110000011010
100001001111010110000011010
001000101011110110000011010
011111000010001110000011010
101010010010101110000011010
010010001110101110000011010
011100001001101110000011010
010001100101011110000011010
111111000011000001000011010
100111110001100001000011010
110101110010010001000011010
011100110100110001000011010
011100001011110001000011010
110101100100101001000011010
011010001101101001000011010
010011010011101001000011010
100011101100011001000011010
000101011101011001000011010
110010010110100101000011010
101000110101100101000011010
001111000010110101000011010
100110001101001101000011010
100001011100101101000011010
000101001011101101000011010
110010100010011101000011010
001000100110111101000011010
000011000101111101000011010
110001100111000011000011010
101010001110100011000011010
110111000100010011000011010
101011010010010011000011010
001101001100110011000011010
110010100001110011000011010
010001011001110011000011010
011110101000001011000011010
101010110100001011000011010
100111000010101011000011010
010100100110011011000011010
010011011010000111000011010
000111100101000111000011010
010110100010100111000011010
100110101000010111000011010
101101000001010111000011010
101000011000110111000011010
000000111010101111000011010
110110111000100000100011010
111000101101100000100011010
100111011010010000100011010
110010110110010000100011010
110101000110110000100011010
101110011001001000100011010
011101100010101000100011010
101010100011101000100011010
000011111001011000100011010
100100001111011000100011010
111100001000111000100011010
000101110100111000100011010
001000011110111000100011010
111001011010000100100011010
000111110110000100100011010
011101000101010100100011010
100001101001110100100011010
110010000011110100100011010
011010010001101100100011010
010001010010111100100011010
011001101110000010100011010
100011100110100010100011010
100101100101010010100011010
100001011011001010100011010
000010101101101010100011010
100011010100011010100011010
011000001101011010100011010
101000100100111010100011010
101001110000100110100011010
010101001010100110100011010
001110010100010110100011010
000001011100110110100011010
100111100000001110100011010
100000110010011110100011010
001010011011100001100011010
100110010101010001100011010
010101101000110001100011010
110000011010110001100011010
001100111100001001100011010
000111101010001001100011010
110100010110001001100011010
010010010100111001100011010
011111100000000101100011010
101010011100000101100011010
101101000100100101100011010
110001010001100101100011010
011000001110010101100011010
110100001001010101100011010
111000101000001101100011010
000001110101001101100011010
100001100010101101100011010
111110010000000011100011010
010110001110000011100011010
010101110001000011100011010
101100101000100011100011010
110101001000001011100011010
101100000101001011100011010
001101010000101011100011010
000010000111011011100011010
101010000001100111100011010
000100100001011111100011010
111001001110010000010011010
101010101100110000010011010
100011110011001000010011010
101101001011001000010011010
111011000010101000010011010
110010010101101000010011010
010101000111011000010011010
001000110111011000010011010
111010100001100100010011010
010100110101100100010011010
011010110100010100010011010
001101110000110100010011010
010000101110110100010011010
110001101000101100010011010
001110001100101100010011010
000010100111101100010011010
110100100100011100010011010
000011001011011100010011010
101111011000000010010011010
010100111110000010010011010
110110100101000010010011010
111001010001100010010011010
011100100011100010010011010
011110000110010010010011010
100011000101110010010011010
010110010010101010010011010
000001110110101010010011010
011101001000011010010011010
101001001100100110010011010
010011001100010110010011010
101100000000111110010011010
001101011110000001010011010
001011010101100001010011010
101100111000010001010011010
101111000100001001010011010
100100110101001001010011010
111000000111001001010011010
010000011110011001010011010
001001010010111001010011010
010001110110000101010011010
110011000101000101010011010
100101100011000101010011010
011000011010100101010011010
100101001100010101010011010
011010000011010101010011010
111001000000110101010011010
000100011001110101010011010
010010101001001101010011010
001000011101001101010011010
110000010001011101010011010
100101010100100011010011010
100001101010100011010011010
000000011111100011010011010
000011011001001011010011010
001100000110101011010011010
010000000101111011010011010
001000101100010111010011010
000000110011010111010011010
000011100000110111010011010
100010000100101111010011010
001010010000011111010011010
111100011100000000110011010
010111100001100000110011010
010010101101010000110011010
100000111011010000110011010
010101111000001000110011010
010011100110001000110011010
010000101011101000110011010
000110011100011000110011010
001011101100000100110011010
010110011001000100110011010
100100011010100100110011010
000110100100110100110011010
001000010011110100110011010
101011010000001100110011010
000010111010001100110011010
011110001000100010110011010
110001011000010010110011010
011000011010001010110011010
010010110001001010110011010
100000001110101010110011010
000100011001101010110011010
101100010001000110110011010
000001111001000110110011010
110001000011000110110011010
000100001011010110110011010
100010010000110110110011010
001010001001001110110011010
010000010100011110110011010
000001000001111110110011010
011001001011000001110011010
011010110000100001110011010
100011000110010001110011010
001100000111010001110011010
100001110000011001110011010
001000101001011001110011010
110100100000100101110011010
000001001110100101110011010
101110000000010101110011010
010101000010010101110011010
100100010010010011110011010
001000100010110011110011010
110000100100001011110011010
000100011100000111110011010
100010001010000111110011010
100000000101010111110011010
010110000000001111110011010
011111000101100000001011010
001110101011100000001011010
011101111000010000001011010
010110101110010000001011010
110011001011010000001011010
101100000111110000001011010
010011110100101000001011010
100111000110011000001011010
101001100101011000001011010
011001000011111000001011010
100000111111000100001011010
010001011011100100001011010
101110110000010100001011010
001100011100110100001011010
111101001000001100001011010
101001010011001100001011010
010100100110101100001011010
100110010001101100001011010
110001010100011100001011010
000011101000111100001011010
111010011010000010001011010
100101100011100010001011010
011000001110110010001011010
110001001110001010001011010
010110000111001010001011010
000100011110101010001011010
101100001010011010001011010
001111000000111010001011010
000101111000100110001011010
001011001010100110001011010
010011100001100110001011010
000011110100010110001011010
010100110010010110001011010
100010011001010110001011010
010101000100110110001011010
110010101000001110001011010
100001000101101110001011010
100110101100100001001011010
110011100010100001001011010
101001001101100001001011010
100100011011010001001011010
010010010111010001001011010
101101100000110001001011010
011011010000110001001011010
011000110110001001001011010
010001111001001001001011010
001010111000101001001011010
000001101110101001001011010
101100010100011001001011010
011110000010011001001011010
000110100101011001001011010
110100001010100101001011010
001010101010010101001011010
100011100001010101001011010
101010000110001101001011010
010100001100011101001011010
000001011010011101001011010
001101101010000011001011010
010010101101000011001011010
011100010001100011001011010
000111011000010011001011010
011001100100010011001011010
000001000111110011001011010
010011001000101011001011010
010101000001011011001011010
000100110000111011001011010
100010000010110111001011010
001000001011001111001011010
101010110101000000101011010
101101001010100000101011010
011110001001010000101011010
000111100010110000101011010
110100100001110000101011010
010101001011001000101011010
100100010010111000101011010
110011110000000100101011010
011010000111000100101011010
000100001111100100101011010
000001010111010100101011010
000010110001110100101011010
001000111001001100101011010
001101000010011100101011010
100011101001000010101011010
001000110110100010101011010
000101010101100010101011010
100000011110010010101011010
010000110101010010101011010
001000011001110010101011010
010010011000011010101011010
000001100110011010101011010
110100011000000110101011010
010010010010100110101011010
101000001100001110101011010
000000100011101110101011010
011101001100000001101011010
100011010011000001101011010
001000101100110001101011010
101001011000001001101011010
110110000001001001101011010
100000101101001001101011010
110001000110000101101011010
010011001001000101101011010
001001110000010101101011010
011000000001110101101011010
010100110000001101101011010
001110001000001101101011010
001110000011000011101011010
010110100000010011101011010
000110000100101011101011010
000010101000100111101011010
110000000000011111101011010
110101011010000000011011010
111100100100100000011011010
011001101010100000011011010
100100110110010000011011010
000111010011010000011011010
111100010001001000011011010
101001010100101000011011010
001011011000011000011011010
010000110010111000011011010
011001100101000100011011010
101010001011000100011011010
110010000100110100011011010
100001000011110100011011010
010000111100001100011011010
011001010110000010011011010
100001110101000010011011010
001010110011000010011011010
100100001111000010011011010
000110100110100010011011010
010100101000101010011011010
110011000000011010011011010
000110001001011010011011010
001101001001000110011011010
000010001101100110011011010
101000000110010110011011010
010000010001101110011011010
101001100110000001011011010
010101010100010001011011010
000001101101010001011011010
100110000001110001011011010
000110001110001001011011010
110000001001101001011011010
000011100010011001011011010
000111101000000101011011010
011110000000100101011011010
000100000110110101011011010
100000110010001101011011010
000101000101001101011011010
100010001000011101011011010
100110110000000011011011010
111100000000010011011011010
001010000001101011011011010
100000100001011011011011010
001111010100000000111011010
010010011110000000111011010
100001011001100000111011010
010100010011100000111011010
100110101000010000111011010
001010100110010000111011010
111001000001010000111011010
010100100101001000111011010
001001000111001000111011010
110000001100011000111011010
100001100100100100111011010
000010001010110100111011010
000100010100101100111011010
100100000001011100111011010
110101100000000010111011010
110000010100100010111011010
101000000011100010111011010
000101001000110010111011010
000000101110000110111011010
001100100000010110111011010
011100100010000001111011010
000000110111000001111011010
001100001001100001111011010
000000000011111001111011010
111000010000000101111011010
000000111000010011111011010
000001100000101011111011010
111001101011000000000111010
011100111010100000000111010
110101011001010000000111010
111110000101010000000111010
010000111111010000000111010
111001010100110000000111010
111010001010110000000111010
101001011010101000000111010
100100011101101000000111010
001110111000011000000111010
001011010001111000000111010
101110011010000100000111010
001001110111000100000111010
010011110001010100000111010
011010110010001100000111010
000010111101001100000111010
000110010110101100000111010
010111000001101100000111010
100101000101011100000111010
001111010110000010000111010
000110110101100010000111010
100111110000010010000111010
001001100110110010000111010
110011000100101010000111010
010000100111101010000111010
011010000011011010000111010
000111101010000110000111010
101100001101000110000111010
011000101100100110000111010
001101011000010110000111010
011000010010110110000111010
110001000001110110000111010
111000100001001110000111010
000100011011001110000111010
100101001000101110000111010
000010100100111110000111010
111011001100000001000111010
100111100110000001000111010
101101010101000001000111010
101101101000001001000111010
011011100001001001000111010
110000111000101001000111010
001011000110101001000111010
100010010110011001000111010
000111100000111001000111010
000000101011111001000111010
110111010000000101000111010
000011100011100101000111010
110000000111010101000111010
010001001010110101000111010
101000001001101101000111010
010000110100011101000111010
001001111000100011000111010
010001010110100011000111010
010100111000010011000111010
000001110101010011000111010
001100100011010011000111010
001010010100110011000111010
001000101101001011000111010
111010000010000111000111010
010010000101100111000111010
011001010000001111000111010
000110000010011111000111010
011111010001000000100111010
011100001111000000100111010
100100101110100000100111010
001001111010010000100111010
010011000111010000100111010
111000010011001000100111010
101101000001101000100111010
100010000101111000100111010
110101100001000100100111010
100011010101000100100111010
101011000010100100100111010
111100010000010100100111010
100110100010010100100111010
000100111000101100100111010
001000100101011100100111010
110001101000100010100111010
000111011000100010100111010
011010000110100010100111010
110010010001100010100111010
000010110011010010100111010
010100100010110010100111010
101100100010001010100111010
010000011100101010100111010
100010001100100110100111010
101000101000010110100111010
100010000011001110100111010
010000001010011110100111010
010101011010000001100111010
001101100100010001100111010
101000001101010001100111010
000100100111001001100111010
001100010010011001100111010
100010110000100101100111010
000000111001010101100111010
000000001100111101100111010
001100011001000011100111010
110100000011000011100111010
100001100010010011100111010
010010100000101011100111010
000011001000011011100111010
000001101100000111100111010
010100000100010111100111010
001110000111100000010111010
101101100010010000010111010
111001110000001000010111010
100101010110001000010111010
101010101001001000010111010
011001001001101000010111010
100000101110011000010111010
100100110000111000010111010
100010011100010100010111010
000001111000011100010111010
010000001101011100010111010
100010000010111100010111010
111101000100000010010111010
001110101100000010010111010
010011001011000010010111010
010100001101100010010111010
011000011001010010010111010
100110001000110010010111010
010000110100110010010111010
010001101100001010010111010
010010100110000110010111010
100111000001000110010111010
000101100100100110010111010
101000011000001110010111010
100001111001000001010111010
000110011101000001010111010
101010010010100001010111010
100000100111100001010111010
001111010000010001010111010
001010001110010001010111010
110010001001010001010111010
000111000011001001010111010
000100011010101001010111010
010011000100011001010111010
011000100000111001010111010
011100000110000101010111010
100001010010010101010111010
000100100101010101010111010
000010010001101101010111010
100010100100010011010111010
000100000011100111010111010
010000001000101111010111010
111110100000000000110111010
100111000100100000110111010
110100001001001000110111010
001110010000101000110111010
010100000100111000110111010
011010001010000100110111010
011000010101000100110111010
001100100001100100110111010
110001000000011100110111010
101001001001000010110111010
000001000111100010110111010
001110000001010010110111010
001001010000011010110111010
000000101000111010110111010
000011000010010110110111010
001100000100001110110111010
101000110100000001110111010
010011000010100001110111010
010000011001100001110111010
100101000001010001110111010
000010100001110001110111010
001001001100001001110111010
000000010101011001110111010
000011011000000101110111010
010000000011001101110111010
000111100000000011110111010
010000110000000111110111010
110110010100100000001111010
101000111100100000001111010
010010100101110000001111010
100000110011110000001111010
001111001010001000001111010
111000001101001000001111010
110101000010101000001111010
011100100100011000001111010
001011111000000100001111010
000101011101000100001111010
001110100100100100001111010
101001001000110100001111010
010110011000001100001111010
111000000010011100001111010
101010000101100010001111010
010001011010010010001111010
100100100100101010001111010
100000000111011010001111010
110000010000111010001111010
000010001010111010001111010
000100100111000110001111010
100101000010010110001111010
001100110000001110001111010
010001000011001110001111010
111001010010000001001111010
010010001110100001001111010
010101001001100001001111010
101010011000010001001111010
001001001011010001001111010
010100010010110001001111010
000101110100001001001111010
010100101010001001001111010
100010000011101001001111010
001111000001000101001111010
011000100010100101001111010
000110001000110101001111010
000100100001101101001111010
110100001100000011001111010
000011100100100011001111010
100011001000000111001111010
000010110010000111001111010
010000001001010111001111010
010111101000000000101111010
001001101101000000101111010
001001010011100000101111010
110000000111100000101111010
010000111000110000101111010
000110010011001000101111010
101000110000011000101111010
011010000000111000101111010
100110001001000100101111010
100101010000100100101111010
000001101010100100101111010
101010000100010100101111010
000100011010010100101111010
010000100110010100101111010
010001001100001100101111010
000100111100000010101111010
000010001111000010101111010
011101000000010010101111010
100001010001010010101111010
000001001001101010101111010
001000000011010110101111010
001011000000001110101111010
000010110100010001101111010
100011100000001001101111010
000000110010101001101111010
000010000001011101101111010
000000010100100111101111010
110010111000000000011111010
111010000110000000011111010
011101000011000000011111010
000011100111000000011111010
000011011010100000011111010
010100110001010000011111010
001100011100001000011111010
000001110001101000011111010
001100010010100100011111010
100000010101100100011111010
100100101000001100011111010
000000100011011100011111010
111000001000100010011111010
011000100010010010011111010
000101100010001010011111010
100010010001001010011111010
001000000100111010011111010
110001010000000110011111010
011000000101010001011111010
110000010100001001011111010
101000001010001001011111010
001001010100000101011111010
001000101001000101011111010
000001000010101101011111010
010010000010001011011111010
000110000100000111011111010
100000100000100111011111010
000010011001010000111111010
100000100101010000111111010
101000100010000100111111010
010100000010000110111111010
010101000000001001111111010
000010001000101001111111010
011111110101100000000000110
010101111111010000000000110
100101011111101000000000110
100011111101011000000000110
101100111010111000000000110
111110000110111000000000110
111001110100110100000000110
011101010011101100000000110
001110100111101100000000110
010110101101011100000000110
011001011110110010000000110
011111010110001010000000110
111011110000101010000000110
011010111010011010000000110
111000001111011010000000110
010101001101111010000000110
011011111100000110000000110
111100110011000110000000110
100010011111100110000000110
100110110110010110000000110
110010101011001110000000110
010011000111101110000000110
101001110001011110000000110
101101001000111110000000110
000101110010111110000000110
110010010001111110000000110
011000100101111110000000110
111101001111000001000000110
111011100011100001000000110
110011001101110001000000110
011000011111101001000000110
111000110011011001000000110
101111100000111001000000110
000111001011111001000000110
010111110100010101000000110
011111000011010101000000110
100000111111010101000000110
001011011101001101000000110
011111001000101101000000110
110110100001101101000000110
000011111010011101000000110
000100111100111101000000110
000111101111000011000000110
101011010110100011000000110
001011111001100011000000110
001101110100110011000000110
011100101010101011000000110
111010011010000111000000110
101100011101000111000000110
100111000011100111000000110
100111011000010111000000110
101011000101010111000000110
110000111000110111000000110
010001101101001111000000110
101100100100101111000000110
000010110101101111000000110
111100000010011111000000110
110100110111100000100000110
000111111010110000100000110
001000111111011000100000110
100111001100111000100000110
001101010110111000100000110
011001101111000100100000110
101101011010100100100000110
100011110110100100100000110
000011011111010100100000110
101110010100110100100000110
000101111110001100100000110
111010100100101100100000110
110101001001101100100000110
101010111000011100100000110
001011100001111100100000110
010001010101111100100000110
011110101110000010100000110
000110111101100010100000110
100101111100010010100000110
101011100110001010100000110
100111101001001010100000110
011001101100101010100000110
010011110100011010100000110
010001101011011010100000110
011110000001111010100000110
101111001100000110100000110
011100011001100110100000110
001101100011100110100000110
000111110001010110100000110
011001110010001110100000110
111011000001001110100000110
100110110000101110100000110
001100001110101110100000110
110000011010011110100000110
001100010101011110100000110
001111111100000001100000110
001100101111100001100000110
111011100100010001100000110
101001111010010001100000110
101011011000101001100000110
010011100110101001100000110
010001111001101001100000110
100101100011101001100000110
110101000101011001100000110
101011000011011001100000110
110100101000111001100000110
100000110101111001100000110
110101110001000101100000110
110011000111000101100000110
000010111011100101100000110
011000111100010101100000110
001101100110010101100000110
110100010110010101100000110
010110001010110101100000110
011010000101110101100000110
101110001010001101100000110
010010011110001101100000110
100001101100101101100000110
001000011001111101100000110
011111000100100011100000110
000001111110100011100000110
100011100101100011100000110
111000000111100011100000110
010110001101010011100000110
100100110010110011100000110
010000011011110011100000110
001101011010001011100000110
110001010011001011100000110
010100100101101011100000110
010110100010011011100000110
100010011001011011100000110
111001100000100111100000110
001010000011101111100000110
010101010000011111100000110
000000110011011111100000110
111111010010100000010000110
111100011101100000010000110
110110110100110000010000110
101011101011001000010000110
001110110001111000010000110
011000101011111000010000110
101101010110010100010000110
001011110101010100010000110
110100011011010100010000110
011010011100110100010000110
101111000001110100010000110
010101100011110100010000110
111110001100001100010000110
011000111101001100010000110
001001101110011100010000110
001010111111000010010000110
111000110110100010010000110
101101011001010010010000110
001111000110110010010000110
011011001001110010010000110
100101110101001010010000110
110111000100101010010000110
011010001110101010010000110
101010010101011010010000110
010111000011011010010000110
100011101000111010010000110
100110010010111010010000110
000000111110111010010000110
011101011010000110010000110
110011001101000110010000110
001110110100100110010000110
010010111001100110010000110
001110001011100110010000110
011010100010110110010000110
100100010101110110010000110
001111100010001110010000110
101100101001001110010000110
100010100110101110010000110
101010001010011110010000110
010000010111011110010000110
101111001100100001010000110
011010111010100001010000110
000111110011100001010000110
001111011010010001010000110
101010010011110001010000110
100001101011110001010000110
111011000101001001010000110
110100100110101001010000110
011101000001111001010000110
010111011001000101010000110
101001100111000101010000110
011011100100100101010000110
110010100110010101010000110
000101101101010101010000110
010101001110001101010000110
101000101010101101010000110
100001010101101101010000110
001110100100011101010000110
011000011010011101010000110
000011000111011101010000110
000111010000111101010000110
110001011001100011010000110
111111000000010011010000110
100011001110010011010000110
110100100011010011010000110
010000110011101011010000110
000101100110011011010000110
100110101010000111010000110
111100001000100111010000110
101001010000110111010000110
110000110100001111010000110
011010010001001111010000110
000101010011001111010000110
000011001010101111010000110
001001100001101111010000110
011011111000010000110000110
111110010001010000110000110
111000011110001000110000110
001111100101001000110000110
110110001011001000110000110
011110100010101000110000110
001101001011101000110000110
000101011101011000110000110
111000101001100100110000110
100110010011100100110000110
010111010010010100110000110
100001011100110100110000110
100010100101110100110000110
111000100010011100110000110
010100100100111100110000110
010110011010100010110000110
110000111001010010110000110
010010101100110010110000110
100110001001110010110000110
011000010101110010110000110
110101011000001010110000110
010110010101001010110000110
110000100111001010110000110
111001000010101010110000110
100001111010000110110000110
011010100101000110110000110
100100001111000110110000110
110010010100100110110000110
011101000000110110110000110
000001101001110110110000110
100001000101011110110000110
001010011101100001110000110
101110101000010001110000110
101000001110110001110000110
011100101001001001110000110
000011101001011001110000110
000001011010111001110000110
111011010000000101110000110
100110011100000101110000110
110000011010100101110000110
001001001011010101110000110
000011100010110101110000110
000100000111101101110000110
110110000000011101110000110
001110110001000011110000110
101100010100010011110000110
001100000011110011110000110
101001001001001011110000110
010101100010000111110000110
000001110101000111110000110
010010001011000111110000110
000100001100110111110000110
100011100000001111110000110
011000000100101111110000110
101101110101010000001000110
110110001111010000001000110
111101100011001000001000110
011100101101101000001000110
010111010100111000001000110
001010011011111000001000110
110100111001100100001000110
000011101111100100001000110
111010010101010100001000110
101100100011110100001000110
100110011101001100001000110
010001110111001100001000110
101011001100101100001000110
011000111010101100001000110
000111110001101100001000110
011110011000011100001000110
101001000111011100001000110
100100111111000010001000110
111100011010100010001000110
110011010101100010001000110
011010110011100010001000110
111001111000010010001000110
010111110010010010001000110
000011111100110010001000110
001101101110001010001000110
010111100101001010001000110
100101111000101010001000110
111011000010011010001000110
110100010101011010001000110
111000101100100110001000110
000110011011010110001000110
011100000111010110001000110
010100110100110110001000110
100010101010110110001000110
010010001101110110001000110
001010010111001110001000110
001001001011101110001000110
000011100110011110001000110
111000111110000001001000110
111101010010010001001000110
011100001110110001001000110
101001011001110001001000110
010010101011110001001000110
101101011100001001001000110
011011010001101001001000110
101110000011101001001000110
100010101110011001001000110
100101101001011001001000110
110010010011100101001000110
010100011101010101001000110
000101110011010101001000110
101010000110110101001000110
001110010001110101001000110
010001011100101101001000110
111000100100011101001000110
000001100101111101001000110
011000000011111101001000110
001001011111000011001000110
110011101000100011001000110
010101110001100011001000110
010010110101010011001000110
111000010100110011001000110
011100110100001011001000110
111000011001001011001000110
100001001101101011001000110
001110001010011011001000110
010001011010011011001000110
101010100001011011001000110
011110001100000111001000110
111001000011000111001000110
110001001100010111001000110
000111000100110111001000110
110011010000001111001000110
101000110010001111001000110
000110110000011111001000110
111011110010000000101000110
101110011001100000101000110
110101101010010000101000110
000011011110101000101000110
001111110000011000101000110
000110101011011000101000110
010100110001111000101000110
001111101010000100101000110
111110000010100100101000110
100100101110100100101000110
110011001001010100101000110
110000110011010100101000110
011001101000110100101000110
100101010001110100101000110
110111000100001100101000110
110000010110101100101000110
110010100110100010101000110
001101001010110010101000110
101100010110001010101000110
010010001111001010101000110
001110100100101010101000110
101100101000011010101000110
100000001110111010101000110
000011000101111010101000110
010001111001000110101000110
101000011011000110101000110
001011000110100110101000110
001010101001100110101000110
101001100100010110101000110
010100100110001110101000110
010011100000101110101000110
000100010011101110101000110
011000010000111110101000110
010011101101000001101000110
101010101100100001101000110
000111010101100001101000110
101000010111010001101000110
001010111010001001101000110
010111000011001001101000110
111100010000101001101000110
101110000100011001101000110
010000110110011001101000110
010010011000111001101000110
100110101001000101101000110
100001011101000101101000110
000001001110110101101000110
001100101100001101101000110
100001010010011101101000110
100010100000111101101000110
101111000001000011101000110
100101000110010011101000110
010110000001100111101000110
100100001000101111101000110
000000001101011111101000110
011001111011000000011000110
110101001011100000011000110
001111001101010000011000110
101010100111010000011000110
110011010110001000011000110
010010110101101000011000110
001011000111101000011000110
010100100111011000011000110
100100001101111000011000110
101101101100000100011000110
011010001111000100011000110
000101111000110100011000110
100110110010001100011000110
001100011110001100011000110
111010010000101100011000110
110001100100101100011000110
110100101000011100011000110
000010101100111100011000110
010001101101100010011000110
110101100100010010011000110
000101101011010010011000110
000110111001001010011000110
010101010010101010011000110
110001001001011010011000110
000000110111100110011000110
110010110000010110011000110
001000111100010110011000110
101100010000011110011000110
100000000011111110011000110
011111110000000001011000110
110110011010000001011000110
100001011110100001011000110
111001100001010001011000110
110001111000001001011000110
000111101100001001011000110
001100010011011001011000110
110000101011000101011000110
000010111001010101011000110
011110000010001101011000110
101101000000101101011000110
001000001101101101011000110
101000110101000011011000110
010110100100100011011000110
001101001001100011011000110
100100000111100011011000110
011010000011010011011000110
000100011010110011011000110
110100001100001011011000110
001110000101001011011000110
000001110100101011011000110
010010001001101011011000110
100000010110011011011000110
100010100001100111011000110
001101000010010111011000110
011100110101000000111000110
010101100110100000111000110
100001101101010000111000110
010011100011010000111000110
110000000111110000111000110
001001111100001000111000110
100011110000101000111000110
010000011011101000111000110
010001001110011000111000110
100111000001011000111000110
000010010111011000111000110
000100111011000100111000110
001111010000100100111000110
010011000101100100111000110
100100110100010100111000110
100001001010101100111000110
001011000100011100111000110
111001010001000010111000110
000011101010100010111000110
001000011110100010111000110
011110000100010010111000110
101010100000110010111000110
000101010100110010111000110
011100001010001010111000110
000001110011001010111000110
011000100001101010111000110
011011001000000110111000110
110100010010000110111000110
100011000010010110111000110
010000101010010110111000110
001100001001010110111000110
000010110100001110111000110
000101100000011110111000110
110000110100100001111000110
100011001001100001111000110
000110100101010001111000110
011000001101010001111000110
100100010101001001111000110
001110001000101001111000110
110010000010101001111000110
000100110010101001111000110
011010100000011001111000110
010010110010000101111000110
101010000101000101111000110
011000010001100101111000110
001100100000110101111000110
111000001000001101111000110
010001000000111101111000110
010010011100000011111000110
100010010011000011111000110
101001000100100011111000110
000000101000111011111000110
000110000110000111111000110
001000100011000111111000110
101111011101000000000100110
101101100111100000000100110
011010100111110000000100110
110110100111001000000100110
111001001011101000000100110
110001010111011000000100110
001011001101111000000100110
100000101111111000000100110
001101111011000100000100110
111000011111000100000100110
101111110000100100000100110
110011110010010100000100110
111100100110010100000100110
011011011001010100000100110
001001111100101100000100110
101011100100011100000100110
110101001100011100000100110
110000111001011100000100110
100110010011011100000100110
010100000111111100000100110
101110101011000010000100110
110101010011100010000100110
011110110100010010000100110
100110011100110010000100110
011110001010110010000100110
100101101010110010000100110
101010011110001010000100110
011001111001001010000100110
001100110111001010000100110
110100110100101010000100110
010010011101101010000100110
000111011001011010000100110
010101001111000110000100110
011101101000100110000100110
001011100011010110000100110
001010111000110110000100110
110010000110110110000100110
111001000110001110000100110
010010110110001110000100110
100011010101001110000100110
010110100000111110000100110
011100111101000001000100110
001110011011100001000100110
100110101101010001000100110
000011110101110001000100110
010101110110001001000100110
011110100100101001000100110
110001100101101001000100110
101100110100011001000100110
010010001111011001000100110
010000111010111001000100110
001010010110111001000100110
000001011111100101000100110
100101010010110101000100110
010001101001110101000100110
100100001111001101000100110
101100011000101101000100110
110010010100101101000100110
000100110011101101000100110
100001100011011101000100110
010011000010111101000100110
100011011011000011000100110
000100111110010011000100110
110101001001010011000100110
111000100101010011000100110
101110010001001011000100110
111101000000101011000100110
011100011000011011000100110
001001110010011011000100110
001101000101011011000100110
111110100000000111000100110
010001110100100111000100110
000111100100001111000100110
001011010000101111000100110
010100001100101111000100110
110011111100000000100100110
001001011011110000100100110
111100001100101000100100110
110010011010101000100100110
101100010011101000100100110
001101101100011000100100110
000101110011011000100100110
111011001010000100100100110
000110100011110100100100110
101000000111110100100100110
101110100001001100100100110
010100110101001100100100110
010001011011001100100100110
011010000111001100100100110
010111010000101100100100110
000110101100101100100100110
110000110110010010100100110
011100100011010010100100110
101001110000110010100100110
010011011000110010100100110
000011111010001010100100110
101001001010011010100100110
110010000011011010100100110
000111000010111010100100110
010110011100000110100100110
100010100111000110100100110
100101000011010110100100110
010000110001110110100100110
001101001001001110100100110
110100000010101110100100110
101010000000111110100100110
000100011000111110100100110
011001010110100001100100110
110110000011100001100100110
100111010100010001100100110
001111100001010001100100110
001110001100110001100100110
100001011110001001100100110
010011010101001001100100110
100010110010011001100100110
101100001001011001100100110
110000000110111001100100110
101010011001000101100100110
000111010011000101100100110
001000110111000101100100110
110000001011010101100100110
011011100000001101100100110
011100000001101101100100110
000001110100011101100100110
011101010001000011100100110
000111110000100011100100110
100100101100100011100100110
010010101001001011100100110
000001100111001011100100110
101000010100101011100100110
000010001110101011100100110
100101100000011011100100110
001000100001111011100100110
000011001101000111100100110
100010010010100111100100110
000100000110011111100100110
110101111001000000010100110
010111000111100000010100110
010010111110010000010100110
011101010011010000010100110
110011001011010000010100110
100011100110110000010100110
000111101001110000010100110
000100011111110000010100110
111101100100001000010100110
011110011001001000010100110
000011110111001000010100110
101010110100101000010100110
000101111010101000010100110
100011011110000100010100110
001110110010010100010100110
011100001101010100010100110
110001010001110100010100110
101001001101001100010100110
010100101011001100010100110
000011011001101100010100110
100101000011101100010100110
100100100101011100010100110
111010101000100010010100110
011100100101100010010100110
101011010010010010010100110
110110000101010010010100110
010101110000110010010100110
010011100010101010010100110
100100011001101010010100110
101100100010011010010100110
010010110001011010010100110
000001101101011010010100110
001010000011111010010100110
100110110001000110010100110
001111000101000110010100110
101001100100100110010100110
000100101110100110010100110
110000100011100110010100110
110000011100010110010100110
000001110110010110010100110
100100010110001110010100110
011010000100011110010100110
100001111100010001010100110
110100001010110001010100110
100101000101110001010100110
001110001110001001010100110
100011010010101001010100110
001010101001101001010100110
001011010001011001010100110
110111000010000101010100110
011001010101000101010100110
011001100010010101010100110
000110010101010101010100110
100010110000110101010100110
001001000110101101010100110
010110110010000011010100110
101011100001000011010100110
110001000111000011010100110
001101010010100011010100110
001100101001010011010100110
011001001100001011010100110
100001101010001011010100110
010000100100111011010100110
011100000011000111010100110
100110000100100111010100110
100010001001010111010100110
000001000011110111010100110
001000111000001111010100110
110110010110000000110100110
110000101110100000110100110
001011100011100000110100110
101101001000110000110100110
001000111100110000110100110
111011000000011000110100110
100010001110011000110100110
101000110001011000110100110
011110101000000100110100110
010011110001000100110100110
000101100111000100110100110
110001000110010100110100110
000101001010011100110100110
001100111010000010110100110
101010000110100010110100110
101000001101010010110100110
000010101011010010110100110
000001001110110010110100110
100000010011110010110100110
011010010000101010110100110
000100100011101010110100110
111100000100000110110100110
100101010000100110110100110
100010011000001110110100110
010000001101001110110100110
001001111001000001110100110
010100011011000001110100110
011100100100010001110100110
000111100010001001110100110
100000101101001001110100110
001101001100000101110100110
010100110000100101110100110
101001000001100101110100110
010001011000010101110100110
101010000010010101110100110
000000011100101101110100110
001000000101011101110100110
010101001000100011110100110
010011000100010011110100110
010001110000001011110100110
100010000001101011110100110
011000000010011011110100110
001010001000100111110100110
110110110010100000001100110
110111011000010000001100110
000011111011010000001100110
101001101100110000001100110
010001110110110000001100110
111110010100001000001100110
010101011101001000001100110
011111000010101000001100110
100010010111101000001100110
101000011101011000001100110
100010111000111000001100110
101101000001111000001100110
000110100101111000001100110
001110111100000100001100110
111101000101000100001100110
010100101010110100001100110
101000101011001100001100110
001011010010011100001100110
010000011110011100001100110
001100001100111100001100110
001011101101000010001100110
001110010110100010001100110
011001010101010010001100110
010011000011110010001100110
101001010011001010001100110
011100010001101010001100110
000010101011101010001100110
000001110001111010001100110
111001010000100110001100110
001101110000010110001100110
101010001100010110001100110
110100100001001110001100110
000101010100101110001100110
001110000001011110001100110
111011000100100001001100110
100111100001100001001100110
100100011101100001001100110
010110100110010001001100110
110100010011001001001100110
101011001000011001001100110
000110011100011001001100110
010100001001111001001100110
111001101000000101001100110
010110110001000101001100110
000011111000100101001100110
001101000011100101001100110
001100011010010101001100110
101000110001010101001100110
001001010100110101001100110
100010011010001101001100110
000010101101001101001100110
110100111000000011001100110
101101001010000011001100110
110010001101000011001100110
101010011000100011001100110
100000110011100011001100110
100011110000010011001100110
101100100000110011001100110
010000000111101011001100110
010000110010010111001100110
100001000010101111001100110
011111001001000000101100110
100001111010100000101100110
111010000110010000101100110
101001100011010000101100110
111001011000001000101100110
100001110101001000101100110
101001000110101000101100110
011000101001011000101100110
001101010110000100101100110
110101100000100100101100110
000010110101010100101100110
000100001111010100101100110
110010010000011100101100110
101100000010011100101100110
011001101010000010101100110
101100110001000010101100110
011010001100100010101100110
010100000110110010101100110
100000101001110010101100110
010110110000001010101100110
111000100100001010101100110
100011001000100110101100110
001000010101100110101100110
000110101000010110101100110
000001011100010110101100110
001101101000100001101100110
011011010000010001101100110
011101000100001001101100110
110001100010001001101100110
011000001010101001101100110
001010000101101001101100110
010010001100010101101100110
100100000100110101101100110
100011000001001101101100110
111000010010000011101100110
010110001010000011101100110
000011010110000011101100110
001000001110010011101100110
010010100000110011101100110
001100100010001011101100110
010001000001011011101100110
000000010010111011101100110
001010100100000111101100110
011000001001000111101100110
000010000011010111101100110
000001101000001111101100110
101101110010000000011100110
101010011011000000011100110
110110001100100000011100110
101100000110110000011100110
100101001110001000011100110
001101101001001000011100110
011001110000101000011100110
001101010100011000011100110
010011000101011000011100110
110001000010111000011100110
010100110110000100011100110
100011100101000100011100110
001000011001110100011100110
110011001000001100011100110
100000110001101100011100110
000100010010111100011100110
011100011100000010011100110
100010110110000010011100110
010011001110000010011100110
011000001011100010011100110
101011000100001010011100110
010000111010001010011100110
001000101100101010011100110
100110001000011010011100110
100001011001000110011100110
101000000111000110011100110
010110000010010110011100110
000100100001110110011100110
000001101111000001011100110
011110001000010001011100110
100001010011010001011100110
010000110001110001011100110
000110010001101001011100110
000010001010111001011100110
010000101100100101011100110
000111100000010101011100110
101010100000001101011100110
000001110010001101011100110
110000000110001101011100110
010000011001001101011100110
000011000101100011011100110
000000100011011011011100110
001010010000010111011100110
100111101000000000111100110
000010111001100000111100110
001011001010001000111100110
010100101000101000111100110
000001001001111000111100110
110110000001000100111100110
000001110100100100111100110
011001000010100100111100110
000010011010010100111100110
100000100010110100111100110
001100010001001100111100110
010000000011011100111100110
001101100100000010111100110
010101000011000010111100110
100100001010100010111100110
000011010000011010111100110
011000110000000110111100110
000001000110001110111100110
001110010010000001111100110
000000010111100001111100110
000100101010010001111100110
010100010000011001111100110
101000000000111001111100110
100000111000000101111100110
000000110100010011111100110
000100001001001011111100110
110001000000000111111100110
000111011101110000000010110
101011001011110000000010110
011101111100001000000010110
110011011100101000000010110
111001100110101000000010110
010010101111101000000010110
101101001101011000000010110
010111101000111000000010110
001001110101111000000010110
111011010001100100000010110
101000111011100100000010110
100110011010110100000010110
001101101001110100000010110
101011110010001100000010110
111110000011001100000010110
110010010110011100000010110
011011101010100010000010110
101100101110100010000010110
011110001101100010000010110
010011101101010010000010110
011101001011010010000010110
111001010101001010000010110
010101110011001010000010110
100110011011001010000010110
001110100101011010000010110
011010010100111010000010110
010000111001111010000010110
100010001101111010000010110
101101111000000110000010110
100001110111000110000010110
101010100101100110000010110
111011001000010110000010110
110100101010010110000010110
011000110110010110000010110
010110010101010110000010110
010111000010110110000010110
000001011011110110000010110
001100110001101110000010110
100011101110100001000010110
110100011110100001000010110
111010000111010001000010110
011001010011110001000010110
011110110010001001000010110
001100011110011001000010110
000010110111011001000010110
100111010101000101000010110
110101101000100101000010110
001110011100100101000010110
101001101100010101000010110
101100110000110101000010110
111001011000001101000010110
001100101011001101000010110
010001110010101101000010110
011000001101011101000010110
010100010011011101000010110
101101100001100011000010110
011010011001010011000010110
001001100111010011000010110
111000001010110011000010110
010111001010001011000010110
000110100110101011000010110
011010100001101011000010110
000111010001101011000010110
010101011100000111000010110
010011100110000111000010110
010110101001000111000010110
001110010011000111000010110
110100000111000111000010110
011001001001100111000010110
100010100011010111000010110
101111000000001111000010110
000010001111001111000010110
100010011000101111000010110
101000010100011111000010110
100100001001011111000010110
110111100100100000100010110
011010011110100000100010110
011100100110011000100010110
111001000001111000100010110
111110011000000100100010110
110000111110000100100010110
101011101001000100100010110
101100001101100100100010110
011010100011100100100010110
110001100101010100100010110
001001110011010100100010110
010101110000110100100010110
110001001010110100100010110
001110010110001100100010110
101000110101001100100010110
011100101000101100100010110
100100100010111100100010110
010111011001000010100010110
011101100101000010100010110
111100010010010010100010110
100011010001110010100010110
010010000111110010100010110
010101010100101010100010110
101110000010101010100010110
000011100011101010100010110
000100101100111010100010110
010011001100100110100010110
000110101010100110100010110
110000010011100110100010110
000100011110010110100010110
100011001010001110100010110
100101010001001110100010110
010100001011001110100010110
000001111000101110100010110
001011010000011110100010110
001000101010011110100010110
111000011101000001100010110
001101110010100001100010110
010010110101100001100010110
010101001011100001100010110
100110001110010001100010110
001100110101010001100010110
011010101000110001100010110
001001011100110001100010110
110100010001110001100010110
011001101010001001100010110
000110111000011001100010110
010011010010011001100010110
100110110010000101100010110
001011011010000101100010110
000001100111100101100010110
110010001001001101100010110
000100011101001101100010110
010110000100101101100010110
000011001000111101100010110
000000010110111101100010110
111010100010000011100010110
010100110110000011100010110
100001101001010011100010110
101100110000001011100010110
110000001100101011100010110
011000010010101011100010110
001100001001101011100010110
000001010101011011100010110
000010111100000111100010110
101000001110000111100010110
011000110001000111100010110
000110010000110111100010110
101110111010000000010010110
111100100111000000010010110
100101110011010000010010110
111110001000110000010010110
101101100100110000010010110
011100110010110000010010110
010101001110110000010010110
001111010100101000010010110
011001011010101000010010110
110111010000011000010010110
111000110100011000010010110
000101011111000100010010110
001011001101100100010010110
011000010111100100010010110
010100111100010100010010110
100010001111010100010010110
010110001001101100010010110
000001101011101100010010110
011010101000011100010010110
011101000010011100010010110
110101010110000010010010110
001111101001000010010010110
000111110100010010010010110
101000101011010010010010110
111001101000001010010010110
100001001111001010010010110
100101100010101010010010110
001000011101101010010010110
001001010110011010010010110
101010011001000110010010110
101101000011000110010010110
010000101111000110010010110
110001110000100110010010110
001011010010100110010010110
101100001100010110010010110
100110100000110110010010110
000111011000001110010010110
110000100001011110010010110
011110101100000001010010110
000011111101000001010010110
100101011000110001010010110
110010001110001001010010110
001001110011001001010010110
101001001010011001010010110
101100100001011001010010110
011010000010111001010010110
000100010101111001010010110
111000110010000101010010110
000010110110100101010010110
001101010001100101010010110
110000100101100101010010110
001110001001010101010010110
011100000100110101010010110
110101000001001101010010110
000001011100011101010010110
011010010110000011010010110
001001101100100011010010110
010010101010010011010010110
101010000011001011010010110
001100100101000111010010110
000010000101110111010010110
011011010101000000110010110
100100101011100000110010110
100011101010010000110010110
100110110001001000110010110
010000111010011000110010110
010101100001011000110010110
001001100010111000110010110
110001011001000100110010110
011010000110010100110010110
001000101101010100110010110
101001000110001100110010110
011100000101001100110010110
101100010000101100110010110
010000001110101100110010110
101010000001011100110010110
100110101100000010110010110
001001011011000010110010110
101011001000100010110010110
000101110001100010110010110
110001000101100010110010110
110010000100011010110010110
000010110011000110110010110
000000110100110110110010110
010100110000001110110010110
011101011000000001110010110
000110010111000001110010110
111010000001100001110010110
100000100111010001110010110
001000001111001001110010110
000010101010101001110010110
011000010001011001110010110
101101100000000101110010110
100011000100100101110010110
001100010010010101110010110
010000000011110101110010110
000101001110000011110010110
100100011001000011110010110
011100100000100011110010110
100010110000100011110010110
011010001000001011110010110
000110000001011011110010110
110000010000010111110010110
000101000000101111110010110
011101010110100000001010110
101010110110100000001010110
011000111100110000001010110
010100011011110000001010110
001010111101001000001010110
000101100111101000001010110
101000001111101000001010110
010011110001011000001010110
010001111010010100001010110
100101001011010100001010110
001011011000110100001010110
110010100001110100001010110
010001000111110100001010110
010101101001001100001010110
011010000110101100001010110
100001011001101100001010110
101101100000011100001010110
000011001101011100001010110
111110110000000010001010110
100111001101000010001010110
110001011011000010001010110
001100111010010010001010110
100001101110010010001010110
110100001100110010001010110
001101000101110010001010110
110000101101001010001010110
101010101000101010001010110
011000010011011010001010110
001010110001010110001010110
011010001001001110001010110
100000110000111110001010110
101110100101000001001010110
111000110001100001001010110
100101010011100001001010110
000000111111100001001010110
011100100011010001001010110
100111110000001001001010110
000110001101101001001010110
001100100100111001001010110
101001010110000101001010110
001101001101000101001010110
011000011011000101001010110
010011001010100101001010110
000110100011100101001010110
000110101100010101001010110
010000101110001101001010110
101010010001001101001010110
000100011010101101001010110
001000111000011101001010110
100110000010011101001010110
011110000010100011001010110
001011010100010011001010110
101100010001010011001010110
000110000111010011001010110
100000100101110011001010110
000000001011111011001010110
010000010001110111001010110
000101000110001111001010110
000011100001001111001010110
010100100000101111001010110
011001000000011111001010110
100101011110000000101010110
000111110011000000101010110
001011100101100000101010110
100010011100110000101010110
011010010001110000101010110
110011101000001000101010110
001100011100101000101010110
101100100001101000101010110
011010001100011000101010110
101010010010011000101010110
100001100100111000101010110
011101000011000100101010110
111001010000010100101010110
000100100101110100101010110
011010110000001100101010110
000101010100011100101010110
111001000110000010101010110
010011001010010010101010110
000010110010110010101010110
000111001000101010101010110
100001011000011010101010110
101000000101011010101010110
100101000010100110101010110
110100000001010110101010110
100010000001101110101010110
000001000011011110101010110
111001001000100001101010110
010000111001010001101010110
000011000011110001101010110
100000011011001001101010110
000101100010011001101010110
010001110100000101101010110
110000100010100101101010110
001100000110100101101010110
010000001101100101101010110
101010001000010101101010110
001110101000000011101010110
110110000100000011101010110
100100100011000011101010110
000101100100100011101010110
100000010110100011101010110
000110010010001011101010110
010000011000001111101010110
101111010001000000011010110
011010101001100000011010110
110001011100010000011010110
001011110010010000011010110
010010100110110000011010110
010110011100001000011010110
001110100011001000011010110
100100110100101000011010110
110000101010101000011010110
110000010001111000011010110
100011111000000100011010110
110011000011000100011010110
011101001000100100011010110
110100000110100100011010110
000010010011110100011010110
000100110001011100011010110
100011000000111100011010110
100011100100100010011010110
010111000001100010011010110
000011011001010010011010110
101000010010101010011010110
100010100010011010011010110
000100001110011010011010110
010001100000111010011010110
011100010001000110011010110
000001100101010110011010110
011000100010001110011010110
001001000100101110011010110
111100010100000001011010110
110011010000100001011010110
010110010001010001011010110
100011000101010001011010110
001111000000110001011010110
100010101000110001011010110
010001001001110001011010110
001000000111110001011010110
000101001011001001011010110
010101010010000101011010110
000000100010111101011010110
000111100010000011011010110
000101010101000011011010110
000010001110100011011010110
001000110000110011011010110
100001000010110011011010110
001001011000001011011010110
100000001010001111011010110
110100111000000000111010110
110010001101000000111010110
001000110011100000111010110
001010001011010000111010110
000101000111010000111010110
011011000000101000111010110
111100000000011000111010110
000110010000111000111010110
111000100100000100111010110
100000010111000100111010110
100000001001110100111010110
000110101000001100111010110
001001001001001100111010110
010001011000100010111010110
011000000010110010111010110
011000010100001010111010110
100001110001000001111010110
100100001100100001111010110
001001101000010001111010110
110000001010010001111010110
000011010100001001111010110
101000100010001001111010110
010100000110001001111010110
000010011000100101111010110
000010000011001101111010110
000000010001101011111010110
001000000100010111111010110
011111011010000000000110110
101011110001010000000110110
101000011110110000000110110
110101101010001000000110110
011010111000101000000110110
110000110011101000000110110
011100100001111000000110110
001011100110100100000110110
100100010111100100000110110
010101010110010100000110110
010010110100110100000110110
110011100000101100000110110
100010101010011100000110110
100001000110111100000110110
000000011101111100000110110
110100011101000010000110110
111010010010100010000110110
000100111011100010000110110
110011010100010010000110110
001000111101010010000110110
001111100000110010000110110
001011000111001010000110110
000011110100101010000110110
011100000110101010000110110
101100010000111010000110110
000011111001000110000110110
000001101110001110000110110
110010111010000001000110110
000101111100100001000110110
000111110010010001000110110
110001100110010001000110110
001101000110110001000110110
100101011001001001000110110
011101000011001001000110110
110110001000011001000110110
001001101001011001000110110
111100001001000101000110110
101011000011000101000110110
010100100110100101000110110
000010011110010101000110110
110010010001010101000110110
010100011000110101000110110
001000100011110101000110110
010011001100001101000110110
001110000000111101000110110
110001110001000011000110110
101001001101000011000110110
110010100100100011000110110
001001001010101011000110110
100000001110011011000110110
010001010000111011000110110
000100110001010111000110110
100001100000110111000110110
100000000101101111000110110
101001101110000000100110110
011000111011000000100110110
110101011000100000100110110
010010011101010000100110110
101010100100110000100110110
010011100001110000100110110
100110010100101000100110110
001011010010101000100110110
101001010100011000100110110
001110010001011000100110110
010001001100111000100110110
000111001110000100100110110
100000111000110100100110110
100100011010001100100110110
101001001000101100100110110
000011000101101100100110110
011000010010011100100110110
101001000011100010100110110
100111001000010010100110110
111100000001001010100110110
010000101010101010100110110
000000011011011010100110110
110010110000000110100110110
000101110100000110100110110
010001100011000110100110110
001000110010100110100110110
010000101100010110100110110
001001000110010110100110110
000110101011000001100110110
011110010000100001100110110
001111001000001001100110110
001000101100101001100110110
010000100101011001100110110
000001101010010101100110110
000001010001110101100110110
000101100001001101100110110
000000001011101101100110110
011100001100000011100110110
010101000010010011100110110
000010100110010011100110110
100100000101010011100110110
100011010000001011100110110
101100000000100111100110110
100010101101100000010110110
011001101100010000010110110
100110010001110000010110110
101011011000001000010110110
101100101000101000010110110
010110100100011000010110110
100100011100011000010110110
010001011001011000010110110
000010110010111000010110110
101000000101111000010110110
110101100000010100010110110
010000110011010100010110110
000110000110110100010110110
011000100100101100010110110
011101100010000010010110110
000111010011000010010110110
001100001111000010010110110
010101000101001010010110110
100010001010101010010110110
010000011010100110010110110
001000101001100110010110110
000001010101100110010110110
101001000000011110010110110
110110100001000001010110110
101100010011000001010110110
001011110000100001010110110
010000101011100001010110110
101110000100010001010110110
010000111100001001010110110
000010011011001001010110110
100011100000011001010110110
110000000011011001010110110
011010011000000101010110110
000101001010100101010110110
100000011001100101010110110
001000110100010101010110110
100101100100000011010110110
001011001000010011010110110
010110000000110011010110110
000000010110101011010110110
110010000000001111010110110
000100100010001111010110110
000001001001001111010110110
101110001001000000110110110
010001001111000000110110110
011101000100100000110110110
010001110010100000110110110
001111000010010000110110110
000100110110010000110110110
001101110000001000110110110
100100000111001000110110110
100001010001101000110110110
010010000011101000110110110
001010001000111000110110110
101000011100000100110110110
000011101000100100110110110
100100100100100100110110110
001010010001100100110110110
110010001000010100110110110
011001000001010100110110110
010001010100001100110110110
000010100110001100110110110
000000111001001100110110110
001110010100000010110110110
111000001010000010110110110
000001111000010010110110110
010010010010010010110110110
110000100000110010110110110
000011001100001010110110110
100110000010000110110110110
010100000001100110110110110
001000000011001110110110110
110001101000000001110110110
001010100101000001110110110
010010001100100001110110110
001000011010100001110110110
000111000001100001110110110
100000010100110001110110110
111000000100001001110110110
000001000110011001110110110
000100100000111001110110110
010100001000001101110110110
000010010000011101110110110
010000010101000011110110110
000000001001110011110110110
001001010000000111110110110
100000100001000111110110110
100110111001000000001110110
101111001000100000001110110
011001001101100000001110110
111001001010010000001110110
000011001110110000001110110
000111010110001000001110110
010011001011001000001110110
110110000001101000001110110
110110001010000100001110110
011011100001000100001110110
011100110000100100001110110
010111000100100100001110110
100110010100010100001110110
000100100110011100001110110
110001000001011100001110110
000110101100100010001110110
010101001010100010001110110
110010101000010010001110110
100110000010110010001110110
000010010101110010001110110
001110011000001010001110110
001111000010000110001110110
100100110010000110001110110
001000011110000110001110110
010010100010100110001110110
100010000110001110001110110
000100001001101110001110110
010100010000011110001110110
001000000010111110001110110
001010101110000001001110110
010101101000010001001110110
011000010101001001001110110
100000100111001001001110110
001101010000101001001110110
000011100010101001001110110
100001011000010101001110110
001010000101010101001110110
110000110000001101001110110
101000001100001101001110110
000001011001100011001110110
100100010100001011001110110
000001100100011011001110110
010010010100000111001110110
100110000001000111001110110
110000001000100111001110110
000000010011001111001110110
010100100111000000101110110
001010010111000000101110110
100010100011100000101110110
010001010011010000101110110
001100001011001000101110110
010011011000000100101110110
110000101001000100101110110
000110010010100100101110110
011100000100010100101110110
000101001000110100101110110
010000010001101100101110110
101011100000000010101110110
000101101001000010101110110
010000110100100010101110110
011010000010001010101110110
110001000000101010101110110
000010100001011010101110110
101000010000001110101110110
101100011000000001101110110
110101000001000001101110110
001000110010010001101110110
001100000001110001101110110
000110100100001001101110110
100000101000011001101110110
001011000000100101101110110
000010011000010011101110110
001010011100100000011110110
000110001011100000011110110
010100010100110000011110110
100001100001110000011110110
000001101010011000011110110
001010000110011000011110110
100100001101000100011110110
111000000001100100011110110
001100101000010100011110110
101000010010010100011110110
000101100000101100011110110
001001110001000010011110110
010010100101000010011110110
111000000100010010011110110
101000001001001010011110110
000001000011101010011110110
100010010000100110011110110
010001001000010110011110110
000100011110000001011110110
101000100100100001011110110
000011010001000101011110110
000100000011010101011110110
000010000100101101011110110
001001000110000011011110110
000010110000001011011110110
001100000000011011011110110
010010101010000000111110110
101001000101000000111110110
001110100000100000111110110
100101010000010000111110110
011000011000010000111110110
000011100100010000111110110
000000100101101000111110110
100000000100011100111110110
000000010001010110111110110
011000000011000001111110110
010000100000010101111110110
000000100010100011111110110
110010111111000000000001110
111101011000101000000001110
100111110010101000000001110
110110011100011000000001110
011101001110011000000001110
101111010001011000000001110
000101111001111000000001110
101100100101111000000001110
111010000111100100000001110
010101011100110100000001110
101011100010110100000001110
010011100101110100000001110
001000111101110100000001110
001111110100001100000001110
110001011110001100000001110
011001001101101100000001110
110010101000111100000001110
100011010100111100000001110
100100001011111100000001110
111011011001000010000001110
101110110101000010000001110
001011100111100010000001110
101001101100011010000001110
110101010010011010000001110
101010011000111010000001110
001101000011111010000001110
101000111110000110000001110
100101011011000110000001110
011001010111000110000001110
100011101100100110000001110
110010110010100110000001110
001111010001100110000001110
010001101011100110000001110
100100100111100110000001110
010101100100101110000001110
001010101010101110000001110
001100111000011110000001110
100011000011011110000001110
110011110100100001000001110
011011101001010001000001110
100111000110110001000001110
100010111001110001000001110
101100101110001001000001110
011101110001001001000001110
110110001010101001000001110
000010111110101001000001110
011010010101011001000001110
100101110110000101000001110
100011011010100101000001110
101100101001100101000001110
011010011001100101000001110
001011010110010101000001110
111101000100001101000001110
000111101001001101000001110
101000010110101101000001110
110001001001011101000001110
001010001011011101000001110
001001101000111101000001110
010100100010111101000001110
010111010101000011000001110
110101001100100011000001110
110100110100010011000001110
101110001100010011000001110
101001001011010011000001110
010000101101110011000001110
001110100011001011000001110
011011000010101011000001110
010010110000111011000001110
110010100101000111000001110
000111100010010111000001110
011000100011010111000001110
010001010010110111000001110
011100010000101111000001110
000110001000111111000001110
100000100001111111000001110
100111101110000000100001110
001110111011000000100001110
110111010001100000100001110
101100011110010000100001110
110011100011001000100001110
011110010100101000100001110
010100101110101000100001110
101000111001101000100001110
110001111000100100100001110
010101001011010100100001110
100010101101001100100001110
101101100000101100100001110
010110000011101100100001110
001001011100011100100001110
100001101010011100100001110
000110011001011100100001110
010101011110000010100001110
001001111101000010100001110
011111000011000010100001110
011000111010100010100001110
110011101000010010100001110
110001010100110010100001110
111010001010001010100001110
100101001010101010100001110
000011001110011010100001110
101000010011011010100001110
101001000101100110100001110
111000110000010110100001110
001000001111010110100001110
100001110100001110100001110
010110000100011110100001110
010001001000111110100001110
000000100110111110100001110
111101101000000001100001110
011011001110000001100001110
101011010101000001100001110
010100011101100001100001110
100101010011010001100001110
000011100111010001100001110
110010100010110001100001110
000011011011001001100001110
001001110100101001100001110
011111000000011001100001110
011100011010000101100001110
110101000010100101100001110
011001010001010101100001110
000101100001110101100001110
110000010101001101100001110
000101011000101101100001110
100010011110000011100001110
001110011000100011100001110
001001010011100011100001110
100110100001010011100001110
001011100000110011100001110
011000100100011011100001110
010111001000000111100001110
100100010001100111100001110
101000011000001111100001110
001011000100001111100001110
100100100010001111100001110
110010000000101111100001110
011111101000100000010001110
110101100101100000010001110
011100111001010000010001110
101001110110001000010001110
010101011011001000010001110
011100000111101000010001110
111001000011011000010001110
010010001101111000010001110
000011010011111000010001110
011010110011000100010001110
011111000100010100010001110
001101001010110100010001110
010110100110001100010001110
110010011001001100010001110
101100010101001100010001110
011001100010101100010001110
100011100001101100010001110
001101100001011100010001110
001010000110111100010001110
010000110001111100010001110
111011000110000010010001110
100110001110100010010001110
010001001111010010010001110
001001110010110010010001110
110000101010011010010001110
111001100001000110010001110
100100111000100110010001110
000001011110100110010001110
110110000001100110010001110
010101101000010110010001110
100000101101010110010001110
010100000110110110010001110
100000110011001110010001110
100001011000011110010001110
111001001010100001010001110
000011101100110001010001110
111010010010001001010001110
100010110100011001010001110
101000001101011001010001110
000100101011011001010001110
101010001110000101010001110
101110010000100101010001110
001011000011100101010001110
001100011100010101010001110
010011001010010101010001110
100000000111110101010001110
100100011010001101010001110
101011000000011101010001110
010000101100011101010001110
011101100100000011010001110
001011011100000011010001110
110100010010100011010001110
000011100101001011010001110
001101010000011011010001110
110010000001011011010001110
000000011001111011010001110
100101000101000111010001110
010000011101000111010001110
111000000100010111010001110
000000101010110111010001110
000010010110001111010001110
010010010111100000110001110
001110110100010000110001110
110100100110010000110001110
000001111110010000110001110
011001000110110000110001110
101001010001110000110001110
111100110000001000110001110
100011011100001000110001110
000100110111001000110001110
001101111000000100110001110
110011100100000100110001110
001110000111000100110001110
000010111100100100110001110
101000110010100100110001110
001010101010010100110001110
100010010110010100110001110
011000001011001100110001110
001011001000101100110001110
101110010010000010110001110
101010101001000010110001110
011100001101000010110001110
010100110100100010110001110
001111001000010010110001110
000001010101101010110001110
000100110010010110110001110
001000011000110110110001110
010000010010101110110001110
011001110010000001110001110
110110000101000001110001110
001101000101100001110001110
010100100011100001110001110
010000111000110001110001110
000100010110110001110001110
010011000001101001110001110
001010011000011001110001110
010000000111011001110001110
100100000001111001110001110
010001101001000101110001110
100000011001010101110001110
000110110000001101110001110
001000100110001101110001110
010010100110000011110001110
100000001011100011110001110
100000100100110011110001110
000110001100001011110001110
000001000110010111110001110
110011100110010000001001110
111000101011010000001001110
011101001001110000001001110
101111101000001000001001110
011010011110001000001001110
110011001101001000001001110
111000010101101000001001110
001001110011101000001001110
100000110111011000001001110
001000101110111000001001110
000111010111000100001001110
101010111000100100001001110
001100110110100100001001110
001110001110010100001001110
110100010010110100001001110
100001001101110100001001110
110101110000001100001001110
001100011001101100001001110
100110100001011100001001110
011011000000111100001001110
010110111100000010001001110
001010011101100010001001110
110000001111100010001001110
101001010110010010001001110
100110000101110010001001110
100010110100101010001001110
000010101101011010001001110
111000100000111010001001110
010011011000100110001001110
101111000000010110001001110
011010100100010110001001110
011001001010010110001001110
001000010011110110001001110
100101001100001110001001110
010110010010001110001001110
011101000001001110001001110
101000001001011110001001110
001111001010100001001001110
000101101101100001001001110
011001011100010001001001110
110011010001010001001001110
001010110011010001001001110
010111100000110001001001110
001011000101110001001001110
100110010110001001001001110
010100001111001001001001110
110000101100101001001001110
100100110001101001001001110
110001000011101001001001110
101001110000011001001001110
011100101000011001001001110
010000110101100101001001110
100010011100010101001001110
010011100100001101001001110
011001010010001101001001110
001110000100101101001001110
100010001001101101001001110
101011100100000011001001110
010011001011000011001001110
100100101010010011001001110
011010001000110011001001110
111110000000001011001001110
001001101001001011001001110
101000001010101011001001110
001000000111011011001001110
100101000000111011001001110
000010100110100111001001110
010000010100011111001001110
100101110100100000101001110
101011011000010000101001110
011100100100110000101001110
010011001100110000101001110
100011100001110000101001110
001101001101001000101001110
011010001001101000101001110
010101011000011000101001110
001110000010111000101001110
000000011101111000101001110
011100101001000100101001110
010010011011000100101001110
011000011100100100101001110
000111100100010100101001110
001011000011010100101001110
101100001000110100101001110
000000101011110100101001110
101110010000001100101001110
000101100011001100101001110
110100101000100010101001110
000110100011100010101001110
011000000110101010101001110
000100110100011010101001110
001011110000000110101001110
000110010100100110101001110
110001000010001110101001110
000011001001001110101001110
110100110010000001101001110
111010000011000001101001110
010001010111000001101001110
110000100101010001101001110
001001001010011001101001110
110100001100000101101001110
101001010000100101101001110
011000100000101101101001110
000010000110011101101001110
100000011000110011101001110
000011100010001011101001110
000101010001001011101001110
100010000101001011101001110
001000101000010111101001110
010100000010010111101001110
100001000001010111101001110
110110110001000000011001110
100000111101100000011001110
101100010011100000011001110
100111010100010000011001110
110001101000110000011001110
001111010010001000011001110
011011100001001000011001110
100101100010011000011001110
101010000001111000011001110
001011100110000100011001110
010101001101000100011001110
111010000010010100011001110
000110001010101100011001110
000100100101101100011001110
101100100110000010011001110
101001001101000010011001110
100011100011000010011001110
010100010111000010011001110
000110101000110010011001110
010000011100110010011001110
001000011011001010011001110
011010010000011010011001110
010001110100000110011001110
000101000011100110011001110
010000001110001110011001110
100010000100011110011001110
001101100011000001011001110
100010110010100001011001110
011000100110100001011001110
010000011011010001011001110
001000101001110001011001110
000100011100101001011001110
010110000100011001011001110
011000111000000101011001110
000000110110010101011001110
101100000001010101011001110
010100001000110101011001110
000011011000001101011001110
000000010011101101011001110
101100011000000011011001110
000111010000100011011001110
001100000100110011011001110
000001001100011011011001110
111110001000000000111001110
000011110101000000111001110
000111001011000000111001110
001000101111000000111001110
101010010100100000111001110
110001010010010000111001110
110000101001001000111001110
101000100100011000111001110
011100010000010100111001110
001000000101110100111001110
100100000110001100111001110
100001010001001100111001110
001011000001100010111001110
100100001100010010111001110
001000110001010010111001110
010111000000001010111001110
000001000010111010111001110
100110100000000110111001110
000011000110100001111001110
100110000010010001111001110
010101000001010001111001110
011001000100000101111001110
100001100010000101111001110
000000100001011101111001110
000010001001010011111001110
000000011010000111111001110
001100000000001111111001110
111101110000010000000101110
010111101010010000000101110
001011101110001000000101110
011111000101001000000101110
100100111011001000000101110
100101101100101000000101110
001100011110101000000101110
011000011011011000000101110
011100100011100100000101110
101110101000010100000101110
001110000101110100000101110
101101001010001100000101110
101000110010011100000101110
011000010100111100000101110
101111000010100010000101110
010010101110100010000101110
010001111100010010000101110
011010010001110010000101110
100010100011110010000101110
100111000100011010000101110
100001001001111010000101110
010111110000000110000101110
011010101001000110000101110
011011000100100110000101110
001100010110010110000101110
100000110100110110000101110
000000001111101110000101110
000011101000011110000101110
011001101100100001000101110
111011000010010001000101110
001010101010110001000101110
101001100001110001000101110
010101000011110001000101110
011011011000001001000101110
010001101011001001000101110
100011000111001001000101110
000111010100101001000101110
110100101010000101000101110
010110001001010101000101110
000100001110110101000101110
001110010010001101000101110
111010010100000011000101110
100101100011000011000101110
001010001111000011000101110
010011100001100011000101110
000101011000110011000101110
101000010010110011000101110
000010010011011011000101110
100001011100000111000101110
001001100110000111000101110
110000010011000111000101110
001000001001110111000101110
100010110000001111000101110
000101000001101111000101110
010001100111100000100101110
110100101001010000100101110
111000010101010000100101110
100011001101010000100101110
010110010010110000100101110
000101010101110000100101110
110111001000001000100101110
011010110001001000100101110
110000001111001000100101110
110101010100000100100101110
000011101011000100100101110
100001001110100100100101110
000100011011100100100101110
111001000000110100100101110
010000001101110100100101110
000001110010101100100101110
011100100000011100100101110
000001000111011100100101110
000010001010111100100101110
111100011000000010100101110
100011110001000010100101110
000100101111000010100101110
110110000100100010100101110
111000100001100010100101110
101100100100010010100101110
010010100101010010100101110
001101000110001010100101110
001100110000101010100101110
101001010010000110100101110
011010000010010110100101110
110000101000001110100101110
100100000101001110100101110
010110101100000001100101110
101110100010000001100101110
001101001011000001100101110
110001001001100001100101110
001100111000010001100101110
010000010011101001100101110
100001100101000101100101110
001010000110100101100101110
100010000001110101100101110
001000101001001101100101110
110000001100010011100101110
011100000000110011100101110
010001000100101011100101110
000000010101010111100101110
010011101101000000010101110
100100110110100000010101110
101011000101100000010101110
001110011000110000010101110
111100000001110000010101110
000111110000011000010101110
110110000010011000010101110
001010100101011000010101110
111100010010000100010101110
011001001110000100010101110
100101001001010100010101110
100000111100001100010101110
101010000011001100010101110
101101101000000010010101110
110001110010000010010101110
100000011111000010010101110
000011010101010010010101110
001000011100011010010101110
001100011001000110010101110
110001001000100110010101110
000110010010100110010101110
011001010000010110010101110
000110100100010110010101110
011000000001101110010101110
000100000011011110010101110
111100001100000001010101110
000110100101100001010101110
101000100110010001010101110
001110000011010001010101110
010010000110110001010101110
001000010101110001010101110
010101100000101001010101110
100000001110101001010101110
001001011000100101010101110
000001110001010101010101110
110001010000001101010101110
000010100010101101010101110
000101000100011101010101110
000111001001000011010101110
010010011000100011010101110
011010100000001011010101110
001001000011001011010101110
001100100000100111010101110
011010011100000000110101110
100101011010000000110101110
011101100001000000110101110
101110000100001000110101110
101000101010001000110101110
000110101001001000110101110
100010100000111000110101110
010001010000111000110101110
000001011101000100110101110
110010000010100100110101110
010000110100010100110101110
100100010000011100110101110
011000010011000010110101110
000011100100100010110101110
110001000001010010110101110
010010001000011010110101110
001000101100000110110101110
000001100001001110110101110
010101000110000001110101110
100000110001100001110101110
000011010010010001110101110
001001100000011001110101110
000110001010000101110101110
010010000100001101110101110
101100000001000011110101110
100000010010001011110101110
010101110011000000001101110
101010001110100000001101110
101010110100010000001101110
110010101010001000001101110
111001000100011000001101110
100001011010011000001101110
100100010100111000001101110
011101011000000100001101110
010000101111000100001101110
000111100010100100001101110
100010000111010100001101110
001100000111001100001101110
101000100100101100001101110
010101000010011100001101110
011011010010000010001101110
000101100101010010001101110
101100000011010010001101110
000110010101001010001101110
000101001011001010001101110
010110001000101010001101110
001001000101101010001101110
000110100010011010001101110
100110011000000110001101110
000010110001100110001101110
010100001100010110001101110
000001000110110110001101110
011100010110000001001101110
101010101001000001001101110
001110110000100001001101110
110000011010100001001101110
000011010011100001001101110
000011100001011001001101110
011010001010000101001101110
001000011101000101001101110
110010100000100101001101110
100101001000100101001101110
001101100000001101001101110
000000101010011101001101110
110000100110000011001101110
110000000001110011001101110
110001001000001011001101110
010011000000010111001101110
000000011000101111001101110
100101000010110000101101110
001000010110110000101101110
001011010100001000101101110
011001000011001000101101110
010010100100101000101101110
100100001001101000101101110
010011000110000100101101110
000100011100001100101101110
010001001101000010101101110
010101010000100010101101110
000010011010100010101101110
000000111001001010101101110
110100000000011010101101110
101010000001000110101101110
010000000011100110101101110
001000000100011110101101110
100110010001000001101101110
001100100101000001101101110
000000111100100001101101110
000001011001010001101101110
100000000011011001101101110
100000010110000101101101110
001110000000010101101101110
010000010000110101101101110
100001100000100011101101110
001010001000001011101101110
001110101010000000011101110
001001010111000000011101110
110001010100100000011101110
000101011001100000011101110
000100111100010000011101110
110000001101010000011101110
110100011000001000011101110
000010001111001000011101110
010010010010101000011101110
000001100110101000011101110
001100100000111000011101110
101011010000000100011101110
100100100011000100011101110
011100000100100100011101110
000000111010100100011101110
001001100001100100011101110
010010000001110100011101110
000111000001001100011101110
000000010101011100011101110
100000001000111100011101110
011110000001000010011101110
101000110000100010011101110
010100100010100010011101110
100010001001100010011101110
001011100000010010011101110
000101010010010010011101110
111000000010001010011101110
010001010001001010011101110
100000100101001010011101110
001001001000001110011101110
010000100000011110011101110
001111000100000001011101110
010100101001000001011101110
111000010000010001011101110
010001100100010001011101110
100011000000110001011101110
001000110001001001011101110
010001000011000101011101110
001000000010110101011101110
000010101100000011011101110
000001001010100011011101110
000100000110001011011101110
010100010000000111011101110
100010000010000111011101110
010110100000010000111101110
001000011000101000111101110
000000110010011000111101110
110010010000000010111101110
000010000110010010111101110
000010000000101110111101110
000101110000000001111101110
101001001000000001111101110
000010100011000001111101110
011010000000100001111101110
000001000101001001111101110
000000001001100101111101110
111011100101000000000011110
010001111110100000000011110
001101001111100000000011110
100110101011010000000011110
001010010111110000000011110
010110110101001000000011110
101010001110011000000011110
000001101111011000000011110
010100010110111000000011110
011101110010000100000011110
010011001111000100000011110
101100011001010100000011110
110001010011010100000011110
011110010000110100000011110
111000110000101100000011110
100111001000011100000011110
001110100010011100000011110
011000001010111100000011110
001110110010100010000011110
011000110101100010000011110
111000011100010010000011110
010110100100110010000011110
011010100110001010000011110
100010110001011010000011110
101110001000100110000011110
111001000010100110000011110
100101010000110110000011110
101000000111001110000011110
000100000101111110000011110
101011111000000001000011110
110110011001000001000011110
001111100100100001000011110
111110100000010001000011110
011000111010010001000011110
100001010101110001000011110
110100100011001001000011110
011110000101000101000011110
111000001100100101000011110
000011011001010101000011110
000101110000011101000011110
010001000110011101000011110
101101000110000011000011110
000011001101100011000011110
010110010010010011000011110
000001011110010011000011110
100100000011110011000011110
010001110100001011000011110
001010011010001011000011110
000100010111001011000011110
110000010001101011000011110
010010001100011011000011110
101000100010011011000011110
000001110001100111000011110
001100001100001111000011110
101101110001000000100011110
110101001101000000100011110
011001110100010000100011110
010100110011010000100011110
100001110010110000100011110
000010101110110000100011110
010110011010001000100011110
000101010011101000100011110
101011100000011000100011110
000110100001111000100011110
001100101110000100100011110
101010010011000100100011110
010110101000010100100011110
110001000100101100100011110
101100000100011100100011110
100000010001111100100011110
110011010010000010100011110
101100001011000010100011110
010010101011000010100011110
000101101010010010100011110
111010000001010010100011110
010100011000110010100011110
010011000101001010100011110
011001000010011010100011110
110100100100000110100011110
000101000111000110100011110
000010011001100110100011110
001000010100101110100011110
011000100111000001100011110
010011011000100001100011110
100100100101100001100011110
101010000100101001100011110
100000011100011001100011110
010000001001111001100011110
001000111000100101100011110
001101001000010101100011110
110010000100010101100011110
101000100001010101100011110
000110000011010101100011110
011010000010001101100011110
001000000101110011100011110
000000101110001011100011110
100001001000100111100011110
100101111100000000010011110
110110100010100000010011110
101001101001100000010011110
110010011010010000010011110
001001011101010000010011110
011011001100001000010011110
001010001011101000010011110
101100010010011000010011110
011110000001011000010011110
100110000100111000010011110
111100101000000100010011110
000110101101000100010011110
101000010100110100010011110
010011110000001100010011110
000110010011001100010011110
100000001101101100010011110
000100101000111100010011110
110000101100100010010011110
001100001001110010010011110
010000010011110010010011110
000010111100001010010011110
001100101010001010010011110
100101000001011010010011110
001010100000111010010011110
100011010100000110010011110
001000100110100110010011110
001011000001010110010011110
000001100010011110010011110
100111010010000001010011110
100010011100100001010011110
000100101110100001010011110
010000110101010001010011110
100110101000001001010011110
011100001000101001010011110
000001111000101001010011110
010010100100101001010011110
000001000111101001010011110
100010110001000101010011110
001000000001111101010011110
100000110110000011010011110
001000111001000011010011110
110001100000010011010011110
010000001011001011010011110
101001000000101011010011110
000100100001101011010011110
010100000001010111010011110
011000100001110000110011110
000001001011110000110011110
110001001010001000110011110
010000011101001000110011110
001100100100101000110011110
100010010010101000110011110
010100010110000100110011110
011001010000100100110011110
100101000001100100110011110
000111000100001100110011110
001000110000011100110011110
101001100100000010110011110
001010001110000010110011110
000111000010100010110011110
010101000100010010110011110
000000100101011010110011110
010010100000100110110011110
100100001000001110110011110
110000010011000001110011110
001101000010001001110011110
100000101100000101110011110
000000010101100101110011110
000000001010011101110011110
000001100011000011110011110
101000001000010011110011110
000001010000110011110011110
101110011100000000001011110
100100111010100000001011110
001011101100010000001011110
100001111001010000001011110
001100110001110000001011110
111100000110001000001011110
100101010101001000001011110
011110100000101000001011110
000101001100111000001011110
010010110110000100001011110
001001101011000100001011110
000111001001100100001011110
001000010110011100001011110
010000011001011100001011110
010101100110000010001011110
001100101101000010001011110
001101010011000010001011110
100010010111000010001011110
110001000101010010001011110
100011001000110010001011110
011000011000101010001011110
110010000010101010001011110
101010100010000110001011110
010010000011010110001011110
000100001010110110001011110
000000110101001110001011110
001001110101000001001011110
110010000101100001001011110
000010011010110001001011110
101100001001001001001011110
001011000011001001001011110
011001000100101001001011110
110000010010011001001011110
111011000000000101001011110
000101010100100101001011110
101000000011100101001011110
110000101000010101001011110
010010010000101101001011110
100000000101011101001011110
110101010000000011001011110
010000100010110011001011110
100000111000001011001011110
000001010010101011001011110
011001011001000000101011110
100001100111000000101011110
111000010010100000101011110
010110000110100000101011110
110110010000010000101011110
010000001111010000101011110
110000110100001000101011110
100110100010001000101011110
100010001001011000101011110
001000100011011000101011110
001001010000111000101011110
100101101000000100101011110
001100010101000100101011110
000000111100010100101011110
100000000110110100101011110
001001100100001100101011110
000011010010001100101011110
111000000001001100101011110
000010001100101100101011110
010100000000111100101011110
000011011100000010101011110
001001101000100010101011110
100000110001100010101011110
100010100100010010101011110
001100000110010010101011110
000111000001010010101011110
101101000000001010101011110
010100001100001010101011110
001010010001001010101011110
010001100000010110101011110
001010000000110110101011110
011010010100000001101011110
000001111010000001101011110
100111000000100001101011110
001010100010100001101011110
101001000100010001101011110
000100101000101001101011110
000010100101000101101011110
000001000001101101101011110
011000001010000011101011110
000000010011010011101011110
010000100001001011101011110
100010010000000111101011110
000100001001000111101011110
010101110000100000011011110
000110010101100000011011110
101101001000010000011011110
110100000011010000011011110
101000100010110000011011110
101010110000001000011011110
100000011110001000011011110
001101000001101000011011110
000001110100011000011011110
110000011000100100011011110
010000100011100100011011110
000110011000010100011011110
000001001110010100011011110
110110000000001100011011110
001010000101001100011011110
011010000100100010011011110
010000101001010010011011110
000011001010001010011011110
000011100001100001011011110
011001000010010001011011110
001000101100001001011011110
010100100100000101011011110
001010010010000101011011110
100001001001000101011011110
001001100000000111011011110
010010001000000111011011110
010001101100000000111011110
101011000010000000111011110
001100011010000000111011110
010010000010011000111011110
001000000010101100111011110
010000110010000010111011110
000100000011001010111011110
000101010000000110111011110
010000000101000110111011110
110010100000000001111011110
010000000100110001111011110
000011000000010101111011110
000110111110000000000111110
111000011001100000000111110
010011010101100000000111110
100100110101010000000111110
101001000111010000000111110
110111000000110000000111110
011100001100110000000111110
101010010101001000000111110
100010100110101000000111110
000011011100011000000111110
010010101001011000000111110
101111000100000100000111110
110010100011000100000111110
000101101100010100000111110
001011001010010100000111110
000100110010110100000111110
010000010111001100000111110
010001011000101100000111110
000001100001111100000111110
100011001110000010000111110
101000110011000010000111110
100101000101100010000111110
010110000011100010000111110
000101111000001010000111110
110000011010001010000111110
011001100000101010000111110
101000001100101010000111110
110000100100011010000111110
001010110100000110000111110
011100001010000110000111110
001101100001000110000111110
000100011100100110000111110
100010010010010110000111110
011000000101010110000111110
010010001000110110000111110
000011000010101110000111110
101110000001100001000111110
011100010001010001000111110
010001001101010001000111110
100001110010001001000111110
011000001110001001000111110
100011001000101001000111110
001100100010101001000111110
000000110101101001000111110
001000011000111001000111110
011101000000100101000111110
000010101100100101000111110
010110100000001101000111110
111000101000000011000111110
010100100101000011000111110
100100110000100011000111110
100011000001010011000111110
000101010010000111000111110
001010000001001111000111110
001101011100000000100111110
100111000011000000100111110
001110001010100000100111110
100010111000001000100111110
110100100000101000100111110
011000000101101000100111110
101000000010111000100111110
011001101000000100100111110
111000000110000100100111110
001010001101000100100111110
000111010000010100100111110
001010100000101100100111110
001100001000011010100111110
000010010000111010100111110
000001001001010110100111110
010101000000001110100111110
110001010000010001100111110
010010001010010001100111110
100100001000110001100111110
000011000100110001100111110
100101000100001001100111110
001001010001001001100111110
010000011100000101100111110
010000100001100101100111110
001000010110000011100111110
100000001001001011100111110
000000000010110111100111110
001110110001000000010111110
101101010000100000010111110
000101100011100000010111110
000001010110110000010111110
000000111001110000010111110
010100010001101000010111110
111000001000011000010111110
010111001000000100010111110
101000100101000100010111110
101000001010100100010111110
001001010010001100010111110
000100001110001100010111110
110100010000010010010111110
000010100011001010010111110
100010101000000110010111110
010010010001000110010111110
000000110000101110010111110
001001101010000001010111110
111001000001000001010111110
010100100010010001010111110
001100000101001001010111110
100100010100000101010111110
100100001010000011010111110
011000000010100011010111110
000000000111010011010111110
010001000100000111010111110
000000011000010111010111110
101010010000010000110111110
000101001000101000110111110
000011000001011000110111110
100001110000000100110111110
100000000011010100110111110
011011000000000010110111110
010100101000000010110111110
100010000101000010110111110
100000011000100010110111110
010000000110001010110111110
100000000000101101110111110
000100000100100011110111110
111100100001000000001111110
010110001101000000001111110
100001001011100000001111110
001000100111100000001111110
001110010010010000001111110
100100001110010000001111110
110011010000001000001111110
001000111010001000001111110
010001100101001000001111110
000010011001101000001111110
001001010001010100001111110
100100000001110100001111110
100000010010101100001111110
010010000100011100001111110
101001011000000010001111110
000000110110010010001111110
000100011001010010001111110
101010000000011010001111110
000011000101000110001111110
100001100000001110001111110
100001101100000001001111110
000101000111000001001111110
100010100010010001001111110
000000000110111001001111110
000100111000000101001111110
001001000000110011001111110
000111000000001011001111110
001101100010000000101111110
100000011101000000101111110
000011110000100000101111110
110010001000100000101111110
101100000100100000101111110
011100010000001000101111110
000100000101011000101111110
000000110011000100101111110
000000001100110010101111110
000100100000100110101111110
000100000010001101101111110
000010000001100011101111110
100110100100000000011111110
011000110100000000011111110
001011001001000000011111110
010000001100101000011111110
000000100100110100011111110
000101001100000010011111110
100000000110100010011111110
101100000000000110011111110
000000001011000110011111110
010001011000000001011111110
000000001001011001011111110
011000000000001101011111110
010001000001100000111111110
000010010100000100111111110
001000100000001010111111110
011111011101101000000000001
111011110110010100000000001
110011101011110100000000001
101011111010101100000000001
110101111010011100000000001
110110001110111100000000001
110100111111100010000000001
111101001011110010000000001
110011011110101010000000001
100111101100111010000000001
101011111101000110000000001
011111011001010110000000001
011101101100110110000000001
001110011110110110000000001
111101110000101110000000001
001100101111101110000000001
010011101110011110000000001
100110010101111110000000001
011000110011111110000000001
001011001011111110000000001
111110010110110001000000001
011011111001110001000000001
111101110101001001000000001
111110011011001001000000001
010010111110111001000000001
110101100011111001000000001
100111011110100101000000001
101111101001010101000000001
010110011111010101000000001
011110100101110101000000001
110110110110001101000000001
011011000111101101000000001
100001110111101101000000001
001101001110111101000000001
101110110101100011000000001
001111101110010011000000001
111010100111010011000000001
110001111010110011000000001
110101010101110011000000001
011111110010001011000000001
100110101111001011000000001
101001101110101011000000001
110010110011101011000000001
101100111100011011000000001
011110101001011011000000001
100001011111011011000000001
111110001100100111000000001
010111100010110111000000001
110100101001110111000000001
101100010011110111000000001
110001001101101111000000001
101010101010011111000000001
011100010101011111000000001
000011110101011111000000001
101101111110001000100000001
101110011101011000100000001
100110111010111000100000001
011101110001111000100000001
011111001110100100100000001
010011111101100100100000001
111001100111100100100000001
100011101111001100100000001
011010111001011100100000001
111011100000111100100000001
101100001011111100100000001
111110111001000010100000001
101111100110100010100000001
011010110111100010100000001
101011110011010010100000001
001001101111110010100000001
010101101101101010100000001
100001111011101010100000001
110101010110011010100000001
110111010101000110100000001
010001111011010110100000001
001110100111010110100000001
110011011000110110100000001
011100011110001110100000001
110101001010101110100000001
000111100011101110100000001
101101100010011110100000001
001001011100111110100000001
111111100011000001100000001
010101110111100001100000001
111000011111100001100000001
001100111101110001100000001
101011010011101001100000001
000111010111011001100000001
100101110010110101100000001
110001001110110101100000001
010010110011110101100000001
001111110100001101100000001
011110010001101101100000001
000100011111101101100000001
000110101110011101100000001
010001011001111101100000001
101011011100100011100000001
110010011110010011100000001
011011000110110011100000001
110011100001110011100000001
011101010100101011100000001
010110011010101011100000001
011000101010111011100000001
100001111110000111100000001
001001111001100111100000001
001111000001110111100000001
111110000000011111100000001
010000100111011111100000001
100000110001111111100000001
001111001111110000010000001
110111111100001000010000001
111001101101101000010000001
111010111010011000010000001
111011010011100100010000001
101111011000110100010000001
100101110101110100010000001
011110001001111100010000001
011101011110100010010000001
111010011100110010010000001
111100110001110010010000001
001111010111001010010000001
011111100001101010010000001
010011110100111010010000001
101011100010111010010000001
000101111010111010010000001
001010111001111010010000001
101001110110100110010000001
110101100110010110010000001
101100101101010110010000001
110001110011001110010000001
101110100100101110010000001
001111001100011110010000001
011001011010011110010000001
111010000101011110010000001
100101000011111110010000001
010101101110110001010000001
011011011100011001010000001
001111100101011001010000001
110010010101111001010000001
110000111111000101010000001
101010011101010101010000001
101001101100110101010000001
110110000011110101010000001
010111110001001101010000001
110101011000101101010000001
111001000010111101010000001
000010100111111101010000001
011101101101000011010000001
101011001011010011010000001
011000110110110011010000001
001100101011110011010000001
011010101110001011010000001
111000010111001011010000001
100111010010101011010000001
010011100011011011010000001
001110010100111011010000001
011010111001000111010000001
001101010101100111010000001
110111001000010111010000001
000110110110010111010000001
101011110000001111010000001
001101100011001111010000001
000011001111001111010000001
100100011001011111010000001
111101000110110000110000001
110100101101110000110000001
011111011010001000110000001
110101110010101000110000001
010010111011101000110000001
100110010111101000110000001
011100101110011000110000001
111110010000111000110000001
010011001110111000110000001
101100011110100100110000001
110110011001100100110000001
001110101011100100110000001
110110010110010100110000001
011100011101010100110000001
010001111110001100110000001
101101100101001100110000001
011011010101001100110000001
101010001110011100110000001
000111010100111100110000001
100001011010111100110000001
100100100110111100110000001
110110100011100010110000001
001101110011100010110000001
100000111111010010110000001
010001011101110010110000001
101011011001001010110000001
001101001011011010110000001
100011000111011010110000001
011010101100100110110000001
100101011100010110110000001
010010001111010110110000001
000100111001110110110000001
111100010001001110110000001
111001000100101110110000001
100010011100101110110000001
101010000011101110110000001
110001111100100001110000001
000111101101100001110000001
011110001100110001110000001
101101100001110001110000001
110011101001001001110000001
101000111101001001110000001
100001110011011001110000001
011111101000000101110000001
010011100111000101110000001
100010101110100101110000001
110100111000010101110000001
101001010110010101110000001
001110110001010101110000001
000011011011010101110000001
111000010001110101110000001
010101000101110101110000001
001011001100101101110000001
111001100110000011110000001
011110110000100011110000001
101101001010100011110000001
010110101010010011110000001
001011101000110011110000001
010101111000001011110000001
001110001101001011110000001
010011010001101011110000001
000100011110011011110000001
001001010101011011110000001
101110010100000111110000001
011101010010000111110000001
101001001101000111110000001
110010010011000111110000001
001000110111000111110000001
010100011100100111110000001
100010100101010111110000001
111000101000001111110000001
100100000111001111110000001
100101100000101111110000001
001100100100011111110000001
000001101010011111110000001
010111110111001000001000001
101110110110101000001000001
000111101011111000001000001
011011011111000100001000001
111111101000100100001000001
010110110110110100001000001
111011100011001100001000001
001011101101011100001000001
101010010111011100001000001
111001010100111100001000001
000001111110111100001000001
011100000111111100001000001
101101110100110010001000001
001011011101110010001000001
101001010111101010001000001
011001111001011010001000001
101101101011000110001000001
110010011101100110001000001
111001001110010110001000001
111010110100001110001000001
001110111000101110001000001
111100101111000001001000001
101010101101110001001000001
110011000111110001001000001
100110011101101001001000001
010101011011101001001000001
011100011110011001001000001
011101110010100101001000001
111100010101100101001000001
010111111000010101001000001
001101110101010101001000001
100101001111001101001000001
111010010010101101001000001
010000111101101101001000001
011010100110011101001000001
111101011001000011001000001
010101111100100011001000001
001110011011100011001000001
101110100010110011001000001
000011110110110011001000001
100011111100001011001000001
101011001001101011001000001
100110010110011011001000001
110000101011011011001000001
111100010000111011001000001
011011100100100111001000001
110001010110100111001000001
101111000100010111001000001
011010011100010111001000001
001000111011010111001000001
010111010100001111001000001
110100110001001111001000001
010001101010101111001000001
101000001101011111001000001
010010000011111111001000001
001111101111000000101000001
011011101100110000101000001
110001110110110000101000001
111010011001110000101000001
110011111000011000101000001
111110001010011000101000001
110111000001111000101000001
010100011101111000101000001
101101110001100100101000001
010101011110010100101000001
110110110001010100101000001
001010110101110100101000001
101110101100001100101000001
111000001110101100101000001
001111001001101100101000001
011001101010011100101000001
001111000110011100101000001
111110010100010010101000001
100011101110010010101000001
001000111111001010101000001
110011100100101010101000001
101100011010101010101000001
101100100101101010101000001
000111010101101010101000001
100001110101011010101000001
001101101000111010101000001
101010001100111010101000001
010001001011111010101000001
110110001110000110101000001
101010010110100110101000001
110000111100010110101000001
111101000001010110101000001
100001101001110110101000001
001001010011110110101000001
101011001010001110101000001
001011110001001110101000001
010101011001001110101000001
000010011110011110101000001
100101010000111110101000001
010100100010111110101000001
101011111001000001101000001
011110011101000001101000001
100101011100110001101000001
110010101010110001101000001
101100010111001001101000001
001011011000111001101000001
110000010011111001101000001
111010100101000101101000001
010110101100100101101000001
011001011100100101101000001
100001011011100101101000001
011100010011010101101000001
110001101100001101101000001
000101100101101101101000001
101000110010011101101000001
001110100000111101101000001
000111011110000011101000001
110011001011000011101000001
100010110111000011101000001
010111010000110011101000001
101000001011110011101000001
101101001100001011101000001
001110101010001011101000001
111010010001001011101000001
100101100011001011101000001
010100001111001011101000001
110100100100011011101000001
001101010010011011101000001
001100101101000111101000001
111100000010100111101000001
000100110011100111101000001
100010100010101111101000001
010010110000011111101000001
011001000000111111101000001
000100001001111111101000001
111110110011000000011000001
110001011111100000011000001
101001110111010000011000001
001010111110110000011000001
001100011111101000011000001
010001101111011000011000001
011010100011111000011000001
000011010111111000011000001
101111100110000100011000001
000110111111000100011000001
111101110000010100011000001
001111100001110100011000001
011101011100001100011000001
011110101010001100011000001
100001111101001100011000001
000111011010101100011000001
110100010110101100011000001
011001110001101100011000001
101010011001101100011000001
100000001111111100011000001
110011110110000010011000001
001111101010100010011000001
010110110101100010011000001
100101100111100010011000001
101100011110010010011000001
100101011001110010011000001
010110001011110010011000001
110101101001001010011000001
111110000010101010011000001
101011010100011010011000001
110010101100011010011000001
110110010001011010011000001
101010001111000110011000001
010101001101100110011000001
001000111101100110011000001
011100010011100110011000001
101011101000010110011000001
011001100110001110011000001
010111100000011110011000001
010000011101011110011000001
110001001000111110011000001
100111101011000001011000001
101101001101100001011000001
110110100110010001011000001
110001101001110001011000001
001001011011110001011000001
110011010011001001011000001
100101110001101001011000001
010010001111101001011000001
011101000011011001011000001
000111001100111001011000001
010100100101111001011000001
100010010111100101011000001
001110000111010101011000001
100110110000110101011000001
100101000110110101011000001
010100011001110101011000001
001001010110101101011000001
101100010100011101011000001
001011001010011101011000001
011000001100111101011000001
011110010110000011011000001
110100110010100011011000001
101000111000110011011000001
101010011010001011011000001
100111000101001011011000001
000001111011001011011000001
100110101000101011011000001
001101100100101011011000001
101000100011101011011000001
110001111000000111011000001
111001000001100111011000001
001101001001010111011000001
011100100000110111011000001
100010001001110111011000001
011001111101000000111000001
011110100110100000111000001
110101010011010000111000001
100110111001001000111000001
110010100111001000111000001
001111110000101000111000001
101010101010101000111000001
110100001011101000111000001
011011001001011000111000001
000001111001111000111000001
001110000101111000111000001
111100101001000100111000001
100011110011000100111000001
111000010111000100111000001
000101010111100100111000001
001011011100010100111000001
101101001010010100111000001
110111001000001100111000001
010010010011011100111000001
010010101000111100111000001
110000101110100010111000001
110010110000110010111000001
000110101100110010111000001
101001110010001010111000001
101001000001111010111000001
000100010011111010111000001
111011010000000110111000001
000001101111000110111000001
010110011000010110111000001
010000010110110110111000001
100100101000011110111000001
000011000010111110111000001
110101100101000001111000001
011101010001100001111000001
101100011001010001111000001
111010000011010001111000001
000101001111010001111000001
000110010110110001111000001
100101011010001001111000001
000000110111101001111000001
101001101000011001111000001
010000111010011001111000001
101100000010111001111000001
001110011010000101111000001
100110001101000101111000001
001000001111100101111000001
000111100010010101111000001
011100110000001101111000001
001010100011001101111000001
010001100001011101111000001
010011101100000011111000001
110110000100100011111000001
001000101110010011111000001
110001000010110011111000001
000001100101110011111000001
001010000110101011111000001
010110100001000111111000001
100000011010010111111000001
011000000101010111111000001
001111000000001111111000001
001000011100001111111000001
110000010000101111111000001
100001000100011111111000001
111101110011010000000100001
110101011110110000000100001
101011110100111000000100001
111100011001111000000100001
011100101111010100000100001
111011001100110100000100001
111010101110001100000100001
010011111011001100000100001
001111100111001100000100001
001111101000111100000100001
010101010101111100000100001
111111011100000010000100001
101101101101100010000100001
100110110011110010000100001
001101111011001010000100001
101011001111001010000100001
011001100111101010000100001
011010110110011010000100001
111100100101011010000100001
100110111110000110000100001
111010100101100110000100001
001001011111100110000100001
110011010011010110000100001
001101110001110110000100001
110110101000101110000100001
010110110001011110000100001
001000111101011110000100001
110001100010111110000100001
001111111101000001000100001
100000111111110001000100001
110111000111001001000100001
101010110111001001000100001
111001010110101001000100001
100101101101011001000100001
101001111010010101000100001
011000011011110101000100001
101100110001101101000100001
101010001101101101000100001
010110100011101101000100001
100011011100011101000100001
110000010111011101000100001
110010100100111101000100001
110110001011100011000100001
110101101010001011000100001
001110101100101011000100001
000011101011101011000100001
100011110010011011000100001
110010011001011011000100001
011011000001111011000100001
111100100011000111000100001
000111011000110111000100001
001010000111110111000100001
111001100100001111000100001
000001111100101111000100001
101100000100111111000100001
110010101111100000100100001
010011011111010000100100001
101001010111110000100100001
011110001111001000100100001
100101100111101000100100001
001100110111011000100100001
101011011110000100100100001
011110110101000100100100001
110101101011000100100100001
101000101100111100100100001
011101000010111100100100001
000011110001111100100100001
000111101010110010100100001
100111000101110010100100001
000100111110101010100100001
011000111001101010100100001
111011000100011010100100001
111000010011011010100100001
111000110110000110100100001
000101111101000110100100001
101111000011000110100100001
111001101000100110100100001
010100010111100110100100001
001011111000010110100100001
100100001111010110100100001
101000100011110110100100001
011111100000001110100100001
100010010111001110100100001
001101000101101110100100001
000001110110011110100100001
000110001100111110100100001
010000011010111110100100001
110010000001111110100100001
111010110100100001100100001
101110011001100001100100001
110110110010010001100100001
010101111001010001100100001
111001100010110001100100001
110101011100001001100100001
101111001010001001100100001
001111100001101001100100001
001001111100011001100100001
101010000110111001100100001
010000110101111001100100001
000101001011111001100100001
101101000110100101100100001
101000110101010101100100001
001011010100110101100100001
000001101101110101100100001
000101110011001101100100001
100001101010101101100100001
011000100110101101100100001
011100100001011101100100001
001011000011011101100100001
101010101010100011100100001
010011110100010011100100001
111000000101110011100100001
011101001001001011100100001
000111000110101011100100001
000000111011011011100100001
100001010100111011100100001
100100100010111011100100001
001100010001111011100100001
101101110000000111100100001
110110011000000111100100001
011010010010100111100100001
000010011101100111100100001
010100101100010111100100001
010110000011010111100100001
110101000000110111100100001
110000001110001111100100001
100011001001001111100100001
000110110000101111100100001
101000011000011111100100001
101101101110010000010100001
101010011110101000010100001
110111010010011000010100001
110101100100111000010100001
010100001111111000010100001
011100111001100100010100001
100011100111100100010100001
010111101010010100010100001
101011110001010100010100001
110101011001010100010100001
101100000111110100010100001
101110010101001100010100001
011011011000101100010100001
100100111100011100010100001
111100100010011100010100001
001011010110011100010100001
110010011111000010010100001
010111010101010010010100001
011000101101110010010100001
111010000011110010010100001
100011101001011010010100001
101100010010111010010100001
100101111000100110010100001
001111001001100110010100001
011001110100010110010100001
000001101110110110010100001
111001001001001110010100001
000110101011001110010100001
100010110001101110010100001
100001010101011110010100001
111001011101000001010100001
111111000010100001010100001
111000111010100001010100001
000111111010100001010100001
111110001001010001010100001
010010111101010001010100001
010001110111001001010100001
100001001110111001010100001
001001110001111001010100001
000111100100110101010100001
100001010011110101010100001
001000111011001101010100001
011000010101101101010100001
011110000100011101010100001
000011001001111101010100001
001101110110000011010100001
110110110001000011010100001
100100010111100011010100001
101001100101010011010100001
110011100000101011010100001
100110000011011011010100001
010100001111000111010100001
100011001100100111010100001
101010010010010111010100001
010000110011010111010100001
001101011000001111010100001
010001010010101111010100001
010100001000111111010100001
101111101001000000110100001
001010111111000000110100001
011011100101010000110100001
101100111000110000110100001
011010101010110000110100001
001011011001110000110100001
011100010011110000110100001
111001001010101000110100001
010101011001101000110100001
111001110000011000110100001
000011111010011000110100001
111110001100000100110100001
011001110011000100110100001
111011000010010100110100001
000110101101010100110100001
010110111000001100110100001
010100100111001100110100001
000101001110101100110100001
011010100001101100110100001
010001001011011100110100001
101110011010000010110100001
110111000110000010110100001
011101100000110010110100001
010011001101001010110100001
100100110011001010110100001
001010101100011010110100001
010100101001011010110100001
001001000110111010110100001
100000011001111010110100001
100001011011000110110100001
010110001010100110110100001
100110010001010110110100001
100000101101001110110100001
011101000111000001110100001
110100001110100001110100001
000001011111100001110100001
001111010010010001110100001
100100100111010001110100001
101100010100101001110100001
010110000101101001110100001
100110011000011001110100001
011000011001011001110100001
100101101100000101110100001
011000101101000101110100001
000110010111000101110100001
010011110000100101110100001
110001001001100101110100001
001100101010010101110100001
101010100000110101110100001
111101000000001101110100001
000010110100011101110100001
000011111001000011110100001
011001001100100011110100001
000010110110100011110100001
100011000011100011110100001
101100001100010011110100001
001000011010110011110100001
011000110100001011110100001
010101000010011011110100001
001010001110000111110100001
100000000110110111110100001
101110011111000000001100001
011111100011100000001100001
110010110111010000001100001
010011111010110000001100001
000111110101110000001100001
011101101110001000001100001
110011011101001000001100001
001001111101101000001100001
101100111010011000001100001
101101010101011000001100001
011011000111011000001100001
110110110000111000001100001
100010101110111000001100001
001110111001010100001100001
111000011101010100001100001
010100011111001100001100001
101101011000101100001100001
010101101001101100001100001
000011001111101100001100001
011011110000011100001100001
001100110100111100001100001
011100111101000010001100001
100011111011000010001100001
010111001110010010001100001
111011100001010010001100001
101111001000110010001100001
010110001101101010001100001
111000001011101010001100001
001100001111011010001100001
110101110100000110001100001
001010110111000110001100001
100111100001100110001100001
001101011100010110001100001
111000010010110110001100001
011001000101110110001100001
100001111000011110001100001
001110010010011110001100001
000011010100111110001100001
111011010001100001001100001
100110111100010001001100001
111011001010010001001100001
100101110110001001001100001
010110111001001001001100001
001111010010101001001100001
111000110100011001001100001
011010101000111001001100001
101011101100000101001100001
010001111110000101001100001
011101001101000101001100001
000111011011000101001100001
110100111000100101001100001
100110100110100101001100001
001100100011110101001100001
111000101001001101001100001
110001000011101101001100001
110101100000011101001100001
000111000101011101001100001
101011000000111101001100001
100100010010111101001100001
110111010010000011001100001
001011111000100011001100001
111000100110100011001100001
100100001101110011001100001
000111000011110011001100001
000111101000011011001100001
101001000110011011001100001
010100010011011011001100001
011110101000000111001100001
101010011001000111001100001
110011000101000111001100001
010100100101100111001100001
100100101100001111001100001
000011100110001111001100001
010010011000101111001100001
101100101110100000101100001
000101111011100000101100001
111101011000010000101100001
001011110110010000101100001
101001101101010000101100001
000110001111110000101100001
110001110001101000101100001
000010111101011000101100001
100110010011011000101100001
000101010110111000101100001
100011110100100100101100001
101010101001100100101100001
001110010011100100101100001
011010001110010100101100001
010001100111010100101100001
010101110000110100101100001
100110011000110100101100001
111001010010001100101100001
110101000101001100101100001
111100100000101100101100001
101000010101101100101100001
000101101100011100101100001
010110001001011100101100001
100000101011011100101100001
111010000111000010101100001
011001010110100010101100001
110110101000010010101100001
011100001001110010101100001
001111011000001010101100001
010110010110001010101100001
010010101010101010101100001
100001001101101010101100001
010011010001011010101100001
101000110000111010101100001
001011001100100110101100001
101100100100010110101100001
100010110010010110101100001
000110100101001110101100001
011000010100011110101100001
001001001001011110101100001
011111100100000001101100001
100010011110100001101100001
001101000101110001101100001
001011010101001001101100001
000001101111001001101100001
011000001101101001101100001
001110001100011001101100001
000100111000111001101100001
101100011100000101101100001
101001100011000101101100001
010101001010100101101100001
011000111000010101101100001
100101010001010101101100001
000000010111110101101100001
001001110000101101101100001
000001011010011101101100001
110000001000111101101100001
111000011000100011101100001
001100110100100011101100001
100001110010100011101100001
110001001100010011101100001
011010100010010011101100001
110000110001010011101100001
000001011001110011101100001
101011100000001011101100001
000010010011101011101100001
000010100100110111101100001
001100000110001111101100001
011111011001000000011100001
010110011100110000011100001
100100110110110000011100001
100010111001110000011100001
101101000110101000011100001
101011100001101000011100001
001110100110011000011100001
011010111100000100011100001
110001110010100100011100001
001110001110100100011100001
100101001011100100011100001
010000101111100100011100001
111100001000110100011100001
110011000001110100011100001
110001000110011100011100001
000000110111011100011100001
011111000100100010011100001
100001101110001010011100001
000101011101001010011100001
001010110100101010011100001
010000011110101010011100001
001101110000011010011100001
011110001000011010011100001
111000000100111010011100001
110110001001000110011100001
010001010111000110011100001
101010100010100110011100001
100000011100110110011100001
101000010110001110011100001
000101001010011110011100001
100110000000111110011100001
010000110000111110011100001
001110010101100001011100001
011100001011100001011100001
110000011110010001011100001
001100101101010001011100001
111001100010001001011100001
111100010001001001011100001
010101010100101001011100001
100010110010101001011100001
110010100001011001011100001
000000011101111001011100001
010110110010000101011100001
111100000110000101011100001
000101100111000101011100001
011001101000100101011100001
100000101010110101011100001
000010011110001101011100001
001101000001101101011100001
101100101010000011011100001
010011001010100011011100001
001001000111100011011100001
111101000000010011011100001
100011010001010011011100001
000100110001110011011100001
010010000101110011011100001
101001010000101011011100001
000001100010111011011100001
011010000011000111011100001
010100010100010111011100001
100000000101101111011100001
111110000001100000111100001
010011101001100000111100001
110010000110110000111100001
100001100011110000111100001
001100111100001000111100001
001111000011001000111100001
000011011100101000111100001
100101001001011000111100001
010111010100000100111100001
001001011010100100111100001
001001100101100100111100001
011110100000010100111100001
001100010110010100111100001
010001001100110100111100001
101001001100001100111100001
110000011001001100111100001
000010100110101100111100001
111100110000000010111100001
011000011011000010111100001
100100101001100010111100001
001110010000110010111100001
011001101000001010111100001
000111000100011010111100001
000100111010000110111100001
100101000100100110111100001
001000101000110110111100001
100000001010101110111100001
000110100011100001111100001
011001010100010001111100001
100010001001101001111100001
000010000111011001111100001
010011000000111001111100001
001000100100111001111100001
001011001001000101111100001
100000110001100101111100001
100000001111000011111100001
000010011100010011111100001
110100001000001011111100001
000001010110001011111100001
001010110000000111111100001
110000100100000111111100001
001001000010010111111100001
110001111111001000000010001
110110101101101000000010001
101000111110111000000010001
101111001111000100000010001
101110100011110100000010001
000011110111110100000010001
011001011110101100000010001
011010101011101100000010001
011101001101011100000010001
011101110111000010000010001
101111111000100010000010001
110001101101110010000010001
100111110110001010000010001
101100110011011010000010001
010110100111011010000010001
010111010001111010000010001
111000010101111010000010001
000101001111111010000010001
110101011100100110000010001
010111001011100110000010001
111001111000010110000010001
110100011011010110000010001
001010011111001110000010001
010111100100101110000010001
111001000011101110000010001
100101100101011110000010001
110110011001110001000010001
011100110011110001000010001
010110010111101001000010001
111101010010011001000010001
011111011010000101000010001
011100101110100101000010001
111001011001100101000010001
100110101100110101000010001
110000110101110101000010001
111010110001001101000010001
001110110010101101000010001
101011000110011101000010001
010010101101011101000010001
010111001000111101000010001
101110011110000011000010001
011011100011100011000010001
001111010101010011000010001
110111100001001011000010001
111100101000101011000010001
100101110001100111000010001
010011010101100111000010001
111100000110010111000010001
011101100001010111000010001
000110111001010111000010001
110011001010001111000010001
010001111001001111000010001
101001010100101111000010001
001110000011011111000010001
000001100110111111000010001
010110110101110000100010001
101011110101001000100010001
111100011100101000100010001
101001011001111000100010001
100010001111111000100010001
110100110011100100100010001
100111101010010100100010001
011001010111010100100010001
011110101000110100100010001
111011001100001100100010001
011101110010001100100010001
101110011010001100100010001
100001111100101100100010001
100111010001101100100010001
011100100101101100100010001
100000110111011100100010001
010110011111000010100010001
111100001011001010100010001
011011010010101010100010001
010000111110011010100010001
000011101011011010100010001
100100110100111010100010001
001010111010100110100010001
110011000110100110100010001
101111010000010110100010001
111010100010010110100010001
010101010010110110100010001
001101101001001110100010001
001100010011101110100010001
001011000101011110100010001
001110111011000001100010001
001101001111100001100010001
111111000100010001100010001
111000111100010001100010001
000111111100010001100010001
110010111010001001100010001
010111001011001001100010001
001101100010111001100010001
001010010101111001100010001
000111100110100101100010001
000100101011110101100010001
110000101001101101100010001
001100010110011101100010001
111001000001011101100010001
011010000010111101100010001
110101011010000011100010001
101101100101000011100010001
100100010111010011100010001
011001011000110011100010001
001001110011001011100010001
110000010110101011100010001
100010001111000111100010001
101110100000100111100010001
011010010001010111100010001
001100001100110111100010001
010100110100001111100010001
000101001110001111100010001
100010001000111111100010001
011110101111000000010010001
100101111110100000010010001
110011100111010000010010001
111001110100110000010010001
110000111011110000010010001
101101011101001000010010001
011011110011001000010010001
111100010011101000010010001
111110001100011000010010001
010110011011011000010010001
000101110111011000010010001
110011101000111000010010001
101010100101111000010010001
010111110010100100010010001
001111110100010100010010001
111010101001010100010010001
111001101010001100010010001
110010011101001100010010001
010100111100101100010010001
110111000001011100010010001
101101100000111100010010001
111100101010010010010010001
011111000011010010010010001
011001001111001010010010001
011110011000101010010010001
101001011010101010010010001
001000110111101010010010001
110101110000011010010010001
110100001001111010010010001
011000111110000110010010001
101110110001000110010010001
111001010101000110010010001
001101011011000110010010001
111011001000100110010010001
100010101101100110010010001
100100001110110110010010001
101111000010001110010010001
000011010110101110010010001
100011011000011110010010001
000000111011011110010010001
000110110000111110010010001
010010001100111110010010001
111010110110000001010010001
111101001011000001010010001
100111110010010001010010001
001001111101010001010010001
001110111000110001010010001
001111000110101001010010001
001001101011101001010010001
001100001111011001010010001
010011111100000101010010001
111100110000100101010010001
100111000101100101010010001
000000111110110101010010001
001010001011110101010010001
101000111000011101010010001
010001001110011101010010001
000110010101011101010010001
110011011001000011010010001
110100100111000011010010001
100010111010100011010010001
011100011001010011010010001
010111000100110011010010001
000101010011110011010010001
111010010000011011010010001
010100101100011011010010001
010000110001111011010010001
101101101000000111010010001
011110100010000111010010001
000011110011000111010010001
100001001011100111010010001
101010001001001111010010001
100000110101001111010010001
011001100000101111010010001
100011101011100000110010001
011001011011100000110010001
000111011010110000110010001
001101010101110000110010001
100111001110001000110010001
011010000111101000110010001
000100101111101000110010001
110011010100011000110010001
101011111000000100110010001
111100100110000100110010001
010101110101000100110010001
001111001001010100110010001
010110100011010100110010001
001100110010110100110010001
011000001110110100110010001
000110110110001100110010001
100110101000101100110010001
000001011101011100110010001
101010101110000010110010001
000011111100100010110010001
011001100101100010110010001
000111000111100010110010001
001010011101010010110010001
111011100000001010110010001
101100000110101010110010001
001010001010111010110010001
101000011001100110110010001
001001101100010110110010001
110001001010010110110010001
101000000111010110110010001
000010100110110110110010001
000100000101111110110010001
010111010001010001110010001
011100100101010001110010001
110101001000110001110010001
100010110100110001110010001
010000010111110001110010001
011110010100001001110010001
010101100100101001110010001
100000011011101001110010001
011010101000011001110010001
110100000110011001110010001
100011001100010101110010001
100100011100001101110010001
000011100000111101110010001
011100001110000011110010001
000101011101000011110010001
010001101011000011110010001
110100010001100011110010001
101010000101100011110010001
101110000010010011110010001
100001101100001011110010001
000110010011001011110010001
001101000001101011110010001
000111001000011011110010001
101000100001011011110010001
000001010100110111110010001
110010000100001111110010001
011000000011001111110010001
001010010000101111110010001
010000011000011111110010001
110111010100101000001010001
111001110010101000001010001
010011111001101000001010001
101110101000111000001010001
011101011000111000001010001
000110011110111000001010001
011000101101111000001010001
101101000011111000001010001
111011000101100100001010001
101101101100010100001010001
111010011010010100001010001
010001111101010100001010001
100011011001110100001010001
001001001111110100001010001
011000110111001100001010001
000110100111101100001010001
010011001011011100001010001
100100110001111100001010001
000111110011100010001010001
011111100100010010001010001
101110011001010010001010001
111001010011010010001010001
011010110010110010001010001
001100010111110010001010001
110101000111001010001010001
100000101111101010001010001
001001110110011010001010001
110010001010111010001010001
000100111110100110001010001
011010000111010110001010001
000111000110110110001010001
011011101000001110001010001
111000011000101110001010001
000001011101101110001010001
011101000010011110001010001
110000010110011110001010001
101000100100111110001010001
110000111110100001001010001
011110101010010001001010001
010111010110010001001010001
100101111001010001001010001
110101100100110001001010001
010100001111110001001010001
000011011111001001001010001
101010000111101001001010001
110100010101011001001010001
001011100100111001001010001
001111000011100101001010001
100000011111010101001010001
111000000011110101001010001
110110011000001101001010001
000101111000101101001010001
010101000110101101001010001
011000011001011101001010001
000001110011011101001010001
000010101010111101001010001
111000001101100011001010001
000101100111010011001010001
000000111101110011001010001
101101110000001011001010001
011111000000101011001010001
011000010011101011001010001
000101011100011011001010001
010011000101011011001010001
100110000001111011001010001
110110100100000111001010001
101010110010000111001010001
001101010110000111001010001
100011101001000111001010001
010100011101000111001010001
011001001011000111001010001
001010001100101111001010001
100100001010101111001010001
001100100001101111001010001
111101001110000000101010001
011111010011000000101010001
010011011110100000101010001
101100101011010000101010001
111010101001001000101010001
011010110100011000101010001
010101100110011000101010001
000111011001011000101010001
110101111000000100101010001
101001110110000100101010001
101010011101000100101010001
110010001011100100101010001
101100000111100100101010001
101011000011010100101010001
111000110000110100101010001
010011100101001100101010001
001100101010101100101010001
100110010100011100101010001
110001100011100010101010001
001101001101010010101010001
100011010100110010101010001
100101001010110010101010001
011011000001110010101010001
100111101000001010101010001
110100011000011010101010001
011000100011011010101010001
010011110010000110101010001
100010110001100110101010001
000010101101010110101010001
110000101010001110101010001
110100000001101110101010001
110011000000011110101010001
110011100110000001101010001
100111010101000001101010001
111000110011000001101010001
101101101000100001101010001
001001111010010001101010001
101001000110110001101010001
000010011011110001101010001
000111110010001001101010001
100010101100101001101010001
110001001010011001101010001
001011001110000101101010001
011100001001100101101010001
000100110100110101101010001
011011010000001101101010001
100010010011001101101010001
101100010000101101101010001
000110111000100011101010001
000001010111100011101010001
100110001100010011101010001
011000100100110011101010001
100000011101001011101010001
100001100000111011101010001
000100000110111011101010001
111001100000000111101010001
000011011000010111101010001
101000010100010111101010001
010100001010010111101010001
010010001001001111101010001
001000101000011111101010001
101111011010000000011010001
110110101010100000011010001
101001111001100000011010001
011101000111100000011010001
111000001111010000011010001
101111000100110000011010001
010101110001110000011010001
101100101110001000011010001
011010011110001000011010001
010111001101001000011010001
111011000010011000011010001
011001010101011000011010001
100110000111011000011010001
011110010101000100011010001
100011001110100100011010001
001010110011100100011010001
011110000010110100011010001
101000010110110100011010001
110101100100001100011010001
100010101011001100011010001
100001010011101100011010001
001100011010011100011010001
010011111000010010011010001
100001101011010010011010001
011001001100110010011010001
100110010010110010011010001
011100110100001010011010001
110000011011001010011010001
100001110100101010011010001
010101001010101010011010001
001011000011101010011010001
101101001000011010011010001
010000100110111010011010001
110101010010000110011010001
111000100011000110011010001
100100010101100110011010001
000001011110010110011010001
001001110001010110011010001
100011000101010110011010001
000110011001001110011010001
001101000101001110011010001
010000101001101110011010001
110010100101100001011010001
011100010100110001011010001
010011100010110001011010001
001111010001001001011010001
011100100010101001011010001
100010011100011001011010001
101000010011011001011010001
111000011100000101011010001
001100101011000101011010001
001000100101110101011010001
001001101100001101011010001
110100000011001101011010001
010101010000011101011010001
110101001100000011011010001
011001110010000011011010001
001000011111000011011010001
001011010100100011011010001
001010101001100011011010001
101100100100010011011010001
100011100010001011011010001
000001001001111011011010001
100000101110000111011010001
000111100000100111011010001
110000010001010111011010001
010010010010001111011010001
001000000110011111011010001
011111001000100000111010001
001001101110100000111010001
110011010001100000111010001
000010110111010000111010001
100110001001110000111010001
010011101010001000111010001
110001000110101000111010001
011001100000111000111010001
110010110100000100111010001
000111101100000100111010001
100100011011000100111010001
110100001100100100111010001
100100100101010100111010001
101110000001001100111010001
100001110000011100111010001
011100000100011100111010001
111001001001000010111010001
101000110101000010111010001
000000111011100010111010001
001011010010010010111010001
010001000111010010111010001
101000100010110010111010001
001010111000001010111010001
100010010110001010111010001
100101010001001010111010001
000100011100101010111010001
010110000000111010111010001
010001010100001110111010001
101001010100001001111010001
111000001000101001111010001
100100000101101001111010001
000001010010111001111010001
010100010110000101111010001
000001111001000101111010001
101011000000100101111010001
010000101100010101111010001
000110100110000011111010001
001000010001110011111010001
001001001010001011111010001
010000100101001011111010001
000000100011010111111010001
100100000000110111111010001
110011011011100000000110001
001111111010010000000110001
101111100101010000000110001
011101110100011000000110001
011010110001111000000110001
110110000011111000000110001
111010010111000100000110001
011001101101100100000110001
011111000110010100000110001
000101111100110100000110001
100110010110110100000110001
101011101001001100000110001
001011010101101100000110001
000100111011101100000110001
000010111110011100000110001
100110011001011100000110001
110001011000111100000110001
001001110010111100000110001
111000000110111100000110001
000111011101100010000110001
100011111100010010000110001
111110010010010010000110001
011000111011010010000110001
010101100110110010000110001
101010111010001010000110001
001011010011011010000110001
110001001011011010000110001
000110101001111010000110001
101101001001010110000110001
011100000011110110000110001
000111111000001110000110001
100001011110001110000110001
010101100011001110000110001
010000101110101110000110001
100111110100100001000110001
111110000101100001000110001
001011101110001001000110001
011010011101001001000110001
101101100011001001000110001
110010001110101001000110001
101110010100011001000110001
000011111001011001000110001
010100101011011001000110001
101110101010000101000110001
100101011101000101000110001
010010111010100101000110001
110011100001100101000110001
011010110100010101000110001
111100010001010101000110001
100010110011010101000110001
010001010110110101000110001
100011010010101101000110001
001100000111101101000110001
010110010010011101000110001
001001100101011101000110001
101100111001000011000110001
010011001111000011000110001
100100101110100011000110001
010110011100010011000110001
110011000010110011000110001
001001001101110011000110001
010101010110001011000110001
110000101101001011000110001
010010110100101011000110001
101110000010101011000110001
000000011111101011000110001
001000111000111011000110001
110001110010000111000110001
011101000100100111000110001
001110010001100111000110001
001000101011100111000110001
100111100000010111000110001
100000011010110111000110001
010010001001110111000110001
001011001000011111000110001
111011110010000000100110001
010111100111000000100110001
001010111100110000100110001
101110001010110000100110001
011001101011001000100110001
001101111000101000100110001
011111000100101000100110001
100111110000011000100110001
010011101100011000100110001
011110100010011000100110001
100100101110011000100110001
001101101110000100100110001
110010111001000100100110001
110111001000100100100110001
100001001111100100100110001
010001101010110100100110001
101010000101110100100110001
011000111100001100100110001
110011000011001100100110001
001010001110101100100110001
110110110100000010100110001
111000011101000010100110001
100101010110100010100110001
011010001011100010100110001
100011001010101010100110001
010011100001101010100110001
101001101000011010100110001
000110010010111010100110001
001000100101111010100110001
001110010110000110100110001
000011010011100110100110001
110010001100010110100110001
110100010010001110100110001
101000101111000001100110001
100010011101010001100110001
001110000111010001100110001
100100110001110001100110001
110000001011110001100110001
111100100100001001100110001
100001010111001001100110001
110110010000101001100110001
000110101010101001100110001
101011010001000101100110001
000011101011000101100110001
110100000111000101100110001
101000111000100101100110001
011101001000010101100110001
001010011010010101100110001
100011100100001101100110001
010101000001101101100110001
010001110000011101100110001
011111000010000011100110001
000101101001100011100110001
011000010110010011100110001
001010101001010011100110001
010101000101010011100110001
100010110001001011100110001
101000001100101011100110001
000110100100011011100110001
010010100101000111100110001
000000010101011111100110001
011011001110100000010110001
101100101011100000010110001
110110111000010000010110001
010101101101010000010110001
000110100111110000010110001
111110100001001000010110001
000111001011101000010110001
100100010101111000010110001
001000011011111000010110001
000111011110000100010110001
100001110110010100010110001
100100001111001100010110001
110101000010101100010110001
011010001010011100010110001
001111010010100010010110001
100111001010010010010110001
011001010100101010010110001
100011000101101010010110001
110000100011101010010110001
110000011100011010010110001
010110101100000110010110001
101010011100000110010110001
010000011101100110010110001
001101100010010110010110001
001010101000101110010110001
000101010001101110010110001
101000000001111110010110001
011110010011000001010110001
010100110110100001010110001
101101010001100001010110001
001011100101100001010110001
010110001010110001010110001
010001011001110001010110001
000110111100001001010110001
010010101001101001010110001
100010101010011001010110001
000010010110111001010110001
011100000001111001010110001
010111001001000101010110001
011001000011100101010110001
111001100000010101010110001
101000001110010101010110001
000101110001010101010110001
110100101000001101010110001
110001000101001101010110001
101001001000101101010110001
000100100110011101010110001
100011010110000011010110001
101001100010100011010110001
001011110000010011010110001
000010011011010011010110001
101010100100001011010110001
100100011010001011010110001
000011011000101011010110001
110100000100101011010110001
000001000111011011010110001
101100000101000111010110001
000001101101000111010110001
001000010110100111010110001
000111000100001111010110001
110000000010011111010110001
111001101100000000110110001
100110011100100000110110001
010101110010010000110110001
110011001001010000110110001
100010010011110000110110001
101101010010001000110110001
101010001101001000110110001
001011100010101000110110001
000110110001101000110110001
000001110100111000110110001
111000010100100100110110001
110010100010100100110110001
110101000100010100110110001
000001101001101100110110001
100010100001011100110110001
001100000011011100110110001
010010010000111100110110001
001001111010000010110110001
110001110000100010110110001
101001010100010010110110001
110000100110010010110110001
100110100000110010110110001
111000001000110010110110001
010100010100110010110110001
000000001111110010110110001
011100000101001010110110001
011001000110000110110110001
111010000001000110110110001
100100000011100110110110001
000011001000110110110110001
010000100001110110110110001
010101001000001110110110001
110111100000000001110110001
110000110101000001110110001
011100011000100001110110001
001000110011100001110110001
100001000101110001110110001
001011000100011001110110001
110000100000111001110110001
001001011100000101110110001
010010000110010101110110001
000010011001001101110110001
010000001010101101110110001
011001010001000011110110001
000010000001111011110110001
000100100001001111110110001
111101101001000000001110001
010111101100100000001110001
101110110001100000001110001
011000011111100000001110001
000100111111010000001110001
011011010100110000001110001
111000101010110000001110001
111100010110001000001110001
001110101011001000001110001
100101011011001000001110001
010001011110011000001110001
110000111001011000001110001
101000100111011000001110001
110111010000010100001110001
010110100101010100001110001
010100011010110100001110001
101001100001110100001110001
001011011010001100001110001
000101110101001100001110001
010011100010101100001110001
011100010001101100001110001
110000001101101100001110001
011100101000011100001110001
000010010011111100001110001
100010110110100010001110001
001001011010110010001110001
110010010001110010001110001
111001001100001010001110001
001010011001101010001110001
100101100010011010001110001
000001101101011010001110001
011100110010000110001110001
010011011001000110001110001
000101001111000110001110001
100110001100100110001110001
110001001010100110001110001
001010101010010110001110001
110010100001001110001110001
010100000100111110001110001
101001011110000001001110001
100011001101100001001110001
110100100011100001001110001
101000011001110001001110001
000001101011110001001110001
011010110010001001001110001
100110100101001001001110001
010001100101101001001110001
001101001001011001001110001
011001110001000101001110001
000010111101000101001110001
001001100110100101001110001
010011001100010101001110001
110000100110010101001110001
010101000011010101001110001
101101000100001101001110001
011000001110001101001110001
000110010100101101001110001
000101111010000011001110001
001110001101000011001110001
000010001110110011001110001
010110001010001011001110001
001000110101001011001110001
011001010000011011001110001
000110100011000111001110001
111010000000100111001110001
000001110100010111001110001
100001010001001111001110001
000000001011011111001110001
101011011000100000101110001
110001010101010000101110001
110011100000110000101110001
110110001100001000101110001
101001100100101000101110001
010100110100101000101110001
101100001001101000101110001
001001110001011000101110001
011000010010111000101110001
000011000101111000101110001
010110101010000100101110001
001000111011000100101110001
100010100111000100101110001
000100101101100100101110001
100001010010110100101110001
010101110001000010101110001
001011100011000010101110001
111100000100100010101110001
101000010011100010101110001
011010011000010010101110001
110100000011010010101110001
000011110100001010101110001
010001011000101010101110001
000101000011101010101110001
010001101100000110101110001
001000000110110110101110001
100010011000001110101110001
000100110000011110101110001
010110000100110001101110001
010101101000001001101110001
011100000011001001101110001
000000110110011001101110001
101100000010010101101110001
110010000001010101101110001
001000001101010101101110001
000011001000101101101110001
101110010000000011101110001
100000101010010011101110001
101001000001010011101110001
011010000100001011101110001
000101010000100111101110001
010000100010100111101110001
100000001001100111101110001
110100011101000000011110001
011001100110010000011110001
000011011101010000011110001
011000111000101000011110001
000101110010101000011110001
010010010101101000011110001
101010110000011000011110001
000111100001011000011110001
110011101000000100011110001
011101001010000100011110001
101001000111000100011110001
001000011101001100011110001
101010000100101100011110001
100111100100000010011110001
010000110101010010011110001
010100101000110010011110001
100001000110110010011110001
010011000110001010011110001
000010110011001010011110001
000100010110011010011110001
001010000101011010011110001
100000111001000110011110001
010110010000100110011110001
000010001011100110011110001
101100010000010110011110001
001111100010000001011110001
100110001110000001011110001
111001000100100001011110001
000011010011100001011110001
100001101001001001011110001
101010100001000101011110001
100101001000010101011110001
001000110010010101011110001
000110000001110101011110001
001110001000001101011110001
010000110100001101011110001
000000100011101101011110001
001101001000100011011110001
101010001000010011011110001
010000010010110011011110001
011000001001001011011110001
000000101100101011011110001
010010100000010111011110001
011010110001000000111110001
001011101000010000111110001
010000101011010000111110001
001100100001110000111110001
100111000000101000111110001
001000001110011000111110001
111000000001011000111110001
010000010011100100111110001
001101100000001100111110001
110010001010000010111110001
000111001001000010111110001
000010100101100010111110001
010100100010001010111110001
100001100010000110111110001
000110000010010110111110001
000000000111001110111110001
100100111000000001111110001
010011000101000001111110001
001010001010100001111110001
100000100110100001111110001
100011000010010001111110001
110001010000000101111110001
001100010001000101111110001
011000000000110101111110001
001001100100000011111110001
000100001100000111111110001
101000000000001111111110001
111101111100100000000001001
110111001101110000000001001
111111010010101000000001001
100010111111011000000001001
001010111111100100000001001
101110101110010100000001001
010110111001110100000001001
101111010100011100000001001
011111100001011100000001001
011100011100111100000001001
111000101010111100000001001
010011011010111100000001001
111010010001111100000001001
101110011100101010000001001
010010111101101010000001001
110100101110011010000001001
001101010101111010000001001
110110101101000110000001001
110110010110100110000001001
001111000111100110000001001
001001111010110110000001001
100011011011001110000001001
010100011011101110000001001
011110000110011110000001001
110010100011011110000001001
001010110100111110000001001
001111011011010001000001001
101011111000011001000001001
011001101101011001000001001
100110110001111001000001001
011101001011100101000001001
011011001110010101000001001
010011110100110101000001001
010101101110001101000001001
110011100101001101000001001
100010111100101101000001001
101110001010101101000001001
000111010101101101000001001
000001101011111101000001001
111101000111000011000001001
011100111001100011000001001
101101101000110011000001001
101011010101001011000001001
110011001100011011000001001
000101110011011011000001001
000111001010111011000001001
010000010111111011000001001
111110010001000111000001001
011011011000100111000001001
010010101011100111000001001
100000011111100111000001001
001010101101010111000001001
100101111000001111000001001
011000110110001111000001001
101001100001101111000001001
110110110111000000100001001
101011101101100000100001001
011110011011100000100001001
111001101110010000100001001
001111100011110000100001001
010101011111001000100001001
100111110100101000100001001
101100110011101000100001001
011000101111101000100001001
011111001100011000100001001
111101000011011000100001001
110101011000111000100001001
010011010101111000100001001
100110001111100100100001001
101110110000110100100001001
101011001010110100100001001
011010000111110100100001001
110111100010001100100001001
000110111011001100100001001
011101101000101100100001001
100101100001111100100001001
011111010110000010100001001
100111101011000010100001001
000010111110110010100001001
110010001011110010100001001
011001111010001010100001001
111010001101001010100001001
100010100111101010100001001
111010110000011010100001001
101101011001000110100001001
010101100111000110100001001
111001010010010110100001001
101110100001001110100001001
001111010000101110100001001
110100100100101110100001001
000100111100011110100001001
001000101011011110100001001
011100000001111110100001001
110111001010100001100001001
101101010101100001100001001
011100111010010001100001001
111100100100110001100001001
011010111100001001100001001
110111010001001001100001001
000101111001101001100001001
010011101000111001100001001
111110000110000101100001001
011011110001000101100001001
001111001101000101100001001
101010101011000101100001001
000011111010100101100001001
100111011000010101100001001
110001010101010101100001001
001000011110110101100001001
101001011000101101100001001
111000000011101101100001001
100001100110011101100001001
011000110000111101100001001
100100010100111101100001001
111100011100000011100001001
011111100000010011100001001
000001111101010011100001001
111011000000101011100001001
100100001110101011100001001
001000110101101011100001001
111000000110011011100001001
100010010011011011100001001
110011101000000111100001001
010110110010000111100001001
011000011011000111100001001
100011010001100111100001001
011001000101100111100001001
100001001011010111100001001
010110001000110111100001001
110101101111000000010001001
101011011111000000010001001
011101011001110000010001001
000011111101110000010001001
110011110001101000010001001
101111000101101000010001001
101110101001011000010001001
111000011101011000010001001
111010110101000100010001001
101101101010100100010001001
111100011010010100010001001
000100101111110100010001001
101100110110001100010001001
011100001111001100010001001
101011000011011100010001001
110100110000111100010001001
010001001101111100010001001
001110111101000010010001001
010011111010100010010001001
010110011110010010010001001
010001110111010010010001001
101000011011110010010001001
110101011010001010010001001
010101000111101010010001001
010110101000111010010001001
100001100101111010010001001
110011000111000110010001001
001110001011010110010001001
100111000100110110010001001
111000000110110110010001001
000010110011110110010001001
000111110100001110010001001
111010010010001110010001001
101000010101101110010001001
101010001000111110010001001
011111010101000001010001001
011011100110100001010001001
100110100111100001010001001
110011101010010001010001001
101111100010001001010001001
000011011011101001010001001
110000100111011001010001001
011101100000111001010001001
100100001101111001010001001
000101011111000101010001001
011000111100100101010001001
001111010010100101010001001
001011000101110101010001001
100010110011001101010001001
000001111100011101010001001
000111000110011101010001001
011000010011011101010001001
100011010000111101010001001
101000101111000011010001001
011001010011100011010001001
111110000100010011010001001
001010111010010011010001001
111000001100101011010001001
000000111110101011010001001
001110000011101011010001001
000010011101011011010001001
001001011000111011010001001
001001001110100111010001001
000110011001100111010001001
110100000101100111010001001
100010001110010111010001001
101000110001010111010001001
000101100101010111010001001
010000011010110111010001001
100001010110001111010001001
011011000001001111010001001
010000101101001111010001001
000011100010101111010001001
101100000010011111010001001
111010110010100000110001001
100101011011100000110001001
001010011011011000110001001
010000111100111000110001001
111101010100000100110001001
011010011110000100110001001
001001111001010100110001001
110001100100110100110001001
100000010111110100110001001
011001010010101100110001001
101000101001101100110001001
110010000101101100110001001
001110000010111100110001001
000101111110000010110001001
100011010110100010110001001
011011001001100010110001001
011100010101100010110001001
001011001110010010110001001
101100100011010010110001001
100110011000110010110001001
001001110100110010110001001
010101001010110010110001001
010110011001001010110001001
101111000000011010110001001
110001010001011010110001001
100010111001000110110001001
001011010011000110110001001
010110100100010110110001001
001011101000001110110001001
001100001100101110110001001
000100110010101110110001001
000001011001101110110001001
010001000110011110110001001
101101111000000001110001001
110110101100000001110001001
000111110011000001110001001
001100101110100001110001001
100010011101100001110001001
010010110110010001110001001
010011001101010001110001001
011011010000110001110001001
010100110001110001110001001
000011101110001001110001001
101001001011001001110001001
001110011000101001110001001
001010100001111001110001001
110100010010100101110001001
101110000001100101110001001
000001110101100101110001001
001101000011010101110001001
011001100100001101110001001
110100100001001101110001001
001100010101001101110001001
010111000000101101110001001
110001001000011101110001001
000110001001011101110001001
101011100001000011110001001
110101001001000011110001001
010010000111100011110001001
100100110100001011110001001
001101000110001011110001001
101000010010101011110001001
110100000000111011110001001
000001000011111011110001001
000011011100000111110001001
100111000010000111110001001
000100101011000111110001001
101001000000110111110001001
101011010110110000001001001
110011101110001000001001001
001101111010101000001001001
010101101100111000001001001
100100100111111000001001001
101101010111000100001001001
001100111101001100001001001
110001011001101100001001001
110110000101011100001001001
000111010011011100001001001
001011100010111100001001001
101111001101000010001001001
011100001111100010001001001
111111000010010010001001001
111000111010010010001001001
000111111010010010001001001
100111110001001010001001001
111100010101001010001001001
100001001110111010001001001
011010001001111010001001001
011010101110000110001001001
011101110001000110001001001
001001100111010110001001001
010101011000110110001001001
010011001101001110001001001
000001110011101110001001001
001011110101100001001001001
111110100001010001001001001
010001011111010001001001001
101110011000110001001001001
110100111010001001001001001
101101101001001001001001001
011011011001001001001001001
111001100100101001001001001
010111100010101001001001001
001010011110101001001001001
000011100111011001001001001
100111001001100101001001001
110000110011100101001001001
111001101000010101001001001
100010111001010101001001001
011001010001110101001001001
011110001100001101001001001
001001001101101101001001001
110000001110011101001001001
111010000011100011001001001
001110000101110011001001001
000110110100101011001001001
010000111100011011001001001
001001001011011011001001001
100000011001111011001001001
100100100111000111001001001
101010101000100111001001001
100001011100010111001001001
001100001010110111001001001
001011010010001111001001001
011100000011001111001001001
100100100000111111001001001
010111110001100000101001001
100110011110010000101001001
110011100011010000101001001
100000111011110000101001001
111101110000001000101001001
110100101101001000101001001
010000110111011000101001001
001001100101111000101001001
101010000011111000101001001
001010111010010100101001001
001110001100110100101001001
000001011101110100101001001
010101000011110100101001001
100001111010001100101001001
101101000100101100101001001
001110110011000010101001001
111000110100100010101001001
011100100110010010101001001
001011101001010010101001001
010010011101010010101001001
110100010001110010101001001
110001010010101010101001001
100100110010011010101001001
101100001001011010101001001
001000010110111010101001001
000110100001111010101001001
001001011110000110101001001
010011010100100110101001001
101001100010100110101001001
010011001010010110101001001
101000011000110110101001001
000101100100110110101001001
011010011000001110101001001
101000010011001110101001001
000000001111101110101001001
101000111110000001101001001
100001100111100001101001001
000101101010110001101001001
011001001110001001101001001
100110010010101001101001001
101011010100000101101001001
110100110100000101101001001
101100000101010101101001001
110010010000110101101001001
001000101001110101101001001
010010101010001101101001001
000011000001111101101001001
100100111001000011101001001
110101100000100011101001001
000101001101100011101001001
000110001011010011101001001
100011001000110011101001001
010111001000001011101001001
100011000110001011101001001
011000101001001011101001001
010000100110101011101001001
000011100101000111101001001
110000001101000111101001001
000000111100100111101001001
001010000110010111101001001
000101000010101111101001001
110100111001100000011001001
101110001011100000011001001
110101011100010000011001001
111000101100110000011001001
010100010111110000011001001
111110011000001000011001001
011111000110001000011001001
000110110011101000011001001
001011110001011000011001001
001101001101011000011001001
010111010000111000011001001
101000110010111000011001001
110001000011111000011001001
110111100001000100011001001
101000111011000100011001001
000011110110100100011001001
011100100100101100011001001
000110001101101100011001001
100011001100011100011001001
100010100001111100011001001
011011100011000010011001001
001100110110100010011001001
110100100101010010011001001
100100101010110010011001001
010011000110110010011001001
001100101011001010011001001
011000001110011010011001001
001101000010111010011001001
100001011010100110011001001
001100111000010110011001001
101100000001110110011001001
101101100000001110011001001
010010110001001110011001001
110000100010101110011001001
100100011110100001011001001
111001010010010001011001001
011000111001010001011001001
100110010011010001011001001
110001001101001001011001001
011010110000101001011001001
110110000001101001011001001
100010001010111001011001001
001011111000000101011001001
110101001010000101011001001
010110010100100101011001001
010011000011100101011001001
011111000000010101011001001
101000100110010101011001001
100110100100001101011001001
000101110010001101011001001
001100100001011101011001001
100111011000000011011001001
101010110100000011011001001
010010011011000011011001001
010110110000010011011001001
000101010110010011011001001
000000001111110011011001001
011101010000001011011001001
100001110000011011011001001
001000010100110111011001001
000101001100001111011001001
100011111100000000111001001
010011010111000000111001001
111001100001100000111001001
000010101111100000111001001
100111000101010000111001001
011100010011001000111001001
000101110100011000111001001
000100001110111000111001001
001110110100000100111001001
100100101110000100111001001
100111010000100100111001001
001100011001100100111001001
001001000110110100111001001
000101101001001100111001001
111000010000011100111001001
101000001101100010111001001
001101010001010010111001001
011110100000001010111001001
110000111000001010111001001
100110001100001010111001001
000011001011001010111001001
001010010001101010111001001
110010000010011010111001001
011101000000100110111001001
000100001101010110111001001
010010000001110110111001001
010100001010001110111001001
110010110001000001111001001
001001110010100001111001001
010101000110100001111001001
001000010111010001111001001
100001010001110001111001001
111000000100100101111001001
101100001000001101111001001
010000000010111101111001001
110001010100000011111001001
000110010101000011111001001
001100100001100011111001001
010000101000110011111001001
001010001000011011111001001
011000100010000111111001001
000010010010100111111001001
110110011011010000000101001
001011101111010000000101001
100111011110001000000101001
101101001011101000000101001
011100100110111000000101001
010001111001111000000101001
111111000101000100000101001
010111011100010100000101001
011110010010110100000101001
101001100110110100000101001
001101001101110100000101001
011110011001001100000101001
010101110010101100000101001
000110101110101100000101001
101010011010011100000101001
101010100101011100000101001
111011001010100010000101001
101000110111100010000101001
010111100011010010000101001
100110001110110010000101001
011010101011001010000101001
110001010111001010000101001
111101000100101010000101001
110000111010101010000101001
001110110001101010000101001
011101101000011010000101001
000110010111011010000101001
010011100110100110000101001
110000011110010110000101001
011001001011010110000101001
010100101010110110000101001
000110100101110110000101001
011001010001101110000101001
100111000001011110000101001
000101000110111110000101001
100000010011111110000101001
111010001111000001000101001
011111001100100001000101001
110101100110100001000101001
010011110011100001000101001
111111010000010001000101001
110001111100010001000101001
111000110001110001000101001
101100011101001001000101001
100001111011001001000101001
111010011000101001000101001
000111110100011001000101001
010011001011011001000101001
011100010111000101000101001
101011110000100101000101001
110001011010100101000101001
110001100011010101000101001
010111000001110101000101001
011111000010001101000101001
110101001001001101000101001
001010010011101101000101001
011001010100011101000101001
001100101100011101000101001
100110100010011101000101001
101111000001100011000101001
011000101110010011000101001
000101001111010011000101001
101010100100110011000101001
110001001001110011000101001
001001100011110011000101001
010100100111001011000101001
001100010110101011000101001
100000110101011011000101001
000111010110000111000101001
001101101001000111000101001
001011010001010111000101001
000000111001110111000101001
010011110000001111000101001
110110000100001111000101001
110000101000011111000101001
101111000110010000100101001
100011110101010000100101001
001101011010110000100101001
101110111000001000100101001
011101100101001000100101001
001011110011001000100101001
110100010110101000100101001
010111000011101000100101001
110010000111011000100101001
101100000101111000100101001
001100111100100100100101001
101000011011100100100101001
010011110010010100100101001
110100100110010100100101001
011101010001010100100101001
100001111000110100100101001
000100110011110100100101001
010010101101001100100101001
001001001111001100100101001
110010001010101100100101001
000011010110101100100101001
101011000001101100100101001
110110010000011100100101001
101101001000011100100101001
010000111111000010100101001
111110100000100010100101001
110100001101100010100101001
001100101101010010100101001
010011001100110010100101001
001010010011110010100101001
110011011000001010100101001
011100001010101010100101001
100010101010011010100101001
000101110000111010100101001
110001000011100110100101001
011010100001010110100101001
010101010100001110100101001
100001110001001110100101001
001010100010101110100101001
000100101001101110100101001
111001101001000001100101001
011100100011100001100101001
001011000111100001100101001
010110010101010001100101001
000010101011110001100101001
110010100001101001100101001
101000100011011001100101001
100111000000111001100101001
001001110110000101100101001
100110110001000101100101001
101010001100010101100101001
001101100000110101100101001
000111101000001101100101001
101100010010001101100101001
001110000100101101100101001
000100000111011101100101001
000010011000111101100101001
011001110000100011100101001
000110111000010011100101001
001101010100010011100101001
100101100001010011100101001
010100000110110011100101001
010001101100001011100101001
000101011010001011100101001
001010011001001011100101001
001110000010011011100101001
100000100101100111100101001
010001000001011111100101001
110011101100100000010101001
011011111000010000010101001
111000110110010000010101001
101110010001110000010101001
110001010101110000010101001
010111101001001000010101001
011001011011001000010101001
000101111100101000010101001
010010100111101000010101001
011110000011011000010101001
111010100000111000010101001
000110011010111000010101001
100000101011111000010101001
100010111010100100010101001
000111110001100100010101001
011010001011100100010101001
100001101101010100010101001
010011001110001100010101001
001110110000011100010101001
011000101001011100010101001
001001001010111100010101001
111100101001000010010101001
000111011011000010010101001
101001001100110010010101001
101110000110001010010101001
010100110100011010010101001
011001000101011010010101001
001100001001111010010101001
101111010000000110010101001
110001101010000110010101001
111000110000100110010101001
000100011110100110010101001
011100001100010110010101001
110110000010010110010101001
010100010001110110010101001
011010100100001110010101001
101000100011001110010101001
101100110011000001010101001
010100101101100001010101001
010101010011010001010101001
000001110110110001010101001
010110010110001001010101001
010101001010101001010101001
101000100110101001010101001
110000010010111001010101001
111011001000000101010101001
001110011100000101010101001
001011100011000101010101001
011110100000100101010101001
110010000110100101010101001
110010110000010101010101001
100110001000110101010101001
000001000111101101010101001
010111010000100011010101001
110100011000010011010101001
001110100001010011010101001
100011001010001011010101001
010000011001101011010101001
000100101010011011010101001
110001000100010111010101001
000010010100101111010101001
110001011110000000110101001
001110100101100000110101001
110110100001010000110101001
101011100100001000110101001
011010010100011000110101001
000111010001011000110101001
010010001001111000110101001
101110100010000100110101001
010101001101000100110101001
110100101000100100110101001
011011000100100100110101001
010000110110100100110101001
100000110010011100110101001
011101011000000010110101001
101001000111000010110101001
100000111100100010110101001
000010100111010010110101001
000100001111001010110101001
100110000001101010110101001
000001011100011010110101001
001101100100000110110101001
011100000011000110110101001
100011100000100110110101001
001010011000100110110101001
100100011000001110110101001
101000000100011110110101001
010101110100000001110101001
000110001110010001110101001
100000011011010001110101001
001000011110001001110101001
010000101011001001110101001
001001101000101001110101001
000100010011101001110101001
100000101100011001110101001
100011000101000101110101001
000011000010110101110101001
001011010000001101110101001
011010101000000011110101001
110000100010100011110101001
001001001001010011110101001
000000010101110011110101001
000001110000010111110101001
011000000000101111110101001
110110100101100000001101001
010101011101100000001101001
011001001110110000001101001
111101000001110000001101001
111100100011001000001101001
001110000111101000001101001
100000011111101000001101001
110001110010011000001101001
100110101011000100001101001
110111000010100100001101001
010010011110100100001101001
111000000111100100001101001
100101001110010100001101001
110010111000001100001101001
001000101011101100001101001
100100001001111100001101001
111001010100010010001101001
001010011110010010001101001
011100110000110010001101001
100011100010110010001101001
000001010111110010001101001
101001011010001010001101001
011010010010101010001101001
000101100101101010001101001
100110011000011010001101001
001000110011011010001101001
011101000110000110001101001
010110010101000110001101001
001100011011000110001101001
001001110100100110001101001
100000101110100110001101001
101000101001010110001101001
010110100010001110001101001
101001000101001110001101001
011000001100101110001101001
111100000000011110001101001
000010101100011110001101001
110111101000000001001101001
011011010110000001001101001
001010111011000001001101001
111100001100010001001101001
101010010101010001001101001
001011001001110001001101001
000100011011110001001101001
101011000011001001001101001
101110100000101001001101001
010101000110011001001101001
000101101100100101001101001
010110001010010101001101001
010100110001010101001101001
000000101111010101001101001
100010000011110101001101001
001000000110111101001101001
110100100010010011001101001
001101100010001011001101001
110010000000111011001101001
010001000010110111001101001
100000110010001111001101001
000000011101001111001101001
100001001000101111001101001
000101010000011111001101001
011110101001000000101101001
111010001100100000101101001
111010010010010000101101001
101100110001010000101101001
110100001010110000101101001
000111001101001000101101001
010010011011001000101101001
100101101000101000101101001
001000011001111000101101001
110100010011000100101101001
000011100011100100101101001
011000100100110100101101001
001110001010001100101101001
000100110110001100101101001
000101010001101100101101001
010011000100011100101101001
101100010110000010101101001
110001100101000010101101001
001000111010100010101101001
011001000010011010101101001
010100000101011010101101001
000111110000000110101101001
000110000110100110101101001
010000011001100110101101001
101011000000010110101101001
010001100000101110101101001
000010000011011110101101001
010100011110000001101101001
100001011101000001101101001
101100001011000001101101001
010010100111000001101101001
000011010011010001101101001
001010110000110001101101001
011101000000101001101101001
000011100100101001101101001
010011011000000101101101001
100001000100110101101101001
111010000000001101101101001
010000010100101101101101001
100110100100000011101101001
000001100110010011101101001
001000001100110011101101001
110000000011001011101101001
111010101010000000011101001
001110111000100000011101001
001101010011100000011101001
001111010100010000011101001
001000110101110000011101001
001001110110001000011101001
010000111101001000011101001
000011101010101000011101001
101100100101000100011101001
101001011000010100011101001
010101000011001100011101001
100010000111001100011101001
010100011000101100011101001
100000110100101100011101001
001011101100000010011101001
100101110010000010011101001
110101001000100010011101001
000001111001100010011101001
010010101001010010011101001
000011010010011010011101001
100000001101011010011101001
011010010000010110011101001
000100100011010110011101001
110011000000001110011101001
001110000001001110011101001
001001011100100001011101001
101000101001100001011101001
101011100000010001011101001
000010101100110001011101001
010000100011110001011101001
011100101000001001011101001
011000010010100101011101001
010010001001001101011101001
100000010001011101011101001
110010001100000011011101001
000100111100000011011101001
011100000101000011011101001
100001100100100011011101001
000010100101001011011101001
001000001010101011011101001
010001001000011011011101001
000100000100111011011101001
000010101010000111011101001
010001100001000111011101001
001011000000100111011101001
010000000110001111011101001
100111001010000000111101001
001001101011000000111101001
001010010110100000111101001
100100000111100000111101001
010100101100010000111101001
001010001101010000111101001
010011110000001000111101001
111100000100001000111101001
100001010011001000111101001
011000100010101000111101001
101010010001000100111101001
000000011111000100111101001
100010100100010100111101001
000000000101111100111101001
010100010010010010111101001
000010001010110010111101001
010010000100101010111101001
000001100001011010111101001
111000001000000110111101001
011110010000000001111101001
011000001010010001111101001
110000000101010001111101001
000110100000011001111101001
000100010000110101111101001
000000111000001101111101001
000000110011000011111101001
100010010000001011111101001
111001000111110000000011001
101110010111001000000011001
111000111001101000000011001
010100111010111000000011001
100001110011111000000011001
011011100111000100000011001
110000101111100100000011001
111000110011010100000011001
111101001000110100000011001
110101110001001100000011001
101100101011001100000011001
100101011010101100000011001
010110110100011100000011001
001111001010011100000011001
001001101100111100000011001
100010100110111100000011001
011011011011000010000011001
111100110010100010000011001
011100111100010010000011001
001101101011010010000011001
101010101010110010000011001
011010100101110010000011001
111000011110001010000011001
011011100010011010000011001
000011011100111010000011001
010101111010000110000011001
101000111100100110000011001
000111101100010110000011001
101011100001010110000011001
100001010110110110000011001
110110000001110110000011001
110011010100001110000011001
001001110101001110000011001
101100011000011110000011001
010001010011011110000011001
111001111010000001000011001
001111101010100001000011001
111101100001100001000011001
000110110110110001000011001
000101101101110001000011001
011001010111001001000011001
110101101000011001000011001
111010100100011001000011001
001100110101011001000011001
001010101011011001000011001
011110010000111001000011001
101100000110111001000011001
101110110100000101000011001
000110101111000101000011001
111011000010100101000011001
100110010011100101000011001
001001110011100101000011001
010101011001010101000011001
110010001011010101000011001
111000001101001101000011001
000011001110101101000011001
010010011001101101000011001
011100100010011101000011001
110001000100111101000011001
010010011110100011000011001
110001110001010011000011001
100110100101010011000011001
110100001100110011000011001
001010011001110011000011001
000011111010001011000011001
001100101110001011000011001
111000100011001011000011001
000111000111001011000011001
101100010001101011000011001
110010000101101011000011001
001010010110011011000011001
100010110000110111000011001
101000000101110111000011001
001111100000001111000011001
000001001101011111000011001
111110101010000000100011001
011001110010110000100011001
101000110101110000100011001
110001100101101000100011001
010111010010011000100011001
110110001001011000100011001
100101010101011000100011001
010111101001000100100011001
001101011100010100100011001
101010010110010100100011001
110010100101010100100011001
000011001111010100100011001
001000011101101100100011001
000101000111101100100011001
100010111000011100100011001
011000011010011100100011001
001011010101100010100011001
101110000011100010100011001
111000101001010010100011001
010101100001110010100011001
000110001101110010100011001
101101100000101010100011001
110010101000101010100011001
000000111001111010100011001
110010011010000110100011001
001100001111000110100011001
000100110101100110100011001
010001110100010110100011001
101010000100101110100011001
000110010001011110100011001
110000010000111110100011001
000101001000111110100011001
001001111100100001100011001
100100111010100001100011001
100010101110010001100011001
110100100011010001100011001
010101010100110001100011001
101100001001110001100011001
000110011101001001100011001
100011100011001001100011001
010001011010101001100011001
000110000011111001100011001
110101001100000101100011001
100000111101000101100011001
101001000111000101100011001
010110000101100101100011001
001011101000010101100011001
101000100010110101100011001
000011010100011101100011001
100011110100000011100011001
011010001100010011100011001
001000100111010011100011001
001100110000110011100011001
101000111000001011100011001
011100010010001011100011001
100101000010011011100011001
010000001011011011100011001
001001000100111011100011001
010000101110000111100011001
000000010011110111100011001
100100001001001111100011001
001011010011110000010011001
001110111010001000010011001
110011001011001000010011001
000111100100111000010011001
110111011000000100010011001
011101101100000100010011001
111110000011000100010011001
001110100110100100010011001
101001100101100100010011001
101101000110010100010011001
100001011011010100010011001
010101010110001100010011001
001011001101001100010011001
101010110000101100010011001
010110100001101100010011001
011011010000011100010011001
001100010001111100010011001
110010111100000010010011001
001011110110000010010011001
100111010001100010010011001
100100101100101010010011001
000010001111101010010011001
100010110010011010010011001
000101011001011010010011001
001000101101011010010011001
011000010010111010010011001
110000010011100110010011001
100100110100010110010011001
010100101001010110010011001
010010010101010110010011001
100001101000110110010011001
011001000001110110010011001
010010101010001110010011001
011000011001001110010011001
100110000101001110010011001
111000100000011110010011001
110111000110000001010011001
101001010110100001010011001
010100011011100001010011001
011011100001010001010011001
111000011000110001010011001
100010101001110001010011001
101010001110001001010011001
101001110001001001010011001
010010110101001001010011001
011011001000101001010011001
100110010100101001010011001
110001100010101001010011001
110001101001000101010011001
101100011001000101010011001
010110001100010101010011001
110000010110010101010011001
001000100111001101010011001
000010011010011101010011001
010000101000111101010011001
100000000011111101010011001
001111001001000011010011001
101010010011000011010011001
011100100100100011010011001
101101010000010011010011001
100000100110110011010011001
010001010100011011010011001
010110000010011011010011001
100011000001011011010011001
101011000100000111010011001
111000001010000111010011001
010101000011000111010011001
100000011000101111010011001
111011000101000000110011001
011101100011000000110011001
110010001110100000110011001
100001011100110000110011001
100101100010110000110011001
110110110000001000110011001
001010101100101000110011001
001101001010101000110011001
100100011010011000110011001
100001101001011000110011001
010010100010111000110011001
010000111011000100110011001
110100010001010100110011001
100011000001110100110011001
111100000000101100110011001
010101100000011100110011001
000000101110011100110011001
010100111000100010110011001
000111010100010010110011001
110000000101110010110011001
000101100101001010110011001
011010000001011010110011001
101110001000000110110011001
101000110010000110110011001
001010100101000110110011001
011010000010100110110011001
000001100011100110110011001
101001000001001110110011001
011000011101000001110011001
010001111000010001110011001
001010000110110001110011001
100011011000001001110011001
011001000010011001110011001
011000100001100101110011001
001000110100010101110011001
100000100100101101110011001
010000000101011101110011001
010011010010000011110011001
000100010110100011110011001
000010110001100011110011001
001000001011100011110011001
100100101000010011110011001
000101010000001111110011001
111001011101000000001011001
011100111011000000001011001
110101010011100000001011001
001110101101010000001011001
100110111100001000001011001
111101000100011000001011001
100011011010011000001011001
011010010011011000001011001
010010110101100100001011001
011100001110010100001011001
110000011100110100001011001
110001100010110100001011001
011100100001110100001011001
111110100000001100001011001
001101110000011100001011001
000010011101011100001011001
111001100110000010001011001
000011111101000010001011001
110010110011000010001011001
011110101000100010001011001
010111001001010010001011001
100101000101110010001011001
010000101011110010001011001
111011000001001010001011001
100110100010101010001011001
010100110001011010001011001
101111000000100110001011001
010001000111100110001011001
101100100010010110001011001
000010011010110110001011001
000101100110001110001011001
010010100000111110001011001
001000000011111110001011001
011111110000000001001011001
100101101110000001001011001
010011101011000001001011001
100100110101100001001011001
001000101111100001001011001
110000101101010001001011001
000011111000110001001011001
110010010110001001001011001
001110001001101001001011001
101001100010011001001011001
110011010001000101001011001
100011100100100101001011001
100110000110010101001011001
000110110001001101001011001
001000110100101101001011001
110000110000011101001011001
110100001011000011001011001
001100011100100011001011001
001011000010110011001011001
110001011000001011001011001
100001100101001011001011001
001001101000101011001011001
010010111000000111001011001
110101000000010111001011001
000001101010010111001011001
001100010001010111001011001
100100010100001111001011001
000110001000011111001011001
011110010100100000101011001
100111000110100000101011001
010100101110100000101011001
010110111000010000101011001
101011001100010000101011001
010110000111010000101011001
001010100111001000101011001
100000110110101000101011001
100010011001101000101011001
100110110010000100101011001
011000101101000100101011001
001011010000110100101011001
000000100111110100101011001
110000010101001100101011001
010100100011001100101011001
000111100000101100101011001
010010000110101100101011001
101000100001011100101011001
010000001001111100101011001
110111010000000010101011001
101100101100000010101011001
011000010111000010101011001
001101010010100010101011001
001010001110100010101011001
000001110011010010101011001
001111000100001010101011001
000110011010001010101011001
101001010000011010101011001
100101100001000110101011001
000011001001100110101011001
011110000000010110101011001
000100010110010110101011001
011010011010000001101011001
001101011001000001101011001
010001110101000001101011001
111001010000100001101011001
010110100100001001101011001
100010000101011001101011001
001100100110000101101011001
011001000100010101101011001
000001001011001101101011001
000100001100101101101011001
010110000010100011101011001
000011010000101011101011001
000010100010011011101011001
100000000110100111101011001
101101110100000000011011001
010110110110000000011011001
101011100010100000011011001
101010010101100000011011001
110010011001010000011011001
001101101000110000011011001
101100100001101000011011001
011000001011101000011011001
100000110101011000011011001
001000011100111000011011001
100101001101000100011011001
011001010011000100011011001
011010011000100100011011001
000101010010110100011011001
000110100010011100011011001
100100000100111100011011001
100110101001000010011011001
010101010101000010011011001
011010001101000010011011001
000111001100100010011011001
011000110001100010011011001
000010101110010010011011001
000011100001110010011011001
110010010000101010011011001
001110010010000110011011001
000000110111000110011011001
110000001100001110011011001
100001000010011110011011001
001011000111000001011011001
110100000010110001011011001
110010101000001001011011001
001100010110001001011011001
000101001010011001011011001
010010000100111001011011001
010001110000100101011011001
001101000100100101011011001
000110001010100101011011001
000000011101100101011011001
000011001001010101011011001
111001000000001101011011001
011000000011010011011011001
000001000110101011011011001
010100100000001111011011001
110001110010000000111011001
000100111101000000111011001
111100001000010000111011001
010001011001001000111011001
001110010000011000111011001
000011000110011000111011001
000101000001111000111011001
011011100000000100111011001
010001001110000100111011001
000111000011000100111011001
100000111000100100111011001
001001001000011100111011001
010001010000110010111011001
100000001000111010111011001
010000100100100110111011001
000010110000010110111011001
100110100000100001111011001
010010001001100001111011001
100001100100010001111011001
000100110010010001111011001
010100010000101001111011001
000000101010101001111011001
110010000010000101111011001
001010000100001101111011001
100001000011000011111011001
010100000100010011111011001
000000000001101111111011001
111100110101000000000111001
101010111001010000000111001
010010101110110000000111001
110100101001110000000111001
011110101100001000000111001
111011000110001000000111001
001000111111001000000111001
100011111000101000000111001
111100001010011000000111001
111001100001011000000111001
100101001100111000000111001
111101100010000100000111001
110110001110000100000111001
010111010011000100000111001
110110110000100100000111001
101101010100100100000111001
011000111000110100000111001
100101000011110100000111001
010001001011101100000111001
000111010000111100000111001
000000110101111100000111001
110011101001000010000111001
100100011111000010000111001
000001111110100010000111001
101001011001100010000111001
001111000100110010000111001
000011001011110010000111001
001101011100001010000111001
010110000110101010000111001
011111001000000110000111001
000101010101010110000111001
110000100100110110000111001
011000000111001110000111001
001000011010101110000111001
001100100001011110000111001
100111001011000001000111001
000011011110010001000111001
011101000010110001000111001
001000010111110001000111001
010111011000001001000111001
101001000101101001000111001
100100010011011001000111001
100000110110100101000111001
100100111000010101000111001
001100001011010101000111001
001010111000001101000111001
000100011110001101000111001
100010010101001101000111001
100001001010011101000111001
110010100110000011000111001
000111110001000011000111001
111000010100100011000111001
000010101101100011000111001
101000110010010011000111001
010110100000110011000111001
100110101000001011000111001
011100000100011011000111001
101000001001011011000111001
000001010010111011000111001
111001000001000111000111001
101100001000100111000111001
001001000110010111000111001
000011000001101111000111001
111000100110100000100111001
100111100001100000100111001
011011001010010000100111001
110000111010010000100111001
011110000001110000100111001
101010010010101000100111001
001001010110011000100111001
010000011101011000100111001
111100001001000100100111001
000110011010100100100111001
001010110001100100100111001
001110100100010100100111001
001001100011010100100111001
010001000101110100100111001
110001101000001100100111001
100100100101001100100111001
001010001001011100100111001
100101111000000010100111001
000110101110000010100111001
001011101000100010100111001
100011010010010010100111001
111000000001101010100111001
110100100000011010100111001
100111000100000110100111001
101000010001010110100111001
000010010100110110100111001
000011100000011110100111001
110001000110010001100111001
010010010010110001100111001
001100101001001001100111001
010000000111101001100111001
011000001000111001100111001
000001100001111001100111001
011010100010000101100111001
000101010010010101100111001
000010010111000011100111001
100010011000100011100111001
001100000101100011100111001
010110000001001011100111001
010101100000000111100111001
000001011001000111100111001
001000100100001111100111001
101111001100000000010111001
101010100111000000010111001
111000001101100000010111001
010010110011010000010111001
110110000100110000010111001
100100111001001000010111001
001101000111001000010111001
010001000110111000010111001
001110101001000100010111001
000010010111100100010111001
100110010010001100010111001
110000100110001100010111001
100010001001101100010111001
011110010100000010010111001
010101001110000010010111001
110101000001010010010111001
000010111000110010010111001
111010001000001010010111001
010011010001001010010111001
100000010110101010010111001
010001011000010110010111001
000000111100001110010111001
000000100010111110010111001
110010010001100001010111001
011100110000010001010111001
000111101000010001010111001
011001001100010001010111001
101001000011010001010111001
001000101010110001010111001
000001011101001001010111001
001010010001011001010111001
100010101100000101010111001
011010000101000101010111001
001001010000110101010111001
010100010001001101010111001
000101100000101101010111001
010001000101100011010111001
010001100010010011010111001
110000110000001011010111001
001000100001101011010111001
000100110010000111010111001
001010000010001111010111001
001111110000000000110111001
100100110110000000110111001
000011001101100000110111001
100100001101010000110111001
011000000111010000110111001
110000011000101000110111001
001000111000011000110111001
101001000000111000110111001
010101010000100100110111001
000000011001110100110111001
000001011010001100110111001
010011100100000010110111001
001100100010100010110111001
010110001000010010110111001
000100110001010010110111001
110001000010001010110111001
000010101001001010110111001
001000010011001010110111001
000001000100101110110111001
000010111010000001110111001
000001100111000001110111001
000100100100110001110111001
101110000000001001110111001
010100001100001001110111001
100101000000100011110111001
100000000101001011110111001
000000001010010111110111001
111100011000100000001111001
110001110100100000001111001
010110001011100000001111001
100011000111010000001111001
101100100100110000001111001
110110010001001000001111001
010000110011101000001111001
010010011000111000001111001
010100111100000100001111001
000011101110000100001111001
000111000101100100001111001
110001001001010100001111001
010000010111010100001111001
000010101001110100001111001
100111001000001100001111001
011001100100001100001111001
100001100011001100001111001
001101000010101100001111001
101000010000111100001111001
010001101010001010001111001
000100111000101010001111001
001000100110101010001111001
010001000001111010001111001
101010000011000110001111001
000001001100110110001111001
000010010110001110001111001
010100001001001110001111001
111110000010000001001111001
100011110010000001001111001
001101100101000001001111001
001100110010100001001111001
001010100110010001001111001
101000101100001001001111001
010011100000011001001111001
001000011010011001001111001
010001010010001101001111001
010111000100000011001111001
001001010011000011001111001
110000101000100011001111001
000110010010010011001111001
000010000101010111001111001
001000100000110111001111001
011001111000000000101111001
101110000101000000101111001
111001000011000000101111001
000101010111000000101111001
100010101010100000101111001
000101101001010000101111001
000100011100110000101111001
001010011100001000101111001
011000001010100100101111001
110000100001100100101111001
101000000110001100101111001
010010110000100010101111001
010000001110010010101111001
100010001001010010101111001
000000010101101010101111001
100000110100000110101111001
100100001010000110101111001
000100000001110110101111001
010001001100100001101111001
000110010001100001101111001
111000100000010001101111001
101000010001001001101111001
100000000010111001101111001
001001000001100101101111001
011100001000000011101111001
000011000010000111101111001
010000010000010111101111001
111011010000000000011111001
011010100100100000011111001
010111000010010000011111001
100011001000110000011111001
001010000010111000011111001
110000011010000100011111001
100100100010100100011111001
001000101100010100011111001
001101000001010100011111001
010110000100001100011111001
000000001110101100011111001
000001010100011100011111001
101000001110000010011111001
101001100001000010011111001
100010010100010010011111001
011100000000101010011111001
000101101000000110011111001
001000000101100110011111001
110100100100000001011111001
000100000111010001011111001
100011000100001001011111001
100100001000101001011111001
000000110000111001011111001
000111010000000101011111001
100010000010100011011111001
000101000001001011011111001
001000011000000111011111001
000001101100001000111111001
010000010110001000111111001
001110000000100100111111001
000001100000110100111111001
110000010001000010111111001
001010000001000011111111001
100011111111100000000000101
001110111011110000000000101
110111101011001000000000101
001011110111011000000000101
011001111100111000000000101
111101000101111000000000101
110111100101010100000000101
110100111100110100000000101
111000010111110100000000101
110010110101101100000000101
111110101000011100000000101
100011010011111100000000101
111011010111000010000000101
111000101110110010000000101
111110001110001010000000101
101110010011101010000000101
110000110111011010000000101
011111001000111010000000101
000111010110111010000000101
000111011111000110000000101
010110111010001110000000101
011110100101001110000000101
010011101001101110000000101
110001011100011110000000101
100101011011110001000000101
111010101001101001000000101
110011100110011001000000101
010101001111011001000000101
111001101110000101000000101
110110111001000101000000101
001101101101100101000000101
101100011110010101000000101
011010101010110101000000101
001100110111001101000000101
100110000111011101000000101
011011010000111101000000101
000011101100111101000000101
101100100010111101000000101
110000001011111101000000101
110111000110100011000000101
100111101001100011000000101
001000111111100011000000101
010110110011010011000000101
000110111100110011000000101
110111010000011011000000101
101101001010011011000000101
000001111001111011000000101
111100110100000111000000101
011001110011000111000000101
001111110000100111000000101
011110000011100111000000101
100010011011010111000000101
111001000100110111000000101
001111000110001111000000101
101000111000101111000000101
011001001001011111000000101
000100101011011111000000101
011110011110010000100000101
111111100100001000100000101
111001110011001000100000101
101101101001101000100000101
010101101010111000100000101
110000011110111000100000101
010100111111000100100000101
011011110010100100100000101
001011101011010100100000101
100111000110110100100000101
011100100011110100100000101
111000101101001100100000101
110110010010101100100000101
010111000101101100100000101
101111000001011100100000101
110100010101011100100000101
001110011000111100100000101
001101100100111100100000101
000000111101111100100000101
010111110100100010100000101
111110000011010010100000101
110100111100001010100000101
000111101110001010100000101
011111010001001010100000101
011100100110101010100000101
001010011110101010100000101
101001001101011010100000101
110011000010111010100000101
111111000000100110100000101
101001001110100110100000101
001110010101100110100000101
000011001101110110100000101
101010110010001110100000101
100000101110011110100000101
101001110110100001100000101
011011100101100001100000101
010110101011100001100000101
111101010001010001100000101
110000111011010001100000101
010010011101110001100000101
011111000010101001100000101
100011001110101001100000101
110100110001101001100000101
110011110100000101100000101
101110010011000101100000101
010111001100010101100000101
011001011010010101100000101
011100010100110101100000101
100000100111110101100000101
100100111010001101100000101
010101010110001101100000101
010101101001001101100000101
110100001100101101100000101
001001100011101101100000101
001100001101011101100000101
100111110010000011100000101
011010001111000011100000101
101100001101100011100000101
000011011011100011100000101
100011010101010011100000101
110000110100110011100000101
010101001001110011100000101
000110000111110011100000101
110110001001001011100000101
011000011100011011100000101
001010100011011011100000101
000111100000111011100000101
001101011100000111100000101
110100100010010111100000101
000011100110010111100000101
101000101001010111100000101
111001010000001111100000101
011010100000101111100000101
000110010100011111100000101
010010001010011111100000101
011011101011100000010000101
101101010111100000010000101
111011001110010000010000101
110001011011011000010000101
010100110110111000010000101
100111100001111000010000101
001001111111000100010000101
111010111000100100010000101
100111101100100100010000101
010011011101010100010000101
100111001011010100010000101
111110000100110100010000101
101001100011110100010000101
111001110100001100010000101
110100101110001100010000101
101110100011001100010000101
000110111001101100010000101
001011111000011100010000101
111000111101000010010000101
111011100100100010010000101
011011110001010010010000101
001011011010110010010000101
001100011101110010010000101
011010110010101010010000101
100100011110101010010000101
110001010101101010010000101
110110100010011010010000101
011101000110011010010000101
010010110111000110010000101
100100101011100110010000101
111000110010010110010000101
110001101001010110010000101
010101010100110110010000101
100010110100110110010000101
011100001010110110010000101
101110011000001110010000101
100011101010001110010000101
111000100001101110010000101
001010010011011110010000101
111100100011100001010000101
001101110011010001010000101
100010101111010001010000101
110101110000110001010000101
011010000111110001010000101
101001111010001001010000101
000110011111001001010000101
011001001110101001010000101
110000111100011001010000101
000111101010011001010000101
011110010001011001010000101
000101110110100101010000101
110001000111100101010000101
010100100111010101010000101
000110001101110101010000101
111000011001001101010000101
001100011100101101010000101
100001101001101101010000101
100100010011101101010000101
010010010110011101010000101
000011101110100011010000101
100001110011100011010000101
111000001001110011010000101
101100100110001011010000101
010101100010101011010000101
011100000101101011010000101
100010110001011011010000101
110000000110111011010000101
000010001011111011010000101
111010000110000111010000101
110101010001000111010000101
101010010001100111010000101
101110100000010111010000101
011000101100010111010000101
000101101000110111010000101
000111000001101111010000101
110010111110000000110000101
010111010011100000110000101
011100001111100000110000101
101110100101010000110000101
100001001111110000110000101
101011010110001000110000101
100100101011011000110000101
010110000111011000110000101
001001010011111000110000101
000011011110100100110000101
101011001001100100110000101
000101111010010100110000101
101010010010110100110000101
100010011011001100110000101
100011100100011100110000101
110111101000000010110000101
101101110100000010110000101
111010001010100010110000101
101010111000010010110000101
000111011001010010110000101
010001100110110010110000101
001010110101001010110000101
011000101011000110110000101
110100000110100110110000101
101001010001010110110000101
010101000011010110110000101
001000100101110110110000101
010011010010001110110000101
100101001001001110110000101
001001000111001110110000101
000001110100101110110000101
100100010010011110110000101
000010101001011110110000101
011011011001000001110000101
110100010111000001110000101
001101101100010001110000101
010001110101010001110000101
101001011000110001110000101
000011111000101001110000101
111100100000011001110000101
101010001001011001110000101
000100011001111001110000101
101100101000100101110000101
010000111001100101110000101
011001100000110101110000101
000000101111001101110000101
001000000110111101110000101
101000011110000011110000101
000100111010100011110000101
110101000100010011110000101
011011000000011011110000101
010000010011011011110000101
010011000100100111110000101
001100001010001111110000101
010000111111110000001000101
101001101111001000001000101
000111111100101000001000101
001111010001111000001000101
010011100101111000001000101
110101011101000100001000101
001011111001100100001000101
001111011010010100001000101
011110001101010100001000101
100010011110110100001000101
100110101001110100001000101
000101111011001100001000101
110010011001011100001000101
110101000010111100001000101
010111111001000010001000101
011010111100100010001000101
111110001001100010001000101
011110000110110010001000101
101011000011110010001000101
010001011111001010001000101
011110110000011010001000101
100010111010011010001000101
001011001110011010001000101
100110001101011010001000101
101001011000111010001000101
001000101011111010001000101
100101010011100110001000101
010011110100010110001000101
101010100110010110001000101
100101001100110110001000101
001100110010110110001000101
110111000001001110001000101
000010111101001110001000101
001110001011001110001000101
111000000111001110001000101
001001101100101110001000101
100000110110101110001000101
100001001011011110001000101
110010011111000001001000101
000110110111100001001000101
000011111101010001001000101
011100111000110001001000101
011011110100001001001000101
001110101101001001001000101
011101100001101001001000101
101011010010011001001000101
111100001001011001001000101
010110001010111001001000101
100010100011111001001000101
011111010001000101001000101
000111101010100101001000101
110010101100010101001000101
111110000010010101001000101
101000110100110101001000101
010001100011110101001000101
110001110010001101001000101
010011001110001101001000101
001101101000011101001000101
010001010101011101001000101
101011101010000011001000101
101110000111000011001000101
110000111001100011001000101
101001100101100011001000101
010011001101100011001000101
011101010100010011001000101
100100110101010011001000101
000100111110001011001000101
100101010100101011001000101
110100000011101011001000101
001010011001011011001000101
010000110010111011001000101
100011100000110111001000101
000000101110110111001000101
111010001000001111001000101
010100000110011111001000101
110110111000100000101000101
111101100010100000101000101
101101010110010000101000101
111000110101010000101000101
010111001011010000101000101
000011110011110000101000101
110101001100011000101000101
010011010110011000101000101
101000111010100100101000101
101011110000010100101000101
100101100011010100101000101
101000001111010100101000101
100101110100001100101000101
001101010010101100101000101
100100011001101100101000101
110000100011101100101000101
111010000100011100101000101
011101011000100010101000101
110001011010010010101000101
000110011010110010101000101
010100110011001010101000101
011000010101101010101000101
000010110100111010101000101
010101101010000110101000101
011001100001100110101000101
011010010010010110101000101
010001000110101110101000101
100111100100100001101000101
111000001100110001101000101
111000011010001001101000101
001101100110001001101000101
001010110001101001101000101
001100001011101001101000101
100001001001111001101000101
001010111100000101101000101
110100001011000101101000101
001001010111000101101000101
001010000011110101101000101
101100100001001101101000101
110011000000101101101000101
000010011010101101101000101
111110100000000011101000101
001101110001000011101000101
010010010110100011101000101
101101000000110011101000101
101000110100001011101000101
000110001100101011101000101
000001000111011011101000101
100011001100000111101000101
100100010110000111101000101
000010101011000111101000101
001110001000010111101000101
000001010001101111101000101
110000000001011111101000101
111110101100000000011000101
101011011100100000011000101
010111101000110000011000101
000101011110110000011000101
011101110010001000011000101
000110110101011000011000101
100001101010111000011000101
011001100101010100011000101
100100010111010100011000101
011001011000110100011000101
101100001101001100011000101
010011010100101100011000101
010101001001011100011000101
001000010101111100011000101
000110000011111100011000101
100110011011000010011000101
011000100111100010011000101
010100111100010010011000101
100111000110010010011000101
011101000001110010011000101
100000101101110010011000101
011100011001001010011000101
000111100011001010011000101
111001100000011010011000101
100100110000111010011000101
011111000010000110011000101
001011000101100110011000101
010111011100000001011000101
101110010010100001011000101
101000101110100001011000101
101111000001010001011000101
111101000100001001011000101
001001011101001001011000101
110010011000101001011000101
001011100010101001011000101
101000100101011001011000101
100010111010000101011000101
011000110110000101011000101
011010001001100101011000101
100001001101010101011000101
010100011010001101011000101
010110000101001101011000101
100110001000011101011000101
000001100110011101011000101
110000100000111101011000101
001101011010000011011000101
001010110011000011011000101
010001011001010011011000101
001010100100110011011000101
000010010101101011011000101
001100001000111011011000101
000000010011110111011000101
100101000010001111011000101
001001010000011111011000101
110001101011000000111000101
100110001110100000111000101
001010011011100000111000101
010010111001010000111000101
001111000010110000111000101
100010010101110000111000101
000100100111110000111000101
100011001101001000111000101
101000000111101000111000101
001110101000011000111000101
100000110110011000111000101
111010100010000100111000101
110101000001100100111000101
110001010100010100111000101
000010101110010100111000101
000110011100001100111000101
010000110101001100111000101
011100001000101100111000101
000011100001101100111000101
110000001010011100111000101
110000010011100010111000101
000101001011100010111000101
001001100011010010111000101
110100001000110010111000101
001110010010001010111000101
101000101001001010111000101
010101010000011010111000101
101100000100011010111000101
000001101100011010111000101
001100100110000110111000101
100100110001000110111000101
011010000001001110111000101
000000011000111110111000101
000001111110000001111000101
001001101001100001111000101
010110000001110001111000101
010111100000001001111000101
100110000011001001111000101
001010010100011001111000101
110110010000000101111000101
101001100100000101111000101
001110000100100101111000101
100000011100100101111000101
010001010010100101111000101
000100101001010101111000101
000011001000110101111000101
100100101100000011111000101
011100000011000011111000101
111000010000010011111000101
110000100010001011111000101
010001001000101011111000101
100010000000111011111000101
010000001110000111111000101
000101000101000111111000101
110011111001010000000100101
011011010011110000000100101
011110010110101000000100101
000111110011101000000100101
101110110001011000000100101
111010001101011000000100101
100100011111011000000100101
100111011000111000000100101
010010101011111000000100101
110011010110100100000100101
100110011011100100000100101
001101110110010100000100101
100011101110010100000100101
111010100011010100000100101
010101001011110100000100101
110110011100001100000100101
011001011101001100000100101
110101010011001100000100101
100000111010111100000100101
110100100001111100000100101
001100010011111100000100101
111100000111100010000100101
110101101100010010000100101
010001110101110010000100101
000100101111110010000100101
101001110101001010000100101
001110011101001010000100101
110010100110101010000100101
110100110010100110000100101
010010001111100110000100101
100111010100010110000100101
011011001010001110000100101
111000010100101110000100101
000111100010011110000100101
110100001010011110000100101
000101001101011110000100101
011110101100010001000100101
111101000110010001000100101
101100100101110001000100101
111110100010001001000100101
011000111110001001000100101
001101110100101001000100101
010011011010101001000100101
011011111000000101000100101
001010101111000101000100101
111110010000100101000100101
101001011100100101000100101
110000101101100101000100101
100101100011100101000100101
011100001011001101000100101
100111000100101101000100101
000010110110101101000100101
010001101010011101000100101
001111100011000011000100101
011010011001100011000100101
111010110000010011000100101
010001011110010011000100101
100001100110110011000100101
110000010011110011000100101
101011011000001011000100101
010101110001001011000100101
011001101000101011000100101
100010101100011011000100101
100101011010000111000100101
010101100110000111000100101
100011110001000111000100101
100110001101000111000100101
101001000111000111000100101
001100001110100111000100101
011111000000010111000100101
000100010111010111000100101
001001010010110111000100101
011000100001110111000100101
110010010010001111000100101
001100110000011111000100101
011101111100000000100100101
111001001111000000100100101
001011101110100000100100101
101111100000110000100100101
111000101001110000100100101
111101010000101000100100101
110001101100101000100100101
011011001001101000100100101
100011010101101000100100101
110010110100011000100100101
010111100001011000100100101
010111011010000100100100101
101011100101000100100100101
011000011110100100100100101
000111101001100100100100101
111010011000010100100100101
001010010111010100100100101
010010100101110100100100101
001011001100011100100100101
010000110011011100100100101
110101011001000010100100101
000110111011000010100100101
010010101110010010100100101
101100010101010010100100101
011010010100110010100100101
011001001010110010100100101
001011110000101010100100101
110100000100111010100100101
000001100011111010100100101
110100100101000110100100101
100100011100100110100100101
011100000110010110100100101
010010011001001110100100101
000011110111000001100100101
100001111001100001100100101
001100010111100001100100101
110100011000110001100100101
110011000100110001100100101
010110010011001001100100101
110000100111001001100100101
100101010010011001100100101
000010011110011001100100101
011100110010000101100100101
011011000110000101100100101
100000011111000101100100101
011001010001100101100100101
000111110000010101100100101
101000001010110101100100101
101010101000001101100100101
010110100100001101100100101
001101001000101101100100101
111000101100000011100100101
010101010010100011100100101
101011000010010011100100101
000010110001110011100100101
010011100010001011100100101
000100101101001011100100101
101000001011001011100100101
110001000001101011100100101
010001001011000111100100101
000100000011101111100100101
010100111011010000010100101
100110101010110000010100101
110011100101001000010100101
011100101101001000010100101
100001110110101000010100101
110000111001101000010100101
011000010111011000010100101
000011001111011000010100101
111101101000000100010100101
101010110110000100010100101
001111010011000100010100101
010001111100100100010100101
001010011101100100010100101
101000011011010100010100101
110000100110110100010100101
101001010001101100010100101
010011000011101100010100101
011100011000011100010100101
011101001011000010010100101
110001001110100010010100101
001111101000010010010100101
111000101010001010010100101
001011100110001010010100101
000000111111001010010100101
000101010011011010010100101
010001001001111010010100101
011001100010100110010100101
010110100001100110010100101
000101000111100110010100101
110101000100001110010100101
001000001011101110010100101
000000010110111110010100101
100010111100100001010100101
001011010110100001010100101
100011011010010001010100101
011011001000110001010100101
000110010011110001010100101
010110110000101001010100101
101100001010101001010100101
100010000111101001010100101
001010110010011001010100101
110100000101011001010100101
010100101010100101010100101
110100010010010101010100101
001000101000111101010100101
110000110110000011010100101
011010100101000011010100101
010011010011000011010100101
000101011001100011010100101
011100100010010011010100101
100000011101010011010100101
010000111000110011010100101
001101000100110011010100101
100110010100001011010100101
000101001110001011010100101
000001110100011011010100101
000110001010010111010100101
000011000101010111010100101
110010000000110111010100101
100000100010101111010100101
100001001000011111010100101
011111100010000000110100101
010110101100100000110100101
101010110001100000110100101
010101001110010000110100101
100101110001010000110100101
110100011010001000110100101
100100001101101000110100101
101000011100011000110100101
001001101001011000110100101
101000100010111000110100101
000110110010100100110100101
001100001100110100110100101
000001010101110100110100101
100111000010001100110100101
001110001001001100110100101
011000100100011100110100101
100010001000111100110100101
111001100001000010110100101
100101100010100010110100101
001110000011100010110100101
000011010110010010110100101
101110100000001010110100101
010111000000101010110100101
001100011000101010110100101
100010010010101010110100101
010000000111101010110100101
000111001100000110110100101
000011100011000110110100101
010010110000010110110100101
000100010101001110110100101
010000101000101110110100101
001010000100101110110100101
001110111000000001110100101
101110000110000001110100101
000001101010110001110100101
110011010000001001110100101
101001000101001001110100101
000100100110101001110100101
001110000000111001110100101
110001100010000101110100101
000010001011100101110100101
110000001100010101110100101
010010000001011101110100101
100011100100000011110100101
000000001100111011110100101
001000010100010111110100101
110001001101110000001100101
101111001001001000001100101
110100110101001000001100101
111010000010111000001100101
100111110010000100001100101
110011001011000100001100101
111001100100100100001100101
001110100010101100001100101
100100000111101100001100101
011101000100011100001100101
000110001110011100001100101
100011100001011100001100101
000001011001111100001100101
111000110011000010001100101
001101010101100010001100101
010001101011100010001100101
110010011100010010001100101
000101111000110010001100101
100110100100110010001100101
010011101100001010001100101
100011010110001010001100101
100100101011001010001100101
110100011000101010001100101
101001100010101010001100101
010010110001101010001100101
111100001100000110001100101
100001101101000110001100101
001010011010100110001100101
011001101000010110001100101
000010100011110110001100101
110000100100011110001100101
010001010010011110001100101
101000010001011110001100101
111101110000000001001100101
011110011010000001001100101
101000111101000001001100101
010010101110100001001100101
101010001011100001001100101
010101100101010001001100101
011000101011010001001100101
110100001110001001001100101
011001010011001001001100101
100011101000101001001100101
101010010100101001001100101
110001011000011001001100101
001001001100111001001100101
000001110101100101001100101
001110010100010101001100101
001011100010010101001100101
100001010110010101001100101
010110100000110101001100101
010000011100110101001100101
000101011100001101001100101
101000100110001101001100101
100110010001001101001100101
000010111000011101001100101
010110110100000011001100101
001101101100000011001100101
101100010010010011001100101
000001110011010011001100101
000010001111001011001100101
100101000001011011001100101
000110010000111011001100101
000000100101111011001100101
110000101010000111001100101
000100111001000111001100101
011000010101000111001100101
000101100000101111001100101
110110100011000000101100101
001110011100100000101100101
001101101010010000101100101
100000111100110000101100101
100011001010110000101100101
001001011110001000101100101
010010001100111000101100101
010010110110000100101100101
001101011001000100101100101
101100000001110100101100101
011110010000001100101100101
000011101010001100101100101
101010000011001100101100101
110011110000000010101100101
000101100111000010101100101
001000001111100010101100101
010000010111010010101100101
110000100010110010101100101
111100000010001010101100101
000100011100011010101100101
001001110010000110101100101
000011010101000110101100101
110100010000010110101100101
000101000010110110101100101
110001001000001110101100101
001100101000001110101100101
101010110010000001101100101
110100000101100001101100101
010000011011100001101100101
011010000101010001101100101
110001000011010001101100101
011100000010110001101100101
011001100000011001101100101
100000010101011001101100101
000100101110000101101100101
100001101000010101101100101
000000101001101101101100101
011011001000000011101100101
010001100100100011101100101
001110000001001011101100101
100000000110101011101100101
101000100000100111101100101
000011000000011111101100101
000111101110000000011100101
001011110101000000011100101
101110011000010000011100101
011100100100110000011100101
110100010001110000011100101
010110001011001000011100101
110100100010101000011100101
001100110001101000011100101
011001001010011000011100101
010001110001011000011100101
001010001001111000011100101
111010000101000100011100101
100110010100100100011100101
001010110000110100011100101
011000000011110100011100101
000100101100101100011100101
000111010000011100011100101
100000111010100010011100101
001000110110010010011100101
000011001100110010011100101
111010010000001010011100101
000110000110101010011100101
010101011000000110011100101
001001001110000110011100101
101101000001000110011100101
000101100100010110011100101
000011001001001110011100101
001000100101001110011100101
110011000110000001011100101
111010100000100001011100101
110100101000010001011100101
000011100001110001011100101
000001001011101001011100101
101001000010100101011100101
000010000110110101011100101
001011000100001101011100101
001100000010011101011100101
100010101001000011011100101
011100010000100011011100101
101000001100001011011100101
010001000101001011011100101
100000010011001011011100101
100000110000010111011100101
101001111000000000111100101
101100010011000000111100101
010100010110100000111100101
000011000111100000111100101
111001000000110000111100101
010000101110001000111100101
110110000000011000111100101
000101100000111000111100101
110000100001010100111100101
100010110000001100111100101
110000000100101100111100101
001010101010000010111100101
010010011000100010111100101
101000010100100010111100101
011000001100010010111100101
000110100001010010111100101
100001000101010010111100101
001001010001001010111100101
000000100010011110111100101
111000001001000001111100101
001000100111000001111100101
000101011000010001111100101
010010010010010001111100101
001000010010101001111100101
000100000110010011111100101
000100110000001011111100101
010000000001100111111100101
101100111111000000000010101
011111100010110000000010101
101101110001110000000010101
110011010101110000000010101
111011110000011000000010101
001111101100011000000010101
000011111010111000000010101
011001001011111000000010101
111110110010000100000010101
011101101011000100000010101
101011100100110100000010101
011010011001110100000010101
010110001111001100000010101
011100110000111100000010101
010011000110111100000010101
110110011010100010000010101
110011101010010010000010101
011001011101010010000010101
110100100011110010000010101
101110101001001010000010101
001100111010101010000010101
001111000101101010000010101
101101010100011010000010101
000100111101011010000010101
100111100011000110000010101
011010010110100110000010101
011101010001100110000010101
101001101001100110000010101
010101001110010110000010101
101011010001001110000010101
100000011011101110000010101
110110000100011110000010101
100100101000111110000010101
010111101001010001000010101
101010110101010001000010101
111100000111001001000010101
011110001100101001000010101
100011110001101001000010101
100110001011101001000010101
010000111011101001000010101
110010010011011001000010101
101100011000111001000010101
001001010110111001000010101
001110100001111001000010101
001011110110000101000010101
011000111101000101000010101
110010100111000101000010101
010001111000110101000010101
001110000110110101000010101
101100101100001101000010101
010111100010001101000010101
100010011110001101000010101
001110011001001101000010101
001001001111001101000010101
010100011100011101000010101
100011001001011101000010101
001011101101000011000010101
010110100101100011000010101
000111011010010011000010101
111011000001010011000010101
101010010010110011000010101
010100010110110011000010101
001110110100001011000010101
110100110010001011000010101
011001011010001011000010101
011000100101011011000010101
010010011000111011000010101
100001001100111011000010101
101100001011000111000010101
000111001100100111000010101
110000001110100111000010101
100010100100101111000010101
110001100000011111000010101
000101010000111111000010101
001000001010111111000010101
110001111010100000100010101
100011110110010000100010101
011010101101010000100010101
111010000110110000100010101
110111011000001000100010101
101011001011001000100010101
110001000111011000100010101
000110100110111000100010101
100100010011111000100010101
111110000101000100100010101
100010010111100100100010101
101000011100110100100010101
001101010101001100100010101
010010101100101100100010101
111100100100010010100010101
000001011110110010100010101
001100101001110010100010101
011000010011110010100010101
111010010100001010100010101
000110011001101010100010101
010110110001000110100010101
110011001001000110100010101
000110001011010110100010101
010011100000110110100010101
101100000010110110100010101
101001100100001110100010101
000000110010111110100010101
110100101110000001100010101
110111000001100001100010101
101100110010010001100010101
100101001101010001100010101
011001100011010001100010101
010011001010110001100010101
010011010100101001100010101
110010001100011001100010101
001110001010011001100010101
100000101010111001100010101
010100000101111001100010101
111010001010000101100010101
100011011000100101100010101
001000011011100101100010101
001000101110010101100010101
001010110000110101100010101
001001111000001101100010101
101101000010001101100010101
000010110101001101100010101
100001000101101101100010101
011100010101000011100010101
100110010100100011100010101
010001110001100011100010101
001001110100010011100010101
011110000000110011100010101
100000011001110011100010101
011101100000001011100010101
010110000110001011100010101
001000000111101011100010101
001011000011000111100010101
100000110011000111100010101
111000000001100111100010101
000100100101010111100010101
000000011100101111100010101
111000011110100000010010101
101110001101100000010010101
011111011000010000010010101
110100110101010000010010101
101110010011010000010010101
001000101111110000010010101
110011010010101000010010101
010010101110011000010010101
111000100011011000010010101
010000011101111000010010101
100101111001000100010010101
011010100101100100010010101
000100011011110100010010101
010100110011001100010010101
101000010111001100010010101
001101000011101100010010101
001100101001011100010010101
111000001000111100010010101
101110100010100010010010101
010100101110100010010010101
110010110001100010010010101
001101100101010010010010101
100001010111010010010010101
011010101000110010010010101
110001011000110010010010101
010111010100001010010010101
000011011011001010010010101
100111001000101010010010101
010110000011101010010010101
001001101010011010010010101
101010000110011010010010101
101000011001011010010010101
100110010110000110010010101
011110001001000110010010101
001001011100100110010010101
111101000000010110010010101
010010011010010110010010101
010000000111110110010010101
110100010000101110010010101
011000010100011110010010101
001011000000111110010010101
000111100111000001010010101
010101010101100001010010101
101011101000010001010010101
001101001010110001010010101
011100111000001001010010101
010001101101001001010010101
101001100100101001010010101
001010010011101001010010101
010001110010011001010010101
110110000000111001010010101
011111000000100101010010101
110010010100100101010010101
110100001001100101010010101
100101100100010101010010101
110011000010010101010010101
001011010001010101010010101
011000010010110101010010101
100110110000001101010010101
010000100110101101010010101
001100110001100011010010101
110010100100010011010010101
100110001001010011010010101
100000101011001011010010101
001100010010011011010010101
010101000001011011010010101
100000100001110111010010101
000100001101001111010010101
101101101010000000110010101
001111100001100000110010101
010111100100010000110010101
110110001010010000110010101
001011001100110000110010101
011001100110001000110010101
001000111011001000110010101
101010011000101000110010101
011100000010111000110010101
001110001110000100110010101
011001001101000100110010101
011010010011000100110010101
100001100111000100110010101
010000110110010100110010101
110100100000110100110010101
000101011000101100110010101
100000110001101100110010101
010011001110000010110010101
100000110110100010110010101
100101000001110010110010101
001100101100001010110010101
110000001101001010110010101
010000011010101010110010101
000001110001011010110010101
011001110000000110110010101
000010010001110110110010101
000111100000001110110010101
010001000001101110110010101
010110001101000001110010101
100011010011000001110010101
111100000100100001110010101
000101010100011001110010101
000001001011011001110010101
100010101001000101110010101
100000010101010101110010101
001100000001110101110010101
000011000110001101110010101
110000111000000011110010101
011001000010100011110010101
000000101101100011110010101
000110110000010011110010101
100001010000101011110010101
000000100110011011110010101
010101111110000000001010101
001111011101000000001010101
011001110101100000001010101
101110001110010000001010101
101111100010001000001010101
011000111010011000001010101
110101100001011000001010101
100001011101011000001010101
110111000110000100001010101
100011110101000100001010101
010010111011000100001010101
101110011000100100001010101
111100010100010100001010101
011000100110110100001010101
000110010101110100001010101
110000111100001100001010101
101010100001101100001010101
001011010100011100001010101
111011011000000010001010101
110110010101000010001010101
011110100011000010001010101
001011100110100010001010101
000110001111100010001010101
000110110110010010001010101
110111000000110010001010101
100001110011001010001010101
101100001100101010001010101
010010101001011010001010101
001100110101000110001010101
001101001010100110001010101
110000001001110110001010101
010101110000001110001010101
010010100110001110001010101
010110001000101110001010101
100011010110100001001010101
001100011011010001001010101
001010011100110001001010101
000101110010110001001010101
010010110001110001001010101
101010111000001001001010101
011011001000011001001010101
100101000110011001001010101
111000101000100101001010101
010000010111100101001010101
001010101001010101001010101
100101000001110101001010101
011010000011001101001010101
100010010000111101001010101
000000001101111101001010101
110001110100000011001010101
110010100010100011001010101
101000100011010011001010101
101011000100001011001010101
000011001010101011001010101
000011110000011011001010101
100111010000000111001010101
011000110000010111001010101
001001001100010111001010101
010110000001010111001010101
001001100010001111001010101
101100000000011111001010101
010101101001100000101010101
101001001101100000101010101
000010111101100000101010101
111001101000010000101010101
001110110001010000101010101
000001101111010000101010101
100100100111001000101010101
011010100010101000101010101
110010000101101000101010101
011101100100000100101010101
011100011010000100101010101
110001010011000100101010101
010111010000100100101010101
100001101001001100101010101
000010100011011100101010101
110010101100000010101010101
101101000011000010101010101
010100110000110010101010101
100000000111110010101010101
100001001110001010101010101
010011000011001010101010101
100000111000101010101010101
000001100101101010101010101
100110000010011010101010101
001001000010111010101010101
100100001101000110101010101
000101010001010110101010101
001000010110001110101010101
001000001001101110101010101
010011111000000001101010101
101110001001000001101010101
010101000111000001101010101
010100011100100001101010101
001100100101100001101010101
110000010110010001101010101
011000101100001001101010101
000100111001001001101010101
010110010000011001101010101
000001101100100101101010101
010000110000101101101010101
100000100100011101101010101
100010011010000011101010101
001000110010100011101010101
000101101000010011101010101
010000001101010011101010101
000010000101100111101010101
011110110000100000011010101
010011010011010000011010101
100011110000110000011010101
001011101001001000011010101
001110001010101000011010101
100110010001101000011010101
110001001001101000011010101
110100010010011000011010101
010101000100111000011010101
000000110011111000011010101
000001101001110100011010101
101001011000001100011010101
000101001110001100011010101
110000000101011100011010101
101001101100000010011010101
111100000110000010011010101
100010100111000010011010101
101000001011100010011010101
010010010100110010011010101
000110001100010110011010101
000011100010010110011010101
001100000011010110011010101
001000110000101110011010101
110001011010000001011010101
100100110110000001011010101
010110000110100001011010101
000111001001100001011010101
011101100000010001011010101
000011001110010001011010101
110000110001001001011010101
011001010000101001011010101
000000011110101001011010101
010110101000000101011010101
101010000100010101011010101
000110010010010101011010101
000101100001001101011010101
101001010001000011011010101
000100000101110011011010101
011010100000001011011010101
110000001000011011011010101
010000011000100111011010101
100001000100100111011010101
001010000010100111011010101
111101010000000000111010101
000111010110000000111010101
000110101011000000111010101
010000011111000000111010101
101010100100100000111010101
101000011010010000111010101
011000001001110000111010101
011100100001001000111010101
010000101010100100111010101
001001010001100100111010101
100111000000010100111010101
010110000010001100111010101
000010000100111100111010101
001101000100100010111010101
100011000010100010111010101
000110000101001010111010101
000100010010100110111010101
110001100000100001111010101
001010100010010001111010101
001001000101010001111010101
010000000011101001111010101
001101001000000101111010101
001010001100000011111010101
110010000001000011111010101
000000001010110011111010101
000000110100000111111010101
010001000000010111111010101
111110001011000000000110101
001101011110100000000110101
100101101011010000000110101
011100010101110000000110101
000010011111110000000110101
100010111101001000000110101
010011010111001000000110101
010100100111101000000110101
100001100101111000000110101
111000110001100100000110101
110100001101010100000110101
001100101010110100000110101
010101101100001100000110101
110000101011001100000110101
100101001001101100000110101
011110111000000010000110101
101101110010000010000110101
111101001000100010000110101
110000111100100010000110101
101001001110010010000110101
010111001001001010000110101
001010100011101010000110101
011011000101000110000110101
100101100100100110000110101
000010110101100110000110101
010100110100010110000110101
100010101001010110000110101
000001100111010110000110101
011000001100110110000110101
100100010001110110000110101
000110010011001110000110101
001001000110101110000110101
101000100010011110000110101
110011101100000001000110101
100110010111000001000110101
011001110010100001000110101
101010100110100001000110101
001111010000110001000110101
010101001100110001000110101
110101100000101001000110101
111000101000011001000110101
110000010100111001000110101
011000000111010101000110101
011101010000001101000110101
111010000100001101000110101
001011100000101101000110101
000001000011111101000110101
110101000011000011000110101
000110110010100011000110101
000011101000110011000110101
100010000101110011000110101
111000010001001011000110101
010001010001010111000110101
000010101010001111000110101
001011111001000000100110101
101100110100100000100110101
010010110011100000100110101
110110010001010000100110101
011001100100110000100110101
110101000010110000100110101
101101001100001000100110101
011010011010001000100110101
010100010110011000100110101
001101000001111000100110101
010001011100010100100110101
000100111001010100100110101
001011000010110100100110101
101000011001001100100110101
010001010010101100100110101
100000100110101100100110101
010100001000111100100110101
001111100100000010100110101
100000101011100010100110101
001101011000010010100110101
001100110001001010100110101
000001011101001010100110101
110001010000011010100110101
000010111000011010100110101
100100001001011010100110101
000010000111011010100110101
010000111010000110100110101
001000101101000110100110101
101010001000100110100110101
100000010110010110100110101
011010000000011110100110101
000001001010011110100110101
111001011000000001100110101
000101011011000001100110101
100110101000010001100110101
000101100110010001100110101
011000100001101001100110101
001000010011011001100110101
000001011000111001100110101
001110100001000101100110101
010110000010100101100110101
000010001100110101100110101
010000001101001101100110101
001100101010000011100110101
010000000010111011100110101
100001000010100111100110101
011101110001000000010110101
001010111010100000010110101
010110011001100000010110101
111001000101010000010110101
001011100011010000010110101
001001111100001000010110101
010001101010101000010110101
110101001000011000010110101
000011010001111000010110101
010011100110000100010110101
100011001101000100010110101
010001011011000100010110101
001100100111000100010110101
101010000011100100010110101
001110010000101100010110101
110000110000011100010110101
101100000100011100010110101
010010101011000010010110101
011001010010010010010110101
010110000110010010010110101
101000100100110010010110101
101100000011001010010110101
000100110100101010010110101
110010000001011010010110101
101011100000000110010110101
001000111000010110010110101
100000001100101110010110101
000010100100011110010110101
010010011110000001010110101
100100101101000001010110101
100000110010110001010110101
010000100101110001010110101
000111010010001001010110101
011100001100000101010110101
100100000110100101010110101
000000101011010101010110101
000001010100101101010110101
111110000000000011010110101
101000011000100011010110101
001000000011110011010110101
011000000110001011010110101
000011100001001011010110101
100100100000011011010110101
011011010000100000110110101
101001000110100000110110101
011100101000010000110110101
001000110101010000110110101
000010101001110000110110101
100011101000001000110110101
000101100011001000110110101
011000001100101000110110101
010011000010011000110110101
100000011010100100110110101
000110010100010100110110101
110100000001001100110110101
110010000100100010110110101
010000011001010010110110101
000110001010001010110110101
000101110000100001110110101
000010010101100001110110101
101101000000010001110110101
010100000011010001110110101
101000110000001001110110101
100000001110001001110110101
010100100100000011110110101
001010010010000011110110101
100001001001000011110110101
100100010000000111110110101
010010001000000111110110101
011011101010000000001110101
101011010011000000001110101
100001101110100000001110101
110010101001100000001110101
100101110100010000001110101
011110001000110000001110101
001010101100101000001110101
000100011101101000001110101
000011100110011000001110101
000101001010111000001110101
101110100100000100001110101
011001010110000100001110101
100100011110000100001110101
000011011100100100001110101
111100000010100100001110101
100110000011010100001110101
110010000100110100001110101
100001110000101100001110101
110000001111000010001110101
001000110001110010001110101
100110110000001010001110101
001001001011001010001110101
011100000001011010001110101
100000010010111010001110101
000000011101010110001110101
010000000011101110001110101
011100100110000001001110101
010001011101000001001110101
100101011000100001001110101
011001000001110001001110101
101010000001011001001110101
001000100010111001001110101
101001001001000101001110101
000011000111000101001110101
000100110010001101001110101
010000100001011101001110101
010011010000100011001110101
011000001010100011001110101
000101000110100011001110101
101100000001100011001110101
110100000100010011001110101
010000111000001011001110101
001010010000001111001110101
101010010100010000101110101
100000110011010000101110101
110000001010101000101110101
000010010110101000101110101
001100100100011000101110101
010001001001011000101110101
011010001001000100101110101
010100010101000100101110101
100011000001100100101110101
000000001011110100101110101
000111000100001100101110101
101000100110000010101110101
010011000100010010101110101
000010001110000110101110101
011000010000100110101110101
000010100000101110101110101
100001100101000001101110101
000111000001010001101110101
010000101000110001101110101
110010100000001001101110101
001011000010001001101110101
001001010000010101101110101
100100001000001101101110101
001000011001000011101110101
000000010100110011101110101
000000100011001011101110101
110010110010000000011110101
001010001111000000011110101
101101100000100000011110101
100000010111100000011110101
001101001100010000011110101
101000101001010000011110101
001100010010110000011110101
010000001110110000011110101
111000100100001000011110101
100101000101001000011110101
010010100000111000011110101
000110110001000100011110101
000111000010100100011110101
001100001001100100011110101
010001000101100100011110101
011011000000010100011110101
010100100010010100011110101
100001010001010100011110101
010010011000001100011110101
001000101010001100011110101
000010111100000010011110101
110100100001000010011110101
011010000001100010011110101
001111000000001010011110101
010100001100001010011110101
000001011000011010011110101
110000010100000110011110101
000000100110100110011110101
100000001010010110011110101
001011011000000001011110101
010001100011000001011110101
000000111001100001011110101
000110100100010001011110101
111000000010010001011110101
010010001001010001011110101
001000000101101001011110101
000100010001011001011110101
100001000000111001011110101
100010001000100101011110101
010100000000101101011110101
000100001011000011011110101
000010000010011011011110101
001100100000000111011110101
000001010010000111011110101
011110000100000000111110101
010001110100000000111110101
100010011001000000111110101
100100000100110000111110101
100000101100000100111110101
000001000110010100111110101
101100001000000010111110101
100000000001101010111110101
010000000100011001111110101
000011100000000101111110101
100000000011000101111110101
000110000000100011111110101
011111110011000000000001101
101101001111010000000001101
101010100111110000000001101
011011001111001000000001101
110100001111101000000001101
111010010110011000000001101
010110010011111000000001101
001000011111111000000001101
011101011110000100000001101
110101101001100100000001101
110010111010010100000001101
011100110101010100000001101
010001101111010100000001101
000111110010110100000001101
101011100110001100000001101
110101010100101100000001101
001011011100101100000001101
001101110001101100000001101
101001101001011100000001101
100100110011011100000001101
110001111011000010000001101
001101011011100010000001101
100011101101010010000001101
011001101001110010000001101
100100010111110010000001101
010101110110001010000001101
000110101011101010000001101
110101001001011010000001101
101010001011011010000001101
100000111100111010000001101
010100100101111010000001101
001110110110000110000001101
101011010010100110000001101
000001111101100110000001101
111000001011100110000001101
011101100010010110000001101
110001110000110110000001101
010010101100110110000001101
010011000011110110000001101
111011000000011110000001101
010011111110000001000001101
111000110111000001000001101
101110101100100001000001101
110110110010100001000001101
111001001101100001000001101
101000111010110001000001101
001101100110110001000001101
101011010001110001000001101
011110001001110001000001101
011111101000001001000001101
010010111001011001000001101
100001000111111001000001101
100011010111000101000001101
010110001110100101000001101
111010000101010101000001101
100100101101010101000001101
001110100011010101000001101
110011011000001101000001101
010100111000101101000001101
101100000101101101000001101
100101001000111101000001101
001001010111010011000001101
001010001110110011000001101
000010110111001011000001101
001011100100101011000001101
100010011010101011000001101
011001110000011011000001101
000001101110011011000001101
101100100001011011000001101
100110000100111011000001101
111101001000000111000001101
000111001001010111000001101
100010101001001111000001101
010110100000011111000001101
100001010001011111000001101
101011111010000000100001101
110011100110100000100001101
101110010110100000100001101
100100111101100000100001101
110101110010010000100001101
111011001001010000100001101
000110101111010000100001101
100111000111001000100001101
000111011010101000100001101
001110001101101000100001101
000001110111101000100001101
000011111100011000100001101
011100101001011000100001101
011110100100100100100001101
101101000011100100100001101
011001001100110100100001101
100100101010110100100001101
000010011011110100100001101
111100011000001100100001101
110001001011001100100001101
100011101000101100100001101
100110001100011100100001101
001001110010011100100001101
010100000110111100100001101
001010111001100010100001101
010101010101010010100001101
010110100010110010100001101
101001010100101010100001101
001011000011101010100001101
001110100100011010100001101
010100011010011010100001101
100101101100000110100001101
011110001010000110100001101
101010000111000110100001101
010001011010100110100001101
001010011100010110100001101
110010010001010110100001101
010011100100001110100001101
100000001001111110100001101
001110110101000001100001101
010101101100100001100001101
110001010011100001100001101
100001011110010001100001101
011010010011010001100001101
001001001011110001100001101
101010100010101001100001101
000110110010011001100001101
001011000110011001100001101
001101101010000101100001101
010111000011000101100001101
101000110001100101100001101
000010101101100101100001101
001001100101010101100001101
110100000001110101100001101
101000001110001101100001101
011010001001001101100001101
000001011101001101100001101
101111000100000011100001101
110010100011000011100001101
110010001100100011100001101
000101100011100011100001101
001100101000101011100001101
010010000101011011100001101
110001000110000111100001101
001100010010100111100001101
010000111000010111100001101
001101000001001111100001101
000010000110101111100001101
101111110000100000010001101
000110111110100000010001101
111101100001010000010001101
100011110011010000010001101
011000110011110000010001101
101101101100001000010001101
011010011001101000010001101
100010101101101000010001101
110111000100011000010001101
001100100111011000010001101
001100111000111000010001101
011011000010111000010001101
000101001011111000010001101
010110011011000100010001101
110010100011100100010001101
011010100110010100010001101
010101100101001100010001101
100110000110101100010001101
110001100010011100010001101
000100011110011100010001101
000010101010111100010001101
100101001101100010010001101
101001100110010010010001101
011110010000110010010001101
000101110001110010010001101
001111001010001010010001101
111110000001001010010001101
001001110011001010010001101
100001010010111010010001101
101001111000000110010001101
011011010100000110010001101
101100010011000110010001101
001110101000100110010001101
011100110000001110010001101
001000101110001110010001101
011001001000101110010001101
100000000111011110010001101
010101111001000001010001101
111011000011000001010001101
011000011110010001010001101
010110100100110001010001101
100000110101110001010001101
100001011100101001010001101
010001010001111001010001101
010011101000100101010001101
011100010001100101010001101
101001001010010101010001101
010101000010110101010001101
111010100000001101010001101
000011100001011101010001101
111010011000000011010001101
100101101010000011010001101
010001110100100011010001101
011000101010100011010001101
001100110100010011010001101
000100011011010011010001101
000110111000001011010001101
010011000110001011010001101
010010100001101011010001101
100000101100100111010001101
001010000100011111010001101
011011101100000000110001101
011100110110000000110001101
010011011010010000110001101
001011010101010000110001101
010011100001110000110001101
100110000011110000110001101
101101010001001000110001101
011001000101101000110001101
110010101000011000110001101
101010000100111000110001101
110001110001000100110001101
100110010101000100110001101
001100101101000100110001101
100000111100010100110001101
011110000001010100110001101
001101010000110100110001101
110000010110001100110001101
010000011001011100110001101
000010011111000010110001101
110101010000100010110001101
001010100110100010110001101
100000101010101010110001101
000101100010011010110001101
000100010100111010110001101
000000001110110110110001101
000110000011001110110001101
100001101101000001110001101
001110001011000001110001101
101110010000010001110001101
010000110010101001110001101
001000101010011001110001101
000001100100111001110001101
001010110010000101110001101
011000000111000101110001101
100101000100100101110001101
000001001010101101110001101
000111001000100011110001101
011100001000010011110001101
000010101100010011110001101
100000110010010011110001101
101000000101010011110001101
100000011001001011110001101
010100100000100111110001101
101110111001000000001001101
000011101110110000001001101
010011011001110000001001101
010010110110101000001001101
101100110100011000001001101
011001100110011000001001101
111001010001011000001001101
110001001110100100001001101
101000101101100100001001101
000110111100010100001001101
011010010100110100001001101
101100000110110100001001101
100110110000101100001001101
011010101000101100001001101
000111000100111100001001101
010111001010100010001001101
001111100001100010001001101
001010110101010010001001101
100110100011010010001001101
001100101100110010001001101
011001010010110010001001101
101101000110001010001001101
110010100101001010001001101
010101010001101010001001101
101000000101111010001001101
110011100010000110001001101
100100011010010110001001101
000010001111010110001001101
001011001000110110001001101
000111101000001110001001101
001001011001001110001001101
011000100001011110001001101
000100010101011110001001101
010000001010111110001001101
111110010100000001001001101
011101001010010001001001101
100010110110010001001001101
100001101011010001001001101
110100000111010001001001101
000101001110101001001001101
011000000111101001001001101
100111100000011001001001101
000101011001011001001001101
100101110001000101001001101
001100001111000101001001101
001011000110100101001001101
010011010010010101001001101
100000101010101101001001101
101001000100011101001001101
011100000000111101001001101
000001110000111101001001101
011100110010000011001001101
000111100110000011001001101
010000101111000011001001101
101000010110100011001001101
110110001000010011001001101
000010101001110011001001101
110001000010011011001001101
000110010011000111001001101
000001000101110111001001101
001100100100001111001001101
101101100101000000101001101
111110000000110000101001101
011000101010110000101001101
001100010101110000101001101
010110001110001000101001101
101000011101001000101001101
011011010000101000101001101
010000111001101000101001101
010001111100000100101001101
000100011110100100101001101
011000010011100100101001101
011100000101001100101001101
001000100110101100101001101
000010010101101100101001101
110100100000011100101001101
000001001110011100101001101
010010111010000010101001101
100001110110000010101001101
110001001001100010101001101
000111001100010010101001101
001000011011010010101001101
100110000001100110101001101
100010101000010110101001101
110000000100110110101001101
100011010000001110101001101
001100000010011110101001101
110101011000000001101001101
100110101010000001101001101
000011001111000001101001101
101010000101100001101001101
000011010100110001101001101
111001000001000101101001101
001100110000010101101001101
100000010011010101101001101
001011100000001101101001101
010011010001000011101001101
100010110000100011101001101
011100000100100011101001101
010000000011110011101001101
100001101000001011101001101
011010000010001011101001101
000000110001011011101001101
010100010000001111101001101
110111010010000000011001101
011010001110100000011001101
111100000101100000011001101
111010110000010000011001101
001010101011010000011001101
110000011010110000011001101
001010111100001000011001101
011010000101011000011001101
110010011100000100011001101
011001101010000100011001101
100101101000010100011001101
111000001001010100011001101
110100010001001100011001101
001000011010101100011001101
100001000101101100011001101
110110100000100010011001101
101010001100010010011001101
110011000001010010011001101
010011011000001010011001101
110000010100011010011001101
010100000011011010011001101
111000100100000110011001101
100101010100000110011001101
000110100101000110011001101
010000010101100110011001101
010001001100010110011001101
100010000010110110011001101
100100001000101110011001101
000000100100111110011001101
010011100101000001011001101
000100101011100001011001101
000001010111100001011001101
101100100000110001011001101
011001000100110001011001101
101011001000001001011001101
000101011000100101011001101
000010110001100101011001101
001110010000001101011001101
010000100011001101011001101
100100010001100011011001101
001110000010010011011001101
001001000001101011011001101
110000010010000111011001101
010100001001000111011001101
000100000110100111011001101
000010011000010111011001101
001111011000000000111001101
010110010100010000111001101
000100111010001000111001101
100001011000011000111001101
000010010010111000111001101
100011000110000100111001101
010011001001000100111001101
000110100000110100111001101
001001010100001100111001101
010101100100000010111001101
000001011100100010111001101
100001100000110010111001101
000000100111001010111001101
011000000000111010111001101
000000101001100110111001101
000001010010010110111001101
101101000010000001111001101
000100110100100001111001101
010001100010010001111001101
100000000110110001111001101
110010000100001001111001101
000010101001001001111001101
001000001100101001111001101
110000101000000101111001101
000010000101010101111001101
001000111000000011111001101
101010000000000111111001101
110111110100000000000101101
011110101010100000000101101
101011011100010000000101101
011000110101101000000101101
110100111000011000000101101
101000101110011000000101101
110001001010111000000101101
101001110011000100000101101
101110100001100100000101101
010000111011100100000101101
010110000111010100000101101
111100100100001100000101101
000001111110001100000101101
010111001000101100000101101
000110101001011100000101101
110001000101011100000101101
011001100000111100000101101
101100111100000010000101101
000111101100100010000101101
101010001101100010000101101
001011110010010010000101101
110011000110010010000101101
101101010000110010000101101
010010011010110010000101101
000011111001001010000101101
010011000101101010000101101
101010101010000110000101101
011010010011000110000101101
001000010101110110000101101
101100001001001110000101101
010010010100011110000101101
100010100000111110000101101
100011100101100001000101101
001100011100110001000101101
010110001101001001000101101
001001100111001001000101101
100100101001101001000101101
101110001000011001000101101
001010000101111001000101101
000000110011111001000101101
000110111010000101000101101
000010011101010101000101101
111001010010000011000101101
011110000110000011000101101
101100100010100011000101101
000100110101100011000101101
100110010001010011000101101
100001001101001011000101101
100001110000101011000101101
010000001110101011000101101
010101000000111011000101101
000001101010100111000101101
001010001000101111000101101
001000000011011111000101101
110010011001100000100101101
011110110000010000100101101
100010110010110000100101101
001001110001110000100101101
100101001001110000100101101
001100011011001000100101101
001101100010101000100101101
011001011000011000100101101
000100101100111000100101101
011000000011111000100101101
110011001100000100100101101
000111100110000100100101101
010001010111000100100101101
100011000011010100100101101
001100010100011100100101101
101101001010000010100101101
011001100110000010100101101
011101000001100010100101101
000100110110010010100101101
100000111001010010100101101
001110001000110010100101101
101000000110110010100101101
010110101000001010100101101
100000011110001010100101101
001011001001000110100101101
010110010000100110100101101
100101000000101110100101101
000000100101011110100101101
101011001000100001100101101
100000101110100001100101101
000101000101101001100101101
110000001001011001100101101
011010000000110101100101101
100000110100001101100101101
010000011010001101100101101
000010100011001101100101101
110100110000000011100101101
010000101001100011100101101
000011010100001011100101101
001000110010001011100101101
101100000000010111100101101
000001001100010111100101101
000010010010010111100101101
001101111010000000010101101
111010010100100000010101101
100110010110010000010101101
000111100101010000010101101
011111010000001000010101101
110010010011001000010101101
000110010101101000010101101
101101000010011000010101101
101100011000100100010101101
010101110000010100010101101
100011010100001100010101101
000101011001001100010101101
001101000100101100010101101
000100100011101100010101101
010100011101000010010101101
100011011000100010010101101
110000100011010010010101101
001000001111010010010101101
010011100000011010010101101
000110001100011010010101101
001001100001010110010101101
000010001001110110010101101
000010110010001110010101101
101101010100000001010101101
110110001010000001010101101
001101100001100001010101101
101010000010110001010101101
000001001101110001010101101
110001101000001001010101101
100111000001001001010101101
010111000100000101010101101
001001101100000101010101101
010000110101000101010101101
001100000101010101010101101
100001100000110101010101101
100100001100001101010101101
000001010010011101010101101
010000000100111101010101101
001010110000100011010101101
010100000011100011010101101
101000101000010011010101101
011000010001010011010101101
001101000010000111010101101
100100100001000111010101101
000000100110010111010101101
101000010000001111010101101
000010011100110000110101101
010100000101110000110101101
000101010110001000110101101
010100110001001000110101101
001010001010101000110101101
100001100001101000110101101
010010101010000100110101101
100100001011000100110101101
111000000001100100110101101
011000010010010100110101101
000010000110011100110101101
000001110101000010110101101
011000001001001010110101101
010010000101000110110101101
000100101000010110110101101
010001000000110110110101101
001001010011000001110101101
010001011000100001110101101
011000100100100001110101101
111000000010001001110101101
000011001000011001110101101
100010010000100101110101101
001100100000001101110101101
000110100010000011110101101
000001000110100011110101101
000100000001011011110101101
110000111110000000001101101
011010011101000000001101101
100100110011100000001101101
010101100010110000001101101
011010100001110000001101101
101011110000001000001101101
100110001010101000001101101
011100001001101000001101101
010110100100011000001101101
001101100001011000001101101
100010010001111000001101101
001111010000100100001101101
111001000010010100001101101
000000110110110100001101101
011010000110001100001101101
100000011100011100001101101
000101011110000010001101101
010111010000010010001101101
100000001011110010001101101
110101100000001010001101101
010000011001011010001101101
110001010001000110001101101
100011000100100110001101101
000100001101100110001101101
001001000011100110001101101
001110100000010110001101101
000111010101000001001101101
001001110100010001001101101
110000100100110001001101101
001000111000101001001101101
011010010000011001001101101
000110000011011001001101101
101100101000000101001101101
100010001110000101001101101
000011101001000101001101101
100000011001100101001101101
010010000101100101001101101
010000101100001101001101101
000010011100100011001101101
000011001010010011001101101
000010100010101011001101101
000000010110011011001101101
011001000000001111001101101
011101010010000000101101101
100010010111000000101101101
010111000100100000101101101
000001101101100000101101101
010011101000010000101101101
001001000111010000101101101
100010101100001000101101101
110011000001001000101101101
001010100010011000101101101
100100000110011000101101101
010100010000111000101101101
111000010100000100101101101
010101100001000100101101101
000010111000100100101101101
100100100100100100101101101
000110010001010100101101101
101000001000101100101101101
101010011000000010101101101
010100001011000010101101101
111000000001010010101101101
000010000101110010101101101
010000110100001010101101101
000111000010001010101101101
100100010001001010101101101
001000100001101010101101101
000001001000111010101101101
100000100011000110101101101
000000010010101110101101101
011000110001000001101101101
101100010000100001101101101
110010000010100001101101101
000000111010010001101101101
100010100001010001101101101
000100001101010001101101101
000110011000001001101101101
010100100010001001101101101
001001001001001001101101101
001101000100000101101101101
010000000110010101101101101
100001000010001101101101101
100001010000010011101101101
000100100000110011101101101
010010100000000111101101101
001000001010000111101101101
010100100111000000011101101
100001001111000000011101101
100010100110100000011101101
010001010110010000011101101
001100001110001000011101101
011110001000000100011101101
000011011010000100011101101
110100000100010100011101101
000100001010110100011101101
100000101001001100011101101
101010000000011100011101101
011001110000000010011101101
101011000010000010011101101
010000101100100010011101101
000101001001010010011101101
001000011000110010011101101
010001000010101010011101101
000100110000100110011101101
100110110000000001011101101
101000011010000001011101101
110001000001100001011101101
000101100100001001011101101
000011010000101001011101101
100000100010011001011101101
011000100000010101011101101
010110000000001011011101101
100100011100000000111101101
011010000011000000111101101
001011100000100000111101101
110000110000100000111101101
000110001001100000111101101
010101001000001000111101101
000000001011011000111101101
110000000110000010111101101
000000001100001110111101101
001000000001110001111101101
000000100010100101111101101
100000001000100011111101101
111011101000100000000011101
100111011100100000000011101
001001111110010000000011101
010110011101010000000011101
110111000011010000000011101
110000110110110000000011101
001011011001011000000011101
010001110101011000000011101
100010111001100100000011101
001111000001110100000011101
011111000100001100000011101
100100011101001100000011101
110100100010101100000011101
001100001110101100000011101
001010010010111100000011101
111110000100100010000011101
110110110000010010000011101
100010011110010010000011101
001110000111010010000011101
110010011001001010000011101
010100011100101010000011101
011010001010101010000011101
100011000110101010000011101
000111100001011010000011101
001011001110000110000011101
111100100001000110000011101
010100010111000110000011101
000100100110110110000011101
100110001010001110000011101
000011110000101110000011101
011000100100101110000011101
011101011000100001000011101
011011010100010001000011101
011000101100110001000011101
110001001110001001000011101
010101000011101001000011101
110000100001111001000011101
100111101000000101000011101
110100011010000101000011101
010001100101100101000011101
000110011000110101000011101
110110000001001101000011101
001000101001101101000011101
000000010111011101000011101
101001011100000011000011101
100101010010100011000011101
010101100100010011000011101
000001010101101011000011101
101000100110000111000011101
001010110001000111000011101
010010001101000111000011101
001100101000010111000011101
010000010010101111000011101
000011000010011111000011101
100110011011000000100011101
000111101000110000100011101
101101000100110000100011101
010100001011110000100011101
001001101101001000100011101
011110000011001000100011101
010101110000101000100011101
111001000010101000100011101
011011011000000100100011101
101010101100000100100011101
001000110111000100100011101
000110100011100100100011101
010000110001110100100011101
111001010001000010100011101
010101000110100010100011101
011000001101100010100011101
000101001011001010100011101
100100000101101010100011101
010000100011101010100011101
100011001000011010100011101
001000010101011010100011101
000111010010000110100011101
110100001000010110100011101
010010000110010110100011101
100100110000001110100011101
111001100100000001100011101
110010010101000001100011101
001011010010100001100011101
011100000110010001100011101
001000111001010001100011101
010001110010000101100011101
110010100000100101100011101
000101001001100101100011101
000001000110110101100011101
101010010000001101100011101
000101100100001101100011101
110000000010011101100011101
000010101010100011100011101
101010100000010011100011101
000011000001110011100011101
010010110000001011100011101
000100001100011011100011101
010001001000001111100011101
100011101110000000010011101
011100101001100000010011101
101100011100010000010011101
001010110100110000010011101
111010000001110000010011101
011100010101001000010011101
001001100001111000010011101
110110100100000100010011101
011001000110100100010011101
000011001011100100010011101
000011010110010100010011101
000101100011010100010011101
000101001100110100010011101
100101010000011100010011101
010010000011011100010011101
011100011010000010010011101
110001100101000010010011101
000110001010110010010011101
010101101000001010010011101
101000110100001010010011101
000110100110001010010011101
101000001101000110010011101
101010010000010110010011101
101000000010101110010011101
110011110000000001010011101
100000011111000001010011101
001100000111100001010011101
010001000111010001010011101
100011000100110001010011101
000111001100001001010011101
011000001001011001010011101
001101110000000101010011101
100001010001100101010011101
000100101010001101010011101
000010000101101101010011101
110100010100000011010011101
010000110011000011010011101
010011001000010011010011101
000000011100110011010011101
001011010000001011010011101
101100001000001011010011101
100110000000100111010011101
000000110000011111010011101
010101011100000000110011101
010010100111000000110011101
000001111001100000110011101
101000010011100000110011101
101001110000010000110011101
000100010111010000110011101
000011110010001000110011101
101010100001001000110011101
100100100100011000110011101
000010001101011000110011101
010001001000111000110011101
110101000010000100110011101
010110001000100100110011101
000011100100100100110011101
111000000100010100110011101
100010100010010100110011101
001000001011010100110011101
011000101000001100110011101
100001001100001100110011101
001100010010001100110011101
100001011010000010110011101
010111000001000010110011101
111000100000100010110011101
100010001001100010110011101
010000101010010010110011101
001110000000101010110011101
000100011001000110110011101
000001000101010110110011101
000010010100001110110011101
011110100000000001110011101
001001001110000001110011101
000111000010010001110011101
000000100011110001110011101
000000111100001001110011101
010010001010001001110011101
110001000001001001110011101
100100000010101001110011101
001000010000111001110011101
010010010000010101110011101
100000001000110101110011101
100010000110000011110011101
010000000100101011110011101
100001100000000111110011101
001100000100000111110011101
101001011010100000001011101
111000100011100000001011101
001110010011100000001011101
101111010000010000001011101
110100101010010000001011101
101000010111010000001011101
100010001111001000001011101
100101100100101000001011101
000011100011101000001011101
111001110000000100001011101
001110101010000100001011101
000001011111000100001011101
011001001001100100001011101
100100001011100100001011101
010011000101010100001011101
111000001010001100001011101
101101000001001100001011101
010001101000011100001011101
011101001100000010001011101
010011010110000010001011101
100101011001000010001011101
010001111000100010001011101
101010010010001010001011101
100000100110011010001011101
101000010001100110001011101
110001000000101110001011101
100010000001011110001011101
000110011110000001001011101
101011100001000001001011101
110001001000110001001011101
000010000111110001001011101
000001110110001001001011101
001010010101001001001011101
111010000000101001001011101
100000010011101001001011101
000010101100011001001011101
000100010100111001001011101
011010100100000101001011101
110100000100100101001011101
101000011000010101001011101
001001000011010101001011101
001010001011000011001011101
010000011010010011001011101
010100000101001011001011101
001100000010101011001011101
000000100011100111001011101
001011110100000000101011101
110011001010000000101011101
110100110001000000101011101
011000011100010000101011101
000101011010010000101011101
011101000001010000101011101
100010100000111000101011101
001100001000111000101011101
110000100110000100101011101
101010000010100100101011101
100100010000110100101011101
000110001001001100101011101
100011000101000010101011101
000110100100100010101011101
010010001000110010101011101
001000101010001010101011101
011001000010000110101011101
001000100100010110101011101
000010110011000001101011101
100000101001100001101011101
001001100000110001101011101
101100000100001001101011101
010000011001000101101011101
000010001010010101101011101
000101010100000011101011101
100100000001010011101011101
110010000110010000011011101
010110100001010000011011101
001011000100101000011011101
010000100101101000011011101
001001010010011000011011101
100100001001011000011011101
100010010011000100011011101
000000111010010100011011101
101001000000110100011011101
100011100000001100011011101
000100110100001100011011101
001101100010000010011011101
010001001011000010011011101
000010110010100010011011101
001000000110110010011011101
000000111001001010011011101
010100010000010110011011101
001010001000001110011011101
100110000101000001011011101
000001110001010001011011101
011100000010000101011011101
010000000001110101011011101
100000000110001101011011101
001000100101000011011011101
010101000000100011011011101
100000100000101011011011101
100101001000100000111011101
000000101100110000111011101
010000110000011000111011101
101100100000000100111011101
000100000101100100111011101
011010010000000010111011101
000011101000000010111011101
000100001110000010111011101
000010000011010010111011101
110100000000001010111011101
000100000000011101111011101
000000010010001011111011101
000101111101000000000111101
001001101011100000000111101
011010000111100000000111101
011100100011010000000111101
100100011010110000000111101
000110110001110000000111101
111000110010001000000111101
100110100011001000000111101
101111000000101000000111101
110001010001101000000111101
001100001101011000000111101
011000101110000100000111101
001110010101000100000111101
000011111000010100000111101
101000110100010100000111101
101000001001110100000111101
100101000110001100000111101
001011000011001100000111101
110010001000011100000111101
011000010001011100000111101
110001100010100010000111101
100010010011100010000111101
001010101100010010000111101
110000010101010010000111101
011101000010001010000111101
001110010000011010000111101
010001001100011010000111101
000000101011011010000111101
010000110000111010000111101
111000011000000110000111101
100001001011000110000111101
001110000010100110000111101
001001101000001110000111101
101100001110000001000111101
011111000001000001000111101
010110010100100001000111101
000011011001100001000111101
100000100111010001000111101
000001101100101001000111101
100010110000011001000111101
000010001010111001000111101
110001010100000101000111101
010011001010000101000111101
010100101001000101000111101
001100100100100101000111101
110000000011100101000111101
000001110001001101000111101
100100010000101101000111101
000110000100011101000111101
100101001000010011000111101
110011000000001011000111101
000100011001001011000111101
000011100100000111000111101
010100000010010111000111101
010101101010000000100111101
111000010000110000100111101
011011100000001000100111101
000011001110001000100111101
000000111010101000100111101
000010100101101000100111101
100001100010011000100111101
101001100000100100100111101
000100001110010100100111101
010010011100000010100111101
111010000010000010100111101
100001001100100010100111101
010001000011010010100111101
001001010100000110100111101
000000000111100110100111101
110000000100001110100111101
100111010000000001100111101
011000001011000001100111101
010010100100010001100111101
000001010101010001100111101
011000010100001001100111101
001100011000000101100111101
100100100010000101100111101
000000101000011101100111101
001001100001000011100111101
100010000001000111100111101
000000110000100111100111101
111001001010000000010111101
100101010011000000010111101
010101100100100000010111101
001001010101100000010111101
101110100000010000010111101
010000111100010000010111101
100010001011010000010111101
001010010110001000010111101
010000001111001000010111101
000100110010011000010111101
011010110000000100010111101
000001110010100100010111101
000000101101100100010111101
011100000000110100010111101
001010011001000010010111101
000011000111000010010111101
001100001100100010010111101
000000000101111010010111101
000111000000010110010111101
010010000000101110010111101
010010100010100001010111101
100100000001110001010111101
001001000010101001010111101
001000100100011001010111101
000110000011000101010111101
001010001000010101010111101
000001111000000011010111101
010110010010000000110111101
001101001001000000110111101
110000101001000000110111101
100000010001011000110111101
000011010001000100110111101
001000000101001100110111101
100010110000000010110111101
000000010010110010110111101
000000001001101001110111101
011001000000000101110111101
000000010110000101110111101
110000000000010011110111101
001111000110000000001111101
010011110001000000001111101
001100111000010000001111101
010101010100001000001111101
101001001000011000001111101
110000000011011000001111101
011000000100111000001111101
010001010000110100001111101
000100100000111100001111101
101010100000100010001111101
100100010100100010001111101
010010100010010010001111101
001011000001010010001111101
001001010000101010001111101
000110000001101010001111101
010000100101000110001111101
001000010010010110001111101
110010011000000001001111101
111000000101000001001111101
010100010011000001001111101
000111100000100001001111101
010100001000011001001111101
000010010010100101001111101
100011000000010101001111101
100000110001000011001111101
100000001010001011001111101
000000000100101111001111101
011100100000100000101111101
000110000010110000101111101
000011010000011000101111101
110110000000000100101111101
100001011000000100101111101
001100000011000100101111101
100000000101010100101111101
001000110000001100101111101
000001000001001110101111101
001010101000000001101111101
001000000110100001101111101
001000000000011011101111101
010011001100000000011111101
001000110011000000011111101
110001100000010000011111101
000001000011110000011111101
101100010000001000011111101
000110101000001000011111101
011001000001001000011111101
000000010001101100011111101
000100000010001110011111101
000000101110000001011111101
000001001000001101011111101
000001000100010011011111101
100010000010001000111111101
010000001000010100111111101
000100100001000001111111101
101111011110010000000000011
010110101111110000000000011
001110111111001000000000011
010101111110101000000000011
110010111001111000000000011
111011000011111000000000011
111110100111000100000000011
111101010101010100000000011
101000101111110100000000011
111000011101101100000000011
011101100110011100000000011
110111010000111100000000011
000111100101111100000000011
101110001101110010000000011
100011010111110010000000011
001011110110101010000000011
111100011010011010000000011
100101101110100110000000011
101111100000110110000000011
011011010100110110000000011
001111011010001110000000011
101111000101001110000000011
010000111111001110000000011
000101111001101110000000011
000010111010111110000000011
101111001011100001000000011
111101011000110001000000011
101001111001101001000000011
111000100111101001000000011
101100101011011001000000011
001110100110111001000000011
000111110111000101000000011
100101111100010101000000011
110101001011010101000000011
101010110001110101000000011
100110011010011101000000011
101101111010000011000000011
111010011101000011000000011
011001110101100011000000011
010001101111010011000000011
001101000111110011000000011
010011011011001011000000011
110100011100101011000000011
110110100000111011000000011
011001001100111011000000011
101000010110111011000000011
000110011001111011000000011
110010101110000111000000011
111001101001000111000000011
001100110110100111000000011
010111000101010111000000011
110010010010110111000000011
000001011110110111000000011
010111101000001111000000011
110101000110001111000000011
111010000001101111000000011
011000111000011111000000011
111110010101100000100000011
101010110110110000100000011
110110011110001000100000011
011011100111001000100000011
001111001010111000100000011
100001101101111000100000011
111000111011000100100000011
110110101010100100100000011
101101001100110100100000011
110011000101110100100000011
111110001001001100100000011
010110110100101100100000011
010001110011101100100000011
110100101100011100100000011
001001110101011100100000011
101010100011011100100000011
010011101110100010100000011
001100011111100010100000011
011010111100010010100000011
000101110111010010100000011
000111011100110010100000011
110101100010110010100000011
101000111001110010100000011
111001001110001010100000011
101011101000101010100000011
110100000111101010100000011
110010010101011010100000011
011001001101010110100000011
001100101010110110100000011
001010101110001110100000011
000110011101001110100000011
111000010010101110100000011
100011001100011110100000011
110001000011011110100000011
000100010110111110100000011
101000000101111110100000011
010010111111000001100000011
001111010110100001100000011
100110110011100001100000011
011101001110010001100000011
111010101001010001100000011
101001011101010001100000011
010110111000110001100000011
111100111000001001100000011
001111011001001001100000011
011010001110101001100000011
111101000001101001100000011
000101111010011001100000011
100100101111000101100000011
111000101100100101100000011
101010011010100101100000011
011101110000010101100000011
001110011100010101100000011
010100100110110101100000011
001001011110001101100000011
110001010100101101100000011
100011100001101101100000011
001100101001101101100000011
111000001010011101100000011
100001001111100011100000011
111000110010010011100000011
100100100101110011100000011
000011101101001011100000011
101010000111001011100000011
000101010011101011100000011
001010011010011011100000011
001001100110011011100000011
010001110001011011100000011
101011100010000111100000011
111100000101000111100000011
011101001000100111100000011
110000011001100111100000011
011100100010001111100000011
000011011000101111100000011
000111000010011111100000011
011010011111010000010000011
100000111111101000010000011
000111111001011000010000011
010111100010111000010000011
100110001011111000010000011
100111111010000100010000011
100010110111010100010000011
110101101000110100010000011
001100111100110100010000011
010110010101110100010000011
001101010011110100010000011
111101010010001100010000011
110100111001001100010000011
011110000110101100010000011
110101000101101100010000011
011010110000111100010000011
010000011110111100010000011
101100110111000010010000011
000110111011100010010000011
110110101001010010010000011
010101011011010010010000011
011110100100110010010000011
111001010010110010010000011
000101101111001010010000011
110001111000101010010000011
110011001010011010010000011
100101010100111010010000011
001100001110111010010000011
011110011100000110010000011
011101000111000110010000011
110011100001100110010000011
001001101011100110010000011
000001111101010110010000011
010100110010110110010000011
101000111010001110010000011
100110010011001110010000011
011010001011001110010000011
101001000110011110010000011
001011100001011110010000011
100000101100111110010000011
101011110011000001010000011
010111110100100001010000011
110101010011100001010000011
000011111110010001010000011
101100110010110001010000011
010110111010001001010000011
001101011010101001010000011
001100110101101001010000011
101011000100111001010000011
100110101001100101010000011
011100001101100101010000011
101111000010010101010000011
010101010110010101010000011
000100111011010101010000011
111000000111010101010000011
001010010110110101010000011
001011100110001101010000011
010001101100101101010000011
001011010001101101010000011
010010011001011101010000011
001000101101011101010000011
110111100010000011010000011
111101000100100011010000011
101100011001100011010000011
101010101100010011010000011
100110010101010011010000011
010011011000110011010000011
100010100011110011010000011
000111011100001011010000011
100010001110101011010000011
011000101001101011010000011
111100010000010111010000011
100001000101110111010000011
001110001000101111010000011
000000011101101111010000011
111101011001000000110000011
110011101100010000110000011
000101101011110000110000011
011110110001001000110000011
100111011000101000110000011
000011110101101000110000011
001010011100111000110000011
001101110110000100110000011
100001111001100100110000011
001111000101100100110000011
110001110010010100110000011
000111001110010100110000011
111010001000110100110000011
110000001111001100110000011
110011000010101100110000011
001000011011101100110000011
001001101000111100110000011
100111110001000010110000011
011111000010100010110000011
111011000001010010110000011
010010110011010010110000011
011000001011110010110000011
011101100100001010110000011
011000011101001010110000011
101100110000011010110000011
010110001100011010110000011
010011110100000110110000011
010100101110000110110000011
100010110010100110110000011
010100001001101110110000011
000100100011011110110000011
010001010000111110110000011
110010001011100001110000011
001001100111100001110000011
011001010011010001110000011
100011010010110001110000011
110010110000101001110000011
100110100001011001110000011
000101000110111001110000011
010000100011111001110000011
110111000100000101110000011
010110000011001101110000011
001100111100000011110000011
110000101101000011110000011
001010010011100011110000011
100001110100010011110000011
100101000011010011110000011
001101010000110011110000011
000010001101110011110000011
110100010010001011110000011
101000001000111011110000011
001011000100010111110000011
010010100000110111110000011
000000100110101111110000011
110101110101100000001000011
111010101110010000001000011
111111001001010000001000011
011011011010011000001000011
100011011100111000001000011
101000110101111000001000011
111101000110100100001000011
110111100010010100001000011
101001111001010100001000011
000111011101010100001000011
011010010011110100001000011
100111101001001100001000011
010100110101011100001000011
110001001101011100001000011
101110000100111100001000011
111011100010100010001000011
101000111110100010001000011
100101011110001010001000011
011010101101001010001000011
110110001011001010001000011
100100110011101010001000011
110111000100011010001000011
101001101010011010001000011
001110010101011010001000011
001111101100000110001000011
110100010111000110001000011
001110100011100110001000011
101101010010010110001000011
010100001110110110001000011
110000110001110110001000011
000110110110001110001000011
011001010011001110001000011
100011010010101110001000011
101000101001101110001000011
000101000111101110001000011
000111001000111110001000011
100001111111000001001000011
010110011110100001001000011
111000011011010001001000011
011111000010110001001000011
101001100011110001001000011
110110101100001001001000011
110001001110101001001000011
001111000101101001001000011
101101100100011001001000011
100111000011011001001000011
010101110000111001001000011
010011001001111001001000011
000000111011111001001000011
011100101100010101001000011
001000011101110101001000011
111111000000001101001000011
011010010101001101001000011
010101100011001101001000011
000110010011101101001000011
011101100110000011001000011
101110101001000011001000011
110010110100100011001000011
100111010001100011001000011
001001111100010011001000011
100011011010010011001000011
100011100101010011001000011
010001010011110011001000011
110001100001101011001000011
001000001111101011001000011
010010001110011011001000011
101001010001011011001000011
010011110001000111001000011
101001001100100111001000011
011000011010100111001000011
000110001101100111001000011
111010100000010111001000011
100100010100110111001000011
000101100001110111001000011
110100001000011111001000011
101100111101000000101000011
011101001011100000101000011
011110100101010000101000011
001001011110110000101000011
100101000111110000101000011
100111100110001000101000011
110001010111001000101000011
001010010111101000101000011
010010100110111000101000011
101111011000000100101000011
011011101001000100101000011
011100111000100100101000011
000111110010100100101000011
010100101011010100101000011
111100010100001100101000011
100010001101101100101000011
110110110010000010101000011
101001100111000010101000011
010011011001100010101000011
100010101011100010101000011
111001001000110010101000011
011100010010110010101000011
011010110000101010101000011
000110111000011010101000011
000001110010111010101000011
011000110101000110101000011
101011000001100110101000011
110110000000110110101000011
100000100110110110101000011
000001111100001110101000011
000011111100100001101000011
001100110110010001101000011
001110001001110001101000011
011110010010001001101000011
000110110101001001101000011
011100100100101001101000011
110000011110000101101000011
011010100010100101101000011
100011000110100101101000011
100110100100010101101000011
001011010010010101101000011
010010000111010101101000011
001001100100110101101000011
000100011010110101101000011
101001000101001101101000011
010000001011101101101000011
000010101001011101101000011
000000011111010011101000011
011001011000001011101000011
100000111010001011101000011
110010001000101011101000011
010000000101111011101000011
010001010100010111101000011
100110000001001111101000011
100111010110100000011000011
011011100101100000011000011
111000101011100000011000011
101011010001110000011000011
100110100101110000011000011
101101111000001000011000011
111011001100001000011000011
000110101110101000011000011
101010110100100100011000011
100001101110010100011000011
110011110000001100011000011
000101110100101100011000011
110000100011011100011000011
000100101001111100011000011
111000110100010010011000011
010011001101010010011000011
001111001001001010011000011
111000010001101010011000011
010100101010011010011000011
010001010110011010011000011
001010010010111010011000011
111101001000000110011000011
010011101010000110011000011
011000101001010110011000011
000010000111110110011000011
100100100101001110011000011
011011000000101110011000011
000101010001011110011000011
011110101000100001011000011
001011001110100001011000011
011000010111100001011000011
001011101001010001011000011
111100000001110001011000011
011000111100001001011000011
010011100100011001011000011
001001110010011001011000011
101000001110011001011000011
100011011100000101011000011
110100100100100101011000011
110010001010001101011000011
100010000101011101011000011
101001010110000011011000011
010100111001000011011000011
010010100111000011011000011
011001001010010011011000011
010100000110101011011000011
101110000000011011011000011
000100110100011011011000011
000100011110000111011000011
001110010001000111011000011
001001100101000111011000011
010101010000100111011000011
101000000010110111011000011
000010100010011111011000011
101010011110000000111000011
100100111010100000111000011
001110010011010000111000011
010101011000110000111000011
001000101101110000111000011
010100110110001000111000011
001101010101001000111000011
010111000100101000111000011
001100100011101000111000011
000001001111101000111000011
011000000111011000111000011
010010001110100100111000011
010101100100010100111000011
011000011010010100111000011
100011100000110100111000011
011001000001110100111000011
000010011001110100111000011
101000100110001100111000011
000011010110001100111000011
101001010000101100111000011
000010111101000010111000011
100111001000010010111000011
001101000110010010111000011
010100100001110010111000011
010010011010001010111000011
100101000010101010111000011
110001000110000110111000011
001001011001000110111000011
111000100000100110111000011
101000001100010110111000011
100010010000011110111000011
001100000000111110111000011
111100001100000001111000011
101010100001100001111000011
000100011101100001111000011
000101110001010001111000011
100000101011010001111000011
101000010100110001111000011
101011000010001001111000011
110001010000011001111000011
000110001010011001111000011
001001101010000101111000011
010001001101000101111000011
110100000010010101111000011
000000110000111101111000011
101101100000000011111000011
011010001001000011111000011
000001011010100011111000011
100010100100001011111000011
010101000001001011111000011
001000110001001011111000011
000110010000101011111000011
100000010101000111111000011
000011000011000111111000011
011001111111000000000100011
111110101000110000000100011
010111011001110000000100011
110111001100101000000100011
011011101010101000000100011
101110100011101000000100011
000110111100111000000100011
110010010110111000000100011
101110011100100100000100011
110010110011100100000100011
011101011010010100000100011
011011100001110100000100011
000001111011110100000100011
101101110100001100000100011
101001001110101100000100011
010001111100011100000100011
010111000011011100000100011
100111011010100010000100011
011100101011100010000100011
111001000111010010000100011
101100100110110010000100011
001110101010011010000100011
001101010110011010000100011
100000111110011010000100011
110101010001011010000100011
011001110000111010000100011
010101001010111010000100011
010010100101111010000100011
010110011011000110000100011
000111110100100110000100011
111110000010100110000100011
110010110100010110000100011
101001101100010110000100011
010101101001010110000100011
110000001011110110000100011
100101001011001110000100011
011100100100101110000100011
100001100101101110000100011
100100110000111110000100011
001010010001111110000100011
111101101100000001000100011
110011011110000001000100011
100101010111010001000100011
110100110010101001000100011
011110001001101001000100011
110001101000111001000100011
100110000101111001000100011
001111001110000101000100011
100011010101100101000100011
011110100010010101000100011
101101000001110101000100011
110011100010001101000100011
011010011010001101000100011
110100100101001101000100011
001000110110011101000100011
001001011000111101000100011
010110101101000011000100011
110000111011000011000100011
101100001111000011000100011
100111001100010011000100011
010101110010010011000100011
011001011001010011000100011
001100110101010011000100011
010010010111010011000100011
001110010010110011000100011
100001110001110011000100011
100010111000101011000100011
010101000101101011000100011
011001010110000111000100011
101010001000110111000100011
000111010001001111000100011
101000010101001111000100011
001100001001011111000100011
000011100000111111000100011
010000010100111111000100011
110111110000100000100100011
011101100110100000100100011
101001101011100000100100011
111000001110110000100100011
100100011101110000100100011
111000110101001000100100011
011101010011001000100100011
010000011111101000100100011
101110100100011000100100011
100000110011111000100100011
010011001011100100100100011
001010100111100100100100011
000110110110010100100100011
100111100001010100100100011
010010011100110100100100011
011000110010110100100100011
011100000101110100100100011
011101001100001100100100011
101100101010001100100100011
100001011101001100100100011
101010110000101100100100011
110100011000101100100100011
001111010000011100100100011
100101000110011100100100011
000111001111000010100100011
011110011000100010100100011
110001111000010010100100011
100010011011010010100100011
100010101100110010100100011
100011100011001010100100011
010011010100101010100100011
010100100110011010100100011
011010001001011010100100011
101101000000111010100100011
001101010010100110100100011
101100001001100110100100011
001000011110010110100100011
010001100100110110100100011
100011000010110110100100011
010001101010001110100100011
001011111010000001100100011
100001101110010001100100011
011000100111010001100100011
010001011010110001100100011
110100001011001001100100011
000001110110101001100100011
010011000110011001100100011
111000010000111001100100011
110101010010000101100100011
001101100101000101100100011
111011000000100101100100011
100100110100100101100100011
110000100001110101100100011
010010110001001101100100011
100000000111101101100100011
101001100000011101100100011
010110000000111101100100011
101110000100100011100100011
010110100010100011100100011
001011001001100011100100011
001101101000010011100100011
110111000000001011100100011
101001010010001011100100011
101100100001001011100100011
110000100100101011100100011
100000001101011011100100011
000001010011010111100100011
001000001010101111100100011
100011111101000000010100011
010111110011000000010100011
011101010101100000010100011
011111001100010000010100011
110000111100110000010100011
101011001010110000010100011
001010110011110000010100011
110010101011001000010100011
111110110000000100010100011
110101001110000100010100011
101101100011000100010100011
000101101101100100010100011
001010101110010100010100011
100100011010110100010100011
010110001101001100010100011
000101010111001100010100011
101111000000101100010100011
011001010001011100010100011
010001110110100010010100011
011100111000010010010100011
110110010000110010010100011
001011000101110010010100011
001110100101001010010100011
000011101100101010010100011
100100101010101010010100011
010100110001101010010100011
101010101001000110010100011
011000001110100110010100011
011110000001010110010100011
000110101000110110010100011
101100001100001110010100011
000110010100011110010100011
100100111110000001010100011
101111000101000001010100011
001110101011000001010100011
111001100001100001010100011
101000111001010001010100011
010110100001110001010100011
011101110000001001010100011
110000001101101001010100011
000101100011101001010100011
011100001010011001010100011
010001101011000101010100011
100011101000010101010100011
100100001101010101010100011
010011010100001101010100011
101000010010101101010100011
100101010000011101010100011
010100011010100011010100011
110100000110010011010100011
111000011000001011010100011
100000100111001011010100011
001011000010101011010100011
001100100000111011010100011
000000010011111011010100011
001111100000000111010100011
110000101000100111010100011
100101000010100111010100011
010010010001100111010100011
010010001100010111010100011
011001000000110111010100011
100110100110100000110100011
010110011010010000110100011
101001100100110000110100011
110101101000001000110100011
001110101000101000110100011
010101010100011000110100011
001101100010011000110100011
101010010010011000110100011
000000101110111000110100011
100011000001111000110100011
011010011001000100110100011
111001000101000100110100011
001100001111000100110100011
011000010110001100110100011
100100100001101100110100011
101010110100000010110100011
001001101101000010110100011
110011001000100010110100011
000110010101100010110100011
101000101010010010110100011
000111010010001010110100011
100101000101001010110100011
110010100000011010110100011
000000110101011010110100011
011010100010000110110100011
110100001000010110110100011
101000010000110110110100011
000001000011101110110100011
011010110000010001110100011
000011010101010001110100011
101000000011110001110100011
000010011010101001110100011
000110001100100101110100011
010001000110100101110100011
000101010001100101110100011
010000101000011101110100011
100101011000000011110100011
000101100100100011110100011
011100000001100011110100011
000011001010010011110100011
100000110000001111110100011
010100000100001111110100011
001010000001001111110100011
001110101101100000001100011
110100011011100000001100011
101111110000010000001100011
011110010110010000001100011
101010000111110000001100011
101010111100001000001100011
111100000101101000001100011
001001100110111000001100011
000101001101111000001100011
111001001001100100001100011
111100100001010100001100011
010001011010101100001100011
110000100110101100001100011
000010110101101100001100011
000101110010011100001100011
101001011101000010001100011
011001101100100010001100011
110010001110100010001100011
001011010011100010001100011
010101010100110010001100011
101100010001110010001100011
101111000010001010001100011
100110010100101010001100011
100110100001011010001100011
001000011100111010001100011
100001000011111010001100011
110001100011000110001100011
010010101001100110001100011
110011001000010110001100011
100101000101010110001100011
100010101010001110001100011
001101100001001110001100011
110101000000101110001100011
001000110010101110001100011
010000000111011110001100011
111101000011000001001100011
010011100011010001001100011
001100100111001001001100011
011000110001101001001100011
100100011001011001001100011
101110010010000101001100011
100101101010000101001100011
000101010110100101001100011
011010001001010101001100011
100110001000101101001100011
011001000100101101001100011
000000101100111101001100011
111100010100000011001100011
010000011101100011001100011
010010111000010011001100011
011011000100010011001100011
000100101011010011001100011
001110110000001011001100011
010000110110001011001100011
010100101000101011001100011
001010000011011011001100011
010110000110000111001100011
001000101110000111001100011
000001001011100111001100011
111000000010001111001100011
000000110001011111001100011
011011011100000000101100011
101101010100100000101100011
100111001001100000101100011
010000111110010000101100011
110010001101010000101100011
010111001010001000101100011
010110010001101000101100011
011100110000011000101100011
110001000100111000101100011
100110010101000100101100011
010001011001010100101100011
101000010011010100101100011
000010101010110100101100011
001000101101001100101100011
001011000010101100101100011
100000110100011100101100011
001110100110000010101100011
100101010011000010101100011
000010010110110010101100011
000011100001110010101100011
111001000001001010101100011
101000111000000110101100011
000101101000100110101100011
000000001101110110101100011
110010000100001110101100011
000000011011001110101100011
001010100000011110101100011
110100100110000001101100011
010101010101000001101100011
110010010011000001101100011
001010001111000001101100011
100000101101100001101100011
101001001000101001101100011
000011110000011001101100011
001000101010011001101100011
110010101000000101101100011
000111001000010101101100011
000100100010101101101100011
100010000010011101101100011
001100011010000011101100011
001000100011100011101100011
000110000101010011101100011
010001000010101011101100011
111010011000100000011100011
010101101010100000011100011
000010011111100000011100011
001001001111010000011100011
100011011010001000011100011
011010010011001000011100011
000100111011001000011100011
110100001100011000011100011
101100000011011000011100011
011011000110000100011100011
101100011001000100011100011
100110000110010100011100011
001010010101010100011100011
001101000100110100011100011
100001101000101100011100011
001000000111101100011100011
001000111000011100011100011
000010001011011100011100011
010010000100111100011100011
100110111000000010011100011
011101010010000010011100011
100011000111000010011100011
101000100101100010011100011
000001111010010010011100011
110000011001010010011100011
100101100000110010011100011
100001110001001010011100011
010001001011001010011100011
001100110100000110011100011
000011011000100110011100011
100000010011100110011100011
010000101100001110011100011
110001110100000001011100011
101010100110000001011100011
110011001001000001011100011
001010011010010001011100011
000100001110110001011100011
100111100000001001011100011
001001010011000101011100011
000011100010100101011100011
010000100101010101011100011
010000010010011101011100011
001000001001110011011100011
000010011001001011011100011
100000101000011011011100011
000100000011001111011100011
111011100000000000111100011
000101011110000000111100011
000111100101000000111100011
100000110111000000111100011
011000110100100000111100011
110001001010010000111100011
011100001001001000111100011
110000010010101000111100011
000101000011010100111100011
001110000100001100111100011
010011000001001100111100011
010100001100100010111100011
010010000011100010111100011
101010001000001010111100011
100000000110011010111100011
101100000010000110111100011
010100010001000110111100011
000000010100101110111100011
001111000000100001111100011
100101000100010001111100011
100000011100001001111100011
010010100010001001111100011
000100000001111001111100011
000001100100001101111100011
010011010000000011111100011
000000101001000111111100011
100010000000100111111100011
110111101110000000000010011
011011010111100000000010011
110110010111010000000010011
111100100101110000000010011
011100001111101000000010011
101001010111011000000010011
100101100110111000000010011
010000110111111000000010011
101010111110000100000010011
001110011011100100000010011
100011101101010100000010011
101011010010110100000010011
011100010110110100000010011
010011110110001100000010011
110010011010101100000010011
001001100111101100000010011
000101011110011100000010011
001000111001111100000010011
100001001011111100000010011
100110111101000010000010011
111000101111000010000010011
110111011000010010000010011
100100111010110010000010011
101101101100001010000010011
011101011001001010000010011
111010010011001010000010011
011000111100101010000010011
011110100010101010000010011
110101010010101010000010011
010011001101101010000010011
001010000111111010000010011
010010100111100110000010011
000100101111010110000010011
110010101000110110000010011
011001001010110110000010011
000010011101110110000010011
010100010101101110000010011
001100110100011110000010011
010110001001011110000010011
001101000001111110000010011
110011110101000001000010011
101100111100100001000010011
110001101011100001000010011
100010011111100001000010011
011110001101010001000010011
011010011010110001000010011
001001101110110001000010011
101011011010001001000010011
000111101100101001000010011
010011101010011001000010011
101011100001011001000010011
010110110001011001000010011
010101101101000101000010011
110011001100100101000010011
111110000000110101000010011
011110100100001101000010011
111000010110001101000010011
000010111011001101000010011
101010101000101101000010011
100110000110101101000010011
100100011001101101000010011
001110100111000011000010011
010101001110100011000010011
111100000011100011000010011
001001011011100011000010011
101110110000010011000010011
100101010101001011000010011
100001111000011011000010011
011001000011011011000010011
001011010000111011000010011
111011010000000111000010011
000111010010100111000010011
001100011010010111000010011
100101001000110111000010011
001010100010110111000010011
111011001010100000100010011
001110101110100000100010011
011011011001010000100010011
101111000001110000100010011
010001001111110000100010011
011111101000001000100010011
000101111101001000100010011
110000101110101000100010011
110100110010011000100010011
001100011011011000100010011
010001111000111000100010011
110110000100111000100010011
000011010110111000100010011
011010001101100100100010011
010111010100010100100010011
111101000010010100100010011
010010101110010100100010011
001011010011001100100010011
110101100000101100100010011
000011101010101100100010011
001010100100111100100010011
100011111010000010100010011
111110000110000010100010011
110000110101100010100010011
100101001001101010100010011
001000101011101010100010011
001010110001011010100010011
100010100010111010100010011
111100110000000110100010011
001011011100000110100010011
000001110110100110100010011
010001101001100110100010011
000101111000010110100010011
100110000101010110100010011
110000011100001110100010011
100010101001001110100010011
100100001010011110100010011
100101110110000001100010011
110100001101100001100010011
100011001011010001100010011
101010001100110001100010011
000001110101110001100010011
101100001110001001100010011
001101000101011001100010011
000100011100111001100010011
011010111000000101100010011
011001100110000101100010011
110110100001000101100010011
110001101000010101100010011
010000011101010101100010011
001000000111110101100010011
010101011000001101100010011
110010010000011101100010011
011010010100100011100010011
111100001000010011100010011
000110001010110011100010011
100110011000001011100010011
110001100010001011100010011
100011000100101011100010011
010100000001110111100010011
001000011001001111100010011
011101111010000000010010011
111010100010110000010010011
011001101001110000010010011
110010001101110000010010011
100110110010101000010010011
000110011101101000010010011
100100101101011000010010011
001101001110100100010010011
010100101011100100010010011
011011000101010100010010011
101100001011010100010010011
100111010100001100010010011
010111001010001100010010011
110010100100101100010010011
010001011001101100010010011
100011100010011100010010011
011000000011111100010010011
111101100001000010010010011
110011010100100010010010011
001010011110100010010010011
001100101101100010010010011
101001000111100010010010011
001111001000110010010010011
000011110010110010010010011
000011010101011010010010011
110000000111011010010010011
110001101100000110010010011
000111001101000110010010011
100000011111000110010010011
101101010000100110010010011
101010000100110110010010011
011000100101001110010010011
000100011010101110010010011
000101111001100001010010011
101010010101001001010010011
011000011011001001010010011
110100100001101001010010011
011001000101101001010010011
001101101000011001010010011
110100011000011001010010011
000111000001111001010010011
101110001100000101010010011
001001110100100101010010011
000100010111100101010010011
000111011000010101010010011
010010110010010101010010011
110000001010110101010010011
000001100011110101010010011
010110010000101101010010011
100000010100111101010010011
001011101010000011010010011
010001010111000011010010011
100110100100100011010010011
011010000001110011010010011
010110000101001011010010011
001000011100011011010010011
110001000000111011010010011
000010101000111011010010011
000101100110000111010010011
010001001001010111010010011
000010000011101111010010011
101111100100000000110010011
111100101000100000110010011
010100011110100000110010011
010100111001010000110010011
110100000011110000110010011
110100010101001000110010011
111001000011001000110010011
101000110100101000110010011
101110000010100100110010011
011100010001100100110010011
100110110000010100110010011
100001000110110100110010011
101000100001110100110010011
101101001000001100110010011
100110001011000010110010011
011110010000010010110010011
000001011110001010110010011
000010100111001010110010011
011001001000101010110010011
110010000001101010110010011
010101000100100110110010011
001001100010001110110010011
010010000010011110110010011
110010011100000001110010011
101100110001000001110010011
001011011000100001110010011
111000010010100001110010011
101001100010010001110010011
010000110100011001110010011
001010000011011001110010011
001011100001000101110010011
111000001001000101110010011
000101001011000101110010011
100010010001100101110010011
100000100011001101110010011
001100000100101101110010011
001001010000011101110010011
000000001001111101110010011
010101100000010011110010011
100000001110010011110010011
000011110000001011110010011
000100101010001011110010011
101000100100000111110010011
100001010010000111110010011
000100110000100111110010011
000001000101001111110010011
011110111100000000001010011
101011101100100000001010011
111110010010100000001010011
000101011111100000001010011
001111000111010000001010011
110001011010110000001010011
000110111001110000001010011
011101100101001000001010011
101110001101001000001010011
001001111011001000001010011
000111110100011000001010011
010101010011011000001010011
000010101111011000001010011
100011100011100100001010011
100001110100110100001010011
010101001001110100001010011
010100111010001100001010011
100101001100101100001010011
010110000110011100001010011
011010100001011100001010011
010101101011000010001010011
110100100110100010001010011
001010110101100010001010011
000101101100110010001010011
010110000101110010001010011
101010100110001010001010011
100011011001001010001010011
010010010110101010001010011
011100001100011010001010011
101100001110000110001010011
011111000001000110001010011
100100000011110110001010011
000011001110001110001010011
101100010001001110001010011
010001011000011110001010011
111001110000010001001010011
101010010110010001001010011
010010101100110001001010011
001101010001110001001010011
011011000110001001001010011
110101001001001001001010011
001001011100101001001010011
000100110110101001001010011
110010010001101001001010011
001110011000011001001010011
100001000101111001001010011
110101010100000101001010011
001011011001000101001010011
011100000111000101001010011
101100100010100101001010011
010100110001100101001010011
100110001001010101001010011
100010110100001101001010011
001000010010111101001010011
010011011100000011001010011
100111000110000011001010011
010010001011100011001010011
110100010010010011001010011
011000010101010011001010011
000010110011010011001010011
011000101010001011001010011
000100011011001011001010011
101001000010101011001010011
101010000101000111001010011
100000111000100111001010011
010011000010010111001010011
010001100100001111001010011
000100000101011111001010011
110110011001000000101010011
110001101101000000101010011
100110110100100000101010011
010110100011100000101010011
011011100010010000101010011
101100011000110000101010011
100110001010101000101010011
001101000110101000101010011
110010000011011000101010011
011100000001111000101010011
000100110111000100101010011
000011001100110100101010011
101011100000001100101010011
010100001101001100101010011
001000011100011100101010011
000001100001111100101010011
010101010110000010101010011
001010011011000010101010011
011101100000100010101010011
010000011100110010101010011
100000101100011010101010011
000010001001111010101010011
110001010000100110101010011
001000101100100110101010011
000100011001100110101010011
011000000011100110101010011
001000110010010110101010011
000111010000001110101010011
101010101010000001101010011
001101100011000001101010011
010001011011000001101010011
110101000010100001101010011
001000111001100001101010011
101000100101010001101010011
100000110010110001101010011
010011100000101001101010011
000101000110010101101010011
000000010101101101101010011
010100101100000011101010011
110000000111000011101010011
001011000001001011101010011
000010010100011011101010011
100001001000001111101010011
011011001011000000011010011
100101010101010000011010011
011000110011010000011010011
111101000000101000011010011
110000011100101000011010011
010001100011101000011010011
110110100000011000011010011
100000111010011000011010011
100100111100000100011010011
001010101101000100011010011
010000110110100100011010011
000111010001100100011010011
101010010010001100011010011
101011110000000010011010011
001101011100000010011010011
000110010111000010011010011
011100000011001010011010011
000110100001101010011010011
100110100010000110011010011
001010011000010110011010011
110100000100010110011010011
000000101010110110011010011
001100101000001110011010011
110001000001001110011010011
100000000110101110011010011
100010111001000001011010011
110001000011010001011010011
101001001000110001011010011
000010010101110001011010011
110000100110001001011010011
000001110101001001011010011
010000001101011001011010011
000100100011011001011010011
001100011000100101011010011
001110100000010101011010011
010001000100110101011010011
001101000010001101011010011
101000000001101101011010011
111010000010000011011010011
010001101000100011011010011
001000100110100011011010011
010110001000010011011010011
100001100000010111011010011
010111110000000000111010011
100101100001100000111010011
000001111100010000111010011
001010110000110000111010011
000100100100111000111010011
100011001001000100111010011
000000001111010100111010011
000010110001001100111010011
001010001000101100111010011
110000000000111100111010011
011011000100000010111010011
100010001100100010111010011
000100011010010010111010011
101100000001010010111010011
000001101001001010111010011
001000000101101010111010011
010000010001011010111010011
010000111000000110111010011
100110010010000001111010011
001110000101000001111010011
010010100001010001111010011
000101001000101001111010011
000010100100100101111010011
000000011010001101111010011
101000011000000011111010011
000100000011100011111010011
011100000000000111111010011
101111000110100000000110011
010010111101100000000110011
100101110011100000000110011
010110110010110000000110011
100010101011110000000110011
111110011000001000000110011
001111110001001000000110011
101000101101101000000110011
101101101000100100000110011
001100110101100100000110011
010101000111100100000110011
101100110010010100000110011
000111001010110100000110011
111101000001001100000110011
110100010100011100000110011
100001110001011100000110011
001110000101011100000110011
110110100001100010000110011
101010010101010010000110011
110011110000001010000110011
110000011001101010000110011
100011000110011010000110011
101000001010111010000110011
011010110001000110000110011
100011001001100110000110011
001011100100001110000110011
000010100011011110000110011
110111000001010001000110011
001001110011010001000110011
001100111010001001000110011
010111000010101001000110011
101001001100011001000110011
010001010101011001000110011
010100100100111001000110011
111001001010000101000110011
010110010101000101000110011
100001100111000101000110011
001101010100010101000110011
000001001101101101000110011
000110101000011101000110011
110000001001011101000110011
001111011000000011000110011
101001110100000011000110011
101101000010010011000110011
000000100111110011000110011
100010001011001011000110011
000101110000101011000110011
010000011010011011000110011
010100101010000111000110011
011000001101000111000110011
100100010011000111000110011
010001011000100111000110011
000110000100110111000110011
100000100100011111000110011
001110011101000000100110011
011001110001100000100110011
110001100011010000100110011
110001011010001000100110011
111100000010101000100110011
010100101001101000100110011
010010001010111000100110011
110001110100000100100110011
101010001011000100100110011
100011011000010100100110011
011000101001010100100110011
000101001101010100100110011
000101010100101100100110011
101110101000000010100110011
001000110111000010100110011
100010000111100010100110011
000111010001010010100110011
110000010010110010100110011
010001000111001010100110011
001110000001101010100110011
100000101110000110100110011
101001100001000110100110011
100110010000100110100110011
010110100000010110100110011
011001010000010110100110011
000000110001101110100110011
101101001001000001100110011
000011001110100001100110011
000110100101100001100110011
001011100000110001100110011
100100000110110001100110011
000110010110001001100110011
110010000101001001100110011
000011010001101001100110011
011000010011000101100110011
011100100000100101100110011
011000000100011101100110011
010011101000000011100110011
000001011100010011100110011
001010100010001011100110011
000100000011011011100110011
000000101000110111100110011
001101000000001111100110011
011111100000100000010110011
101001011100100000010110011
011000100111100000010110011
001100010111010000010110011
011010110100001000010110011
010101100110001000010110011
111000001110001000010110011
000110001110011000010110011
001011001001011000010110011
001011110010000100010110011
110011010001000100010110011
100110100101000100010110011
011100100100010100010110011
001000001101110100010110011
100010111000001100010110011
011110001010000010010110011
000101110101000010010110011
000010101101010010010110011
010100100011010010010110011
000100011001110010010110011
101010010000101010010110011
000100000111101010010110011
111100000000011010010110011
001000100110011010010110011
000001100001111010010110011
010100010110000110010110011
100000110100100110010110011
100001000011010110010110011
010001000100011110010110011
111010101000000001010110011
010101011100000001010110011
000010110111000001010110011
100110000011100001010110011
111000010100010001010110011
011011000010010001010110011
100010011000110001010110011
110010010010001001010110011
001001010110001001010110011
001100000010110101010110011
011000100010001101010110011
101010000000011101010110011
110100001001000011010110011
011000110000100011010110011
010010000110100011010110011
101001000001001011010110011
000000001110001111010110011
100101001010100000110110011
101100000101100000110110011
010010100100110000110110011
001001010010110000110110011
010110000001011000110110011
100000001011011000110110011
010011001100000100110110011
100010010110000100110110011
000000111010010100110110011
000100101100001100110110011
010000000101101100110110011
001101000011000010110110011
000010101010100010110110011
010000001011000110110110011
100011000000001110110110011
001000001000011110110110011
001100100110000001110110011
000000111100100001110110011
001110001000010001110110011
000001101001010001110110011
011010000000101001110110011
100001100000100101110110011
010100010000010101110110011
110001000100000011110110011
001000000101010011110110011
100000000010101011110110011
001101110110000000001110011
110101000110010000001110011
010010011011010000001110011
000111011000101000001110011
100001010110101000001110011
011011000001101000001110011
100011101000011000001110011
111010000100011000001110011
111010100010000100001110011
000011010110010100001110011
001110010000110100001110011
010000100011110100001110011
100011000101001100001110011
110000010011001100001110011
100000001110011100001110011
001001000011011100001110011
111010001001000010001110011
101100100011000010001110011
010000111010100010001110011
110001000101100010001110011
010110100100001010001110011
011100001000100110001110011
100100101000010110001110011
000001010001110110001110011
000100011100001110001110011
000110000010101110001110011
110110110000000001001110011
011100011001000001001110011
010000101111000001001110011
000101001110001001001110011
100000101010101001001110011
000111100100000101001110011
101001010000100101001110011
100100000101100101001110011
001001101000010101001110011
100010101100000011001110011
011100100000010011001110011
000011001001010011001110011
101000000100110011001110011
101100001000001011001110011
000011010010001011001110011
000010000101101011001110011
100010010000010111001110011
100011110001000000101110011
100100001111000000101110011
011010101000100000101110011
000001100111100000101110011
000110101100010000101110011
011100001010010000101110011
001001001001110000101110011
000100010011110000101110011
000010111010001000101110011
011000100110001000101110011
100010010000111000101110011
001010110100000100101110011
100111000010000100101110011
100000011100100100101110011
111000001000001100101110011
001100010010001100101110011
010101000000011100101110011
110101001000000010101110011
010010010101000010101110011
000111000100100010101110011
100100010100010010101110011
101010000010010010101110011
000000111001010010101110011
000000001110101010101110011
001001000100011010101110011
010000100000111010101110011
001100000101000110101110011
100000000001011110101110011
101011000100000001101110011
001100001100100001101110011
010000010110100001101110011
111000000001100001101110011
110000011000010001101110011
010001100100010001101110011
001010010001010001101110011
100101010000001001101110011
000110001001001001101110011
000001110010000101101110011
000010000011100101101110011
000100100001010101101110011
100100100000100011101110011
001000010000101011101110011
001010001000000111101110011
010001000001000111101110011
101110010100000000011110011
101001101010000000011110011
010110101001000000011110011
000011110100100000011110011
110011000010100000011110011
110000110001100000011110011
010001010000111000011110011
001100001000111000011110011
001110000011000100011110011
010000011100010100011110011
000101001001001100011110011
100100010000101100011110011
000100101110000010011110011
011001000001010010011110011
001000011010001010011110011
010010001000101010011110011
000011100001000110011110011
001001000010100110011110011
101000001101000001011110011
000101010010010001011110011
011100000100001001011110011
001001100000101001011110011
110010000100000101011110011
010000001001100101011110011
100000110010000011011110011
000100010100100011011110011
100000101000110000111110011
001011010000001000111110011
000000011001101000111110011
110100100000000100111110011
000110011000000100111110011
000001010101000100111110011
000100000110100100111110011
101001000000010100111110011
000000100100010110111110011
011001001000000001111110011
000001000011001001111110011
000001000000110011111110011
101110111010100000000001011
011101101010110000000001011
111100010011110000000001011
001001110111110000000001011
110110100110101000000001011
000111101110011000000001011
110101100101011000000001011
001111110000111000000001011
100100011110111000000001011
101011011001100100000001011
010101110011010100000001011
011010101011010100000001011
111001000111001100000001011
100010101011101100000001011
000001011111101100000001011
101100001101011100000001011
110101011001100010000001011
111011000101100010000001011
111101001100010010000001011
110000111101010010000001011
011001001011101010000001011
100110110100011010000001011
010011101001011010000001011
010111001110000110000001011
111100101000100110000001011
100010110101100110000001011
011110110000010110000001011
100011101010010110000001011
001100011001110110000001011
110100110010001110000001011
101000100110101110000001011
001010001101101110000001011
110010011000011110000001011
111100001110100001000001011
010011101101100001000001011
001110011101100001000001011
101011100110010001000001011
101101110001010001000001011
110010110011010001000001011
001101110110001001000001011
101110100101001001000001011
100011010110101001000001011
001000111100111001000001011
101001001010111001000001011
010001100110111001000001011
001111100001100101000001011
110110010100010101000001011
101001010100110101000001011
000111001100110101000001011
000011010011110101000001011
101001101100001101000001011
100100010111001101000001011
111000100001011101000001011
110110111000000011000001011
010100011111000011000001011
110001010110010011000001011
100010011100110011000001011
111101100000001011000001011
001011001110001011000001011
011010110001001011000001011
101000011011001011000001011
001111000001011011000001011
000100101101011011000001011
001011110100000111000001011
001110101010000111000001011
100011001101000111000001011
001101010011000111000001011
011010000111000111000001011
110111000000100111000001011
000001100111100111000001011
101100100100010111000001011
010001101000110111000001011
010001010101001111000001011
010010100100101111000001011
110000001010101111000001011
100001111110100000100001011
101110001011010000100001011
110001011011010000100001011
110000100111110000100001011
000110010111110000100001011
001101011100101000100001011
101000111010011000100001011
001010101101011000100001011
110011010110000100100001011
010111011000100100100001011
111000011100010100100001011
010110001101010100100001011
000000111111010100100001011
000011100110110100100001011
101010010101001100100001011
100010010010111100100001011
001110110100100010100001011
010100101100110010100001011
101001000011110010100001011
001100111001001010100001011
010110100101001010100001011
110110010000101010100001011
000101100110101010100001011
100101101000011010100001011
011001010100011010100001011
001100000111011010100001011
100110100110000110100001011
101000101101000110100001011
110100001011000110100001011
110001001100100110100001011
001000110011100110100001011
001101100001010110100001011
000011010101010110100001011
000010101001110110100001011
000011110010001110100001011
100000111000101110100001011
010011000001101110100001011
111011011000000001100001011
010111100110000001100001011
011100101101000001100001011
011000110110100001100001011
110001110000110001100001011
100010111001001001100001011
010100110011001001100001011
101000001101101001100001011
011010100010011001100001011
100110000110011001100001011
101011000001010101100001011
110010001100001101100001011
100101001010001101100001011
000011000111001101100001011
010000010110011101100001011
000000100101111101100001011
101001100100100011100001011
100001011100001011100001011
010000011000111011100001011
000101010100100111100001011
000110000011100111100001011
001010010000110111100001011
101100000000101111100001011
001000001100011111100001011
011111010010010000010001011
101001101011010000010001011
101010010011101000010001011
111100000100111000010001011
111000101110000100010001011
101100110001100100010001011
001001011110010100010001011
100110011001010100010001011
001110100101010100010001011
100010011110001100010001011
010011100011001100010001011
000011111000101100010001011
001101001001101100010001011
101001110000011100010001011
011010001100011100010001011
100100101010011100010001011
111011101000000010010001011
110101110100000010010001011
011000111011000010010001011
110000011110100010010001011
100011001011100010010001011
110010100110010010010001011
101001010101010010010001011
101010110000110010010001011
011100010110001010010001011
100100011101001010010001011
001110011000011010010001011
011100100001011010010001011
010010010001111010010001011
100101101001000110010001011
010011011001000110010001011
011001100100100110010001011
000010101110100110010001011
000100010111010110010001011
001011000010110110010001011
000101100000111110010001011
000000001011111110010001011
001111101100000001010001011
101110010110000001010001011
001110001010110001010001011
110011000001110001010001011
000101010101110001010001011
111010001001001001010001011
010101001100011001010001011
001001000111011001010001011
000010110010111001010001011
111001010001000101010001011
001010011011000101010001011
110010011000100101010001011
100010100100110101010001011
011000100010110101010001011
101000001001110101010001011
010100110100001101010001011
000100001110101101010001011
010110001100100011010001011
010101100001100011010001011
001010100101100011010001011
001101100010010011010001011
000011110001010011010001011
011000001101010011010001011
000100111000110011010001011
000010101011001011010001011
100101001000101011010001011
100000110001101011010001011
101000011100000111010001011
000001111010000111010001011
110000100011000111010001011
000011001000011111010001011
000111011101000000110001011
010110101011000000110001011
011101110000100000110001011
100101010110010000110001011
110010010100110000110001011
100010101010110000110001011
101001100010101000110001011
110001001001101000110001011
101001001100011000110001011
010001101010011000110001011
010100010010111000110001011
010000101101100100110001011
111100100000010100110001011
001000111100001100110001011
000110010001101100110001011
000101000101011100110001011
101110000101000010110001011
101001011000100010110001011
111100001000001010110001011
000110001010101010110001011
000010010110011010110001011
001100011010000110110001011
001000100110010110110001011
011000010001010110110001011
100010000011010110110001011
110001100000001110110001011
111100000011000001110001011
000111100000110001110001011
001101100001001001110001011
010100101000101001110001011
110000000110101001110001011
000001011001011001110001011
100011110000000101110001011
011011000010000101110001011
010010010101000101110001011
000011001001100101110001011
000110010010010101110001011
010000001011010101110001011
010110000001010011110001011
010001000100110011110001011
011010000100001011110001011
000100000101101011110001011
001000101000100111110001011
110011111001000000001001011
111010010111000000001001011
100111001010110000001001011
101100101001110000001001011
010110011101001000001001011
011111001000101000001001011
111000011010101000001001011
111011100000011000001001011
110110010010011000001001011
101010011001011000001001011
001110100011011000001001011
101011110010000100001001011
000101111110000100001001011
100100011101100100001001011
011001100011100100001001011
110010010100101100001001011
110100100001101100001001011
010110101000011100001001011
000010001110111100001001011
101001000001111100001001011
000110101111000010001001011
100101100110010010001001011
101000001111010010001001011
001011100100110010001001011
000100110101110010001001011
001010111010001010001001011
010001100111001010001001011
101001110000101010001001011
101110000001101010001001011
111000011001000110001001011
011110000100100110001001011
100110001100010110001001011
011000010110010110001001011
000001011011010110001001011
100011100100001110001001011
000100101010101110001001011
101010000010011110001001011
100111110100000001001001011
011110001011000001001001011
111100110000100001001001011
010100100111100001001001011
100000101110110001001001011
010110010001110001001001011
000111011010001001001001011
110000110101001001001001011
100100001011101001001001011
101001001011000101001001011
110001000101100101001001011
100100110010010101001001011
001001110001001101001001011
110001101100000011001001011
110110000101000011001001011
001000110111000011001001011
000111101000100011001001011
011100011000010011001001011
100101001001010011001001011
110010100010001011001001011
011000010100101011001001011
010011010000011011001001011
100010010110000111001001011
000001000110011111001001011
110111001100000000101001011
001011101010100000101001011
100011010101100000101001011
101001110100010000101001011
010010011010110000101001011
011000110001110000101001011
011100101010001000101001011
100101011001001000101001011
001001010011011000101001011
011000001100111000101001011
111010001010000100101001011
000110100101100100101001011
011101001000010100101001011
001011001100001100101001011
010101000110001100101001011
100111000000011100101001011
010001110000011100101001011
001100100100011100101001011
100000000111011100101001011
010101111000000010101001011
011101000101000010101001011
101110100000010010101001011
011010000011010010101001011
000010011100101010101001011
000001001101011010101001011
010101000000111010101001011
001110001001000110101001011
000000010001111110101001011
001111000100010001101001011
010101010010010001101001011
110000001001110001101001011
000101101100001001101001011
010001010001101001101001011
000010100011101001101001011
001100010000111001101001011
000110001110000101101001011
000111010001000101101001011
100100101000100101101001011
000001100011010101101001011
100000011000011101101001011
010100000001011101101001011
101010001100000011101001011
101000010001100011101001011
100100000010110011101001011
000100010110001011101001011
010000100001100111101001011
101101001110000000011001011
010011011100100000011001011
010010110101010000011001011
010101110001001000011001011
001110010100101000011001011
001000111001101000011001011
100100010001111000011001011
101110101000000100011001011
000011001111000100011001011
100000100111100100011001011
111001000100010100011001011
000001110001110100011001011
010000010111001100011001011
101000001100101100011001011
011100101100000010011001011
101010000110100010011001011
110100000011100010011001011
110010001000110010011001011
001000100011110010011001011
100000110110001010011001011
101001000011001010011001011
110001000100101010011001011
110110010000000110011001011
010101000010010110011001011
100010001001001110011001011
001000000101011110011001011
010011110010000001011001011
100100101101000001011001011
110101100000010001011001011
000110011100010001011001011
011100000110010001011001011
011001000010101001011001011
010010101100000101011001011
000110100011000101011001011
101001100000100101011001011
101010010000010101011001011
010001011000010101011001011
000011000100101101011001011
000001011101000011011001011
001010011000100011011001011
000000011010011011011001011
000110000000110111011001011
011000001000001111011001011
011010111000000000111001011
011001100110000000111001011
100000011101010000111001011
101101000000110000111001011
100001100101001000111001011
000110000111001000111001011
111010000000101000111001011
000011001000111000111001011
010100011100000100111001011
000101001010100100111001011
110000010001100100111001011
001010000011100100111001011
010010100010010100111001011
100100110000001100111001011
011000100001001100111001011
111000010010000010111001011
010000001111000010111001011
000011110000100010111001011
100100100100100010111001011
010000100100011010111001011
000001000101100110111001011
000001101000010110111001011
101000001010100001111001011
001100101000010001111001011
101000000001011001111001011
000000001100110101111001011
100000000010001111111001011
111101010110000000000101011
001011011110100000000101011
001100111011010000000101011
100110100111010000000101011
010011110101001000000101011
110001100011101000000101011
000100110111101000000101011
100001001111011000000101011
001010001011111000000101011
110101111000000100000101011
011011101100000100000101011
011010010101100100000101011
100111010010010100000101011
111011010000001100000101011
101000111001001100000101011
010100001110011100000101011
101110011001000010000101011
001101100111000010000101011
111000011000110010000101011
110010101100001010000101011
011100001101001010000101011
010111100000101010000101011
100011010001101010000101011
101011001000011010000101011
101000100001111010000101011
101011000110000110000101011
111000100010010110000101011
000101101100001110000101011
000110011000101110000101011
001100000011101110000101011
101001010011100001000101011
101000011110010001000101011
100011011001010001000101011
111000101010001001000101011
010001011100101001000101011
001011010010011001000101011
110110000011000101000101011
001100011010100101000101011
100001101001100101000101011
000010001111100101000101011
000101100110010101000101011
011000001100110101000101011
001011001001001101000101011
000100101011001101000101011
001001100010101101000101011
110000010001101101000101011
010010000101011101000101011
110000000111100011000101011
110011100000010011000101011
111100000001010011000101011
010110001000011011000101011
000010000110111011000101011
100010100010100111000101011
000100011100010111000101011
110011101010000000100101011
010110001110100000100101011
111010000011100000100101011
010010111001010000100101011
101011010000110000100101011
010100111100001000100101011
100101110010001000100101011
100010011100011000100101011
000110100010111000100101011
100100011110000100100101011
110010100100100100100101011
100101000101100100100101011
011001000110010100100101011
101100000010110100100101011
011000001001101100100101011
000001101001011100100101011
100100110101000010100101011
001001011011000010100101011
000111100100010010100101011
001000101100101010100101011
100000001011101010100101011
111101000000000110100101011
000110001010010110100101011
110000000101010110100101011
001001001000110110100101011
011000110000001110100101011
010000000110101110100101011
100010110110000001100101011
100110001101000001100101011
001110010011000001100101011
010001001111000001100101011
101000101000110001100101011
011001000001110001100101011
011100000110001001100101011
010101100000011001100101011
011110001000000101100101011
010000111000100101100101011
000100001001110101100101011
001000010001011101100101011
110001010001000011100101011
000000011110100011100101011
001001000101001011100101011
000010100001011011100101011
110110011100000000010101011
011110100110000000010101011
001011101001100000010101011
000110001101110000010101011
101100011010001000010101011
001010011101001000010101011
110101010000101000010101011
010100011001011000010101011
000001110011011000010101011
000011010100111000010101011
101000010111000100010101011
001101101000010100010101011
010010010110010100010101011
110001000010110100010101011
010000101010101100010101011
001000100100111100010101011
110001001101000010010101011
100010110011000010010101011
011100000010110010010101011
001011110000001010010101011
110010000010101010010101011
010000001100111010010101011
101001000001100110010101011
100000111000010110010101011
100110100000001110010101011
110000010100001110010101011
011001000010001110010101011
000011000101001110010101011
011101001001000001010101011
110010100101000001010101011
001001110101000001010101011
001101000110100001010101011
111001000100001001010101011
000110110001001001010101011
101100000001101001010101011
001010101000011001010101011
000000110011100101010101011
100000000110011101010101011
011010010010000011010101011
000110000111000011010101011
000001101100010011010101011
100000001010110011010101011
010100100000010111010101011
101100101100000000110101011
010100010111000000110101011
011000011010100000110101011
010011010001100000110101011
111000001001010000110101011
001011000011010000110101011
011011001000001000110101011
001000100111001000110101011
010001100100101000110101011
100000010101101000110101011
100100001000111000110101011
101001001010000100110101011
000100111001000100110101011
010111000000010100110101011
100001010001010100110101011
000010110000110100110101011
110100000010001100110101011
010110110000000010110101011
100010001110000010110101011
111000000100100010110101011
100100010010100010110101011
000101001001100010110101011
000001100010110010110101011
000000111010001010110101011
010000000011011010110101011
001010000000111010110101011
000001010110000110110101011
000100000100110110110101011
000101101010000001110101011
110110000000100001110101011
100001001100100001110101011
001010100010100001110101011
100100110000010001110101011
010000011100010001110101011
000111000100001001110101011
010001010010001001110101011
100010000011001001110101011
101000100001000101110101011
001000010100100101110101011
000000001101001101110101011
001100010000001011110101011
100001000000011011110101011
010001001000000111110101011
000010100100000111110101011
010110111010000000001101011
101101100010100000001101011
110100110100010000001101011
011011010001010000001101011
100001100101110000001101011
100100101110001000001101011
011001101001001000001101011
101011000100101000001101011
110010001001101000001101011
010011000010111000001101011
010111001001000100001101011
010011110000100100001101011
010001101010010100001101011
000010110011010100001101011
101010100000110100001101011
000100111000110100001101011
001001010010110100001101011
000100000111110100001101011
001000011110001100001101011
111010110000000010001101011
000011110110000010001101011
001101011000100010001101011
000011001101100010001101011
010000100110110010001101011
110000001010011010001101011
000010110000111010001101011
010001011100000110001101011
100000000100111110001101011
000001111010100001001101011
100010110001100001001101011
011000110010010001001101011
010110000100101001001101011
100010100100011001001101011
001000001101011001001101011
100001010000111001001101011
100000111100000101001101011
010000011011000101001101011
001000100101100101001101011
110100000000110101001101011
000010010100110101001101011
011100010000001101001101011
010101001010000011001101011
100000010011010011001101011
100101000100001011001101011
000100010001101011001101011
001010000100001111001101011
110001011000100000101101011
010000101011100000101101011
001110011000010000101101011
000011001110010000101101011
100110000100110000101101011
110110100000001000101101011
011010000101001000101101011
000100011010101000101101011
110000010001011000101101011
100000110010100100101101011
000101010100010100101101011
101100000001001100101101011
011011000000100010101101011
100001000110100010101101011
011000101000010010101101011
001000010101010010101101011
000011101000001010101101011
000100100011001010101101011
010100100100000110101101011
001010010010000110101101011
100001001001000110101101011
000101100001100001101101011
101001000010010001101101011
001000110100001001101101011
001001100000000111101101011
100100010000000111101101011
001000101110100000011101011
011100100001100000011101011
100010010010110000011101011
010001001001110000011101011
101000010100011000011101011
000100100101011000011101011
011000001101000100011101011
100110000001100100011101011
001010001011000010011101011
000111000010100010011101011
101100001000010010011101011
010110000100010010011101011
100000011000101010011101011
010000110010000110011101011
000000001110010110011101011
000000100001101110011101011
110100010010000001011101011
100001100011000001011101011
000111000001010001011101011
001110000010001001011101011
000000010110101001011101011
000100010101000101011101011
110000100000001101011101011
000100001000011101011101011
010010100000100011011101011
001001010000010011011101011
001100110010000000111101011
110101000001000000111101011
100010101001000000111101011
001001000001101000111101011
011001010000000100111101011
001000000010011100111101011
100000000001110010111101011
000101000000001110111101011
001000011001000001111101011
000010000101100001111101011
000110001000000011111101011
001000000110000011111101011
101111101001000000000011011
011110110001100000000011011
101001111000110000000011011
011000011101110000000011011
110101011100001000000011011
110000101011011000000011011
101010010100111000000011011
011001111001000100000011011
010110101100100100000011011
101110000101100100000011011
000110111010010100000011011
000111011001001100000011011
011100010011001100000011011
011011100000101100000011011
100100110100101100000011011
100110000011011100000011011
100101010011010010000011011
010010001111010010000011011
011101010000110010000011011
001110001011001010000011011
010001110001101010000011011
001001011010011010000011011
000000101110111010000011011
010100000011111010000011011
111010100100000110000011011
110101000101000110000011011
001101100010100110000011011
001010010011010110000011011
011001001100001110000011011
000001101011001110000011011
001010101000011110000011011
100000010101011110000011011
100011000000111110000011011
011010101110000001000011011
100101000111100001000011011
111001001001010001000011011
000010111101010001000011011
000101011010110001000011011
101010000011110001000011011
011101001010001001000011011
100000111110001001000011011
100111010000011001000011011
110010001000111001000011011
011100011100000101000011011
110100100110000101000011011
011001010010010101000011011
100100100001110101000011011
010000100011101101000011011
001100001000111101000011011
000101111100000011000011011
000100110011100011000011011
010000000110110111000011011
000010011100001111000011011
010100010000011111000011011
010011111100000000100011011
001101100101100000100011011
000111001011100000100011011
110111100000010000100011011
101100100110010000100011011
011011000100110000100011011
111100100001001000100011011
000101100011011000100011011
100001110011000100100011011
101000001110100100100011011
010000010111100100100011011
100110001000110100100011011
000101010001110100100011011
001110110000001100100011011
101101010100000010100011011
011011100001000010100011011
101010011000010010100011011
001111000010010010100011011
010011001010001010100011011
011100000100101010100011011
000010010011101010100011011
011000011000100110100011011
110000100010100110100011011
010100101000001110100011011
100001000110001110100011011
100011101000100001100011011
000011110010010001100011011
001110100001010001100011011
011001110000001001100011011
000001001110011001100011011
010011000001011001100011011
010010001010100101100011011
000100101100010101100011011
000100010010101101100011011
100111000001000011100011011
010010011001000011100011011
100000101011000011100011011
010001000011100011100011011
001001010001010011100011011
000010100100110011100011011
001010001000101011100011011
100000000001111011100011011
010011000100000111100011011
001001001010000111100011011
000000001101100111100011011
011000100000010111100011011
101000111101000000010011011
110100110011000000010011011
011110101000010000010011011
010011001010110000010011011
100101001001110000010011011
001001101110001000010011011
100011001100101000010011011
110100001010101000010011011
001101010100011000010011011
110001010010011000010011011
001100100010111000010011011
000011110101000100010011011
100111100000100100010011011
101011001000010100010011011
100000110010110100010011011
001000010110101100010011011
000111100011000010010011011
010010101001100010010011011
110100100000110010010011011
000101000110110010010011011
101000001001101010010011011
010000111000011010010011011
000110010100100110010011011
000000100101110110010011011
000100110001001110010011011
000100001100011110010011011
111010000100100001010011011
110100000101010001010011011
001000110001110001010011011
010111100000001001010011011
000000101101101001010011011
101010100010000101010011011
010101001000100101010011011
010010000110001101010011011
001110000001001101010011011
000001010011001101010011011
011001011000000011010011011
000110011010000011010011011
001100010101000011010011011
100000011001010011010011011
001000110010001011010011011
100100000011001011010011011
110010000000010111010011011
001010010111000000110011011
100001001111000000110011011
100010100101100000110011011
010001010101010000110011011
001100001101001000110011011
110010101000000100110011011
011110000100000100110011011
000011010010100100110011011
100000011001001100110011011
010000110000101100110011011
100010000100011100110011011
001101101000000010110011011
011000110100000010110011011
000011001001010010110011011
001000001100110010110011011
101010000010001010110011011
000110100000011010110011011
100101000000010110110011011
110101010000000001110011011
000110110100000001110011011
101001000001100001110011011
001000011010010001110011011
011100000000110001110011011
000001010100101001110011011
000001101000001101110011011
110000001000100011110011011
110101101000100000001011011
010001110110010000001011011
110010110000110000001011011
101100110010001000001011011
001100101100101000001011011
001011010010101000001011011
010010101010101000001011011
010011001100011000001011011
110000000110111000001011011
000001011001111000001011011
011011010100000100001011011
110010001101000100001011011
001000111010100100001011011
000001101101100100001011011
100101011000010100001011011
001000110101010100001011011
110011000010001100001011011
010101010000101100001011011
011000000101101100001011011
101000010010110010001011011
011110010000001010001011011
001000011101001010001011011
000011000011011010001011011
101001101000000110001011011
010000101100010110001011011
000110100001010110001011011
100000011010001110001011011
101110010001000001001011011
000111001101000001001011011
100010100111000001001011011
001110000110100001001011011
010001100001110001001011011
010110010010000101001011011
000000001011110101001011011
100101100000001101001011011
001011000000011101001011011
100000110100010011001011011
000100001110010011001011011
001000101001010011001011011
110100000000101011001011011
011001000000100111001011011
000100100100100111001011011
000010010001100111001011011
100001101010010000101011011
000011100101010000101011011
000100110001101000101011011
100001000011101000101011011
010100010100011000101011011
001010001010011000101011011
000010101011000100101011011
110000010010010100101011011
010010100110000010101011011
111000000100010010101011011
000110010000110010101011011
100010110000001010101011011
110000001001001010101011011
000101001100000110101011011
000001000010110110101011011
000010000101001110101011011
100100011100000001101011011
001001010110000001101011011
110000100100100001101011011
000100000101110001101011011
111000000010001001101011011
100100000011000101101011011
000001011000100101101011011
100010000000101101101011011
010001001000010011101011011
001100100000001011101011011
110011100100000000011011011
001100100111000000011011011
100110011000100000011011011
010010000111100000011011011
101110000010010000011011011
001100011001010000011011011
010100001100110000011011011
001001000101110000011011011
100111000001001000011011011
000010011011001000011011011
100001100000111000011011011
011100110000000100011011011
100001010110000100011011011
111000000010100100011011011
000111000100010100011011011
001001100010010100011011011
100000101001010100011011011
000100000011101100011011011
010000001010011100011011011
000010010000111100011011011
110000101010000010011011011
000000111100100010011011011
001100001010100010011011011
000001010011100010011011011
000101110000010010011011011
100001001100010010011011011
010010010010010010011011011
011001100000001010011011011
101100000100001010011011011
001010100000100110011011011
000001001000101110011011011
100011001010000001011011011
111000100001000001011011011
000101100010100001011011011
000100111000001001011011011
001001001001001001011011011
011000010000011001011011011
001000001110000101011011011
000000100100011101011011011
010011000001000011011011011
100000000101100011011011011
001010000100010011011011011
100100001000000111011011011
010000010100000111011011011
110100000110000000111011011
001001110001000000111011011
100011010000010000111011011
000000010110110000111011011
010110001000001000111011011
101000101000001000111011011
000101010010001000111011011
101000000101000100111011011
010000000010101010111011011
001000010000001110111011011
000000010001010101111011011
000000001100001011111011011
000011111011000000000111011
110001001110100000000111011
111000101100010000000111011
001101001110010000000111011
010001010011110000000111011
010010011110001000000111011
110100000111001000000111011
001001110100101000000111011
000101101010101000000111011
011111000000011000000111011
101010100010011000000111011
010100011001100100000111011
101000100011100100000111011
110011000100010100000111011
010101100000110100000111011
000000011110110100000111011
100010010001110100000111011
101010001100001100000111011
001100100110001100000111011
100000101000111100000111011
110111000010000010000111011
011001010101000010000111011
001000001111100010000111011
001100101000110010000111011
000110110010001010000111011
100101100001001010000111011
000010011001011010000111011
000100010100111010000111011
001011010000100110000111011
101110000000010110000111011
000001110010010110000111011
110000011101000001000111011
010101100011000001000111011
000110111000100001000111011
011000101001100001000111011
010110000110010001000111011
001011000101010001000111011
101100010000110001000111011
110000100010110001000111011
011000010010101001000111011
111000110000000101000111011
001010010110000101000111011
010010011000010101000111011
010101000100001101000111011
100110010100000011000111011
100001011010000011000111011
101010100001000011000111011
000010101010010011000111011
000101000001110011000111011
101000000110001011000111011
010001001001001011000111011
001001100000011011000111011
000110001001000111000111011
100001000100100111000111011
111010010100000000100111011
001011100110000000100111011
011101001000100000100111011
001100010110100000100111011
100000111001100000100111011
010100100101010000100111011
100000010111010000100111011
000001101100110000100111011
100011001001001000100111011
010010100011001000100111011
010100110010000100100111011
000110000111000100100111011
010001010001001100100111011
000000000011111100100111011
010000001001110010100111011
100100001100001010100111011
001001000010101010100111011
010010000100011010100111011
000010111000000110100111011
110100101000000001100111011
000010101100001001100111011
000000011011001001100111011
110001000000101001100111011
000111000000100101100111011
100100000000011101100111011
000101000110000011100111011
010100010000100011100111011
100110101010000000010111011
010111000101000000010111011
010001111000100000010111011
100011100001010000010111011
011010010000110000010111011
101000000110110000010111011
110000000001111000010111011
100100001100100100010111011
010110000010100100010111011
011100001000001100010111011
001001100001001100010111011
010010100000011100010111011
000101000010011100010111011
101100110000000010010111011
100001100110000010010111011
111000000011000010010111011
100001010000110010010111011
000111001000001010010111011
001000101010000110010111011
001000010100010110010111011
100010100000101001010111011
000001001000111001010111011
100000001011000101010111011
010000100100100101010111011
001110000000100011010111011
000100100100001011010111011
000000000001011111010111011
010000101110000000110111011
100110010001000000110111011
101010001000100000110111011
011001100000010000110111011
000101011000010000110111011
110010000010010000110111011
000010000110101000110111011
000000011101000010110111011
000010000001100110110111011
000000100010011001110111011
000001000100010101110111011
000010010000010011110111011
100011011100000000001111011
110110001000010000001111011
000110010101010000001111011
001010001100110000001111011
111000100000101000001111011
000000111100011000001111011
000100001011011000001111011
111100000100000100001111011
100100110001000100001111011
100010000110100100001111011
001010010001001100001111011
001111100000000010001111011
110000010110000010001111011
100100001001100010001111011
000010100011100010001111011
110000100001010010001111011
010010001010000110001111011
000001010101100001001111011
011010001000001001001111011
010010100001000101001111011
101000000001010101001111011
000000000111001101001111011
010001110000000011001111011
001001001100000011001111011
000000011000110011001111011
001100000010000111001111011
000000101000001111001111011
100101100100000000101111011
010011010010000000101111011
101000011010000000101111011
001000100010110000101111011
001100101000000100101111011
000000100100101100101111011
000000010010011010101111011
101000000000100110101111011
000110100010000001101111011
010000000011010001101111011
110010000000000011101111011
000000100101000011101111011
000110100000110000011111011
110001001000001000011111011
000101000100101000011111011
010100011000000010011111011
010000000101001010011111011
010000000000110110011111011
101101000000000001011111011
001010110000000001011111011
010001000110000001011111011
001000000011100001011111011
010000101000010001011111011
000010000010010101011111011
001100000100010000111111011
000001001010000010111111011
100000010000100001111111011
111111111000000000000000111
111010011011100000000000111
111001101101010000000000111
111100110110001000000000111
010010111110100100000000111
011110101001100100000000111
101101101010010100000000111
100011111000110100000000111
000100110111110100000000111
110011101100001100000000111
011011110001001100000000111
101101011001001100000000111
101010001111001100000000111
100111001010101100000000111
010100011001111100000000111
110110101100100010000000111
101101011100100010000000111
011101110010100010000000111
110001100111100010000000111
101011110100010010000000111
001001111011010010000000111
010111100001110010000000111
110110110001001010000000111
010101111000011010000000111
000010011111011010000000111
001010101100111010000000111
110111010010000110000000111
111100001001010110000000111
001001100110110110000000111
001001010101101110000000111
100100001101101110000000111
010100100011101110000000111
100010100101011110000000111
001110000010111110000000111
011011011100100001000000111
011011110010010001000000111
110110101010010001000000111
101110011001010001000000111
011100010111010001000000111
110101011010001001000000111
100100111101001001000000111
001110111000101001000000111
000001101111101001000000111
001111010100011001000000111
100001110010111001000000111
101111100100000101000000111
111001010010100101000000111
001100001011110101000000111
010010001101101101000000111
100001001110011101000000111
010010100011011101000000111
001001010011011101000000111
010101000100111101000000111
011111001001000011000000111
010010100110110011000000111
100100001110110011000000111
001010010101110011000000111
111010100100001011000000111
010001010110101011000000111
100100010011011011000000111
100011000001111011000000111
010110010100100111000000111
101000100011100111000000111
001011001010010111000000111
110000010101010111000000111
011000001110001111000000111
100101100001001111000000111
000000000111111111000000111
100101111011000000100000111
110011101001100000100000111
011000111101100000100000111
000111100111100000100000111
011111010000110000100000111
010111110010001000100000111
100010111100101000100000111
001001111010101000100000111
100011011010011000100000111
010011001101011000100000111
101010010001111000100000111
101001111100000100100000111
111100001110000100100000111
110010011101000100100000111
110101011000010100100000111
101100110001010100100000111
001010001110110100100000111
000111101000011100100000111
101000010110011100100000111
111100000000111100100000111
000101000011111100100000111
011011011010000010100000111
100110010111000010100000111
101110100001100010100000111
001110110010010010100000111
001111000101010010100000111
110000001101110010100000111
011010000110011010100000111
111000100001011010100000111
111010101000000110100000111
000000101111100110100000111
000110100100110110100000111
101100000011001110100000111
100001100010101110100000111
000001011001011110100000111
111010010110000001100000111
111110001000100001100000111
001000110011110001100000111
011110000101001001100000111
100100010110101001100000111
101000101100011001100000111
000100100111011001100000111
010111100000100101100000111
100110000101100101100000111
010100010011100101100000111
000101010101010101100000111
100111010000001101100000111
100010100110001101100000111
001010010100101101100000111
111101000010000011100000111
010001011101000011100000111
110011010000100011100000111
000100111001010011100000111
010011000011010011100000111
000101110100001011100000111
000010110010101011100000111
100000101001101011100000111
110001001000011011100000111
001100000100111011100000111
001000111010000111100000111
100010110000010111100000111
011000000010110111100000111
001000100101001111100000111
010110111101000000010000111
001111011001100000010000111
011101110100010000010000111
101000111110010000010000111
000111010111010000010000111
010001111010110000010000111
100100111001110000010000111
001101100110101000010000111
010101101001101000010000111
101111001000011000010000111
110001001100111000010000111
111001001011000100010000111
101011000110100100010000111
111011100000010100010000111
010010001011110100010000111
110000110010101100010000111
000010010111101100010000111
100000011101011100010000111
110100111010000010010000111
011001101110000010010000111
111010100011000010010000111
011110101000001010010000111
110010011100001010010000111
000111110000101010010000111
110000001011101010010000111
100001100011011010010000111
111010000000111010010000111
000110000101111010010000111
010111001000100110010000111
010001010011100110010000111
001111010000010110010000111
010011000110010110010000111
001010001101010110010000111
100001001010110110010000111
000110001110001110010000111
101101101001000001010000111
010011001111000001010000111
110011010100010001010000111
100111000110001001010000111
100011011001001001010000111
111000010100101001010000111
101001000011101001010000111
011000100110011001010000111
001100101110000101010000111
111110000001000101010000111
000110011010100101010000111
011101001000010101010000111
010000110100110101010000111
000001011001110101010000111
000010111100001101010000111
001101000101001101010000111
011100100000101101010000111
100010000010111101010000111
111001110000000011010000111
110010000101100011010000111
000000110111010011010000111
010100010001110011010000111
000100101100101011010000111
000011010010011011010000111
100000111001000111010000111
100000010110100111010000111
010001011000001111010000111
101000000001011111010000111
101111000011000000110000111
000101111100100000110000111
110001010110100000110000111
001011100110010000110000111
010000101111010000110000111
111000110000110000110000111
001100011010110000110000111
100001101110001000110000111
100010100011101000110000111
100110010100011000110000111
110101000010011000110000111
000011101101000100110000111
110100100011000100110000111
011000100110100100110000111
101000010101100100110000111
011111000000001100110000111
000101110001001100110000111
010010011000101100110000111
000100101010101100110000111
000010110010011100110000111
101000101100100010110000111
001001011100010010110000111
010100010110010010110000111
010011100001001010110000111
000100011011001010110000111
110100100000101010110000111
000011000110101010110000111
001010001001101010110000111
000101001000111010110000111
000110111000000110110000111
001010010110000110110000111
001011100000100110110000111
110000100100010110110000111
111000101010000001110000111
100010110101000001110000111
011110000010010001110000111
110100001001010001110000111
001011000001110001110000111
000001010111001001110000111
010101010000101001110000111
010010000100111001110000111
011010001100000101110000111
100011001010000101110000111
001100011001000101110000111
001101000010100101110000111
000000011110010101110000111
100001100001010101110000111
100100010000110101110000111
110000000001101101110000111
011000011000100011110000111
100110000010100011110000111
101010010000001011110000111
011001000001000111110000111
100000001100001111110000111
001011111110000000001000111
100111101100010000001000111
001110110100110000001000111
100110010011110000001000111
101110011010001000001000111
110000111011001000001000111
000111001111001000001000111
110111100000101000001000111
010010111100011000001000111
001100111001011000001000111
011100100010111000001000111
110110110100000100001000111
001101100111000100001000111
010101101100100100001000111
010111000011100100001000111
111000001010110100001000111
110100000101110100001000111
011101001010001100001000111
101000010011101100001000111
111100100101000010001000111
110101000011010010001000111
011000011001110010001000111
000001001111110010001000111
111101010000001010001000111
010000101110101010001000111
001001100101011010001000111
111011000100000110001000111
100010110011000110001000111
000001111010100110001000111
100110000110100110001000111
000011101001010110001000111
101010010000110110001000111
101110100000001110001000111
000100101100011110001000111
001000011010011110001000111
010001000001111110001000111
011010111001000001001000111
111001010101000001001000111
101100110011000001001000111
101011110000100001001000111
011001101010100001001000111
000111011000110001001000111
011000100101110001001000111
010100010101101001001000111
111001000000111001001000111
000011000110111001001000111
111100011000000101001000111
011001000110010101001000111
000010110010110101001000111
000000011111001101001000111
000101001001101101001000111
001010001100011101001000111
000011100011100011001000111
001111100000010011001000111
001100001101010011001000111
100111001000001011001000111
100001100110001011001000111
001101000011001011001000111
010100100001011011001000111
010000111100000111001000111
001100101000100111001000111
010000001011010111001000111
110000000100101111001000111
011111000110000000101000111
010110001101100000101000111
100000011111100000101000111
001010011101010000101000111
101011000100110000101000111
001101100001110000101000111
000011111001001000101000111
101010100101001000101000111
111000101000101000101000111
010001110100101000101000111
001100001110011000101000111
010010110001100100101000111
100001100101100100101000111
100110001010010100101000111
000001110110010100101000111
011000011001001100101000111
101001001000011100101000111
010100010010011100101000111
000110000101011100101000111
000011010000111100101000111
111000011100000010101000111
001100101011000010101000111
110101000100100010101000111
101001010010100010101000111
000010100111010010101000111
010110000010101010101000111
100011100000011010101000111
100100000001111010101000111
011100100000010110101000111
110000110000001110101000111
001101000100001110101000111
101001001110000001101000111
000110011011000001101000111
110111000000010001101000111
000011101010010001101000111
000100101100110001101000111
110000001101001001101000111
011000100011001001101000111
100100110000011001101000111
000001011100011001101000111
000101111000000101101000111
010100100101000101101000111
101000001001100101101000111
010110001000001101101000111
001110010100000011101000111
010001110010000011101000111
110100010001000011101000111
001010001010100011101000111
000000110101100011101000111
010011000100001011101000111
001001100000101011101000111
101000000010011011101000111
110010000010000111101000111
001000010001010111101000111
110111000101000000011000111
010100110011100000011000111
000110111010010000011000111
011100001011010000011000111
010001010101110000011000111
100101010011001000011000111
001000110111001000011000111
010011001010101000011000111
011110000001101000011000111
111000011000011000011000111
100010101001011000011000111
010001011110000100011000111
111000110001000100011000111
000100001111100100011000111
001110001000110100011000111
011010100100001100011000111
101011000001001100011000111
100101000100011100011000111
001001000010111100011000111
000101110110000010011000111
011010010101000010011000111
101111000000100010011000111
000110011100100010011000111
110000001110010010011000111
101000010011010010011000111
001001101000110010011000111
000010110001110010011000111
000001011001101010011000111
100010101100000110011000111
101001100010000110011000111
010101100001000110011000111
100110000001010110011000111
011000000100110110011000111
010100010100001110011000111
000000101011001110011000111
010010001000011110011000111
001101010100100001011000111
000010101101100001011000111
110000110010010001011000111
011010010000110001011000111
100001100100110001011000111
000101000011110001011000111
100100101010001001011000111
001010001011001001011000111
000110100000111001011000111
110001001000100101011000111
101000101000010101011000111
010011000001010101011000111
000011111000000011011000111
100001001011000011011000111
100101010000010011011000111
011000010010001011011000111
101100000100000111011000111
010000100010100111011000111
000010110110100000111000111
000001011011010000111000111
000100101101001000111000111
001001001100100100111000111
001010100001010100111000111
010001100010001100111000111
100110000000101100111000111
001100010001100010111000111
100100100010010010111000111
010011000000110010111000111
100001010100001010111000111
110000001001000110111000111
010100001010100001111000111
100010001100010001111000111
010010010001001001111000111
001101000000011001111000111
101000010010000101111000111
011000100100000011111000111
111011100110000000000100111
100110110101100000000100111
111100011100010000000100111
001110001111010000000100111
010011101100110000000100111
001011011011001000000100111
101001111000011000000100111
011101001001011000000100111
010110010101011000000100111
111000100100111000000100111
000001011110111000000100111
011111010100000100000100111
101100101101000100000100111
100111000111000100000100111
110001101010100100000100111
010101110001100100000100111
010110111000010100000100111
100010001101110100000100111
100000110111001100000100111
011010001000111100000100111
101101100001010010000100111
011110000011001010000100111
101110001000101010000100111
011000011010101010000100111
000101100100111010000100111
100000010101111010000100111
100111101000000110000100111
011000100111000110000100111
110010011000100110000100111
011100010000110110000100111
100010000011101110000100111
000000101001111110000100111
001110110110000001000100111
110101010100100001000100111
000111001101100001000100111
010000110111100001000100111
110100110001010001000100111
011101100000110001000100111
111010000001110001000100111
100011110100001001000100111
100000011011101001000100111
101000000111011001000100111
000101010001111001000100111
010100011110000101000100111
110001011001000101000100111
001000111001100101000100111
101011010000010101000100111
001001001101010101000100111
001010100100110101000100111
010001000111001101000100111
011010101010000011000100111
011001000011100011000100111
000110011010001011000100111
001000100110101011000100111
000110100001101011000100111
000001001011011011000100111
001010011100000111000100111
000011000110100111000100111
110100000001100111000100111
000001111000010111000100111
110001000010010111000100111
000100100010110111000100111
100110000000011111000100111
111001010010010000100100111
000001111101010000100100111
010100110100110000100100111
011010101100001000100100111
000111011100001000100100111
001100100101101000100100111
000110001011101000100100111
110000101010011000100100111
100010111010000100100100111
001011011000100100100100111
100001010011100100100100111
110110000100010100100100111
010101100010010100100100111
001001100110001100100100111
110001100001001100100100111
010010100010101100100100111
001000001011011100100100111
101111010000000010100100111
110011000101000010100100111
011011100000010010100100111
000000111010110010100100111
011100010100001010100100111
100001011000101010100100111
111000010001000110100100111
000100110010001110100100111
011001000000101110100100111
010100000001011110100100111
100011100010100001100100111
000000001111110001100100111
001000011101001001100100111
010100001100011001100100111
000010101000111001100100111
001001000010111001100100111
010001101100000101100100111
101100000100001101100100111
010100000111000011100100111
110000001010100011100100111
010110010000010011100100111
100000100011010011100100111
101001001000000111100100111
001110000010000111100100111
000001100001100111100100111
101000001111100000010100111
011010101001010000010100111
010011111000001000010100111
100110101100001000010100111
011001100011001000010100111
010100011100101000010100111
000110100011011000010100111
001011100000111000010100111
101110001010000100010100111
011000111010000100010100111
110100010101000100010100111
001100010110100100010100111
000101011100010100010100111
101100100000110100010100111
000011010010110100010100111
010110010010001100010100111
010111100100000010010100111
101101000110000010010100111
100001101001100010010100111
000010100111100010010100111
111001001000010010010100111
100100110100010010010100111
100100001011010010010100111
111000000101001010010100111
001101000001101010010100111
110000010010011010010100111
000010011000111010010100111
100010100010010110010100111
100101100010010001010100111
010111000000011001010100111
000100010110011001010100111
100000100001111001010100111
111000100100000101010100111
100010010011000101010100111
011010000010100101010100111
000101101000001101010100111
001000011011000011010100111
001010000110010011010100111
010001100001010011010100111
100001000100101011010100111
001000000101100111010100111
000100010000101111010100111
101011001100000000110100111
011001101000100000110100111
011010000101100000110100111
000111000100110000110100111
010001000011110000110100111
001001010100101000110100111
000100111000011000110100111
001001110000010100110100111
100010000101001100110100111
010000111100000010110100111
010110001001000010110100111
001010010001010010110100111
001000001110001010110100111
001100100001000110110100111
000000011001100110110100111
000000000111010110110100111
111100010000000001110100111
000010101110000001110100111
000100101001100001110100111
010001001001001001110100111
001100000011001001110100111
100110100000000101110100111
100001010100000101110100111
000011000000101101110100111
001001100010000011110100111
010000010010000111110100111
000101000000010111110100111
111100101010000000001100111
100010101111000000001100111
000100111110100000001100111
100011010101010000001100111
101000110010110000001100111
001111100100001000001100111
011000001111001000001100111
010000010011111000001100111
101001011010000100001100111
011100010011000100001100111
011000110100010100001100111
100111000000110100001100111
100100111000001100001100111
110001010100001100001100111
000001100011101100001100111
100001110100100010001100111
111110000000010010001100111
001011011000010010001100111
010100011010010010001100111
010000101101010010001100111
000110001001110010001100111
010101000110001010001100111
100001001100011010001100111
010000010110100110001100111
010010010001010110001100111
000011110000001110001100111
000010001100101110001100111
101110001100000001001100111
100001000111100001001100111
101001100001001001001100111
000010110011001001001100111
100100100100101001001100111
010101010000010101001100111
000111000010001101001100111
000010000001111101001100111
100110100010000011001100111
100000011110000011001100111
010001001000110011001100111
001001010100001011001100111
011010000000101011001100111
001011000001000111001100111
100000001001001111001100111
010100111001000000101100111
011001100101000000101100111
011010010010100000101100111
010001001110100000101100111
101010101000010000101100111
000111010010010000101100111
100100100101010000101100111
100001001011001000101100111
000100010111001000101100111
001011000001011000101100111
100101001100000100101100111
110000000111000100101100111
001100001010100100101100111
000000000110111100101100111
100010010001100010101100111
001000100100110010101100111
010000001001101010101100111
000010001010011010101100111
010111000000000110101100111
100011011000000001101100111
000110000110100001101100111
010011000001100001101100111
001000011000110001101100111
111000000000010101101100111
100000010000101101101100111
101000000101000011101100111
100100001000010011101100111
111000010110000000011100111
101110100001000000011100111
010111010000100000011100111
110010100100010000011100111
100001011000110000011100111
000000101011110000011100111
000000110100111000011100111
001011101000000100011100111
000000111101000100011100111
010010100011000100011100111
010001100000110100011100111
111100000000001100011100111
100010100000101010011100111
010100000000111010011100111
101000001000100110011100111
001010000010001110011100111
001100100010100001011100111
101000010001100001011100111
001100011000001001011100111
010010001100001001011100111
100010010000011001011100111
011000000001011001011100111
000110001001000101011100111
000001001010010101011100111
000100100101000011011100111
000010010010100011011100111
000000000100011111011100111
011000100010010000111100111
100010000011010000111100111
000001011000001100111100111
001000100000101100111100111
100110000100000010111100111
000001001100000011111100111
111101010011000000000010111
100101101101100000000010111
010011011110010000000010111
111010101010001000000010111
100011100111001000000010111
110100111000101000000010111
101110100100101000000010111
001011001110101000000010111
001101110010011000000010111
111000010010111000000010111
000100101011111000000010111
100011011011000100000010111
010101011010100100000010111
011110001010010100000010111
000111100110010100000010111
001000011111010100000010111
010000101101110100000010111
011010011100001100000010111
110000000111101100000010111
101110010000011100000010111
111001000100011100000010111
000110001100111100000010111
101111001010000010000010111
110010110110000010000010111
010111000111000010000010111
010000011111100010000010111
001110011100010010000010111
011100110001010010000010111
001011111000001010000010111
010001100110011010000010111
101001100000111010000010111
011100101100000110000010111
001010101011000110000010111
001100000111100110000010111
100000111100010110000010111
110101001000001110000010111
100100100110001110000010111
100001010010011110000010111
101011000101100001000010111
110011100000110001000010111
101000101001110001000010111
110110010100001001000010111
000110010010111001000010111
010000001110111001000010111
101001110001000101000010111
000011101001100101000010111
101100000101010101000010111
000011010100110101000010111
100000010011110101000010111
000100100101101101000010111
010111110000000011000010111
101000010111000011000010111
011001101000010011000010111
010001000101110011000010111
101010001000011011000010111
000000110100111011000010111
100001101010000111000010111
011010000100010111000010111
000101000011010111000010111
000100111000001111000010111
011100000001001111000010111
010011000000101111000010111
000010010001011111000010111
111010110001000000100010111
010001110111000000100010111
100111010010100000100010111
101000100111100000100010111
000010111011010000100010111
010101001110001000100010111
110000011001011000100010111
001000001101111000100010111
110011100010000100100010111
110100010100100100100010111
000001011101100100100010111
010100000111010100100010111
010010010010110100100010111
110100101001000010100010111
101010001101000010100010111
010010111000100010100010111
011100001010100010100010111
000100010101110010100010111
101000011010001010100010111
010111000000011010100010111
000111000001100110100010111
001110001000001110100010111
000001000100111110100010111
001110000011100001100010111
010100011010010001100010111
111011000000001001100010111
100101101000001001100010111
001000110110001001100010111
001010101001001001100010111
010100100010101001100010111
000011100100011001100010111
010011010001000101100010111
010000101011000101100010111
100100001010100101100010111
101001000000110101100010111
001100100000011101100010111
000101011000100011100010111
001000001011010011100010111
000001100010110011100010111
001001001100001011100010111
100101000100000111100010111
010000100100100111100010111
101001110010100000010010111
000111101010100000010010111
100010010110110000010010111
000011100101110000010010111
000100111110001000010010111
111100001001001000010010111
011000110001101000010010111
001010011010011000010010111
100000101110100100010010111
010101010001010100010010111
001010100010101100010010111
000000100111011100010010111
000001110000111100010010111
100100000001111100010010111
010001111001000010010010111
011100010100100010010010111
100100010011100010010010111
100101101000010010010010111
010100001101010010010010111
001001010001110010010010111
011011000010001010010010111
001110010001001010010010111
100000100101101010010010111
001100110010000110010010111
110010000010100110010010111
110111001000000001010010111
011101000110000001010010111
101010001010100001010010111
010100101000110001010010111
101101010000001001010010111
000000111001011001010010111
001010000111000101010010111
011000100001010101010010111
001011001000001101010010111
010000010101001101010010111
111000001100000011010010111
000010011001100011010010111
101100000000110011010010111
001010000100101011010010111
110100100000000111010010111
100011000001000111010010111
000100010100010111010010111
001010111100000000110010111
101100010110000000110010111
010100100101100000110010111
000010001111100000110010111
101001001001010000110010111
001100100011010000110010111
110001110000001000110010111
010010010110001000110010111
000111001001001000110010111
100101000100101000110010111
010101101000000100110010111
001101000100010100110010111
000011000011010100110010111
100000101000011100110010111
010110100010000010110010111
011000000111000010110010111
100010100001010010110010111
000000000011111010110010111
010000001000110110110010111
111000000000001110110010111
010001001100010001110010111
001000100100110001110010111
000001100001101001110010111
100000010010011001110010111
110000000110000101110010111
010010100000001101110010111
001111000000000011110010111
001101111000100000001010111
010011110010100000001010111
101100010101100000001010111
110000100111010000001010111
001010101010110000001010111
101001110100001000001010111
000011010101101000001010111
100101010000111000001010111
010110010001001100001010111
001111000000101100001010111
000010001011101100001010111
010000010100111100001010111
011010001110000010001010111
110011100001000010001010111
101000111001000010001010111
001011001001100010001010111
100010001011010010001010111
000110101010001010001010111
110010010000011010001010111
000101001001011010001010111
111000010010000110001010111
010001001101000110001010111
000110110000100110001010111
101001000001010110001010111
001111010010000001001010111
110110000011000001001010111
111000000110100001001010111
010100110100010001001010111
000001010111010001001010111
100110000100110001001010111
111100100000001001001010111
010010011010001001001010111
010010100101001001001010111
011000001001101001001010111
000001101000111001001010111
100000101101000101001010111
010100000010110101001010111
001100010100001101001010111
100001000011001101001010111
010001010001001011001010111
100000000110010111001010111
000010001000110111001010111
110011010100000000101010111
111000001011000000101010111
001111001000010000101010111
011001010010001000101010111
010100101000011000101010111
000000110101011000101010111
000000011010111000101010111
100010101000100100101010111
001001100010100100101010111
110000001100010100101010111
100010010001010100101010111
010001001000101100101010111
101000000100101100101010111
100101110000000010101010111
000000111110000010101010111
001001010101000010101010111
111010000000100010101010111
001100010000011010101010111
000011100100000110101010111
000100100001001110101010111
010001010000110001101010111
001010000000111001101010111
000010010110000101101010111
000001001001010101101010111
100001000001100011101010111
110000100000010011101010111
000000000010101111101010111
110101100010000000011010111
101100110000010000011010111
101001000110010000011010111
100100001010110000011010111
000010111000101000011010111
000111000010011000011010111
001100000101011000011010111
111010001000000100011010111
000001110011000100011010111
001100100100100100011010111
100010000101100100011010111
000010110100010100011010111
010001000110100010011010111
100100011000001010011010111
010011010000000110011010111
010100001010000110011010111
000101000000110110011010111
001011100100000001011010111
001000111010000001011010111
100000100011100001011010111
100001001100001001011010111
100100010001000101011010111
100010010100000011011010111
000000101100010011011010111
000000000111001011011010111
001000001001000111011010111
000110000000001111011010111
101000010001001000111010111
010001000101001000111010111
000100101000100010111010111
100000010000110010111010111
010011000010000001111010111
000100100010000101111010111
011110100101000000000110111
111010001100100000000110111
010100101110010000000110111
011001011000110000000110111
101100000011110000000110111
110001001101001000000110111
010100011011001000000110111
100100001110101000000110111
000001111001101000000110111
001000010111101000000110111
000101000111011000000110111
001111001001000100000110111
100110100010100100000110111
011000001011100100000110111
110000011010010100000110111
101010000110010100000110111
010110000001110100000110111
000110110100001100000110111
010011010000011100000110111
001000101100011100000110111
001001100101100010000110111
011101000100010010000110111
100001011001010010000110111
100010110000110010000110111
011000100010110010000110111
000101010010110010000110111
100110000101001010000110111
010000110101001010000110111
010110010000101010000110111
101100010100000110000110111
001001010011000110000110111
000011001100010110000110111
110000000000111110000110111
111000100011000001000110111
001010111000010001000110111
000100011101010001000110111
100001001010110001000110111
011001100100001001000110111
000010011100101001000110111
100110011000000101000110111
001101100010000101000110111
011000010100100101000110111
110100000010001101000110111
000001011010001101000110111
100010100001001101000110111
010000101000101101000110111
011100010010000011000110111
000011010101000011000110111
100111000000100011000110111
001110000001010011000110111
010010100000011011000110111
000100001000111011000110111
000000110110000111000110111
010010000011000111000110111
111101100000000000100110111
100101010101000000100110111
011010000011010000100110111
000110011000110000100110111
100010010011001000100110111
000000101111001000100110111
000111100000101000100110111
001000110000111000100110111
001110000100100100100110111
101100001000010100100110111
000110000010011100100110111
011001001001000010100110111
001000011100100010100110111
010011000010100010100110111
000100100110100010100110111
100001100100010010100110111
110010001000001010100110111
100101000010001010100110111
001000000001110110100110111
010111000100000001100110111
001001000111000001100110111
110000110000100001100110111
100010001001100001100110111
100001000001011001100110111
000000010011100011100110111
101000010000010011100110111
000010000100001111100110111
100111110000000000010110111
011000011101000000010110111
100000111011000000010110111
110010000111000000010110111
110101000001100000010110111
001011010100010000010110111
001101001010001000010110111
010011000100101000010110111
000100111000100100010110111
000010011001010100010110111
100001100100001100010110111
011010000001001100010110111
000000001010111100010110111
000000011110010010010110111
000001110010001010010110111
000100101001001010010110111
100000010001001110010110111
000001100110100001010110111
001001001001100001010110111
001110100000001001010110111
000010000101011001010110111
010001110000000101010110111
000110001100000011010110111
010001001010000011010110111
010000000001101011010110111
101000000010000111010110111
000010100000100111010110111
110100001100000000110110111
101010100010000000110110111
000011011010000000110110111
000100010010101000110110111
011100000010000100110110111
000000100011100100110110111
010101010000000010110110111
000100000100011010110110111
000010000010110001110110111
001000101000000101110110111
000100000101000101110110111
000000011000001011110110111
110001111000000000001110111
100010011010100000001110111
111000010001010000001110111
110100100000110000001110111
100000001001111000001110111
010010101100000100001110111
000100101011000100001110111
100001100010010100001110111
001000011000101100001110111
001010110010000010001110111
001000000111010010001110111
110000100010001010001110111
001100100000101010001110111
000011000000111010001110111
100000100001100110001110111
011000000100001110001110111
000101110001000001001110111
001010100001100001001110111
011000001100010001001110111
000110001010010001001110111
101000010010001001001110111
000100000011101001001110111
010001000010011001001110111
011110000000000101001110111
000000001110100101001110111
111001000000000011001110111
000101001000000111001110111
110100010010000000101110111
000011001101000000101110111
010010110000010000101110111
010000000101110000101110111
101110000000001000101110111
001001101000001000101110111
010000011100001000101110111
000110000011000010101110111
010000000010010110101110111
000001000100101001101110111
001000000001001101101110111
010100000000001011101110111
101010000000110000011110111
010100110000001000011110111
011000000010101000011110111
001101010000000100011110111
000000010110001100011110111
100011001000000010011110111
011000101000000010011110111
010000010011000010011110111
000000001101100010011110111
000110010000010010011110111
000000010000110101011110111
100000000001010011011110111
000100001001010000111110111
010010000000100100111110111
001000010100000001111110111
111110001101000000000001111
111001110001100000000001111
010101010111100000000001111
010110110110010000000001111
011010111000110000000001111
110011010010110000000001111
100101100011110000000001111
001101101011001000000001111
100110011001101000000001111
111000001001111000000001111
000010110101111000000001111
011011001010100100000001111
110101000110010100000001111
011101010000011100000001111
110000110100011100000001111
000011001001111100000001111
001000100011111100000001111
010101101101000010000001111
101001101010100010000001111
001110101001010010000001111
011000000111110010000001111
101011100001001010000001111
000111010011001010000001111
100000101111001010000001111
110011001000101010000001111
111100000010101010000001111
001000110110011010000001111
000011100010111010000001111
110100011100000110000001111
000101110100010110000001111
000010010110110110000001111
110010000110001110000001111
000101001010011110000001111
010000001101011110000001111
110111100001000001000001111
011001011011000001000001111
001111000111000001000001111
100101111000100001000001111
001000101111010001000001111
101010011100001001000001111
100011101010001001000001111
001100010011101001000001111
110100010000111001000001111
001111011000000101000001111
110000001111000101000001111
101100110000001101000001111
110001100000101101000001111
001100000110011101000001111
000000011010111101000001111
101010110010000011000001111
100001110101000011000001111
011110100000100011000001111
010010010011100011000001111
100010000111010011000001111
010000111010001011000001111
010100001001101011000001111
010100110001000111000001111
000010111000100111000001111
101010000100100111000001111
001101000000110111000001111
101001000010001111000001111
000110000101001111000001111
000001001100101111000001111
110100011010100000100001111
100110111000010000100001111
110010001110010000100001111
001101011001010000100001111
000101001110110000100001111
011000010111001000100001111
100001110001011000100001111
010110001000111000100001111
100111001001000100100001111
011011000101000100100001111
111010010000100100100001111
001001010110100100100001111
001001101001100100100001111
111000000011010100100001111
101000100100110100100001111
001010011010001100100001111
000100001111001100100001111
010011000010011100100001111
000100110000111100100001111
001011001100100010100001111
100111000000110010100001111
000001100101110010100001111
001000001010111010100001111
010000110110000110100001111
100010001010100110100001111
010100000101100110100001111
001010000001011110100001111
011101010100000001100001111
110000111100000001100001111
101001100011000001100001111
000011110001100001100001111
100101100100010001100001111
010001100101001001100001111
011001001000101001100001111
000110100100101001100001111
001100001100100101100001111
001100100110000011100001111
111000001001000011100001111
000011011000010011100001111
110100000100001011100001111
010000000011001111100001111
000001100000011111100001111
111001011100000000010001111
001100011111000000010001111
001110100011100000010001111
010111001001010000010001111
110000010111010000010001111
000001111101001000010001111
011000101100101000010001111
100000100110111000010001111
111101000000100100010001111
010110110000100100010001111
100001110100100100010001111
100000011011100100010001111
100011000101010100010001111
001010010001110100010001111
001010101001001100010001111
000101010010101100010001111
011101010001000010010001111
011010001010010010010001111
000100101110010010010001111
001010000111001010010001111
001001001001011010010001111
001101001100000110010001111
001000110101000110010001111
010010100001010110010001111
100010010000101110010001111
110100000000011110010001111
011010110100000001010001111
110001100110000001010001111
110000101001100001010001111
001001111000010001010001111
101010100001010001010001111
001111000000101001010001111
000010001110011001010001111
100100100010100101010001111
000110101000010101010001111
100000100101001101010001111
000100010001011101010001111
100011100000100011010001111
000111000100010011010001111
000100000010111011010001111
010110000010000111010001111
001000010010010111010001111
011101001010000000110001111
111000100101000000110001111
101100001001100000110001111
100111100000001000110001111
001010110000101000110001111
000000011110101000110001111
000000101001111000110001111
001100001000011100110001111
100001000000111100110001111
010001110000010010110001111
100100010001010010110001111
001100100000110010110001111
110000000010110010110001111
010001001100001010110001111
011000100010001010110001111
000001001011000110110001111
000100100100001110110001111
010110011000000001110001111
100100001110000001110001111
000000111011000001110001111
111001000000010001110001111
100010001000101001110001111
010100000100010101110001111
011000010000001101110001111
000101010010000011110001111
000010010100100011110001111
000000000001110111110001111
111010100100100000001001111
000010111011100000001001111
000111110001010000001001111
110100011001010000001001111
101000011100110000001001111
100001101001101000001001111
000101010110011000001001111
010001001011011000001001111
011111100000000100001001111
101110000011000100001001111
110110001000100100001001111
110001100001010100001001111
000000111100101100001001111
001010110000011100001001111
010000110011010010001001111
100001010001110010001001111
001110001100001010001001111
000000010111101010001001111
000100011000111010001001111
010010000100111010001001111
100001000111000110001001111
100101100000100110001001111
001000001110100110001001111
101000010100001110001001111
001100111100000001001001111
100011001100100001001001111
101101000001100001001001111
101010001010010001001001111
010010001101010001001001111
010000010110110001001001111
010110110000001001001001111
001010100110001001001001111
100100001100011001001001111
111000100010000101001001111
000001101100010101001001111
100001000010110101001001111
110010000000011101001001111
100010011001000011001001111
011001000001010011001001111
011010010000000111001001111
010101000100000111001001111
000010001010001111001001111
011110010001000000101001111
000001111000110000101001111
110010011000001000101001111
110100000011001000101001111
100010000110101000101001111
000111000001101000101001111
010010100001011000101001111
100101010010000100101001111
100000111001000100101001111
010100100010100100101001111
010000010101010100101001111
111001100000000010101001111
000100011101000010101001111
100010010010010010101001111
010001000110010010101001111
000001011010001010101001111
010010001100000110101001111
010010101000100001101001111
001100000011010001101001111
010001001010000101101001111
000000000111100101101001111
000000110010001101101001111
001101001000000011101001111
001010100001000011101001111
000110000000011011101001111
100000100100000111101001111
000011000000100111101001111
100001111010000000011001111
110010001011000000011001111
011100011000100000011001111
000111100100100000011001111
001001001011100000011001111
001010010110010000011001111
000001100111010000011001111
010110000010110000011001111
110100100100001000011001111
100010010101001000011001111
000100010100110100011001111
001100100010001100011001111
010000001001101100011001111
100000010010011100011001111
001110110000000010011001111
100110000010001010011001111
000101000101001010011001111
010000110000101010011001111
011000000011000110011001111
001001010000100110011001111
001011010001000001011001111
101000000111000001011001111
010001010100001001011001111
000000000101111001011001111
100111000000000101011001111
111000000000100011011001111
001000100000011011011001111
110000001100100000111001111
001100000110100000111001111
001101000001000100111001111
000010010001000110111001111
000010110000010001111001111
010000001000011001111001111
110101001011000000000101111
100001011101100000000101111
100001110110010000000101111
101010010011010000000101111
000011000111110000000101111
111100010001001000000101111
110010110000101000000101111
011001000110101000000101111
000010111010011000000101111
001001010101011000000101111
010000100111011000000101111
001010110010100100000101111
110011000001100100000101111
001101000011010100000101111
100000101011010100000101111
010010001011001100000101111
001100101000101100000101111
000011100100101100000101111
110000001100101100000101111
100101100000011100000101111
111000001110000010000101111
010100111000100010000101111
000001110011100010000101111
110010001001010010000101111
001010010100101010000101111
000100110001011010000101111
110001100100000110000101111
000110100011000110000101111
010101000010100110000101111
100100001000110110000101111
001111000000001110000101111
000001010000111110000101111
010111010010000001000101111
101000110100100001000101111
011100000101100001000101111
000101101001010001000101111
100110100000110001000101111
010000011001110001000101111
001101001100001001000101111
110000010110001001000101111
100101000010101001000101111
010010100110000101000101111
011001100001000101000101111
000110010001100101000101111
101000000000111101000101111
001101110000000011000101111
010011001100000011000101111
101001000100010011000101111
000010110100010011000101111
001100001010010011000101111
110000100001001011000101111
100000011000011011000101111
100100000110000111000101111
000000101101000111000101111
001111101000000000100101111
001000111110000000100101111
110000110011000000100101111
101100000111000000100101111
010110100001100000100101111
010011010100010000100101111
101011000010001000100101111
100110000001011000100101111
000000110101100100100101111
000010101100010100100101111
000001011010010100100101111
010101001000010010100101111
000100000011110010100101111
010010010010001010100101111
000010001101001010100101111
100010010100000110100101111
000101010001000110100101111
100000000010011110100101111
000100110010100001100101111
110100000010010001100101111
001010001001010001100101111
000001111000001001100101111
000000010100111001100101111
001000100010010101100101111
100010101000000011100101111
011000000100000111100101111
000100001000001111100101111
101010111000000000010101111
111000100010100000010101111
001100110100001000010101111
101001001000101000010101111
001000010010111000010101111
010100101100000100010101111
010000000111100100010101111
101000001100010100010101111
010001001000011100010101111
000110000000111100010101111
000011101010000010010101111
000101010100100010010101111
110000010001100010010101111
011000100100010010010101111
100010000100110010010101111
010100001010001010010101111
000001000110011010010101111
111010000000000110010101111
000001011110000001010101111
100100011001000001010101111
001010001100100001010101111
010000110000011001010101111
110000000001010101010101111
001000001010001101010101111
110101000000000011010101111
000000010101001011010101111
000011010000000111010101111
100001101000010000110101111
011100000000101000110101111
110000000100011000110101111
001110010000000100110101111
110000011000000100110101111
100000100110000100110101111
000101100000100100110101111
000000010011001100110101111
001000000010100110110101111
010011100000000001110101111
000000100101010001110101111
000000100000101011110101111
111011001000000000001101111
001011100011000000001101111
110100000110100000001101111
001100100110010000001101111
000000011111010000001101111
000101110000101000001101111
000111001000011000001101111
010000101000111000001101111
110010010010000100001101111
001010001001100100001101111
101100010000010100001101111
001011000100010100001101111
100110000100001100001101111
010000110001001100001101111
000001001101001100001101111
100111000001000010001101111
010010000111000010001101111
001010000010110010001101111
101000101000001010001101111
001100010010001010001101111
011000100000100110001101111
000000100110001110001101111
011001010000100001001101111
000101000100110001001101111
010101000001001001001101111
010000000010101101001101111
000100000001010111001101111
000110110100000000101101111
011100001100000000101101111
101001010001000000101101111
000001100100011000101101111
100011100000000100101101111
000001000001110100101101111
000100000100101010101101111
000000110000010110101101111
110001000100000001101101111
000000001110001001101101111
010000011000000011101101111
000001000011000011101101111
101001100100000000011101111
000110010011000000011101111
100100101000100000011101111
011101000000010000011101111
010010011000010000011101111
100000110001010000011101111
100000000011101000011101111
000101000110000100011101111
000010000001011010011101111
100001000000010110011101111
100000000100100101011101111
010000000010010011011101111
000001010010100000111101111
010000100001000010111101111
100100000000001001111101111
101011010110000000000011111
011100100110100000000011111
001010101101100000000011111
111001100010010000000011111
000100111100110000000011111
010010100011110000000011111
100000001111110000000011111
001010110011001000000011111
000110000111101000000011111
101100101000011000000011111
110010000101011000000011111
111000010101000100000011111
101100010010100100000011111
000001101010110100000011111
100001111000001100000011111
000010101110001100000011111
010100100001011100000011111
100111100100000010000011111
000011011010100010000011111
010011010001010010000011111
101000100101010010000011111
011000101001001010000011111
110001000011001010000011111
001101001000101010000011111
100000110010101010000011111
001011000100011010000011111
010011101000000110000011111
100110010001000110000011111
010001010100100110000011111
011010000001100110000011111
000100101001100110000011111
101000001010010110000011111
001000110000110110000011111
010011000110100001000011111
001000011110100001000011111
100100010110010001000011111
001011001000110001000011111
010100101100001001000011111
101110000010001001000011111
010001011000011001000011111
101000010001011001000011111
000110001001011001000011111
000101001110000101000011111
101010001001000101000011111
010111000000010101000011111
100011000100001101000011111
001001010000101101000011111
000010100000111101000011111
110010001010000011000011111
100100001101000011000011111
000101100010001011000011111
011000000000111011000011111
001001000101000111000011111
000000011011000111000011111
011100111000000000100011111
010001101001010000100011111
111000001100001000100011111
011010010000011000100011111
010000100100111000100011111
000110011100000100100011111
110000001001100100100011111
100001010100010100100011111
000010000101110100100011111
101000100010001100100011111
000011100001001100100011111
001100000001101100100011111
001001110010000010100011111
000010110101000010100011111
100000101000110010100011111
010100010001001010100011111
101011000000000110100011111
000000100011010110100011111
100001011001000001100011111
011000010001100001100011111
100010010000110001100011111
100000000111001001100011111
000101000000111001100011111
111100000000000101100011111
101000000010100011100011111
010000010100010011100011111
000110100000000111100011111
111110010000000000010011111
010110001110000000010011111
010001001101100000010011111
000000110111100000010011111
000111010000110000010011111
101001000101001000010011111
000011101000011000010011111
100000011000111000010011111
001111000010000100010011111
100100000111000100010011111
011000011000010100010011111
010001100100010100010011111
010100000100101100010011111
100011000010010010010011111
110010100000001010010011111
000011000001101010010011111
101100100100000001010011111
011001100000100001010011111
010110000001100001010011111
100000101010010001010011111
001101000001010001010011111
000010010011010001010011111
010100010010001001010011111
000000001101010101010011111
110000001000001101010011111
100000000100011011010011111
000001000010100111010011111
000101100110000000110011111
011010001001000000110011111
110011000000100000110011111
100100110000100000110011111
001000101010100000110011111
001001011000001000110011111
001000000110011000110011111
000100000010110100110011111
100000000100100110110011111
000011000101000001110011111
001010000000100101110011111
001000000001001011110011111
010111011000000000001011111
101000101110000000001011111
010000111101000000001011111
011001000111000000001011111
100110100001100000001011111
011110000100010000001011111
001101000010110000001011111
100101001010001000001011111
100011010000100100001011111
100100100100010100001011111
000100010011010100001011111
000001000110101100001011111
101001000100100010001011111
010100010010100010001011111
000010111000010010001011111
000001101100001010001011111
000000100001111010001011111
001100011000000110001011111
000010110100100001001011111
000100011001100001001011111
000000101011001001001011111
000011100010000101001011111
001100100001000101001011111
001000000100110101001011111
010000001100100011001011111
110000000001000111001011111
000001010000010111001011111
001010011000100000101011111
101000000001110000101011111
110001000000011000101011111
100110001000000010101011111
000000001011100010101011111
000000001000011110101011111
010101100000000001101011111
101000110000000001101011111
001000001101000001101011111
000000100110010001101011111
000011001000001001101011111
010000000100001101101011111
011010100010000000011011111
110001010001000000011011111
000101101001000000011011111
000010001001110000011011111
000001000001011100011011111
101010000001000010011011111
000000010101010010011011111
100000110000000110011011111
000010000110000110011011111
001110001000000001011011111
000010000010101001011011111
000000101000100101011011111
000010100100001000111011111
100000001010000100111011111
001001000000010010111011111
110000100101100000000111111
011000010110010000000111111
101000001011001000000111111
001001001100100100000111111
001010100001010100000111111
010001100010001100000111111
000100011000011100000111111
001100010001100010000111111
100100100010010010000111111
100001010100001010000111111
000010101000101010000111111
010110000100000110000111111
010100001010100001000111111
100010001100010001000111111
000001110000110001000111111
010010010001001001000111111
100101000001000101000111111
001011000010000011000111111
001011000001100000100111111
000100001101100000100111111
110000100000010100100111111
001001000000011100100111111
000100011010000010100111111
010000100010000011100111111
100101000100010000010111111
000010100110010000010111111
011000010000001010010111111
100100000000101010010111111
000010101001000001010111111
001000010001000101010111111
010000010100100000110111111
000010001000001100110111111
100001000010000001110111111
010110000010001000001111111
000001010011001000001111111
000001110100000100001111111
100000001100000110001111111
101000001000100001001111111
010010000000110001001111111
100000100001001000101111111
001010000100000010101111111
000100010000010001101111111
001000001010010000011111111
010100000001000100011111111
000001100000100010011111111
111000000000000000111111111
000111000000000000111111111
000000111000000000111111111
000000000111000000111111111
000000000000111000111111111
000000000000000111111111111


==> anc/codes/A27-6-13-27783.orbit-reps.txt <==
360093 2106
375479 2106
386989 1053
448221 351
817567 2106
825599 2106
833387 2106
847566 2106
873342 2106
884133 2106
916262 2106
1874922 2106
1895651 351
2407397 2106
2408348 702
2450679 2106
3974005 54


==> anc/codes/A27-6-13-27783.txt <==
101110010111111010100000000
111011010101110110100000000
101101011110011110100000000
110010111011011110100000000
010111111110101001100000000
011101011101111001100000000
110110101101110101100000000
111001111110001101100000000
111111001100101101100000000
101110110110101101100000000
100111011011110011100000000
110101101111001011100000000
011011110011101011100000000
100110110111010111100000000
011011101100011111100000000
101010110001111111100000000
001111111011110100010000000
101110101110111100010000000
111100111011100110010000000
111111100010110110010000000
110011011011110110010000000
011011110110011110010000000
110011001111111001010000000
011110110111100101010000000
101101011101110101010000000
010111101101011101010000000
011001111101101011010000000
110110101011101011010000000
111101001110011011010000000
010011011111001111010000000
101101110010101111010000000
110001011100111111010000000
101111001111101000110000000
111110011001111000110000000
111111110001100100110000000
111110111010010100110000000
110101101110110100110000000
100111111110001100110000000
011100110111011100110000000
010011010111111100110000000
110111110111000010110000000
101111111010100010110000000
111010101101110010110000000
011111101100101010110000000
101100111100111010110000000
101001011011111010110000000
010100111011111010110000000
111001100111010110110000000
110110001111010110110000000
111110100110001110110000000
011101011010101110110000000
001000111111101110110000000
100101111001011110110000000
110111000100111110110000000
011001001101111110110000000
100010100111111110110000000
011101111110010001110000000
111110100111010001110000000
000011111111110001110000000
011110111101001001110000000
111111010010101001110000000
101100111011101001110000000
101111101100011001110000000
111010111100100101110000000
011011101011100101110000000
001111110100110101110000000
111101101001001101110000000
101011010101011101110000000
111001110000111101110000000
000111100011111101110000000
011111010011010011110000000
010101001111110011110000000
111101110100001011110000000
100110011101101011110000000
110010110110011011110000000
001011001111011011110000000
001110101010111011110000000
110001100101111011110000000
010110111110000111110000000
101101100101100111110000000
100001011111100111110000000
101011111000010111110000000
111100000110110111110000000
010011110001110111110000000
001111001001110111110000000
001010010111110111110000000
001111110001001111110000000
111000011011001111110000000
010100011101011111110000000
010001101011011111110000000
110010001010111111110000000
100100010011111111110000000
011101100111111100001000000
100111111101011010001000000
110011110011111010001000000
101011011111010110001000000
001111110110101110001000000
110110101110011110001000000
101100111110110101001000000
011011110101110101001000000
111110100011101101001000000
111010111101010011001000000
101101011011101011001000000
111111010001011011001000000
011101101101011011001000000
001101101111100111001000000
110110011001110111001000000
011100101010111111001000000
011111010111011000101000000
111101110010111000101000000
101111101111000100101000000
011111111100001100101000000
111100011011101100101000000
110111011001011100101000000
011010110110111100101000000
100001111110111100101000000
011001111001111100101000000
110011111101100010101000000
111101001111100010101000000
110101111011010010101000000
011111011001110010101000000
000110111111101010101000000
111111100100011010101000000
011001111110011010101000000
110111100110100110101000000
111011101001010110101000000
101100101101110110101000000
010110010111110110101000000
100011010111101110101000000
001101110011011110101000000
010101011100111110101000000
101010001011111110101000000
111101111100100001101000000
001111111101010001101000000
110001101111110001101000000
111111101010001001101000000
101011011101101001101000000
100110100111111001101000000
101101010111100101101000000
111010001111100101101000000
111101001101010101101000000
001011111010110101101000000
110011110100011101101000000
010000111111011101101000000
101111000001111101101000000
110010010011111101101000000
001100001111111101101000000
111011011010010011101000000
011110100011110011101000000
110110011110001011101000000
111100111001001011101000000
010111101001101011101000000
111010101000111011101000000
000111001110111011101000000
100101111101000111101000000
011110111000100111101000000
010111101010010111101000000
111000110110010111101000000
100010011110110111101000000
100001110011110111101000000
011011001011001111101000000
001010110111001111101000000
010111010010101111101000000
100110101010101111101000000
111001000101101111101000000
010100100111101111101000000
101100010100111111101000000
001001100110111111101000000
110111100111110000011000000
111011101100111000011000000
101011111110100100011000000
111111001001110100011000000
110010111101110100011000000
101110111011001100011000000
111011010111001100011000000
110111110010101100011000000
000101111111011100011000000
010111111011100010011000000
111111011100010010011000000
111011111001001010011000000
101010011111101010011000000
011110110011011010011000000
001101001111111010011000000
111110110100100110011000000
111001111010010110011000000
101101110101010110011000000
110101001110101110011000000
100111011010011110011000000
111100011000111110011000000
000111010101111110011000000
011111011111000001011000000
110111111001010001011000000
101111110010110001011000000
111001110110011001011000000
110010111010111001011000000
110100101101111001011000000
001010111101111001011000000
111110011010100101011000000
010011101110110101011000000
101111001101001101011000000
011001011011101101011000000
100101100111101101011000000
001110100111011101011000000
011100010110111101011000000
100011110001111101011000000
111011010011100011011000000
101110101001110011011000000
100000111111110011011000000
011011100111001011011000000
111100010111001011011000000
010110111100101011011000000
011111000010111011011000000
101100100110111011011000000
010001010111111011011000000
001011111011000111011000000
100111011100100111011000000
111000101101100111011000000
110110010110010111011000000
010100101111010111011000000
110101111000001111011000000
001010101110101111011000000
001100110101101111011000000
100111100100011111011000000
001101011100011111011000000
111010000011011111011000000
100001001111011111011000000
011001100001111111011000000
010010001101111111011000000
010101111101100100111000000
101110010111010100111000000
011001011110110100111000000
100100111011110100111000000
010110001111101100111000000
011111001010011100111000000
110001110011011100111000000
011100101100111100111000000
001110111110010010111000000
001011100111110010111000000
110011001111001010111000000
101111100001101010111000000
011100011101101010111000000
010010111101011010111000000
101100101011011010111000000
101010110010111010111000000
101011001101100110111000000
111010100011100110111000000
011110100101010110111000000
001111010010110110111000000
111010011100001110111000000
100101110100101110111000000
010011101010101110111000000
110100100001111110111000000
011101100111100001111000000
110111010100110001111000000
101010101110110001111000000
100011111011001001111000000
001001111110101001111000000
110010110101101001111000000
100101010111011001111000000
110001011001111001111000000
110101001011100101111000000
111100110001010101111000000
111100001110001101111000000
011110010011001101111000000
010111100100101101111000000
100110011100011101111000000
001011101001011101111000000
101001001010111101111000000
111001101010100011111000000
110101100110010011111000000
111001010101010011111000000
010110011010110011111000000
001101110001110011111000000
101011010110001011111000000
100111001001011011111000000
011010010100111011111000000
010001110110100111111000000
100110110001100111111000000
010011011100010111111000000
001100011011010111111000000
001101101010001111111000000
100010101101001111111000000
110100110111111010000100000
010111011110101110000100000
101110110101101110000100000
011100111011011110000100000
111111001101110001000100000
101110101011111001000100000
001111111101100101000100000
111010111001110101000100000
110101110101110101000100000
110011011011011101000100000
101011011111100011000100000
011101101110110011000100000
111110010110011011000100000
110101010111001111000100000
011011101001101111000100000
010101110010111111000100000
101001111101110100100100000
010101111011110100100100000
001110011111110100100100000
111111001011001100100100000
101010111010111100100100000
011101010110111100100100000
110000101111111100100100000
101100111011110010100100000
111110011101001010100100000
111011110010011010100100000
011010011011111010100100000
010011100111111010100100000
101111011001100110100100000
001011101111100110100100000
100111101011010110100100000
110001011110110110100100000
111111100000101110100100000
010110111100011110100100000
101000110111011110100100000
111000111111010001100100000
111101100110011001100100000
111110110000111001100100000
110011011100111001100100000
001011110110111001100100000
111101010011010101100100000
011111101000110101100100000
100110111101001101100100000
111000010101111101100100000
011001001011111101100100000
011111011100010011100100000
101111100101010011100100000
100010101111110011100100000
001011111101001011100100000
101101101010101011100100000
110000111110101011100100000
111100010011101011100100000
111011001001011011100100000
001100011111011011100100000
010110001101111011100100000
010110110101100111100100000
010110011011010111100100000
101011001100110111100100000
101110100010110111100100000
111001100001110111100100000
101011100110001111100100000
011100101101001111100100000
110101011000101111100100000
001111010000111111100100000
110111011111100000010100000
101110111101110000010100000
100111111011011000010100000
011101110011111000010100000
010010111111111000010100000
011101101111100100010100000
011110111100101100010100000
111100011110011100010100000
001011101101111100010100000
111011001111010010010100000
110111101110001010010100000
101011110011101010010100000
100011011101111010010100000
100111110110100110010100000
110010101111100110010100000
010110110111010110010100000
111101000011101110010100000
011101100101011110010100000
100011101010111110010100000
001111101110101001010100000
011011111001011001010100000
100111100101111001010100000
111011100101010101010100000
111001011010110101010100000
010111000111110101010100000
011111011010001101010100000
100011111100101101010100000
111010101010101101010100000
001100011111101101010100000
101110010010111101010100000
110100011001111101010100000
001111111010010011010100000
111100110101010011010100000
010111110100110011010100000
001110100111110011010100000
111011010101001011010100000
011110001111001011010100000
010111010011101011010100000
101001111100011011010100000
011100011100111011010100000
111111000100100111010100000
011010011101010111010100000
101101000111010111010100000
100100101111001111010100000
011010010110101111010100000
101001001101101111010100000
110011000110011111010100000
101010101001011111010100000
110011110110110000110100000
101010101111011000110100000
101101110110010100110100000
101101001011110100110100000
110001111101001100110100000
101010010111101100110100000
111101100110100010110100000
011110010111100010110100000
010001111111100010110100000
001111001110110010110100000
110101110001110010110100000
011111100011001010110100000
001101111001101010110100000
110110100101101010110100000
111000001111101010110100000
001111010101011010110100000
000101101111011010110100000
111110000010111010110100000
101010011011010110110100000
101000101110110110110100000
001100110101110110110100000
101101101100001110110100000
001011011110001110110100000
011110001001101110110100000
100010111001101110110100000
001001100011111110110100000
010111111011000001110100000
111100011101100001110100000
101101111000110001110100000
101111011001001001110100000
000101110111101001110100000
011001010111011001110100000
111000100011111001110100000
011110001110100101110100000
001010111110010101110100000
110001010011101101110100000
000111111000011101110100000
011110100010011101110100000
110100100100111101110100000
011011100101100011110100000
110000011011110011110100000
111010111000001011110100000
101100110010011011110100000
100011010011011011110100000
000001011110111011110100000
000010110101111011110100000
011011110010000111110100000
110101101010000111110100000
001110101011000111110100000
110010010111000111110100000
001101010110100111110100000
111110010000010111110100000
110001001101010111110100000
100001110100110111110100000
000100111010101111110100000
000110010110011111110100000
001001011001011111110100000
101100001000111111110100000
111110011011010100001100000
111001101011110100001100000
111011100110101100001100000
110100111101101100001100000
011110010111101100001100000
000111111001111100001100000
011110111010110010001100000
011111100101110010001100000
101111001011110010001100000
010011011111110010001100000
111010111100101010001100000
101001101111011010001100000
101010111011100110001100000
011111010110010110001100000
101101111010001110001100000
110001111001011110001100000
000101101110111110001100000
010110001011111110001100000
111110101110100001001100000
011101010111110001001100000
101011001110111001001100000
111011011101000101001100000
100001111111100101001100000
101010101111010101001100000
100111101100110101001100000
011001101111001101001100000
110111010100101101001100000
010111101010101101001100000
100110110110011101001100000
011110001100111101001100000
001011100011111101001100000
111001111110000011001100000
110110110111000011001100000
110011101011001011001100000
010100111011101011001100000
000111110011011011001100000
011101111001000111001100000
111100001111000111001100000
101110110001010111001100000
000100111101110111001100000
011010010011110111001100000
001111101100001111001100000
001110011010101111001100000
100010011101101111001100000
110100011100011111001100000
101101001001011111001100000
000011110100111111001100000
101001010010111111001100000
110011110111001000101100000
101101011111001000101100000
111111010001101000101100000
011011001111101000101100000
001100110111111000101100000
011100111111000100101100000
100010110111110100101100000
001110101110101100101100000
110101101100011100101100000
001111001101011100101100000
001111111011000010101100000
111110101001100010101100000
110011101110010010101100000
100111110100110010101100000
111001011010101010101100000
101110001110011010101100000
111111000101000110101100000
100110001111100110101100000
111100001010110110101100000
011001011101001110101100000
010101101011001110101100000
101100100011101110101100000
011100000111011110101100000
001011101000111110101100000
110011000010111110101100000
100100011001111110101100000
010110111001110001101100000
101001011011110001101100000
110001111010011001101100000
011010011101011001101100000
110100001111011001101100000
100111010010111001101100000
011100011010111001101100000
110111101001000101101100000
110101110010100101101100000
100101100111010101101100000
010101001110110101101100000
110010101100101101101100000
000110110011101101101100000
101101110000011101101100000
111010001010011101101100000
000011101110011101101100000
110111001010100011101100000
001111100110100011101100000
011010011110100011101100000
011001110010110011101100000
010111000111001011101100000
100100110101101011101100000
001100101100111011101100000
000010111010111011101100000
110101000001111011101100000
010010101111000111101100000
010001110101010111101100000
001101000011110111101100000
011000111010001111101100000
100001001110101111101100000
000001111001101111101100000
100110000011011111101100000
111011110101100000011100000
111000111110110000011100000
111111001010101000011100000
010111011100111000011100000
001011010111111000011100000
100101010111110100011100000
101011110010011100011100000
110001100101111100011100000
100110011110110010011100000
000111011111001010011100000
110011010110101010011100000
101101110000111010011100000
110110101000111010011100000
111000010011111010011100000
110101101101000110011100000
110011110100010110011100000
111010001100110110011100000
001110011001110110011100000
100111110001001110011100000
001010111101001110011100000
011000100111101110011100000
011010101010011110011100000
101011000101011110011100000
010000011110111110011100000
010010110001111110011100000
011011111010100001011100000
110101110101001001011100000
111010110011001001011100000
111001001011011001011100000
001110011011011001011100000
011010100110111001011100000
011111010001100101011100000
111101100010010101011100000
010010111110001101011100000
100101011011001101011100000
100110101001101101011100000
110000001111101101011100000
110010010101011101011100000
001101100100111101011100000
111100111000100011011100000
100111000111100011011100000
001011110101010011011100000
010101100011110011011100000
100110111010001011011100000
010001101110101011011100000
011101000101101011011100000
011011001100011011011100000
100010100111011011011100000
101010011000111011011100000
101011001110000111011100000
010110100110100111011100000
110000110011100111011100000
010011001011010111011100000
101000110110001111011100000
111100100001001111011100000
010110011001001111011100000
001111000011001111011100000
010101001000111111011100000
110110111110000000111100000
110101001101101000111100000
110100110011101000111100000
011111110000011000111100000
111001011100011000111100000
010011011011011000111100000
011111100110000100111100000
101011101100010100111100000
000111101010110100111100000
101110100001110100111100000
011100010011110100111100000
111010101001001100111100000
100111000110101100111100000
101001011001101100111100000
000001101111101100111100000
110110010010011100111100000
000010011101111100111100000
001011111100100010111100000
010101011110010010111100000
101000111101010010111100000
100001111110001010111100000
100111100010011010111100000
011001101001011010111100000
111101011000000110111100000
100011011010100110111100000
011001001011100110111100000
100110111000010110111100000
000001111011010110111100000
000101001101110110111100000
011100110100001110111100000
111001100010001110111100000
101110010000101110111100000
000100010111101110111100000
101011101001100001111100000
101110010011100001111100000
101111001010010001111100000
100011011101010001111100000
011011100011010001111100000
000100101111110001111100000
101110100110001001111100000
100010011110101001111100000
011100101001101001111100000
001001001101111001111100000
001101110011000101111100000
011001101100100101111100000
001010100111100101111100000
011000001111010101111100000
110010000110110101111100000
111011000100001101111100000
010100011100101101111100000
001000110101011101111100000
010011000001111101111100000
011100101110000011111100000
110101010011000011111100000
100110101100100011111100000
010011011001100011111100000
010110010101010011111100000
110010110000110011111100000
010101110000101011111100000
110010000011101011111100000
001000110011101011111100000
000101001011101011111100000
111000100100011011111100000
001110100001011011111100000
100011000100111011111100000
010100000110111011111100000
101000010101100111111100000
101000100011010111111100000
001110000100110111111100000
100010001001110111111100000
010000010011011111111100000
111111100110011100000010000
110011110101111100000010000
100111111110010110000010000
011101101101101110000010000
111001111100011110000010000
011110011110011110000010000
011010011111111001000010000
110101101111010101000010000
111011001011101101000010000
101110110011011101000010000
110011011110110011000010000
001111101011110011000010000
101010111101101011000010000
011110001111100111000010000
101101110100110111000010000
001110011001111111000010000
111011110011010100100010000
101110001111011100100010000
110101100011111100100010000
011010111110110010100010000
111101010011110010100010000
101011001111110010100010000
111011101101001010100010000
111100110101011010100010000
000111111100111010100010000
111101101110000110100010000
101100110111100110100010000
010100111111010110100010000
011111001010110110100010000
001111110001110110100010000
110001110111001110100010000
010011011011101110100010000
010111110010011110100010000
101011100010111110100010000
100101010101111110100010000
111001111010110001100010000
110100110111101001100010000
101111010110011001100010000
101011111001011001100010000
110111100101011001100010000
001101101111011001100010000
111100111011000101100010000
011011011111000101100010000
011101110101100101100010000
001010111101110101100010000
000111011101101101100010000
110110111001100011100010000
110001111101010011100010000
101111001011001011100010000
011100111100101011100010000
001011100101111011100010000
000110110011111011100010000
101110111100000111100010000
111010100111000111100010000
100111110010100111100010000
010001101110110111100010000
100011101001110111100010000
110011011100001111100010000
110110100100101111100010000
011010101010101111100010000
000010111110011111100010000
101001001101011111100010000
000101011010111111100010000
110100001001111111100010000
111000111111001100010010000
111110010011101100010010000
111011011000111100010010000
011101101010111100010010000
100101011011111100010010000
111111100101100010010010000
110100111110011010010010000
001110111101011010010010000
100011101111011010010010000
110001111001111010010010000
101110001011111010010010000
011000110111111010010010000
010011111110100110010010000
111110001101001110010010000
101111110000011110010010000
111000001110111110010010000
101100100101111110010010000
111011101110100001010010000
111101011001101001010010000
110010111101011001010010000
101001101101111001010010000
001101010111111001010010000
100101111110100101010010000
110110110001110101010010000
111010001101110101010010000
011000111011110101010010000
101111101010001101010010000
110111010110001101010010000
111101100100101101010010000
100010101111101101010010000
010001110111011101010010000
001011100110111101010010000
110111101100010011010010000
100101110111010011010010000
111111010000110011010010000
010111110101001011010010000
001011111010101011010010000
110000011111101011010010000
011100101011011011010010000
101010110110100111010010000
110101010011100111010010000
001011011110010111010010000
011110101000110111010010000
001011101101001111010010000
111100010100011111010010000
110101100010011111010010000
110011010001011111010010000
100111001000111111010010000
110110101111100000110010000
011101011111100000110010000
111111001100110000110010000
101101100111110000110010000
100010011111111000110010000
101001101110101100110010000
011100111001101100110010000
011010100111101100110010000
001011111100011100110010000
110100101101011100110010000
010111001001111100110010000
101010101001111100110010000
101010111111000010110010000
100011110011110010110010000
011110110010101010110010000
100111100110101010110010000
010001011111011010110010000
011111110100000110110010000
011110011001010110110010000
011001110010110110110010000
000011011101110110110010000
010110010111001110110010000
110110011000101110110010000
111001100001101110110010000
000101110011101110110010000
001110100011011110110010000
100111111101000001110010000
111011110100010001110010000
111100101001110001110010000
011101110011001001110010000
110011100011101001110010000
010111011010011001110010000
001111000111100101110010000
011111100001010101110010000
100111010011010101110010000
101001101011010101110010000
010010011110110101110010000
101100011001011101110010000
011110000100111101110010000
100010110010111101110010000
000001111001111101110010000
111111000110000011110010000
101100101110100011110010000
001110110101100011110010000
010011100111010011110010000
110010010101110011110010000
101010000111101011110010000
111010100001011011110010000
100101110000111011110010000
010010101100111011110010000
011101000001111011110010000
001001110111000111110010000
101000111001100111110010000
000100111100110111110010000
010100100011110111110010000
001100011110001111110010000
010011000101101111110010000
100110000101011111110010000
011111101111010000001010000
010111111101101000001010000
110011111110011000001010000
101110011101111000001010000
001001111111111000001010000
100111110011110100001010000
101101111100101100001010000
010111010110111100001010000
101110110111010010001010000
101011111010110010001010000
111010101011101010001010000
100101110110111010001010000
101111101001100110001010000
010101111010110110001010000
111001110001110110001010000
100010101111110110001010000
111101010110001110001010000
111100101001011110001010000
001111000111011110001010000
011010101100111110001010000
110011001001111110001010000
011111110011100001001010000
110101011101110001001010000
111101100111001001001010000
010101101110111001001010000
111101001110100101001010000
101011100111100101001010000
001111001101110101001010000
111010011110001101001010000
100111111001001101001010000
110100111010101101001010000
001111011010011101001010000
100011010111011101001010000
101010101010111101001010000
010111011011010011001010000
011001110111010011001010000
111110000101110011001010000
001011011111001011001010000
101110010110101011001010000
010101110001111011001010000
010010110111100111001010000
111111000010010111001010000
110100100110110111001010000
101001001011110111001010000
101001101110001111001010000
110110000111001111001010000
110001110100101111001010000
011101000011101111001010000
111101011110010000101010000
111111100001110000101010000
111000111011011000101010000
001111101010111000101010000
100101001111111000101010000
011110011110100100101010000
111001011101100100101010000
101101111001010100101010000
111100100101101100101010000
100011101101101100101010000
101001010011111100101010000
110101011001101010101010000
010110001111011010101010000
011100010110111010101010000
010110101101100110101010000
001001111011100110101010000
101111001100010110101010000
010011110100110110101010000
011000100111110110101010000
111110010001001110101010000
011001001110101110101010000
100110010010111110101010000
000111101111100001101010000
011101001011110001101010000
010011101011011001101010000
011011110000111001101010000
110110011000111001101010000
111000001101111001101010000
010011111001100101101010000
111010111000010101101010000
010111000111010101101010000
101110000110110101101010000
001100110011110101101010000
100101011110001101101010000
101101100010101101101010000
010001010111101101101010000
001110010101011101101010000
110001101000111101101010000
011110110110000011101010000
010111011100100011101010000
100001111110100011101010000
101000010111110011101010000
011101011010001011101010000
110101000110101011101010000
101001110001101011101010000
100011101100011011101010000
111001100010011011101010000
001001011100111011101010000
001000101011111011101010000
110101100011000111101010000
111010010100100111101010000
001011101100100111101010000
100111000101100111101010000
110000011011100111101010000
011000011101010111101010000
001011010011010111101010000
001101100101001111101010000
001110100000111111101010000
110001110111101000011010000
011101011011011000011010000
001111111101000100011010000
110111101100100100011010000
111010101110010100011010000
000110011111110100011010000
101100001111101100011010000
110110111000011100011010000
111000010101111100011010000
011100111110100010011010000
110001001111110010011010000
110110011011001010011010000
110110100101011010011010000
101011100011010110011010000
011100001101110110011010000
100001111011001110011010000
000111111000101110011010000
101011010001101110011010000
011010010010111110011010000
101111010101100001011010000
111110010011010001011010000
101011001111010001011010000
001100111111010001011010000
100110111100110001011010000
011011010110110001011010000
111000100111110001011010000
100111001110101001011010000
000110110111101001011010000
011110011100011001011010000
100111100011011001011010000
111011000001111001011010000
111001111000100101011010000
101101010110010101011010000
110010011001101101011010000
010101001101101101011010000
011000101101011101011010000
000001011110111101011010000
000100101011111101011010000
110110110010100011011010000
100101101011100011011010000
101011100100110011011010000
010001111100110011011010000
110001101101001011011010000
100010011110011011011010000
110000110011011011011010000
100100010101111011011010000
011110110001000111011010000
101101011001000111011010000
100011110101000111011010000
011001001111000111011010000
100110001011010111011010000
000010111001110111011010000
111011001000001111011010000
011100100110001111011010000
100100101100101111011010000
000011001011101111011010000
010100011010011111011010000
110010100000111111011010000
011011111011000000111010000
011110100110110000111010000
011010011101110000111010000
101111011000101000111010000
111100101010101000111010000
001101101101101000111010000
110011010011100100111010000
110101110100010100111010000
110011001101010100111010000
101010110100110100111010000
010001101011110100111010000
010101101110001100111010000
110111100001001100111010000
101101010101001100111010000
000010110111011100111010000
100100100110111100111010000
101111010011000010111010000
111001110100100010111010000
110100101100110010111010000
010111000011110010111010000
000100110111110010111010000
110101110010001010111010000
011011001001101010111010000
110011010100011010111010000
000111110001011010111010000
101010001101011010111010000
000001101110111010111010000
100110011101000110111010000
111101000010100110111010000
101100110010010110111010000
100001010111010110111010000
001010101010110110111010000
101000100111001110111010000
100000011110101110111010000
011001000011011110111010000
001101000100111110111010000
010100111011100001111010000
100101111010010001111010000
110000111110001001111010000
001110101011001001111010000
101100110100101001111010000
010111010001101001111010000
011110001101000101111010000
101010110011000101111010000
001101101100010101111010000
010011110010010101111010000
001110011000110101111010000
011001000101110101111010000
000110100101110101111010000
100000011101110101111010000
001011001110001101111010000
100011010100101101111010000
111000010010101101111010000
011001011000011101111010000
010101000010111101111010000
001010000011111101111010000
111110101000000011111010000
101010011010100011111010000
111100010001100011111010000
010101101001010011111010000
101100100101010011111010000
110011001000110011111010000
000010001111110011111010000
010011111000001011111010000
000100111101001011111010000
000110100110011011111010000
110000001110010111111010000
110000010101001111111010000
001000001101101111111010000
010001100100011111111010000
100011000010011111111010000
111010110111110000000110000
110110111010111000000110000
111111010101100100000110000
111101111010010100000110000
110111111100001100000110000
100101101111101100000110000
101011011101011100000110000
011100001111111100000110000
111101011111000010000110000
111111110100010010000110000
111011101001110010000110000
010011111011011010000110000
001110110110111010000110000
100111001110111010000110000
100111110001111010000110000
110001111101100110000110000
101110101100110110000110000
000111100111110110000110000
110010011111001110000110000
001001111111001110000110000
101111010010101110000110000
111000011001111110000110000
001010101011111110000110000
010001010111111110000110000
110111101011100001000110000
111100111100110001000110000
100111110110110001000110000
101111101101001001000110000
110001111111001001000110000
111011110001101001000110000
011111000111011001000110000
101011111010100101000110000
011011101110010101000110000
010111111001010101000110000
011100110011101101000110000
111101100001011101000110000
001101111000111101000110000
111001000110111101000110000
101101111001100011000110000
110110010011110011000110000
111100101110001011000110000
010101011101101011000110000
011010100111101011000110000
101010001111011011000110000
110011100100111011000110000
001001011011111011000110000
110111001101000111000110000
111101100010100111000110000
000110111110100111000110000
101001110011010111000110000
001110010111010111000110000
011111110000001111000110000
001011001110101111000110000
100110001011101111000110000
111010100010011111000110000
011101001010011111000110000
100000111101011111000110000
010100100111011111000110000
010010011100111111000110000
100100010110111111000110000
011011111101100000100110000
101011111110010000100110000
010111011111001000100110000
111010011110101000100110000
111001101011101000100110000
011111101100011000100110000
000110101111111000100110000
001111110110100100100110000
100101011111010100100110000
110011101100110100100110000
110101111010100010100110000
100111101101100010100110000
011110100111010010100110000
011101001101110010100110000
101101110110001010100110000
011111010100101010100110000
100001011111101010100110000
110111000011011010100110000
101001101100111010100110000
011001110001111010100110000
011101110011000110100110000
111100011100010110100110000
110101100101010110100110000
111000101011010110100110000
010011101110001110100110000
000111111001001110100110000
011100100110101110100110000
110100110001101110100110000
001101001011101110100110000
000010110111101110100110000
100010001101111110100110000
111001010111100001100110000
110010000111111001100110000
110011110101000101100110000
110110011100100101100110000
101111100001100101100110000
101100001111100101100110000
111111000100010101100110000
011000110110110101100110000
001110111010001101100110000
100001110110101101100110000
010111000011101101100110000
101001011010011101100110000
111010101100100011100110000
101011010010110011100110000
010111000110110011100110000
111001010100011011100110000
010110101010011011100110000
011110010001011011100110000
100101011001011011100110000
110001001010111011100110000
110010111010000111100110000
111001011001000111100110000
000011001111010111100110000
101010010101001111100110000
011001010010101111100110000
010001111000011111100110000
000111100100011111100110000
111100100110111000010110000
101110111110000100010110000
101101101101010100010110000
000111111100110100010110000
011101011001110100010110000
010110111011001100010110000
101011100111001100010110000
010111100110101100010110000
101111001001101100010110000
011111010100011100010110000
100000111110111100010110000
111010011010110010010110000
011011100110110010010110000
111101110001001010010110000
101100011110101010010110000
010011101101101010010110000
001101100111101010010110000
111101001000111010010110000
010110100011111010010110000
111011101100000110010110000
011111001011000110010110000
110010111001010110010110000
110110000101110110010110000
110001100011110110010110000
110011110010001110010110000
000100111101101110010110000
101100101010011110010110000
100110010011011110010110000
100011111001110001010110000
110110100111001001010110000
011001110110101001010110000
010110011110101001010110000
111000111010011001010110000
110101010011011001010110000
011111100000111001010110000
111110101001000101010110000
110101101000110101010110000
101001111001001101010110000
001110110101001101010110000
100101110100011101010110000
001001001111011101010110000
010011001010111101010110000
101111100011000011010110000
000100111011110011010110000
000101111110001011010110000
110110110000011011010110000
101111000100011011010110000
001010110011011011010110000
011100111010000111010110000
101000011111000111010110000
010111100001100111010110000
000101001111100111010110000
011001110100010111010110000
001011010001110111010110000
100110011100001111010110000
011001100011001111010110000
110000001011011111010110000
001000101100111111010110000
111001111001010000110110000
101110110010110000110110000
010100111110110000110110000
000111111010101000110110000
001101011110011000110110000
110101010100111000110110000
110010110001111000110110000
111011011010000100110110000
100001111011100100110110000
110000110111010100110110000
011000101101110100110110000
111010000011110100110110000
001100101111001100110110000
111100001100101100110110000
111011100000011100110110000
100111001010011100110110000
001101110001011100110110000
100110011011100010110110000
001010101110101010110110000
011011011000011010110110000
000011110110011010110110000
101000010101111010110110000
101110100101000110110110000
011010011100100110110110000
010111001100010110110110000
001011101001010110110110000
100111010000110110110110000
111001000100110110110110000
001100011010110110110110000
011010110001001110110110000
110101001001001110110110000
101001010011001110110110000
001001110100101110110110000
110100000110011110110110000
011010101111000001110110000
100010110111100001110110000
101100010111010001110110000
100001101110110001110110000
001110001101110001110110000
001001110011110001110110000
110011001110001001110110000
011101001101001001110110000
001011001011101001110110000
000011101101011001110110000
011010010010111001110110000
101101011100000101110110000
000110111001100101110110000
010101100110010101110110000
110100110010001101110110000
101110000011001101110110000
010010110100101101110110000
101000100101101101110110000
000010011011011101110110000
000100010101111101110110000
101001111010000011110110000
101011001101000011110110000
010011101010100011110110000
010100101101100011110110000
110110001001010011110110000
011110100100001011110110000
001111010010001011110110000
100001110101001011110110000
110011010000101011110110000
000111001100101011110110000
010001011110000111110110000
011100000111000111110110000
110110000010100111110110000
010101010001010111110110000
000100101001011111110110000
100001000001111111110110000
100110111111100000001110000
101101110101110000001110000
001111110111001000001110000
110101011110101000001110000
010110111110010100001110000
111000111101010100001110000
110001110110110100001110000
000011111110101100001110000
101111101000011100001110000
110110100100111100001110000
011001011010111100001110000
101010000111111100001110000
111111000110100010001110000
001100101111110010001110000
011111001101001010001110000
110101101010011010001110000
101011010110011010001110000
111110010000111010001110000
100111010111000110001110000
110110100011100110001110000
011100011011100110001110000
111011011000010110001110000
100100111011010110001110000
111001000111010110001110000
100110101101001110001110000
011011010011001110001110000
111000110010101110001110000
111001101101100001001110000
011110110101010001001110000
001011111011010001001110000
101111011000110001001110000
111011100010110001001110000
110111110010001001001110000
111101001100011001001110000
100100111001111001001110000
010010101101111001001110000
101011110100010101001110000
110010011010110101001110000
101100101011001101001110000
000101011101011101001110000
111000010011011101001110000
010101110110100011001110000
111100011010010011001110000
100100011111001011001110000
100011111000101011001110000
110010001110101011001110000
111000010101101011001110000
001110111000011011001110000
010001011110011011001110000
100101100101011011001110000
100110100010111011001110000
001101000110111011001110000
100101011010100111001110000
100011101010010111001110000
001010100110110111001110000
100010110011001111001110000
011011000000111111001110000
001000110001111111001110000
110110101101010000101110000
011001101110110000101110000
101010101011110000101110000
101110111100001000101110000
100111101011001000101110000
100110010111011000101110000
001011011001111000101110000
010000011111111000101110000
100111111000100100101110000
101011001110100100101110000
011010110011100100101110000
110100010111100100101110000
111010010110010100101110000
110001010101011100101110000
000101110100111100101110000
010100101001111100101110000
110010110110100010101110000
001101011110100010101110000
011001011011010010101110000
110010011001110010101110000
100101100011110010101110000
010101110101001010101110000
111100001011001010101110000
100100101110101010101110000
011000101101101010101110000
101010110001011010101110000
010011001100111010101110000
101001111100000110101110000
101110011010000110101110000
110101001100100110101110000
010011000111100110101110000
101011000001110110101110000
111010100100001110101110000
001110000101101110101110000
110110001000011110101110000
101101000010011110101110000
010000110110011110101110000
011111000101100001101110000
001110011110010001101110000
010011010011110001101110000
101011010011001001101110000
011000110111001001101110000
100111100100101001101110000
011110100010101001101110000
001101100001111001101110000
111100100110000101101110000
100000111110010101101110000
000011011100110101101110000
011010001001110101101110000
011101101000001101101110000
010110001110001101101110000
001000111100101101101110000
100101001001101101101110000
010111010000011101101110000
100011100001011101101110000
101100110011000011101110000
010010111100010011101110000
100101001110010011101110000
001101010101010011101110000
111010000011010011101110000
000001101101110011101110000
111111000000001011101110000
101010001001101011101110000
001011001010011011101110000
001101110000100111101110000
100000100111100111101110000
110100110000010111101110000
000100101010110111101110000
010100000101110111101110000
001100011001001111101110000
100111101110010000011110000
011110101110001000011110000
010101101011101000011110000
010001111101011000011110000
010101110111000100011110000
001111010011010100011110000
011011110000110100011110000
110100001011110100011110000
100110011010101100011110000
001000111011101100011110000
001100111100011100011110000
011110001001011100011110000
000111100101011100011110000
110010100011011100011110000
110011011101000010011110000
111000111011000010011110000
010110001111100010011110000
011111101000010010011110000
001001111110010010011110000
110101010010110010011110000
111011100000101010011110000
010010111010101010011110000
101100101001101010011110000
011010010101011010011110000
000101011001111010011110000
011010110110000110011110000
111100010101000110011110000
001101101010100110011110000
101001100101100110011110000
100100110100110110011110000
110000101110001110011110000
101010001011001110011110000
000101010110011110011110000
011100100000111110011110000
111111100100000001011110000
110101001111000001011110000
110010110110010001011110000
111000011001110001011110000
001101011100101001011110000
101010101100011001011110000
001101110010011001011110000
110110001010011001011110000
010100110100111001011110000
101000010110111001011110000
000001100111111001011110000
001110110010100101011110000
101000101110100101011110000
001010011101100101011110000
101110000101010101011110000
100011000011110101011110000
010000010111110101011110000
010011000111001101011110000
001011101000101101011110000
110001100010101101011110000
101100010001101101011110000
100011011000011101011110000
110010100101100011011110000
001010101011100011011110000
111001100001010011011110000
000111001101010011011110000
000011011010110011011110000
011000001110110011011110000
011001011001001011011110000
010011100010011011011110000
101110001000100111011110000
010011010100100111011110000
110001001001100111011110000
110101000100010111011110000
101010010010010111011110000
000110010000111111011110000
010111010110100000111110000
101110011001010000111110000
001010011111001000111110000
001010100101111000111110000
011110101000100100111110000
100100101101100100111110000
001001010111100100111110000
011101000001101100111110000
110010000101101100111110000
001001101010011100111110000
011000000110111100111110000
100101010101100010111110000
101010100110010010111110000
001010010011110010111110000
111010010010001010111110000
010111001010001010111110000
001100111010001010111110000
100001001011011010111110000
001110001000111010111110000
010100111001000110111110000
000110000111010110111110000
100011001100001110111110000
100010100010101110111110000
011011011100000001111110000
000110110011010001111110000
010011100100110001111110000
110100100010110001111110000
100000101011101001111110000
111100010000011001111110000
100100001100111001111110000
100010001111000101111110000
101001010001010101111110000
000101001011010101111110000
010001110001001101111110000
001100001010101101111110000
110000011100100011111110000
101001000011100011111110000
001000110100110011111110000
001001100110001011111110000
010010001101001011111110000
000011100001101011111110000
011010001010000111111110000
010010100001010111111110000
001001001000110111111110000
000000011100011111111110000
101001101111111100000001000
111111010011101010000001000
011101011110111010000001000
111101100101110110000001000
011110110111001110000001000
110011011101101110000001000
110001111110110101000001000
100111110101011101000001000
011101101011011101000001000
101110110110110011000001000
010111111011001011000001000
111100111010101011000001000
101011101011101011000001000
101011100111010111000001000
110110011010011111000001000
100011101100111111000001000
001111111110110000100001000
101111110111001000100001000
011101111011101000100001000
110011101110111000100001000
100100111111111000100001000
111110010111100100100001000
101111011101010100100001000
011110101110011100100001000
001110110011111100100001000
110110111010110010100001000
010111011101011010100001000
001111001011111010100001000
010111111100100110100001000
111001101011100110100001000
111110100011010110100001000
110101010111010110100001000
011010111001110110100001000
100111101001101110100001000
010101001111101110100001000
100111100110011110100001000
110001110001111110100001000
111001110101110001100001000
110011011111001001100001000
110101111001011001100001000
010110011011111001100001000
100101101111100101100001000
110011001011110101100001000
001111101101001101100001000
101100011111001101100001000
111011000110011101100001000
001110011100111101100001000
111110001011100011100001000
110111110100010011100001000
111010110100101011100001000
100111000111101011100001000
111100011100011011100001000
001110111001011011100001000
010001110111011011100001000
011101100100111011100001000
101001110010111011100001000
110100110011100111100001000
011011000111100111100001000
001001011111010111100001000
011100011010110111100001000
101110000101110111100001000
111111000001001111100001000
110100100101011111100001000
011010010011011111100001000
011010011111110100010001000
110101111100101100010001000
011111010110101100010001000
110111001011101100010001000
100110110111101100010001000
111100111001011100010001000
111101011101001010010001000
110011100111101010010001000
011110010101111010010001000
111010111101000110010001000
101101101111000110010001000
101110011110010110010001000
000111101110110110010001000
100001111110011110010001000
111101110110100001010001000
111010011110101001010001000
111110001101011001010001000
101001111011011001010001000
110101100111011001010001000
000111111010111001010001000
110111100101100101010001000
011011111100010101010001000
101010111010110101010001000
011100111110001101010001000
100101010110111101010001000
000011011101111101010001000
111110110011000011010001000
011100011111100011010001000
110010011111010011010001000
001101101101110011010001000
001010111111001011010001000
001111011001101011010001000
100111011100011011010001000
101111100001011011010001000
010110001110111011010001000
110101010001111011010001000
110011111010000111010001000
111001010111000111010001000
011101101010100111010001000
010111011001010111010001000
011011010010110111010001000
101001110001110111010001000
110100100110101111010001000
000001111011101111010001000
010101110100011111010001000
001100110011011111010001000
011010100100111111010001000
000110101001111111010001000
111110101011001000110001000
111000111101101000110001000
111111010100011000110001000
100111110001111000110001000
010110100111111000110001000
000111110111010100110001000
001101110101101100110001000
101110100101011100110001000
011011101000111100110001000
101101011000111100110001000
111000100110111100110001000
111100101110010010110001000
101011101011010010110001000
111010010110110010110001000
010101110110110010110001000
110110111100001010110001000
110100001101111010110001000
010110101011100110110001000
001101111100010110110001000
110110010001110110110001000
001100001111110110110001000
111001111000001110110001000
001111000111001110110001000
100011001110101110110001000
100010011101011110110001000
110011000011011110110001000
011100110000111110110001000
011110101100110001110001000
001011100111101001110001000
101010001011111001110001000
101011011011000101110001000
101110101001100101110001000
001111101010010101110001000
010100111011010101110001000
110100011100110101110001000
011110000011110101110001000
010101110010101101110001000
111100010001101101110001000
110000001111011101110001000
100100101010111101110001000
100000110101111101110001000
111011001100100011110001000
001011110110010011110001000
100100111101010011110001000
101100100011110011110001000
110111100010001011110001000
001101011010011011110001000
101000010111011011110001000
010011001001111011110001000
011110010101000111110001000
100110010110100111110001000
100101110010010111110001000
111001001010010111110001000
010111000110010111110001000
011000101101010111110001000
101000101110001111110001000
100101001101001111110001000
100011010000111111110001000
111101110011010100001001000
111110101100110100001001000
011001111110101100001001000
110100110110111100001001000
100110001111111100001001000
111000111111100010001001000
111011001101110010001001000
111101101000111010001001000
101110110001111010001001000
010110101101111010001001000
110111110001100110001001000
011111001011100110001001000
010110111011010110001001000
111110010010110110001001000
010001110111110110001001000
001100011111101110001001000
011011011100011110001001000
111001100110011110001001000
101000111101011110001001000
100101010011111110001001000
111111010110010001001001000
100011111110101001001001000
011010111011101001001001000
010101110111101001001001000
011100111100111001001001000
110011100101111001001001000
101000011111111001001001000
001111011110100101001001000
100101111001110101001001000
011000101111110101001001000
011111110010001101001001000
010110011111001101001001000
101010110101101101001001000
111111001000011101001001000
111011100110100011001001000
001101111011010011001001000
110111011000101011001001000
110010010110111011001001000
111000100011111011001001000
100101110110100111001001000
011110001101010111001001000
110001011011010111001001000
100101101011001111001001000
011101001100101111001001000
111010001010101111001001000
011110010001101111001001000
101011110000011111001001000
010111100000111111001001000
011100011111110000101001000
101110101101101000101001000
110111001110010100101001000
010111100011110100101001000
000011011111110100101001000
111011001101001100101001000
110101100111001100101001000
100010111111001100101001000
101011101010101100101001000
010111010101101100101001000
010011111010011100101001000
101101001011011100101001000
111000010111011100101001000
111101000100111100101001000
100111111110000010101001000
011111110010010010101001000
110010100111110010101001000
111001110011001010101001000
011011111000101010101001000
000011101111011010101001000
111000001110111010101001000
111100111000010110101001000
011001101100110110101001000
001110100110110110101001000
110110001011001110101001000
101000110110101110101001000
000010110101111110101001000
000100101011111110101001000
011011101101100001101001000
101010111011010001101001000
011011010110101001101001000
011100100111011001101001000
011100110110100101101001000
011011011001010101101001000
010110110101010101101001000
011000011101101101101001000
010001101011101101101001000
110101010010011101101001000
001100111010011101101001000
010010001110111101101001000
010100111101100011101001000
000111111000110011101001000
110101001100110011101001000
110101010101001011101001000
101010100110011011101001000
101001001001111011101001000
110110101100000111101001000
101011011100000111101001000
010101011110000111101001000
101100100111000111101001000
111101100000100111101001000
101010010011100111101001000
010010110010110111101001000
000101100101110111101001000
010011100101001111101001000
001010101001101111101001000
000001111100011111101001000
011001010000111111101001000
011011110111010000011001000
101110101111010000011001000
111111100010011000011001000
110110010111011000011001000
010001101111111000011001000
010111111110000100011001000
101110011101100100011001000
011101010101110100011001000
111101011010001100011001000
001111101001101100011001000
111010110100011100011001000
101010111100110010011001000
110100110011110010011001000
101001010111110010011001000
100101111010101010011001000
011010110110101010011001000
001111100100111010011001000
110001110100111010011001000
100111000111010110011001000
101111010100001110011001000
110100110101001110011001000
010111001101001110011001000
110010101100101110011001000
001001101011011110011001000
000100111100111110011001000
101011000010111110011001000
010001011001111110011001000
110001111111000001011001000
101011011001110001011001000
010111010011110001011001000
001100101111101001011001000
010101011101011001011001000
111111000011000101011001000
100011011110010101011001000
110010110011010101011001000
110001000111110101011001000
001101010111001101011001000
111001010100101101011001000
011001001110011101011001000
010110011000111101011001000
101110000100111101011001000
001001110010111101011001000
101111011010000011011001000
001011001111100011011001000
011011101000110011011001000
111100010100110011011001000
000110011101110011011001000
101011101100001011011001000
100011010101101011011001000
000101101110011011011001000
101100011001011011011001000
100100011111000111011001000
100010101011100111011001000
110000111100010111011001000
001101000110110111011001000
010011000110101111011001000
000010111010011111011001000
001010010101011111011001000
101101111101000000111001000
110111101000110000111001000
100110110110110000111001000
111010110001110000111001000
101001101110011000111001000
101011010011011000111001000
100011110101100100111001000
011000111011100100111001000
001010111101010100111001000
001111001100110100111001000
110010011010110100111001000
010110111001001100111001000
011111010100100010111001000
110110001110100010111001000
001110110011100010111001000
011101001101010010111001000
011110011010001010111001000
011101100110001010111001000
000001011111101010111001000
110001011010011010111001000
001100110101011010111001000
010010010011111010111001000
101011100110000110111001000
110001011101000110111001000
100101100011100110111001000
010101001010110110111001000
111000001001110110111001000
100110110010001110111001000
001101011001001110111001000
101100101000101110111001000
100011101000011110111001000
101100000110011110111001000
000011010110011110111001000
010000101110011110111001000
001110000001111110111001000
100001000101111110111001000
110111001101000001111001000
011110011001100001111001000
111100011010010001111001000
101101100100110001111001000
000111011100101001111001000
011101001010101001111001000
110001100110101001111001000
011010110010011001111001000
001111000101011001111001000
000010011111011001111001000
000100110011111001111001000
111011110000000101111001000
001101111000100101111001000
000010111110100101111001000
111010001100010101111001000
110001101001010101111001000
001110110100001101111001000
110010010110001101111001000
000011010011101101111001000
011101100000011101111001000
000001100111011101111001000
010011101110000011111001000
110000010111100011111001000
111110000001010011111001000
010000101011110011111001000
110010011001001011111001000
010100001111001011111001000
101100000101101011111001000
100001110001011011111001000
100110000010111011111001000
011000001110100111111001000
100000100110110111111001000
011000100011001111111001000
001100010010101111111001000
010101000001101111111001000
111100101111101000000101000
101101111100111000000101000
111011110111000100000101000
111111101001100100000101000
100110111110110100000101000
111110011010101100000101000
001111101010111100000101000
001111010101111100000101000
010101101101111100000101000
011111011011010010000101000
101010111111010010000101000
110111000111110010000101000
101111011110001010000101000
111001111001101010000101000
001111101101101010000101000
111110101010011010000101000
111001011101010110000101000
011100010111110110000101000
011011111010001110000101000
101101100110101110000101000
100011110011011110000101000
110100001111011110000101000
010010110110111110000101000
101110001001111110000101000
111011111100100001000101000
101111111001010001000101000
011110110011110001000101000
111111100011001001000101000
001011011111011001000101000
110001010111111001000101000
101100110111010101000101000
010010111111010101000101000
101010111011001101000101000
011101011001101101000101000
000111001111101101000101000
011111100100011101000101000
111000110010111101000101000
010100011110111101000101000
100010100111111101000101000
100111111010100011000101000
110110011101100011000101000
111011001010110011000101000
011110111100001011000101000
110001101110011011000101000
010011111000111011000101000
111010000101111011000101000
101111010011000111000101000
011010101110100111000101000
010101100111100111000101000
110111101000010111000101000
110011010100110111000101000
111100001100110111000101000
001000111011110111000101000
100001001111110111000101000
111011001100001111000101000
000101111101001111000101000
001101010110011111000101000
010110010101011111000101000
100100110001111111000101000
001001100101111111000101000
111001001101111000100101000
111011101010010100100101000
111100110100101100100101000
110110001101101100100101000
011001110101011100100101000
100110011011011100100101000
010011001111011100100101000
111011010000111100100101000
100101001110111100100101000
101101001111010010100101000
111000111100110010100101000
101011100110110010100101000
001110111010101010100101000
100101110101011010100101000
110010101101011010100101000
110111001000111010100101000
011111001110000110100101000
000011111101010110100101000
101101101000110110100101000
010100101110110110100101000
011111000001110110100101000
000001111110101110100101000
011101111101000001100101000
011011011011100001100101000
100101111110010001100101000
011110001111010001100101000
110111100001110001100101000
110011110010101001100101000
000111111001101001100101000
011111010010011001100101000
100111001101011001100101000
001000111101111001100101000
110111010110000101100101000
111110011001000101100101000
101100111010100101100101000
101110101100010101100101000
011001011100110101100101000
001101100110110101100101000
101010001110101101100101000
101101000011101101100101000
000001111011011101100101000
111101011010000011100101000
011010111010010011100101000
010101101011010011100101000
001011101001110011100101000
010010010111110011100101000
101011011000101011100101000
100110010100111011100101000
110001111100000111100101000
011000110111000111100101000
110010101001100111100101000
110010001110010111100101000
001101110001010111100101000
101000010110110111100101000
100111001010001111100101000
000011010111001111100101000
010110100010101111100101000
010000011001111111100101000
010111101111010000010101000
001101111111001000010101000
011011101011101000010101000
101011110101011000010101000
110111010011010100010101000
101011011100110100010101000
011110100101110100010101000
111111000101001100010101000
010001011111101100010101000
111101100000111100010101000
010110111110100010010101000
110101101011100010010101000
101111101100010010010101000
111011010001110010010101000
111010011011001010010101000
011111110000101010010101000
111110001100101010010101000
001001111010111010010101000
100100011011111010010101000
111001110100100110010101000
001001110111010110010101000
010101111000110110010101000
100010110101110110010101000
001011001011110110010101000
100011101101001110010101000
001110111000011110010101000
101100010101011110010101000
111000100011011110010101000
001101001100111110010101000
010011000101111110010101000
100101111101100001010101000
111000111011100001010101000
011111011000110001010101000
101010101101101001010101000
000110111101011001010101000
110010110100111001010101000
101101001001111001010101000
011100000111111001010101000
001111100111000101010101000
111110110000100101010101000
001001111110100101010101000
111010000111100101010101000
110110100110010101010101000
001101011011010101010101000
110001110110001101010101000
101101001110001101010101000
111000101100011101010101000
011110101001100011010101000
011001011110010011010101000
111000100110110011010101000
000011110011110011010101000
101100110100101011010101000
001110011100100111010101000
001100101110010111010101000
001011110100001111010101000
010100001101101111010101000
110110000000111111010101000
010000101010111111010101000
001111011101100000110101000
110101011101010000110101000
100010111011110000110101000
100011011110011000110101000
111000111110000100110101000
101110110011000100110101000
110111011000100100110101000
010010111101100100110101000
110100100011110100110101000
100101010111001100110101000
101011100100101100110101000
111110001000011100110101000
100100111100011100110101000
011001011010011100110101000
000011110010111100110101000
111111001001000010110101000
101011010111000010110101000
101100101101100010110101000
101101010100110010110101000
010011101100110010110101000
011100011001110010110101000
111000110010101010110101000
010011110001011010110101000
100001101001111010110101000
011000100101111010110101000
000010001111111010110101000
111010001010100110110101000
000111010011100110110101000
110010110010010110110101000
100110001100110110110101000
010100011110001110110101000
101100001011001110110101000
000110110100101110110101000
110000010101101110110101000
100011101111000001110101000
010111100110100001110101000
110101010010110001110101000
101100001110110001110101000
010001111001110001110101000
000111001011110001110101000
110110101000101001110101000
101001010110101001110101000
001101110100011001110101000
010000111110011001110101000
110100101101000101110101000
111001100011000101110101000
011100010110010101110101000
101000011101010101110101000
000011100101110101110101000
010011011100001101110101000
011010001011001101110101000
001001101001101101110101000
110001001000111101110101000
011101000011100011110101000
100110000111010011110101000
001110110000110011110101000
010101101100001011110101000
011000011101001011110101000
010100110011001011110101000
001110000110101011110101000
100000100111101011110101000
010110011000011011110101000
101010001100011011110101000
011001100010011011110101000
011100100100100111110101000
101011000001100111110101000
011101010000001111110101000
101010010010001111110101000
100110100001001111110101000
000101100000111111110101000
011110111101100000001101000
100111110111010000001101000
110111011001110000001101000
110110111011001000001101000
111010011110011000001101000
111100110101011000001101000
000101011111111000001101000
110101001111100100001101000
011011101101010100001101000
101111000110110100001101000
101011111100001100001101000
001111011011001100001101000
110011010011101100001101000
110111100001011100001101000
001010110111011100001101000
110010101010111100001101000
011010011001111100001101000
111010100111001010001101000
101100000111111010001101000
100101011100110110001101000
110101100010110110001101000
001011110010110110001101000
111010100001110110001101000
111100011001001110001101000
011110100100101110001101000
100111000101101110001101000
101010010100111110001101000
001011110111100001001101000
010111101101001001001101000
101110011001101001001101000
110011101110000101001101000
111000011110100101001101000
111001110001100101001101000
101011001011100101001101000
000111111010010101001101000
100110011101010101001101000
101001101010011101001101000
010011010110011101001101000
110001001101011101001101000
000100101111011101001101000
001100010011111101001101000
101110101011000011001101000
111111000001100011001101000
010101111100010011001101000
011010110100110011001101000
011111001010001011001101000
101101110001001011001101000
011001010111001011001101000
110000101101101011001101000
100111000110011011001101000
001010101101011011001101000
101100111100000111001101000
111010110010000111001101000
000110010111100111001101000
011100100011010111001101000
100010111000110111001101000
000111001001110111001101000
110010100100011111001101000
111010111010100000101101000
010011110101110000101101000
011101101100101000101101000
100001111101101000101101000
000111111100011000101101000
101100101010111000101101000
101011100001111000101101000
110110110000110100101101000
000110101101110100101101000
001101110110001100101101000
010100011101011100101101000
011000100011111100101101000
110100011111000010101101000
011001100111100010101101000
101110010101010010101101000
110011010011010010101101000
000110011011110010101101000
001100101111001010101101000
010010101110101010101101000
001010011101101010101101000
010101010011101010101101000
010110010110011010101101000
110100100100111010101101000
011010111100000110101101000
011110010011000110101101000
101101010010100110101101000
010111100100010110101101000
110101001001010110101101000
001010101011010110101101000
100110011100001110101101000
100001011011001110101101000
101110100000011110101101000
000111010001011110101101000
111110110100000001101101000
101000101111100001101101000
010001011111010001101101000
111110001000110001101101000
001111010100110001101101000
010011101010110001101101000
001010111110001001101101000
111100000110101001101101000
110000011011101001101101000
111001010001011001101101000
011101001011000101101101000
010110011010100101101101000
100111010001100101101101000
101011010010010101101101000
110100101010010101101101000
011010100110010101101101000
101001000101110101101101000
110100110001001101101101000
001111100000101101101101000
010001110100101101101101000
111010000001101101101101000
010010101001011101101101000
011011110001000011101101000
100011001101100011101101000
101001101100010011101101000
011101000110010011101101000
000100110110110011101101000
000101111010001011101101000
100100101001011011101101000
011000001011011011101101000
000001100011111011101101000
100010110101000111101101000
110001000111000111101101000
100011100010100111101101000
000001011010110111101101000
101101000100001111101101000
001010000010111111101101000
101101011011100000011101000
001111011110010000011101000
011101111001010000011101000
001101100111110000011101000
011100011110101000011101000
110010011101101000011101000
010110110010111000011101000
100000110111111000011101000
110010110110100100011101000
111001010110010100011101000
100011101011010100011101000
011100101010110100011101000
010011110101001100011101000
101100101101001100011101000
101100110010101100011101000
001011001110101100011101000
001001011101011100011101000
110000011011011100011101000
100110010001111100011101000
010101110101100010011101000
011110100110010010011101000
110000101111010010011101000
110111000011001010011101000
100110100110101010011101000
110101001100011010011101000
001111001001011010011101000
010011001010111010011101000
011001101110000110011101000
111100000110100110011101000
100100111001100110011101000
001011010101100110011101000
010011100011100110011101000
111111000000010110011101000
010110010100110110011101000
000010011011101110011101000
011100010010011110011101000
111100100101100001011101000
101010100011110001011101000
001111111000001001011101000
110100101110001001011101000
011110010101001001011101000
101001100111001001011101000
100001011010111001011101000
000011101001111001011101000
011101110100000101011101000
011010111001000101011101000
111100001001010101011101000
101101010000110101011101000
011011000100110101011101000
100000101101110101011101000
101011010001001101011101000
100110000111001101011101000
011110000010101101011101000
010101000011011101011101000
111001001101000011011101000
001000111101100011011101000
110011011000010011011101000
100101010101010011011101000
100111100000110011011101000
001110001010110011011101000
110100010010101011011101000
000110110001101011011101000
001011010010011011011101000
010000111001011011011101000
101001101000100111011101000
010001110010010111011101000
010011101000001111011101000
001000001111001111011101000
000001011100101111011101000
100001000011101111011101000
011101110010100000111101000
010100110111010000111101000
100111100101001000111101000
010100001011111000111101000
011100001101100100111101000
111100100100010100111101000
100111010100010100111101000
010001111100010100111101000
001010010110110100111101000
001011100011001100111101000
010100100110101100111101000
010101010000111100111101000
110110110001000010111101000
000101101110100010111101000
111001100000110010111101000
101001001100101010111101000
100110001001101010111101000
001000011110011010111101000
001001010001111010111101000
010010001101010110111101000
100100010011010110111101000
011010000110001110111101000
101000110001001110111101000
010000101001101110111101000
000110001010011110111101000
010010011100110001111101000
110101011000001001111101000
001001011011001001111101000
010010100111001001111101000
110011000010011001111101000
101100000011011001111101000
110000000101111001111101000
100001111010000101111101000
000101000111100101111101000
001110010001010101111101000
001100001100011101111101000
001100010111000011111101000
011010100010100011111101000
000011010110100011111101000
100010101010010011111101000
010001010100011011111101000
110100010100000111111101000
100100001010100111111101000
000000110001110111111101000
010010010000101111111101000
111001011111011000000011000
011011111001111000000011000
110111110110100100000011000
011100111111100100000011000
011111110101010100000011000
111101011100110100000011000
101111000111101100000011000
111010111010011100000011000
010111011011011100000011000
011111111010100010000011000
111111001110010010000011000
010110110111110010000011000
111110111001001010000011000
110101101110101010000011000
101010100111111010000011000
110101111001010110000011000
101010011101110110000011000
001111111100001110000011000
101101110011001110000011000
111110010100101110000011000
100110111000111110000011000
111100000011111110000011000
111110101111000001000011000
111111011010001001000011000
001101111101101001000011000
111101110100011001000011000
010111011100111001000011000
010111100011111001000011000
100011011011111001000011000
111010110011100101000011000
110110111100010101000011000
001110101110110101000011000
101001010111110101000011000
110001100111101101000011000
011011001101011101000011000
011101010010111101000011000
100100101101111101000011000
011001101111100011000011000
100100111111100011000011000
011100111110010011000011000
110111001001110011000011000
110011110010011011000011000
000111010111011011000011000
111000101100111011000011000
100001110101111011000011000
001100001111111011000011000
011111100110000111000011000
101111011000100111000011000
111110010001010111000011000
000011111011010111000011000
010011100101110111000011000
100101100011110111000011000
110100011101001111000011000
100011001111001111000011000
010000111110101111000011000
101110100001101111000011000
111001010001101111000011000
001010010111101111000011000
001001101010111111000011000
010010001011111111000011000
100111011111100000100011000
010011111111010000100011000
011110101011110000100011000
110110011110011000100011000
011111011001100100100011000
111100110110010100100011000
101011011110001100100011000
100101111101001100100011000
111110100010101100100011000
110111101000011100100011000
111101010001011100100011000
010010111100111100100011000
001001110110111100100011000
000101111011110010100011000
111000111110001010100011000
001011111011001010100011000
110111110000101010100011000
011100011011011010100011000
011011010010111010100011000
101100101001111010100011000
110001000111111010100011000
110010110101100110100011000
110101011010001110100011000
000110101110101110100011000
111000001101101110100011000
011001101001011110100011000
101111100110100001100011000
111111000011010001100011000
011110110001101001100011000
110101001011101001100011000
100010110111011001100011000
111011001000111001100011000
010010101111100101100011000
001110011011010101100011000
010101111000110101100011000
111000001110110101100011000
011001100011110101100011000
111010101001001101100011000
100011111000101101100011000
010110010110101101100011000
001100101011101101100011000
010011010001111101100011000
100110000011111101100011000
010111001111000011100011000
010011110110100011100011000
101101001101100011100011000
011011010101010011100011000
101010101101010011100011000
111000011001110011100011000
111101101000001011100011000
010010111101001011100011000
111100000111001011100011000
010001011101100111100011000
010110101001010111100011000
010101110001001111100011000
100001010011011111100011000
101101000000111111100011000
100000011100111111100011000
001111101111100000010011000
101101111110010000010011000
111100110101110000010011000
111001101011110000010011000
110101111011001000010011000
101111110010101000010011000
000011110111111000010011000
111100001111010100010011000
011001000111111100010011000
100111011011010010010011000
010110101111001010010011000
011101110010011010010011000
011101011110000110010011000
100011111001100110010011000
110111010100010110010011000
011011101010010110010011000
110010100111010110010011000
001111000101110110010011000
010100011011110110010011000
111111000010001110010011000
110100101001101110010011000
101000011011011110010011000
110110011011100001010011000
010111110110010001010011000
011110111001010001010011000
101111001010110001010011000
010100101111110001010011000
101011010111001001010011000
011111000101101001010011000
101110100110011001010011000
101100011100111001010011000
110100110010111001010011000
111001110010010101010011000
101011001100101101010011000
010110101100101101010011000
111100001010101101010011000
001011110001101101010011000
110101001001011101010011000
001111000011011101010011000
011100100001111101010011000
101110011101000011010011000
000111111100100011010011000
001101110011100011010011000
011010011100110011010011000
100110100101110011010011000
101010010011110011010011000
000001011111110011010011000
111010101010001011010011000
011110010110001011010011000
111000110101001011010011000
010001100110111011010011000
111100101100000111010011000
011001111001000111010011000
110001001110100111010011000
101100001001110111010011000
000101100111001111010011000
001100111000101111010011000
000111010010101111010011000
110011111010100000110011000
010111110101100000110011000
011011110110001000110011000
010011001111101000110011000
110001110101011000110011000
101100110011011000110011000
100101101100111000110011000
001000101111111000110011000
110101001101100100110011000
101000011111100100110011000
101111000110010100110011000
010111010010110100110011000
101011010001110100110011000
100011101011001100110011000
001101001101011100110011000
100110010100111100110011000
010111111000010010110011000
101001011101010010110011000
110101100011010010110011000
011010001111010010110011000
111001001011001010110011000
011100001110101010110011000
001010110100111010110011000
000110011010111010110011000
111010010011000110110011000
101110110000100110110011000
001011100011100110110011000
010110100100110110110011000
100000111010110110110011000
010000111011001110110011000
001111001000101110110011000
010101010100101110110011000
101001100100011110110011000
000101101010011110110011000
001110011110100001110011000
111010100101100001110011000
100110101011010001110011000
011001011011010001110011000
101000110110110001110011000
010010110011110001110011000
101100101101001001110011000
110001011100101001110011000
011001101100011001110011000
010110010101011001110011000
001101100010111001110011000
110010011101000101110011000
111111000000100101110011000
110001100100110101110011000
001001111010001101110011000
100110001110001101110011000
111001000101001101110011000
010110100011001101110011000
100101100001101101110011000
000100110110011101110011000
110100111010000011110011000
110011101001000011110011000
111001010010100011110011000
011110100010010011110011000
001101000111010011110011000
100011000110110011110011000
011011100000101011110011000
110110000001101011110011000
001000011011101011110011000
110101000100011011110011000
100010101100100111110011000
100110011000010111110011000
010000010111010111110011000
011010011000001111110011000
001010000110011111110011000
000010110001011111110011000
111010010011111000001011000
011011010111100100001011000
001011101011110100001011000
101100011011110100001011000
111000111001101100001011000
011110001101101100001011000
010101111100011100001011000
101111010000111100001011000
110011111011000010001011000
001011111101100010001011000
110101010111100010001011000
110111100100110010001011000
001111010011110010001011000
110110110110001010001011000
101111001010101010001011000
101110101100011010001011000
000111111010011010001011000
010000111011111010001011000
111011110100000110001011000
110100111100100110001011000
100011011110100110001011000
010110011010101110001011000
100100100111101110001011000
011110110000011110001011000
001101100001111110001011000
111110011100100001001011000
001101110110110001001011000
110010101011110001001011000
100110010111110001001011000
111001101001011001001011000
101101010011011001001011000
111110100000111001001011000
001011010101111001001011000
110111010101000101001011000
000110111011100101001011000
011011011000101101001011000
110111000010101101001011000
100001011101101101001011000
000010111101011101001011000
111101110010000011001011000
101111100101000011001011000
011101011001100011001011000
000010111110110011001011000
011001111100001011001011000
110010110001101011001011000
010011001101101011001011000
011011000110011011001011000
011100010101011011001011000
101010111001000111001011000
110000101111000111001011000
010011101010100111001011000
101100010101100111001011000
001111010100010111001011000
000110100111010111001011000
101100011010001111001011000
011000100101101111001011000
100101001100011111001011000
100000110010111111001011000
101011110011100000101011000
001110110101110000101011000
010111110011001000101011000
001100111110101000101011000
111111010010000100101011000
011110100111000100101011000
100110101010110100101011000
011001011011001100101011000
110001110010101100101011000
011011100001101100101011000
100110011001101100101011000
111000101100011100101011000
001010011010111100101011000
110000001011111100101011000
000100010111111100101011000
001110011111000010101011000
010011101001110010101011000
100000111101110010101011000
100111001101001010101011000
101011100100101010101011000
100010111010101010101011000
000111010110101010101011000
011001010101101010101011000
101101011000011010101011000
011010100101011010101011000
001101000111100110101011000
100001101110010110101011000
100011011001010110101011000
110000110011010110101011000
100101110000110110101011000
110010001100110110101011000
011100010001110110101011000
110011000110001110101011000
010101101000101110101011000
010101000101011110101011000
001000001111011110101011000
011101101110000001101011000
111000111101000001101011000
001011100111010001101011000
111101010000110001101011000
110010110100110001101011000
001001111001110001101011000
101111110000001001101011000
100100111011001001101011000
101001001110101001101011000
011110001001011001101011000
000110101100111001101011000
101100101100100101101011000
011001010110010101101011000
100001110101010101101011000
111100010100001101101011000
000111100110001101101011000
001101010001101101101011000
000101101001011101101011000
101000100011011101101011000
111010001110000011101011000
101001011011000011101011000
110001100101100011101011000
011000110011100011101011000
110100010110010011101011000
100110110001010011101011000
000110001011101011101011000
010010011010011011101011000
101010010000111011101011000
110011100000010111101011000
011100100100010111101011000
001101001010010111101011000
011110000010001111101011000
110001001001001111101011000
000011001000111111101011000
000111111001110000011011000
111100111100001000011011000
100110101011101000011011000
110011011001011000011011000
001010111011011000011011000
011001011100111000011011000
011110001010111000011011000
101001110111000100011011000
101110100110100100011011000
011101100011100100011011000
010001011111010100011011000
100101100101110100011011000
110010001111001100011011000
000101110110101100011011000
100011100110011100011011000
100100011101011100011011000
010100110011011100011011000
101001001001111100011011000
111101101001000010011011000
100010110111100010011011000
010100111101010010011011000
111010100010110010011011000
011000011111001010011011000
111101010000101010011011000
100110011100101010011011000
010111100001101010011011000
101000110110011010011011000
111001000101011010011011000
110110101010000110011011000
011010011001100110011011000
110011000101100110011011000
000011111100010110011011000
001001011010110110011011000
110000010110110110011011000
001110010011001110011011000
000001101101101110011011000
000010001110111110011011000
010011101101010001011011000
100001110011110001011011000
101101101000101001011011000
000101011011101001011011000
110000001110111001011011000
110101100110000101011011000
110100111001000101011011000
101011010010100101011011000
010100011110100101011011000
100111001001100101011011000
001010110110010101011011000
001101110001010101011011000
011101001000110101011011000
000111100010110101011011000
011011100100001101011011000
110011010110000011011011000
011110100100100011011011000
101001011100100011011011000
110100001101100011011011000
101001101010010011011011000
100100011010110011011011000
100101110100001011011011000
001111100010001011011011000
011010000011101011011011000
010111001000011011011011000
111100000010011011011011000
100010101001011011011011000
001100101011000111011011000
101010000111000111011011000
011011000001010111011011000
001110001100001111011011000
000010110100101111011011000
010100000100111111011011000
100001101111100000111011000
001111001011010000111011000
110011101100001000111011000
100001010110111000111011000
101101101010000100111011000
010000110101110100111011000
000011011101001100111011000
111010001000101100111011000
001101010010011100111011000
011010010001011100111011000
010010100010111100111011000
101011110000010010111011000
010010110110010010111011000
100100001111010010111011000
101110000100110010111011000
011001000110110010111011000
100100110001101010111011000
101000000011111010111011000
010001100111000110111011000
001100011100100110111011000
100010100001110110111011000
110100001100001110111011000
000110100101001110111011000
001111100001100001111011000
111001001001100001111011000
100010111001100001111011000
010110001110010001111011000
110001010011001001111011000
010100100101101001111011000
100001001101011001111011000
100011100000111001111011000
001001100110100101111011000
100100010011100101111011000
011000101010010101111011000
110100000101010101111011000
000101010100110101111011000
100000011010011101111011000
001010111100000011111011000
010101100010100011111011000
010001010001110011111011000
000011000111001011111011000
101001100001000111111011000
001001010100001111111011000
000000101010101111111011000
100100100000011111111011000
101111001011010100000111000
110010001111110100000111000
110100110111001100000111000
111010101100101100000111000
001101011110101100000111000
100111010110011100000111000
001110101101011100000111000
100011101001111100000111000
011010011111100010000111000
111001110010110010000111000
100110101011110010000111000
110111100101001010000111000
100011110110101010000111000
010111001011101010000111000
011001100111011010000111000
010101110100111010000111000
010110111001100110000111000
010001111110010110000111000
011010110011010110000111000
011011001100110110000111000
101101010001110110000111000
110001101011001110000111000
111100100100011110000111000
100001011010111110000111000
011111010110100001000111000
101001101111010001000111000
001111100101110001000111000
010101011011110001000111000
101100010111101001000111000
111100011001011001000111000
010011110101011001000111000
001110011010111001000111000
110100101110100101000111000
100010111101100101000111000
101010011110010101000111000
111001001001110101000111000
100101111010001101000111000
011011100010101101000111000
110110010001101101000111000
001010110100111101000111000
011100110101100011000111000
001011111100010011000111000
101001011101001011000111000
001100111011001011000111000
111010010010101011000111000
110110001100011011000111000
101101100010011011000111000
010100101001111011000111000
101011100100100111000111000
010011010011100111000111000
110101010010010111000111000
001101001101010111000111000
100110100110001111000111000
011110001001001111000111000
111100011011100000100111000
110101100111100000100111000
101100111101010000100111000
111101011100001000100111000
111010110011001000100111000
101101110001101000100111000
110011011001101000100111000
010100110011111000100111000
011001001111100100100111000
100111110001010100100111000
011010011101010100100111000
001011111000110100100111000
101010100101110100100111000
010101010101110100100111000
001011010011011100100111000
000101100111011100100111000
011100011000111100100111000
010001101010111100100111000
101110101110000010100111000
110011011110000010100111000
101010111001100010100111000
111110010010010010100111000
001001010111110010100111000
110110000110101010100111000
001111110000011010100111000
100011101010011010100111000
101111010100000110100111000
110111100010000110100111000
101001100111000110100111000
100100011101100110100111000
001100100011110110100111000
100010010011110110100111000
110010010100011110100111000
000101011100011110100111000
100100110010011110100111000
011010001010011110100111000
010010100001111110100111000
110111101100000001100111000
100110111000110001100111000
100011010101110001100111000
110000101101110001100111000
011011111000001001100111000
001110011101001001100111000
000011011110101001100111000
011001100101101001100111000
101011100100011001100111000
011110110000010101100111000
110011011000010101100111000
000011110110010101100111000
110000011110001101100111000
110011000100101101100111000
101000011001101101100111000
010100101100011101100111000
011000000111011101100111000
111110100001000011100111000
110101010001100011100111000
001110010011100011100111000
100001101011100011100111000
110010100010110011100111000
110100110100001011100111000
001101001110001011100111000
011011000011001011100111000
100010011011001011100111000
011100000010111011100111000
000000101110111011100111000
001011101010000111100111000
010101001010100111100111000
001000101101100111100111000
100100001011010111100111000
001110001000110111100111000
000101000101101111100111000
111110101010100000010111000
111001011101100000010111000
111010101101010000010111000
011110010111010000010111000
011101101100110000010111000
110110011100110000010111000
110010111110001000010111000
001010011101111000010111000
011111110010000100010111000
101101111000100100010111000
100011101110100100010111000
101100010110110100010111000
000101101011110100010111000
110101010010101100010111000
010011111000011100010111000
011000110110011100010111000
010101001110011100010111000
101100100111010010010111000
010111011100001010010111000
101001101110001010010111000
100101001101101010010111000
000110010111101010010111000
100101111000011010010111000
110001010110011010010111000
001110001110011010010111000
101010101000111010010111000
001100110001111010010111000
011000101011100110010111000
110000101100110110010111000
011101000010110110010111000
011101101000001110010111000
101011011000001110010111000
000101011011001110010111000
001010110010101110010111000
101000000111101110010111000
110011110011000001010111000
011101101011000001010111000
110001111100010001010111000
011011000011110001010111000
111011001001001001010111000
100111011000101001010111000
010101110001101001010111000
100100001111011001010111000
111011010100000101010111000
011010011010100101010111000
101101000101100101010111000
010001101101100101010111000
100110100011100101010111000
011110001100010101010111000
010100110101010101010111000
100011001101010101010111000
011001010001011101010111000
101010000001111101010111000
000000110011111101010111000
110111001010000011010111000
011111010001000011010111000
110100010111000011010111000
010010101110010011010111000
011001001010101011010111000
000110101010101011010111000
101001100001101011010111000
010010011001101011010111000
100010010101011011010111000
010001001101011011010111000
001001010100111011010111000
100101110001000111010111000
100000110110010111010111000
001110100001010111010111000
000110000110110111010111000
010010100101001111010111000
100011100000011111010111000
100111110110000000110111000
011011010100110000110111000
111110010000101000110111000
011001010011101000110111000
010101101001011000110111000
010110000111100100110111000
010011100011010100110111000
110101100100001100110111000
010111010001001100110111000
100001011001011100110111000
001100100100111100110111000
101000001010111100110111000
011001101101000010110111000
100001111100100010110111000
110010001101100010110111000
011100110100010010110111000
110100001010110010110111000
111011000100001010110111000
001110101001001010110111000
100110100100011010110111000
100101001110000110110111000
001001011001100110110111000
110010101000001110110111000
100101011011000001110111000
001011101100100001110111000
001100100111100001110111000
000111011100010001110111000
111010001010010001110111000
101101100001010001110111000
001010110101010001110111000
011100011010001001110111000
111000100110001001110111000
110000111001001001110111000
000100111100101001110111000
101010111000000101110111000
010010101000110101110111000
001111000100001101110111000
000010001101101101110111000
100001000110011101110111000
011101001000010011110111000
010011010010010011110111000
101100010001001011110111000
010000010110101011110111000
000001110010100111110111000
001100100010001111110111000
011001111011100000001111000
111100101110010000001111000
111011110001010000001111000
111001110110001000001111000
101011001111001000001111000
101110110010011000001111000
011011101010011000001111000
100001101110111000001111000
101110110101000100001111000
011101011101000100001111000
111101100100100100001111000
010111101000110100001111000
001110011100110100001111000
011100111010001100001111000
010010100111101100001111000
101101000101011100001111000
101111011001000010001111000
110110111000010010001111000
010101110011010010001111000
011110001001110010001111000
001101111000101010001111000
001110100011101010001111000
101000011011101010001111000
000110110101011010001111000
110010001011011010001111000
111101001010000110001111000
110110000110010110001111000
001100110110010110001111000
101001101001010110001111000
010011010101010110001111000
101011100010001110001111000
010101100110001110001111000
001010011110001110001111000
101100001100101110001111000
110001000100111110001111000
000000011101111110001111000
001111101010100001001111000
110100110011100001001111000
010110100110110001001111000
000011001111110001001111000
110010010111001001001111000
010110111000101001001111000
100011100011101001001111000
011100001011101001001111000
110001110000111001001111000
100010011100111001001111000
101111001100000101001111000
011111100001000101001111000
011010001111000101001111000
110100010100110101001111000
001001101100110101001111000
101100100001110101001111000
000011110001110101001111000
001001110011001101001111000
001100100110101101001111000
010001001110101101001111000
100100001010111101001111000
101110110000100011001111000
110101101000100011001111000
000110101101100011001111000
101000110101010011001111000
100001011001110011001111000
110000000111110011001111000
011000110010011011001111000
101110000001011011001111000
010110011100000111001111000
001001010110100111001111000
100011010100001111001111000
010000011011001111001111000
010101010000101111001111000
000011000011011111001111000
001111101101000000101111000
100011011010110000101111000
110110100001101000101111000
111101100000011000101111000
110010100110011000101111000
110010011011000100101111000
110001101001100100101111000
010101011010010100101111000
111110000001010100101111000
001101001001110100101111000
001010111001001100101111000
101100010011001100101111000
101001010100101100101111000
001011110110000010101111000
111100010100100010101111000
011011001010100010101111000
000111110001100010101111000
010100101011100010101111000
110001110100010010101111000
101000111010010010101111000
111000001101010010101111000
010110011001001010101111000
010001001111001010101111000
000001111001011010101111000
110011010000100110101111000
100110100100100110101111000
011001100010010110101111000
100000100101011110101111000
100110001110100001101111000
100111100010010001101111000
101011001001010001101111000
001010110010110001101111000
100101000111001001101111000
011000010100111001101111000
010001001001111001101111000
001011010101000101101111000
101100011000010101101111000
010010110010001101101111000
011100111000000011101111000
010111000001010011101111000
001010000101110011101111000
100100011000101011101111000
000100010011011011101111000
010001001100010111101111000
000010101100001111101111000
010111011011000000011111000
111011001000110000011111000
101100001101110000011111000
001110110100101000011111000
101101001010011000011111000
010110101101000100011111000
011000111100100100011111000
101010101001100100011111000
111000010011100100011111000
100101110010010100011111000
100010010111010100011111000
000010111010110100011111000
110110010100001100011111000
000111101010001100011111000
100001011110001100011111000
111001100001001100011111000
001111001100100010011111000
011110010010100010011111000
001011000111010010011111000
001101010101001010011111000
010100101100101010011111000
100010010010111010011111000
110000100001111010011111000
110001111000000110011111000
100111000010100110011111000
000001100110110110011111000
010100000011101110011111000
001001110000011110011111000
101100110110000001011111000
100011110100100001011111000
111101000010100001011111000
010100111010010001011111000
011001100110010001011111000
101010011010001001011111000
010011010010101001011111000
011010100001011001011111000
110010001100100101011111000
001000001011110101011111000
101110100000001101011111000
001101001001001101011111000
010110100011000011011111000
011001110000100011011111000
100100101100010011011111000
100010010001100111011111000
000100011001010111011111000
100100111010100000111111000
101000110101100000111111000
110000011110010000111111000
010010111001010000111111000
100010101100110000111111000
110100010001110000111111000
000001011101110000111111000
001001111100001000111111000
011000101011001000111111000
101001100010101000111111000
001100011001101000111111000
000010110011101000111111000
011010001100011000111111000
010001110010011000111111000
000100101110011000111111000
111010100010000100111111000
001110001110000100111111000
101001001101000100111111000
001111010000100100111111000
000011001011100100111111000
001000110011010100111111000
110001000010110100111111000
010000010111001100111111000
000101001100101100111111000
000110110000011100111111000
000001100001111100111111000
110100100110000010111111000
111001010001000010111111000
100011100011000010111111000
001000001111100010111111000
100111001000010010111111000
000101100101010010111111000
000110100010110010111111000
100000011101001010111111000
000011011000101010111111000
011100000001011010111111000
000100010100111010111111000
011101000100000110111111000
101000010110000110111111000
010000011010100110111111000
101100000001100110111111000
001010011000010110111111000
100101010000001110111111000
010011000000011110111111000
111100001100000001111111000
010101010101000001111111000
011010010011000001111111000
010000101110100001111111000
100000100111010001111111000
000101101000110001111111000
010111100000001001111111000
000110010110001001111111000
101010000100101001111111000
000011010001011001111111000
000010001010111001111111000
110011000001000101111111000
011000100101000101111111000
010100110000100101111111000
001011100000010101111111000
100110000000110101111111000
100000110100001101111111000
011001000010001101111111000
101110000010000011111111000
110000001011000011111111000
010110001000100011111111000
110010000100010011111111000
001000101001010011111111000
100001101000001011111111000
001101000000101011111111000
100001000100100111111111000
010100000010010111111111000
001010000001001111111111000
111001111101101100000000100
011101011011111100000000100
101011101011110110000000100
111111010101001110000000100
001111111001101110000000100
110110101101101110000000100
010110101111111001000000100
011010111110110101000000100
101011011111001101000000100
110101110110101101000000100
010111110011110011000000100
111011100110011011000000100
011110011101011011000000100
110010101111010111000000100
101101110001011111000000100
110110100010111111000000100
111100111101110000100000100
110110111111001000100000100
111101011110101000100000100
101011110101111000100000100
111010001111111000100000100
110111010011110100100000100
011011110111001100100000100
111011011010011100100000100
011001101110111100100000100
010111101111100010100000100
011110111011010010100000100
101101101101011010100000100
110100101110111010100000100
101010011111100110100000100
001011110110110110100000100
101100111011001110100000100
011110001111001110100000100
000111110101011110100000100
011100101001111110100000100
111011101100110001100000100
011001111011011001100000100
001100111110111001100000100
001111101110100101100000100
110011111001010101100000100
110111100001101101100000100
000010111111101101100000100
111100101010011101100000100
011111001001011101100000100
110001010111011101100000100
110110010100111101100000100
100101011001111101100000100
101111010110100011100000100
111001111001100011100000100
100111101110010011100000100
010011011111010011100000100
111101100010110011100000100
101010111010101011100000100
001001011111101011100000100
100010111101011011100000100
110011010010111011100000100
110011001110100111100000100
000101110111100111100000100
011100010111010111100000100
011101001100110111100000100
000110101011110111100000100
000111111010001111100000100
010101100110011111100000100
100011001011011111100000100
111111000111010100010000100
100111011101011100010000100
110111101000111100010000100
011011110001111100010000100
110100110101111100010000100
111001011110110010010000100
111110010011110010010000100
011100101111110010010000100
001111111110001010010000100
111110100100111010010000100
010101011101111010010000100
101011000111111010010000100
010111011110010110010000100
101101111000110110010000100
111010101011001110010000100
001101010110111110010000100
010111000011111110010000100
111110001110110001010000100
011111101011001001010000100
110111110100011001010000100
011101100110111001010000100
100001110111111001010000100
011101111001010101010000100
100110111011010101010000100
101010100111110101010000100
111100110011001101010000100
101110011100101101010000100
010111001110101101010000100
111011000101101101010000100
001111110010011101010000100
011100001111011101010000100
001001101011111101010000100
011110111010100011010000100
101100110111100011010000100
101010111110010011010000100
011011010101110011010000100
100111111000101011010000100
111001101001011011010000100
110110000111011011010000100
110001101011100111010000100
011001101110010111010000100
100110101100110111010000100
100111010010110111010000100
001110110001110111010000100
100110110101001111010000100
101101001011001111010000100
011011011000101111010000100
010100111000111111010000100
001111010011111000110000100
111101011011000100110000100
011101110110100100110000100
111010011101010100110000100
001101101111010100110000100
100011111010110100110000100
110011110100101100110000100
111000111010101100110000100
010101111100011100110000100
001010111011011100110000100
111100000011111100110000100
101111110100010010110000100
110111001001101010110000100
001011101011101010110000100
011010101110011010110000100
110101010011011010110000100
001001110111011010110000100
010111110000111010110000100
001010011101111010110000100
011111101010000110110000100
010011111101000110110000100
111110001100100110110000100
101110101001010110110000100
011101010001110110110000100
100100011101110110110000100
000110011110101110110000100
001110100101101110110000100
111000010110011110110000100
001110011111010001110000100
111111000001110001110000100
100110110101110001110000100
111100101100101001110000100
101011100011011001110000100
110010011011011001110000100
001011111000111001110000100
011111011100000101110000100
111101100100010101110000100
101001011110010101110000100
101100110010110101110000100
010001100111110101110000100
011110110000101101110000100
010010101001111101110000100
001101111101000011110000100
111000110011010011110000100
101110011000110011110000100
000101111010110011110000100
101001001101110011110000100
111000010101101011110000100
111011010001000111110000100
110101000111000111110000100
101011100010100111110000100
110100011010010111110000100
001011100101010111110000100
010110000101110111110000100
001010111100001111110000100
010000110111001111110000100
100001101100101111110000100
011001000010111111110000100
111111010100110100001000100
110011001111101100001000100
111110110010011100001000100
010110111101011100001000100
100011111011011100001000100
101100011111011100001000100
110111110110010010001000100
001110101111011010001000100
100011011110111010001000100
111111001110000110001000100
011101110111000110001000100
110101011011100110001000100
111100100011110110001000100
011000111011101110001000100
010111011110110001001000100
111101100101110001001000100
001110110111110001001000100
101111110011001001001000100
110111001011011001001000100
111000111001111001001000100
111011101010100101001000100
111011010011010101001000100
001110111110001101001000100
111101001001101101001000100
110000101110111101001000100
100100110011111101001000100
101111011101000011001000100
110110001111100011001000100
111001001111010011001000100
001101111100110011001000100
110100111010110011001000100
110011010111001011001000100
011001110110101011001000100
110001111100011011001000100
100110110100111011001000100
010010011011111011001000100
111110101001000111001000100
100111100111000111001000100
110010111100100111001000100
101010110010110111001000100
101001010101110111001000100
011011110001001111001000100
101101100100101111001000100
100011101001101111001000100
111000100101011111001000100
001110010011011111001000100
011000011100111111001000100
001011001010111111001000100
011010111111100000101000100
111001110111010000101000100
101101101110110000101000100
011011101101011000101000100
100110111101100100101000100
000111111110010100101000100
110101101010101100101000100
001011011110101100101000100
110010100111011100101000100
001111110000111100101000100
011101111010100010101000100
110111001101010010101000100
011110110101001010101000100
111010011011001010101000100
100111101100101010101000100
101011111000011010101000100
010111011010011010101000100
111001100001111010101000100
110100010101111010101000100
101001100111100110101000100
011100101110010110101000100
111001011000110110101000100
100101010110110110101000100
001111000101110110101000100
101111100010001110101000100
111010110000101110101000100
101100001110101110101000100
010001101101101110101000100
010001110010111110101000100
000010101110111110101000100
111000011110110001101000100
111100110110001001101000100
111111000101001001101000100
110011111000101001101000100
011101001110011001101000100
010101110100111001101000100
101110001010111001101000100
000011010111111001101000100
001001111111000101101000100
110001110101100101101000100
001110011011100101101000100
101110100011010101101000100
010101110011010101101000100
011111000010110101101000100
101111011000001101101000100
111001100011001101101000100
000111001111001101101000100
110011100011100011101000100
011011011100001011101000100
101000101101101011101000100
001111000011101011101000100
101101010010011011101000100
011001010011100111101000100
101001101010010111101000100
110001011010001111101000100
010010010110011111101000100
000110011000111111101000100
011010000001111111101000100
111101110011100000011000100
111110110101010000011000100
011001111111001000011000100
101111010110101000011000100
011111100101101000011000100
101101111001011000011000100
101000101111111000011000100
010111010111100100011000100
000011100111111100011000100
110100111101100010011000100
011010011111010010011000100
101011110001110010011000100
110011110011000110011000100
100110111010100110011000100
011011101001100110011000100
001110001111100110011000100
000111111001010110011000100
110101000101110110011000100
111100101100001110011000100
000001111110101110011000100
110010010101101110011000100
011110010100011110011000100
111011011100100001011000100
101010111011100001011000100
100101101111010001011000100
001101011011110001011000100
110110011101001001011000100
010101111001101001011000100
011010010111101001011000100
000011111110011001011000100
110101010010111001011000100
101110010001111001011000100
101111100001100101011000100
010110110100110101011000100
000001111101110101011000100
101001101100011101011000100
010101101010011101011000100
011010011010011101011000100
010111010001011101011000100
001011010100111101011000100
110101011110000011011000100
101111000110010011011000100
011111001001010011011000100
100011011011010011011000100
111000111010001011011000100
101001110101001011011000100
110011001010101011011000100
001100011110101011011000100
100101001101101011011000100
110000100111101011011000100
001010100011111011011000100
111011100100000111011000100
011111010010000111011000100
001000110111010111011000100
010110100011001111011000100
010101010100101111011000100
111001010000011111011000100
100000111001011111011000100
011111001110100000111000100
100011011111100000111000100
111110001011010000111000100
110111100110001000111000100
011111011001001000111000100
011011110010101000111000100
110110011010101000111000100
110001001110111000111000100
101011111001000100111000100
111010101000110100111000100
101011000011110100111000100
010010110011110100111000100
111101110000001100111000100
011100101011001100111000100
011000110101101100111000100
100101010011101100111000100
100110110001011100111000100
001101010111100010111000100
110010111010010010111000100
011101100011010010111000100
111100110000110010111000100
100110100011110010111000100
010001011011110010111000100
010100110110011010111000100
100000011111011010111000100
011101001000111010111000100
101001010100111010111000100
011011110000010110111000100
110101101000010110111000100
110000110101010110111000100
011011000101001110111000100
011110000010101110111000100
000011110001101110111000100
101001001001011110111000100
000101000111011110111000100
011011110101000001111000100
101110101101000001111000100
111110100010100001111000100
010111101100010001111000100
010100010111110001111000100
000011101101101001111000100
110100111000011001111000100
101010110100011001111000100
100111101010000101111000100
010011011010100101111000100
101010010110100101111000100
010100101110100101111000100
100011100100110101111000100
011010100110001101111000100
000101110110001101111000100
110011001001001101111000100
001100011101001101111000100
000101001100111101111000100
101000000101111101111000100
100011111100000011111000100
010110111001000011111000100
100110010111000011111000100
011010001011100011111000100
010010100110110011111000100
100100001110110011111000100
001101100100011011111000100
110010001100011011111000100
010011100001011011111000100
011000011001011011111000100
100001100010111011111000100
101100110100000111111000100
001001011100100111111000100
101100000011100111111000100
001010001110010111111000100
001100101000110111111000100
000000011011101111111000100
011101111110001100000100100
110010110111101100000100100
101001011110111100000100100
011011111011100010000100100
100101111011101010000100100
101100111110011010000100100
010111101101011010000100100
011010110111011010000100100
111111000001111010000100100
101011111101000110000100100
001101011111100110000100100
100101110111010110000100100
011110001110110110000100100
100111001111001110000100100
111101001100101110000100100
111010101100011110000100100
111101100010011110000100100
011001110100111110000100100
101100010011111110000100100
100101011111110001000100100
011111110010101001000100100
111100110101101001000100100
111001011011101001000100100
101011100111101001000100100
001111111100011001000100100
100111111110000101000100100
011110101111000101000100100
101101101011010101000100100
111110000011110101000100100
010111100011011101000100100
111010110110100011000100100
110111011010010011000100100
100111101001110011000100100
001111011011001011000100100
110101000110111011000100100
011001100011111011000100100
110111110001000111000100100
010001111111000111000100100
011110011001100111000100100
111101010100010111000100100
010011101100110111000100100
110001011001110111000100100
010111000101101111000100100
001010110011101111000100100
011011010010011111000100100
001011001101011111000100100
101110000100111111000100100
100010011010111111000100100
110111100111010000100100100
111101110001011000100100100
000011111111011000100100100
011110111010100100100100100
111011110100010100100100100
111100001111010100100100100
001111000111101100100100100
001100111101011100100100100
110100011010111100100100100
110111011100100010100100100
100011110111100010100100100
101110001101110010100100100
110101001011110010100100100
101011001110101010100100100
110010011110011010100100100
100110111000111010100100100
001111100100111010100100100
011001101101010110100100100
010011110011010110100100100
001101110010101110100100100
010000011111101110100100100
001110101010011110100100100
101011010001011110100100100
101110111011000001100100100
011010101011110001100100100
101001011101011001100100100
100111001011100101100100100
110001101110010101100100100
001101011010110101100100100
001011101011001101100100100
000001111100111101100100100
011010000110111101100100100
001100100011111101100100100
101001110110010011100100100
011110010010110011100100100
110111101000001011100100100
010101011110001011100100100
111001100100101011100100100
011101001001101011100100100
100100001111101011100100100
111000011000111011100100100
111100110010000111100100100
011111000011000111100100100
100001111010100111100100100
111000001101100111100100100
011110100100010111100100100
000011010101110111100100100
100001100101011111100100100
111101111101000000010100100
011110111110010000010100100
111011111000110000010100100
110101100111101000010100100
101101001111011000010100100
111011001110100100010100100
100111111001100100010100100
111100010111100100010100100
101111011010010100010100100
101000111111010100010100100
111100101100110100010100100
110010111010011100010100100
111110100001011100010100100
000101111010111100010100100
111001001001111100010100100
001110001011111100010100100
111010011101100010010100100
010111101010110010010100100
101111101001001010010100100
111001101010101010010100100
011101111000011010010100100
101000111001111010010100100
111110111000000110010100100
111001110001010110010100100
011010110010110110010100100
010000111101110110010100100
010111110100001110010100100
011100011101001110010100100
110110010010101110010100100
100001010111101110010100100
010100101110011110010100100
101111110100100001010100100
110001111110100001010100100
000110111111100001010100100
010111011101010001010100100
111100011011010001010100100
011001101101110001010100100
110011100011110001010100100
000111010110111001010100100
010101001011111001010100100
001011010111100101010100100
111010110100001101010100100
110101001101001101010100100
010110010111001101010100100
100000111011101101010100100
010001011110011101010100100
110011010000111101010100100
100010001101111101010100100
011011111100000011010100100
111101010001100011010100100
010010011110110011010100100
110100111001001011010100100
000111100111001011010100100
010100110110101011010100100
010001110101011011010100100
010010101011011011010100100
101011100000111011010100100
101110010110000111010100100
110110001011000111010100100
101000111100100111010100100
111010100001100111010100100
100100100011110111010100100
000011111001001111010100100
010011100010101111010100100
001101100001101111010100100
000111001010011111010100100
001111110111000000110100100
100111101110100000110100100
110110111001010000110100100
010110001111110000110100100
101011111100001000110100100
110101111010001000110100100
011110100110101000110100100
100111010101101000110100100
110000010111111000110100100
010111100011100100110100100
101010101011100100110100100
011011000101110100110100100
000001011111110100110100100
110110001110001100110100100
000111011011001100110100100
011001001111001100110100100
011101101000101100110100100
100101100011011100110100100
001110010100111100110100100
110011101011000010110100100
100101011111000010110100100
111100011010100010110100100
111001011001001010110100100
101100100111001010110100100
010011011010101010110100100
100111001100011010110100100
000110110011011010110100100
001111001101000110110100100
011010100111000110110100100
101011010100100110110100100
000101111100100110110100100
011101000110010110110100100
100101001010101110110100100
110000100011101110110100100
110100110000011110110100100
010011001001011110110100100
000011000110111110110100100
100110000001111110110100100
111011010110000001110100100
110101101001100001110100100
001111100010110001110100100
001000111111001001110100100
001110011010101001110100100
111000001110011001110100100
101110000101011001110100100
010100100111011001110100100
000010101110111001110100100
111001111000000101110100100
100110100111000101110100100
101011001001010101110100100
010010110101010101110100100
010000111010110101110100100
000101110001110101110100100
100011110010001101110100100
010111000100011101110100100
101000010011011101110100100
101010110101000011110100100
010010110011100011110100100
010100111100010011110100100
101010000011110011110100100
100110100010101011110100100
010001101000111011110100100
010100010001111011110100100
110010011000100111110100100
000100001111010111110100100
100100010100101111110100100
001000001110101111110100100
011000000101011111110100100
011110110100111000001100100
100111100110111000001100100
111100001110111000001100100
010001111110111000001100100
110101101001111000001100100
011111101100100100001100100
101101011001110100001100100
100100101111110100001100100
111100100111001100001100100
101011110001101100001100100
110101010011011100001100100
011010001111011100001100100
010011010101111100001100100
010100111111010010001100100
110010101011110010001100100
001001110111110010001100100
111101110100001010001100100
110011011001101010001100100
010101001111101010001100100
101110011001011010001100100
101010100101111010001100100
010111110010100110001100100
111000110101100110001100100
111000011110010110001100100
011010111001010110001100100
110110010101010110001100100
010011100111001110001100100
001100111000111110001100100
000001011011111110001100100
110000000111111110001100100
010111100111100001001100100
110110111100010001001100100
011011011001110001001100100
001101101011101001001100100
100110010111101001001100100
101011101001011001001100100
110001100111011001001100100
001100011101111001001100100
010100011111100101001100100
011100111010010101001100100
011111000101010101001100100
101111000110001101001100100
111110010001001101001100100
001101110101001101001100100
111010100000111101001100100
101000001011111101001100100
000101000111111101001100100
000011111110100011001100100
001111110001100011001100100
011010101101100011001100100
101100100111010011001100100
111110100010001011001100100
000110111101001011001100100
010111010000111011001100100
100011000011111011001100100
000000101111111011001100100
111011010000100111001100100
001111011000010111001100100
010001010110110111001100100
001001101001110111001100100
101010111000001111001100100
100010100110101111001100100
100101010001101111001100100
001100001110011111001100100
110010001001011111001100100
010100100100111111001100100
110111011011000000101100100
011101110101100000101100100
101111110010010000101100100
101010011111010000101100100
011110011110001000101100100
111000111101001000101100100
111010010010111000101100100
001110101001111000101100100
111001010110100100101100100
111010011001100100101100100
111111001000010100101100100
100111110100001100101100100
010011111001001100101100100
000101011101101100101100100
001001100111011100101100100
100011001001111100101100100
111100010011010010101100100
000011111001110010101100100
111100101000011010101100100
010001010111011010101100100
000110000111111010101100100
101101001011000110101100100
011100011100100110101100100
001101110100010110101100100
010010100101110110101100100
000100110011110110101100100
010110101000101110101100100
111001000100011110101100100
100101100000111110101100100
001000010101111110101100100
011011101110000001101100100
111101000011100001101100100
101010111000110001101100100
011100100110110001101100100
110011000110101001101100100
011011100001101001101100100
110110001001101001101100100
000111100101011001101100100
010101111100000101101100100
110010011110000101101100100
111110000100100101101100100
001011110100100101101100100
101000110011100101101100100
111000101001010101101100100
101100010101010101101100100
100100111010001101101100100
011001011000101101101100100
001010110010011101101100100
010000001101111101101100100
101101111000000011101100100
110100101011000011101100100
010110001110010011101100100
010101011001010011101100100
011001000101110011101100100
100101100110001011101100100
101010000111001011101100100
001110010100101011101100100
001001110001011011101100100
100000010110111011101100100
100110011001000111101100100
001010101010100111101100100
011100100001100111101100100
100001011100010111101100100
110101000010010111101100100
101000100100110111101100100
110000110100001111101100100
111000000010101111101100100
011100010000011111101100100
110001111011010000011100100
110101110100110000011100100
000111110011110000011100100
111011001101001000011100100
100100111110101000011100100
011010111001101000011100100
001111101010011000011100100
100010111101011000011100100
110110001101100100011100100
001100111101100100011100100
010110011010110100011100100
001001101110110100011100100
101001101011001100011100100
110001111000101100011100100
011011000011101100011100100
011011100100011100011100100
101000110100111100011100100
110100100010111100011100100
011111000111000010011100100
001111011010100010011100100
001101011101010010011100100
101100101010110010011100100
011100010110110010011100100
101101010011001010011100100
001101101100101010011100100
111010000110011010011100100
000100110101111010011100100
011000001101111010011100100
000111100101100110011100100
101110000011010110011100100
100001110010110110011100100
011111001000001110011100100
011001010110001110011100100
100000101101101110011100100
000011011100011110011100100
110001001010011110011100100
101001011111000001011100100
110110110001100001011100100
111010101010010001011100100
001010001111110001011100100
000011011011101001011100100
111111000000011001011100100
110000011100111001011100100
010000110011111001011100100
011101001110000101011100100
100111010101000101011100100
010011111000010101011100100
110100100101010101011100100
010010100101101101011100100
001100101001011101011100100
011100110011000011011100100
010111001100100011011100100
100100011011100011011100100
110000010111010011011100100
011010110000011011011100100
100101011000011011011100100
000110001001111011011100100
111001000011000111011100100
000010011111000111011100100
110101100000100111011100100
100011100001010111011100100
000101010011010111011100100
001000011010110111011100100
110110000100001111011100100
011000101000101111011100100
001001100010011111011100100
001001111011100000111100100
101101100101010000111100100
110111000010110000111100100
110000101101110000111100100
101100001011101000111100100
100010100111101000111100100
100011110000111000111100100
011110110001000100111100100
111001100001100100111100100
011000110110010100111100100
110100010101001100111100100
101010001100101100111100100
000110101100011100111100100
001100011010011100111100100
100001010110011100111100100
011001010001011100111100100
111001101100000010111100100
101110000110100010111100100
000110011101100010111100100
010100100111100010111100100
100111010001010010111100100
100001000111110010111100100
101100011100001010111100100
111110000001001010111100100
010100011011001010111100100
010011100100101010111100100
001011000011011010111100100
011000100010111010111100100
000101010010111010111100100
100010001010111010111100100
101010110010000110111100100
110000001110100110111100100
110011010000001110111100100
001001111000001110111100100
000010101011001110111100100
000111111000100001111100100
111000110100100001111100100
001001111100010001111100100
100100110110010001111100100
011101010000110001111100100
100111000011001001111100100
001101000110101001111100100
101001100110000101111100100
010001010111000101111100100
010110001001010101111100100
100100011000110101111100100
010100000011101101111100100
110001100000011101111100100
011111100000000011111100100
011001011010000011111100100
110011000101000011111100100
100001110001100011111100100
000011110010010011111100100
000101010101001011111100100
001011001000101011111100100
000000111100101011111100100
011010010100000111111100100
001000101101000111111100100
000011000011100111111100100
010001001100001111111100100
000010100000111111111100100
000111111111100100000010100
110100111110110100000010100
011110111000111100000010100
101011101100111100000010100
101110010110111100000010100
111001111011010010000010100
100111011101101010000010100
110111100011101010000010100
011011010111101010000010100
001111011010111010000010100
110010110110111010000010100
000101101111111010000010100
110010111011100110000010100
011111001101010110000010100
111101110000101110000010100
000010111101111110000010100
100001110011111110000010100
011011111101010001000010100
101110111010110001000010100
010111011011101001000010100
001011110011111001000010100
101100100111111001000010100
111011110100100101000010100
111100011101100101000010100
101111010101010101000010100
101001111001110101000010100
010011010111110101000010100
001101001111101101000010100
110101011010011101000010100
000111101110011101000010100
010010111011011101000010100
011001100101111101000010100
111101001011100011000010100
011111100100110011000010100
000110011111110011000010100
111011011001001011000010100
101101010111001011000010100
100011101110101011000010100
111100111000011011000010100
011011100011100111000010100
101100011110010111000010100
010101110101010111000010100
011110100101001111000010100
101001011100101111000010100
011100011010101111000010100
100100111001101111000010100
110011101000011111000010100
111010010000111111000010100
111111110110000000100010100
111011011011100000100010100
010101110111110000100010100
111111101000101000100010100
001110110111011000100010100
110101111001100100100010100
111101000111100100100010100
001111011100110100100010100
111110001001110100100010100
111100111100001100100010100
010111101011001100100010100
100111010111001100100010100
011111010010101100100010100
010111100100111100100010100
111000110001111100100010100
010001011101111100100010100
011101111100010010100010100
111011110000110010100010100
110111001110001010100010100
011010111001101010100010100
011111100001011010100010100
111101000100111010100010100
111111011000000110100010100
101111100100100110100010100
101010111010010110100010100
110011010110010110100010100
011010010011110110100010100
111010000110101110100010100
101011001001101110100010100
100110011001011110100010100
100100100111011110100010100
110010111110100001100010100
110111010101100001100010100
101101111010001001100010100
111110100011001001100010100
111000011111001001100010100
011011100110101001100010100
001110101101101001100010100
010010110101111001100010100
100000111011111001100010100
101111001010010101100010100
010110110110010101100010100
100010011111010101100010100
110010100011110101100010100
100001101111001101100010100
111100000101011101100010100
100110101000111101100010100
010100001110111101100010100
111011101010000011100010100
111110010100010011100010100
001000111111010011100010100
101010100110110011100010100
011010001101110011100010100
100111110100001011100010100
110010001011101011100010100
101010010011011011100010100
001101101000111011100010100
010110011101000111100010100
100101011011000111100010100
111000101100010111100010100
010000111001110111100010100
001111001100001111100010100
111101000010001111100010100
001100010101101111100010100
001001110100011111100010100
001010101001011111100010100
001010111111110000010010100
111001001111101000010010100
010111100111011000010010100
001111110100111000010010100
101001111010111000010010100
111101100001111000010010100
110110011111000100010010100
101110110101100100010010100
101101101011100100010010100
101011110110010100010010100
110101110011010100010010100
011001111100110100010010100
101101011110001100010010100
011101110101001100010010100
111011100010101100010010100
001111101001011100010010100
110001010110111100010010100
001100011101111100010010100
100110100011111100010010100
011011101111000010010010100
011111011001100010010010100
111110101010010010010010100
110011111100001010010010100
010010001111111010010010100
010101100111100110010010100
101001001111010110010010100
110011100100110110010010100
111000101001110110010010100
001010110111001110010010100
011111000100101110010010100
001110101010101110010010100
000011111010011110010010100
011001011001011110010010100
010111101001110001010010100
011010111100101001010010100
111011001010011001010010100
110110100110100101010010100
110001011101010101010010100
000100110111110101010010100
001110011011001101010010100
101000010111101101010010100
100101000111011101010010100
111010010111000011010010100
100111001111000011010010100
010100111111000011010010100
111000110100110011010010100
101111000010101011010010100
000101111001011011010010100
001010010110111011010010100
010100100101111011010010100
100001001011111011010010100
111010001010100111010010100
011001010110100111010010100
100010011101100111010010100
010010111100010111010010100
001100101101010111010010100
010110010011010111010010100
010101001010110111010010100
110000000111110111010010100
110100001110001111010010100
010111001001001111010010100
100011100011001111010010100
010010110001101111010010100
000110000111101111010010100
101010001100011111010010100
000000011111011111010010100
000111111011010000110010100
011011100011110000110010100
101100011011110000110010100
111110010101001000110010100
100011111001101000110010100
111010110010011000110010100
010110011100111000110010100
110011000101111000110010100
111011100101000100110010100
011110101100010100110010100
100000101111110100110010100
110001001011011100110010100
010100110010111100110010100
011110011110000010110010100
110001011101100010110010100
101110000111010010110010100
100010111100110010110010100
010011110011001010110010100
011101000111001010110010100
101000110011101010110010100
000110101001111010110010100
100111110001000110110010100
111100100011000110110010100
101001011010100110110010100
100011000111100110110010100
011000001111100110110010100
111001001100001110110010100
100110101100001110110010100
010000111100101110110010100
110100000101101110110010100
001100111000011110110010100
010110001010011110110010100
010010100101011110110010100
110001111011000001110010100
101001111100100001110010100
110101001110100001110010100
110111100010010001110010100
101010101110001001110010100
010110001111001001110010100
011100010110101001110010100
100110010011101001110010100
101001000110111001110010100
010001010011111001110010100
111110010010000101110010100
011000111110000101110010100
001101011001100101110010100
101000110101010101110010100
011010000111010101110010100
011011001000110101110010100
101100001100110101110010100
110101010001001101110010100
000011110101001101110010100
000101101010101101110010100
000111010000111101110010100
001000011010111101110010100
111100001101000011110010100
001011001110100011110010100
000111100011100011110010100
110001010110001011110010100
001011010001101011110010100
100011011000011011110010100
000011111000100111110010100
101101010000010111110010100
100001100110010111110010100
001110000010110111110010100
101000100000111111110010100
111100101111100000001010100
110110111001110000001010100
101111000111110000001010100
011111011011000100001010100
100011011101110100001010100
001101110011101100001010100
101110111100100010001010100
010001111111100010001010100
010111010101110010001010100
011111110010001010001010100
111000010111011010001010100
010011101010111010001010100
100101101110100110001010100
101101010011010110001010100
111001001011001110001010100
110011010010101110001010100
100111000100111110001010100
001000110110111110001010100
010100010011111110001010100
001011101110110001001010100
111011101100001001001010100
101110001111001001001010100
011001011101101001001010100
110001101011101001001010100
101001011110011001001010100
011111001000111001001010100
111100010100111001001010100
100110011110100101001010100
111101101000010101001010100
110011100110010101001010100
011010110010101101001010100
100100111100011101001010100
110001110001011101001010100
010001001111011101001010100
000011111000111101001010100
100101110101100011001010100
101110100011100011001010100
011101010010110011001010100
101010011001110011001010100
110110010010011011001010100
000011100111011011001010100
010110111010000111001010100
111000110011000111001010100
011100110100100111001010100
100100001101110111001010100
100111001010001111001010100
000001111101001111001010100
101010000101101111001010100
110010010111110000101010100
110011011101001000101010100
011110001011101000101010100
111111010000011000101010100
101110100100111000101010100
111110101010000100101010100
101111010001100100101010100
110110011100010100101010100
001010001111110100101010100
100010110011101100101010100
000100101111101100101010100
100101110010011100101010100
011000011110011100101010100
111101110001000010101010100
100100111011100010101010100
111010001010110010101010100
001001101111001010101010100
001101110100101010101010100
111000011100101010101010100
000010111011011010101010100
001100001101111010101010100
001100111101000110101010100
000101101011010110101010100
011101100000110110101010100
000011110110001110101010100
100001111000101110101010100
011010100010011110101010100
000011000011111110101010100
111110011001000001101010100
101111001100100001101010100
101010110101100001101010100
010001111110010001101010100
101001101101010001101010100
010100101101110001101010100
100100011101101001101010100
111010000110011001101010100
011100110001011001101010100
110110110000100101101010100
011000101011100101101010100
011010100100110101101010100
000101100110110101101010100
110101100100001101101010100
010010111100001101101010100
101000111001001101101010100
010100011011001101101010100
010110000101101101101010100
001101000011011101101010100
110100111100000011101010100
010011101101000011101010100
001111110000010011101010100
100111000011010011101010100
110000100111010011101010100
100110101001001011101010100
000011011010101011101010100
000000110111101011101010100
100001000101111011101010100
011001111000000111101010100
100010101110000111101010100
001110000111000111101010100
101100011000100111101010100
010101001001100111101010100
111001000001010111101010100
010010001011010111101010100
101000010110001111101010100
100011010001001111101010100
010011100000101111101010100
010100101000011111101010100
100000001010111111101010100
110111001011100000011010100
111101100110010000011010100
111101011000110000011010100
100111111010001000011010100
110010101101101000011010100
010100011111101000011010100
101011010101011000011010100
001011001011111000011010100
110001101111000100011010100
111000110110100100011010100
010011110101010100011010100
100110101101010100011010100
101010011010110100011010100
011001010011110100011010100
101111100100001100011010100
111010110001001100011010100
100100110111001100011010100
110111000010011100011010100
101100101000111100011010100
010011001100111100011010100
001001101101110010011010100
011100111001001010011010100
101011001100101010011010100
011001011010101010011010100
000111010011101010011010100
111010011000011010011010100
011001110100011010011010100
000111101100011010011010100
101100010010111010011010100
010101000110111010011010100
011110000001111010011010100
011011011100000110011010100
111111000001000110011010100
010000111011010110011010100
000011010110110110011010100
101000011101001110011010100
010010100110101110011010100
001001000111101110011010100
001101001010011110011010100
100010000111011110011010100
011101111010000001011010100
001111100111000001011010100
111100001001011001011010100
011001100011011001011010100
110001100100111001011010100
000110011010111001011010100
000111000101111001011010100
101110111000000101011010100
001111001010100101011010100
000111011100010101011010100
110110001000110101011010100
100101011000101101011010100
011000001110101101011010100
011101000100011101011010100
101011101001000011011010100
110011110000010011011010100
010011001110010011011010100
000110110101010011011010100
100010101010110011011010100
010100011001110011011010100
001100000111110011011010100
001111010100001011011010100
101110100000011011011010100
101101100010000111011010100
001010010011100111011010100
000000101111100111011010100
000101100001110111011010100
010001010011001111011010100
011100110111000000111010100
111000111100010000111010100
001011011110010000111010100
010011111000110000111010100
100001110101110000111010100
111001010001101000111010100
001110110001101000111010100
101100001110011000111010100
010110010011011000111010100
010000100111111000111010100
001100111010100100111010100
000111101001100100111010100
011100010100110100111010100
011011101000001100111010100
010111010100001100111010100
001011010011001100111010100
100010101010011100111010100
110111010000100010111010100
101101001001100010111010100
010010110101100010111010100
011111000100010010111010100
111001010010010010111010100
111000000101110010111010100
100101100101001010111010100
110000101011001010111010100
001011100000111010111010100
100010010001111010111010100
010101011010000110111010100
110110000110000110111010100
101000101100100110111010100
000110110000110110111010100
001000011001110110111010100
001110001001001110111010100
110001000000111110111010100
000110111110000001111010100
010011000111100001111010100
100100100111100001111010100
001000011111100001111010100
101011010000110001111010100
011000110010110001111010100
101001001011001001111010100
011101100000101001111010100
111001010100000101111010100
100101001101000101111010100
101010001001100101111010100
000001110011100101111010100
000100111001010101111010100
110000100001101101111010100
000010001101011101111010100
000000110100111101111010100
000101101100100011111010100
011100001010010011111010100
000001011101010011111010100
011011000010001011111010100
001100010011001011111010100
100110000100101011111010100
010101010000011011111010100
010100100101000111111010100
010010001100100111111010100
000100010110100111111010100
001010010000011111111010100
101110101111010000000110100
110011011111010000000110100
111010111001011000000110100
101001110111011000000110100
010110010111111000000110100
100111101010110100000110100
001011110101110100000110100
010001101111110100000110100
011111100001101100000110100
100011011011101100000110100
010011110010111100000110100
111010001010111100000110100
010111110111000010000110100
110101101100110010000110100
111001010101110010000110100
001110001111101010000110100
011101010110011010000110100
111101101001000110000110100
110100001111100110000110100
110110011000110110000110100
001001111010110110000110100
101101000110110110000110100
110110101010001110000110100
110001100110101110000110100
001101101100011110000110100
011110000011011110000110100
111111010011000001000110100
101101101110100001000110100
011001011110110001000110100
011101111001001001000110100
111110001100101001000110100
100011111010011001000110100
111000100111010101000110100
111001101010001101000110100
111100010110001101000110100
001011110110001101000110100
100110110010101101000110100
010110001101011101000110100
010101010100111101000110100
001111000010111101000110100
110000101001111101000110100
111000111101000011000110100
100011110101010011000110100
110101100011010011000110100
010000110111110011000110100
011001001111001011000110100
010001111010101011000110100
010100011011011011000110100
101101010000111011000110100
101000101010111011000110100
010011001001111011000110100
001101100111000111000110100
100110100101100111000110100
000111110010010111000110100
011000001011110111000110100
110000010011101111000110100
100001001110011111000110100
100111000001011111000110100
111111001101000000100110100
010111011001110000100110100
001001111110101000100110100
110101010011101000100110100
101110011010011000100110100
110001111000111000100110100
011100101010111000100110100
100011010110111000100110100
100100110101111000100110100
011110010111000100100110100
111000101110100100100110100
010101011110100100100110100
011111100010010100100110100
101100111000110100100110100
101110101001001100100110100
101101010100011100100110100
100010111100011100100110100
110010010011011100100110100
111010100011100010100110100
000011101110110010100110100
111110110000001010100110100
001101011101001010100110100
110010010101101010100110100
001000100111111010100110100
100001111001010110100110100
111010000101010110100110100
110000101101001110100110100
000011011100101110100110100
000101010011011110100110100
001010110000111110100110100
011000001100111110100110100
111101011000100001100110100
111110101000010001100110100
110100011101010001100110100
001110110100110001100110100
011111001010001001100110100
011000111100011001100110100
001011001100111001100110100
100101100010111001100110100
111001000001111001100110100
101011101100000101100110100
010100100111100101100110100
011010011010010101100110100
001100101110010101100110100
011001110001010101100110100
100100110011010101100110100
100011110000110101100110100
001001000111110101100110100
010100111000101101100110100
100110000110011101100110100
110110100110000011100110100
001100111010100011100110100
000010111101100011100110100
001111000001110011100110100
001010011110001011100110100
000101110001101011100110100
000011000111101011100110100
100100101100011011100110100
110000110010011011100110100
010101000101011011100110100
100010100001111011100110100
101010001011000111100110100
010001110100100111100110100
000000011110110111100110100
101000010001110111100110100
000100110110001111100110100
010010100011001111100110100
010110000000111111100110100
110100111011100000010110100
011111010010110000010110100
111111000110001000010110100
010101111100101000010110100
100110110110011000010110100
011001101110011000010110100
110110001001111000010110100
011000011011111000010110100
011001111011000100010110100
110011101001001100010110100
001010011110101100010110100
000011010111011100010110100
100101001100111100010110100
110110101101000010010110100
011101001110100010010110100
101000101111100010010110100
001110011011010010010110100
000101110110110010010110100
110000110111001010010110100
010111010001011010010110100
110011000010111010010110100
111101010010000110010110100
100001111110000110010110100
110011010001100110010110100
001010111001100110010110100
001110110100010110010110100
011000010111010110010110100
000010101111010110010110100
000111001001110110010110100
100000011011110110010110100
100111100000101110010110100
110010001100101110010110100
010001001011101110010110100
001111011110000001010110100
010011110101100001010110100
110010001111100001010110100
001111110001010001010110100
101010011101010001010110100
110100010110110001010110100
100100101101110001010110100
111001011100001001010110100
001100001110111001010110100
001000110101111001010110100
110100111100000101010110100
000111101101000101010110100
101100011010100101010110100
011101000011100101010110100
101110100010010101010110100
101011000100110101010110100
000101110011001101010110100
010000101111001101010110100
011010101000011101010110100
100010110001011101010110100
111100000000111101010110100
000110100100111101010110100
100010111011000011010110100
001100011101100011010110100
111001000110010011010110100
011010100101010011010110100
011100100010110011010110100
011110010000101011010110100
011111000000010111010110100
101100110000001111010110100
001001010101001111010110100
110000100100011111010110100
000001110000111111010110100
101101010110100000110110100
100101111100010000110110100
101011010011010000110110100
111001001010110000110110100
100111100001110000110110100
011100110001110000110110100
110010101010101000110110100
001101000101111000110110100
010111111000000100110110100
110100101010010100110110100
110000011100110100110110100
101000110110001100110110100
010001100101101100110110100
101000001101011100110110100
000011101000111100110110100
101100111001000010110110100
001111101000100010110110100
011000110110100010110110100
010111000101100010110110100
101000011110010010110110100
111101000001010010110110100
010000101011110010110110100
100010001111001010110110100
010101100010101010110110100
110001101000100110110110100
010100010011100110110110100
101010001000110110110110100
011000101010001110110110100
001110000110001110110110100
111000010000101110110110100
010001010100011110110110100
011101110100000001110110100
111011100000100001110110100
110001100101010001110110100
100110001010110001110110100
100110111000001001110110100
010011110000011001110110100
110101001000011001110110100
010011001011000101110110100
100001010101100101110110100
110001010010010101110110100
011100100001001101110110100
101001001000101101110110100
110000000110101101110110100
000001011011100011110110100
001010111000010011110110100
000010010111010011110110100
111000000011001011110110100
001000101001101011110110100
001100010100011011110110100
100111001000000111110110100
001110010001000111110110100
110000110001000111110110100
011100001000100111110110100
000010100110100111110110100
000101000100110111110110100
001011100000001111110110100
100000011010001111110110100
111011101011000000001110100
111110011010100000001110100
001011011111100000001110100
011011110110010000001110100
000111111101010000001110100
110110110101001000001110100
001010111010111000001110100
011101010001111000001110100
101101110110000100001110100
111100000101110100001110100
110000111011001100001110100
001111011000101100001110100
010100110110101100001110100
101000101110011100001110100
101100110001011100001110100
011001101001011100001110100
111001111000100010001110100
111110001100010010001110100
101111100001010010001110100
100100010111110010001110100
100010111110001010001110100
001011111001001010001110100
110011000101011010001110100
101001001001111010001110100
110111100100000110001110100
001011101110000110001110100
000101111001100110001110100
010010011101100110001110100
010111001010010110001110100
001110010010110110001110100
101110010100001110001110100
011000111100001110001110100
000110011011001110001110100
100011110000011110001110100
000001100101111110001110100
010010111011100001001110100
010101111000110001001110100
100010100111110001001110100
101111000001101001001110100
011000000111111001001110100
110111011000000101001110100
010101101011000101001110100
011001100110100101001110100
110011100001100101001110100
110100001110010101001110100
001000011111010101001110100
100110010001110101001110100
100000110101101101001110100
011010010100011101001110100
000010001110111101001110100
110001011011000011001110100
110110010100100011001110100
100000111100110011001110100
010011110100001011001110100
001100100101101011001110100
010110000011101011001110100
011101100000011011001110100
110100001000111011001110100
000010010101111011001110100
011011001001000111001110100
100011001100100111001110100
110000101010100111001110100
000110101100010111001110100
010010110000110111001110100
001101010010001111001110100
010100110001001111001110100
000100011100101111001110100
000000111010011111001110100
010110111100100000101110100
001110100111100000101110100
110001001111100000101110100
101000110110110000101110100
101011100110001000101110100
000011110101101000101110100
001101111000011000101110100
110011001010011000101110100
110100100011011000101110100
000001101011111000101110100
011010101101000100101110100
011100011001010100101110100
100111000101010100101110100
000011011011010100101110100
010010101010110100101110100
000000111101110100101110100
010101000011110100101110100
011011000100101100101110100
000101001110011100101110100
010011111010000010101110100
011101100110000010101110100
000111001111000010101110100
100110101010010010101110100
011000110101010010101110100
100101011000110010101110100
100111000010101010101110100
101100010001101010101110100
011001000011101010101110100
011010001001011010101110100
010100110000111010101110100
111011000010000110101110100
010111010001000110101110100
100010101001100110101110100
001001001101100110101110100
100001010011100110101110100
100010010100110110101110100
110100010010001110101110100
101001100001001110101110100
001000011010101110101110100
000110100001011110101110100
111010110010000001101110100
100111110001000001101110100
100011101010100001101110100
101100101001100001101110100
110010001100110001101110100
110000110001110001101110100
000111011100001001101110100
000010101111001001101110100
010001101100101001101110100
100001110100011001101110100
011001010010011001101110100
110110000011000101101110100
011100010010100101101110100
000010010111100101101110100
101101000000110101101110100
111000001100001101101110100
101010010000101101101110100
001110001000011101101110100
000001010001111101101110100
001011100011000011101110100
010100010111000011101110100
101000001110100011101110100
110001101000010011101110100
001010100100011011101110100
101110100000000111101110100
011000000110010111101110100
100100000101001111101110100
000001001011001111101110100
011110011101000000011110100
101010110111000000011110100
010011101110100000011110100
110110000111010000011110100
111010010100110000011110100
100001011110110000011110100
010101001101110000011110100
101110100010101000011110100
100101110001101000011110100
110010010011101000011110100
010010011110011000011110100
111000100101011000011110100
100100011011011000011110100
100010111100100100011110100
110101000110100100011110100
101001111000010100011110100
111100011000001100011110100
000110010101101100011110100
101001000010111100011110100
111100000011100010011110100
101011001010010010011110100
110100110001010010011110100
011010100011001010011110100
010001010101101010011110100
000101100011011010011110100
100000100110111010011110100
110010011010000110011110100
001101010100100110011110100
111000100010010110011110100
001010000100111110011110100
011110000110100001011110100
000101010111100001011110100
011100101100010001011110100
110011001001010001011110100
011001010101010001011110100
101100110000110001011110100
010110101001001001011110100
001001101101001001011110100
110100000101101001011110100
011000110001100101011110100
000001110110010101011110100
111010000010001101011110100
001100000111001101011110100
010111000000101101011110100
001011000001011101011110100
111101001000000011011110100
000111101010000011011110100
100001100111000011011110100
001011000101100011011110100
000100011110010011011110100
100110010001001011011110100
001000001011011011011110100
000001001100111011011110100
100100101001000111011110100
111000000100100111011110100
000101100100001111011110100
100100000010101111011110100
010000000001111111011110100
110001110110000000111110100
111010001110000000111110100
011101101001000000111110100
011010110100001000111110100
010101100100011000111110100
000111001001011000111110100
001000011100111000111110100
100111010010000100111110100
010100001111000100111110100
001011100010100100111110100
010001011001100100111110100
011001001100010100111110100
100101101000001100111110100
100010011001001100111110100
100110110100000010111110100
010110011000010010111110100
101010101000001010111110100
011100000100101010111110100
000010010110101010111110100
000000101101011010111110100
111000001001000110111110100
000000110111000110111110100
000110001010100110111110100
101100000100010110111110100
000011100100010110111110100
110100011010000001111110100
010000111101000001111110100
000111000110010001111110100
101010100001010001111110100
000010011001110001111110100
000001111010001001111110100
101000010101001001111110100
100010010010011001111110100
110010100100000101111110100
001100100100100101111110100
000001001110100101111110100
101000001010010101111110100
000110100010001101111110100
001110001100000011111110100
010001000011010011111110100
011010000000110011111110100
100100000001110011111110100
110100100000001011111110100
010000001010101011111110100
101001000000011011111110100
111111001011110000000001100
111011101111001000000001100
011111011101101000000001100
110110110011111000000001100
001111100111111000000001100
101111110001110100000001100
111101010110011100000001100
111100001101111100000001100
010011111110110010000001100
110101110111001010000001100
011111110100011010000001100
101101010101111010000001100
101100111101100110000001100
111011110010010110000001100
100011111010101110000001100
111000100111101110000001100
101111001100011110000001100
001101111010011110000001100
010011010111011110000001100
011010011010111110000001100
010011101001111110000001100
101001111111100001000001100
111101101110010001000001100
101110011011011001000001100
101011001101111001000001100
111111010010100101000001100
010110111101100101000001100
101010111101010101000001100
011001110111010101000001100
100111011100110101000001100
111110100100101101000001100
011100010111101101000001100
111010100011011101000001100
010011110100111101000001100
011110100111100011000001100
110100110101110011000001100
111110001110001011000001100
001101101111001011000001100
110000111011011011000001100
101101001010111011000001100
001011110101100111000001100
110000011111100111000001100
010101001111010111000001100
101000101110110111000001100
001101011001110111000001100
111000111100001111000001100
001010110110011111000001100
100001011101011111000001100
010111011111000100100001100
101011111100100100100001100
110010111110010100100001100
111000011011110100100001100
110001111011001100100001100
110111000110101100100001100
101011010011101100100001100
100010111001111100100001100
011010100101111100100001100
011001111111000010100001100
111110110001100010100001100
111011100101010010100001100
011111000110110010100001100
111011010110001010100001100
010110110110101010100001100
000011111101101010100001100
111010100010111010100001100
100101100011111010100001100
010010001111110110100001100
011101101100001110100001100
011011011001001110100001100
101001001111001110100001100
101110010010011110100001100
101100100100111110100001100
110001001010111110100001100
111101010111000001100001100
110111101010100001100001100
100111110011010001100001100
000101111101110001100001100
010111110101001001100001100
110001101101101001100001100
111000110011101001100001100
100111100100111001100001100
100010011110111001100001100
100100010111110101100001100
110101011100001101100001100
011110011010001101100001100
010100101111001101100001100
101001101001011101100001100
001010101010111101100001100
010100110001111101100001100
001001100111110011100001100
011101110010001011100001100
101101011001001011100001100
001110010111001011100001100
010110101100011011100001100
001011010100111011100001100
100110001001111011100001100
111001100110000111100001100
100111010101000111100001100
010010111011000111100001100
110011110000100111100001100
100010100111100111100001100
001111100000110111100001100
111010001000110111100001100
100100111000110111100001100
101110101000001111100001100
010010011100101111100001100
100101010010101111100001100
011001100001101111100001100
011000001110011111100001100
001101000101011111100001100
000100011011011111100001100
000110000110111111100001100
000000101101111111100001100
101000000011111111100001100
100011111111010000010001100
110111011010011000010001100
111000110111011000010001100
111110101110000100010001100
101101100110110100010001100
011110010011011100010001100
111101101100100010010001100
110111110001010010010001100
001111001111010010010001100
000100111111101010010001100
111100001011011010010001100
011011001100111010010001100
001010111110100110010001100
101011010101010110010001100
011100011100110110010001100
101100110110001110010001100
100100001110111110010001100
111000010001111110010001100
000101100101111110010001100
011011111001100001010001100
110010110111100001010001100
001011011110110001010001100
001110101011110001010001100
001110110101101001010001100
011011100101011001010001100
111010101000111001010001100
100100111001111001010001100
110110010101010101010001100
010101101100110101010001100
101011111000001101010001100
011001011101001101010001100
001101011010101101010001100
100111010001101101010001100
001010001111101101010001100
011111000000111101010001100
110001110110010011010001100
101101010011010011010001100
110100011100101011010001100
011001000111101011010001100
101100101100011011010001100
010110110010011011010001100
110111001100000111010001100
000101111110000111010001100
111010010100100111010001100
001111000011100111010001100
100101101001010111010001100
010000110011110111010001100
100010010011011111010001100
101111011110000000110001100
101111100011100000110001100
011110110010110000110001100
010101101011110000110001100
110101001111001000110001100
111101101000011000110001100
100110101110011000110001100
101100011101011000110001100
111011001001100100110001100
000011101111100100110001100
100111001011010100110001100
110101110000110100110001100
101010001110110100110001100
011111100001001100110001100
000111111000101100110001100
010000011110111100110001100
100101110101100010110001100
011011010011100010110001100
110000111011100010110001100
010110010111010010110001100
001001111001110010110001100
010101111001001010110001100
100010110111001010110001100
101011110000101010110001100
101000111010011010110001100
000011011011011010110001100
110110100101000110110001100
001101110011000110110001100
110001010110100110110001100
000000111111010110110001100
011000101010110110110001100
011010110010001110110001100
110100101010001110110001100
101101000001101110110001100
111100111001000001110001100
101011010101100001110001100
001101001111100001110001100
111011011000010001110001100
101000101111010001110001100
110100100110110001110001100
101101100110001001110001100
000110111011001001110001100
100001011011101001110001100
100001111100011001110001100
010101011000111001110001100
100110111100000101110001100
100001110111000101110001100
001000111101100101110001100
010011010011010101110001100
001011010110001101110001100
111010000010101101110001100
001001100100111101110001100
001010010001111101110001100
010111011010000011110001100
000010011111100011110001100
100010110010110011110001100
011111000100001011110001100
001000110110101011110001100
010010100101101011110001100
100011000101011011110001100
101010001101000111110001100
010001111000010111110001100
000001001110110111110001100
110110010000001111110001100
011100001001001111110001100
000001010101101111110001100
000100100011101111110001100
110000000100111111110001100
110111111101000000001001100
011111110110100000001001100
110001011111110000001001100
101111111000101000001001100
110100101111011000001001100
111011100101100100001001100
010011111011100100001001100
111110011100001100001001100
100111101110001100001001100
011111000111001100001001100
100101110101101100001001100
101100101011101100001001100
111010000110111100001001100
110001100011111100001001100
111011011010100010001001100
000111011111100010001001100
001111101010110010001001100
011100111001110010001001100
101001111110001010001001100
111111001001001010001001100
010010111111001010001001100
010101111100101010001001100
110111000010111010001001100
100001111001111010001001100
011001010011111010001001100
001110111100010110001001100
110001101101010110001001100
011010100111010110001001100
100011100110110110001001100
101010010111001110001001100
000111001011011110001001100
101010101000111110001001100
001001001101111110001001100
111101011001010001001001100
110111110000110001001001100
001011111101001001001001100
111101100010101001001001100
100101111010011001001001100
000111011001111001001001100
101111110100000101001001100
010111101001010101001001100
111100000111010101001001100
100110100101110101001001100
001101100011110101001001100
110010111001001101001001100
001011100110101101001001100
010110100110011101001001100
101100011000111101001001100
011111111000000011001001100
100110111001100011001001100
111110100100010011001001100
010011110101010011001001100
010101100110110011001001100
001110110010101011001001100
000111100101101011001001100
011010101010011011001001100
100010001111011011001001100
011010011110000111001001100
011001101011000111001001100
101111000001010111001001100
111001000010110111001001100
000111011100001111001001100
001100111001001111001001100
010100001011101111001001100
101100100010011111001001100
110100010001011111001001100
101100110011110000101001100
111001001011101000101001100
100011110110011000101001100
001000111111011000101001100
111000110100111000101001100
001101011010111000101001100
010101000111111000101001100
111100110101000100101001100
110000101111100100101001100
001001110101110100101001100
011100111000101100101001100
101001011100011100101001100
001110011001011100101001100
101010101111000010101001100
111100100110100010101001100
111101010100010010101001100
110011101010001010101001100
100111010001101010101001100
110100101001101010101001100
111010000101101010101001100
100101001110011010101001100
001111101001000110101001100
000110110111000110101001100
101110010100100110101001100
100111001000110110101001100
010111110000001110101001100
000110001101101110101001100
010010100011101110101001100
011101000010011110101001100
011000110001011110101001100
011111100011000001101001100
010110111010010001101001100
011010001111001001101001100
101101010100101001101001100
100010101011101001101001100
001111101000011001101001100
110000011101011001101001100
101001000111011001101001100
000001101110111001101001100
111000111010000101101001100
010011110110000101101001100
101101001110000101101001100
011010110001100101101001100
011101000101100101101001100
111110010000010101101001100
001100101101010101101001100
001010010111010101101001100
010000111100110101101001100
100110010011001101101001100
010111001000101101101001100
101011101000100011101001100
100110011100010011101001100
110101100001010011101001100
001011001101010011101001100
000101010111010011101001100
100001110100110011101001100
001110010001110011101001100
111011000000011011101001100
010100010010111011101001100
000101101010100111101001100
000011011001100111101001100
100010101001010111101001100
110100000110001111101001100
100011000100101111101001100
000100110100101111101001100
000011100010011111101001100
001111111011000000011001100
011001111010110000011001100
010011011110101000011001100
111100010101101000011001100
011110101100011000011001100
111011010000111000011001100
101101001100111000011001100
010010110101111000011001100
110010001011111000011001100
011111011000100100011001100
101111101000010100011001100
011011001011010100011001100
110100101001110100011001100
001101111100001100011001100
111101000001011100011001100
100010011100111100011001100
000111010010111100011001100
001100110001111100011001100
010101101111000010011001100
101111000101100010011001100
011001011101100010011001100
100101111100010010011001100
111110001000110010011001100
101110101010001010011001100
010011100110011010011001100
111010100001011010011001100
010110011001011010011001100
101110110001000110011001100
100001001111100110011001100
011101100100010110011001100
110101010010010110011001100
110010001110010110011001100
101100001101010110011001100
110010110000110110011001100
000100010111110110011001100
111001001000101110011001100
000010101101011110011001100
100111100110100001011001100
101000110101110001011001100
110111101000001001011001100
011100011011001001011001100
010011100011101001011001100
100100000111111001011001100
100011101101000101011001100
111100001100100101011001100
111000100011100101011001100
000100111010110101011001100
011100100101001101011001100
110000011010101101011001100
000000110111101101011001100
110011000100011101011001100
101010001001011101011001100
000001011011011101011001100
100010100010111101011001100
111010010010010011011001100
000111100011010011011001100
101011000011001011011001100
011000110001101011011001100
010000011110011011011001100
110100100000111011011001100
001101000001111011011001100
001110100110000111011001100
110001010001100111011001100
010110000010110111011001100
011000000101110111011001100
100001100110001111011001100
110000001101001111011001100
000001101000111111011001100
111010110110000000111001100
001110111100100000111001100
010001110111100000111001100
001101110110010000111001100
010011011101010000111001100
001010011011110000111001100
110011110001001000111001100
011000101110101000111001100
000110010111101000111001100
001001100011111000111001100
001111010101000100111001100
011001101101000100111001100
100101011100100100111001100
001100100111100100111001100
110000111100001100111001100
101001000110101100111001100
100001101001101100111001100
100101100100011100111001100
111000001010011100111001100
010110000101011100111001100
111111000010000010111001100
000011111010100010111001100
110000011100110010111001100
000100101101110010111001100
001011001110001010111001100
001010111001001010111001100
110101000100101010111001100
001111010000011010111001100
011000000111011010111001100
100010100100111010111001100
011100010110000110111001100
011010100100100110111001100
000111000110100110111001100
010100011001100110111001100
101000010010110110111001100
100100011000011110111001100
100000100011011110111001100
010010001000111110111001100
001111010010100001111001100
011011000110010001111001100
100011001010110001111001100
000011110001110001111001100
111001001100001001111001100
110100100011001001111001100
101010011000101001111001100
001010101011000101111001100
110110000001100101111001100
100101010001010101111001100
001001001001110101111001100
001001110001001101111001100
011000010100011101111001100
101001110010000011111001100
100101001011000011111001100
111000101000010011111001100
000110101000101011111001100
001000001100111011111001100
011011001000000111111001100
010010000111000111111001100
101001000100010111111001100
000010110100010111111001100
010100001100010111111001100
101110111101001000000101100
000111111110101000000101100
111001111010011000000101100
111011100100111000000101100
101010010111111000000101100
110110101101010100000101100
001110111011010100000101100
011011010011110100000101100
100001111011110100000101100
101111110010001100000101100
001100110110111100000101100
101110011010110010000101100
110010001111101010000101100
100100101101111010000101100
110100111010100110000101100
001111100110010110000101100
110011001011010110000101100
001010101101110110000101100
111010110001001110000101100
011101001001011110000101100
000001101111011110000101100
110100010100111110000101100
111011000111010001000101100
011011001110101001000101100
101010101110011001000101100
011101101000111001000101100
110110011000111001000101100
000010111011111001000101100
101110010101100101000101100
011111001010010101000101100
101001110100110101000101100
001100001111110101000101100
010111111000001101000101100
111000001111001101000101100
110100100011101101000101100
100101100110011101000101100
110000110101011101000101100
001011011000111101000101100
110101101101000011000101100
101110101100100011000101100
111110001001010011000101100
001111010101010011000101100
001101110010110011000101100
101000011101110011000101100
001001111100101011000101100
011011010001101011000101100
000100110111011011000101100
000011100110111011000101100
001110100001111011000101100
101001011110000111000101100
101001100011100111000101100
000110011110010111000101100
011011100001010111000101100
010100111001010111000101100
111000010011010111000101100
011100100110001111000101100
000110101011001111000101100
110001100000111111000101100
111101101011000000100101100
111010101101100000100101100
101011011001110000100101100
011110010101110000100101100
011100110111001000100101100
011110111000011000100101100
001101101110011000100101100
101110100011011000100101100
011011100110100100100101100
000111110101100100100101100
110001011101100100100101100
101001010111010100100101100
010111001100110100100101100
011111010100001100100101100
100011100111001100100101100
110011101000101100100101100
000111101001011100100101100
110101000101011100100101100
001111111100000010100101100
110001101110100010100101100
011100001111100010100101100
110101111000010010100101100
000110101111010010100101100
001010110011110010100101100
101111000101001010100101100
011010101011001010100101100
010101100101101010100101100
010111100010011010100101100
011101010000111010100101100
111101010001000110100101100
100101000111100110100101100
100011100001110110100101100
111000011010001110100101100
100010010110101110100101100
000011001011101110100101100
110000100110011110100101100
110100111100100001100101100
110110000111100001100101100
111100100101010001100101100
011011110000110001100101100
100100101011110001100101100
111010011100001001100101100
111111000000101001100101100
000101010011111001100101100
101010110110000101100101100
011011001101000101100101100
010001110011100101100101100
000111000111010101100101100
000110011001110101100101100
001110110001001101100101100
100011011001001101100101100
011000101100101101100101100
101111100010000011100101100
010011100111000011100101100
000111001110100011100101100
110001010101010011100101100
110001001011001011100101100
100000111001101011100101100
100001001100111011100101100
010010001010111011100101100
100100101110000111100101100
010111010000010111100101100
010100000011110111100101100
101001110000001111100101100
001100011100001111100101100
010001000110101111100101100
001010000101101111100101100
000000110010111111100101100
011110011011100000010101100
110010101110110000010101100
111100111000101000010101100
010100011111011000010101100
110001110001111000010101100
110011111100000100010101100
111100110010010100010101100
010101010110110100010101100
100011000111110100010101100
110110011001001100010101100
101101010100101100010101100
000110101101101100010101100
010010100111011100010101100
101101111010000010010101100
001011100111100010010101100
100111010110010010010101100
101101100001110010010101100
000110111001110010010101100
010111000110101010010101100
010010111100011010010101100
100010100011111010010101100
100111100011000110010101100
011101000101100110010101100
001111010000110110010101100
101011000110001110010101100
010001101100101110010101100
101001101000011110010101100
011000000110111110010101100
110110111010000001010101100
111010110001010001010101100
010101110011010001010101100
100110010011110001010101100
001111001101001001010101100
001011110011001001010101100
100101101010101001010101100
010000111101101001010101100
100011001011011001010101100
000111110010100101010101100
100110001110100101010101100
010111001001100101010101100
101001011001100101010101100
110101011000010101010101100
000011101110010101010101100
110000001011110101010101100
101000100110101101010101100
010001101001011101010101100
101001000101011101010101100
100111011001000011010101100
011011001011000011010101100
110011010010100011010101100
011110000100110011010101100
000101000111110011010101100
111101100000001011010101100
111000010110001011010101100
000001011111001011010101100
001000010011111011010101100
001111101000000111010101100
010011010101000111010101100
110000100111000111010101100
011100010010100111010101100
000100110101100111010101100
100110110000010111010101100
101010001010010111010101100
011001001000110111010101100
001000111010001111010101100
010010001110001111010101100
100011001000101111010101100
000010010100111111010101100
110010011111000000110101100
011111100100010000110101100
010011111010010000110101100
011000111101010000110101100
101010110100110000110101100
111011001010001000110101100
111001100101001000110101100
010110110001101000110101100
011010010110011000110101100
110000101011011000110101100
111100000100111000110101100
100001100110111000110101100
111101000010100100110101100
000100111011100100110101100
100001101101010100110101100
011010011000110100110101100
001010011101001100110101100
100000001111101100110101100
001100000111011100110101100
010110000010111100110101100
110111100000100010110101100
011110001010010010110101100
100001110011010010110101100
000100011110110010110101100
100110011010001010110101100
010110001101001010110101100
001100010101101010110101100
001001001101011010110101100
110010010000111010110101100
001100101000111010110101100
010001000011111010110101100
010001011011000110110101100
001110100010100110110101100
011000110001100110110101100
111000001100010110110101100
000101010101010110110101100
100001011100001110110101100
011011000000101110110101100
001000110100011110110101100
001110101110000001110101100
110110001100010001110101100
000000110111110001110101100
100101110001001001110101100
000011110100101001110101100
111000001001101001110101100
011101000001011001110101100
101111010000000101110101100
110100010011000101110101100
001011001010100101110101100
010010010110100101110101100
011100101000010101110101100
001001110010010101110101100
101100000001110101110101100
010100110100001101110101100
110010000101001101110101100
100010101000011101110101100
101101001100000011110101100
101000011011000011110101100
010100101010100011110101100
010001001101100011110101100
010110100001010011110101100
000011011000110011110101100
000011101010001011110101100
000111000001101011110101100
101000100001011011110101100
100011100100000111110101100
001001000011001111110101100
001110000000011111110101100
100111101011100000001101100
101001111101010000001101100
111101010010110000001101100
001111001101110000001101100
110110101100101000001101100
111110000011101000001101100
010111001110011000001101100
001111110001011000001101100
100011011111000100001101100
001101111010100100001101100
111000111000110100001101100
011110101001001100001101100
001001010111101100001101100
101011000011011100001101100
000011101100111100001101100
000110100011111100001101100
100101011011010010001101100
101100110100110010001101100
010111010101001010001101100
011001101101001010001101100
011011100010101010001101100
100101010110101010001101100
100111101000011010001101100
101000110011011010001101100
000110011100111010001101100
010100101010111010001101100
110001110110000110001101100
111010001101000110001101100
101111100000100110001101100
010100101101100110001101100
010101010001110110001101100
001100100101011110001101100
111000110111000001001101100
110011010101100001001101100
110010011011010001001101100
001000111110110001001101100
111011010010001001001101100
010101011010101001001101100
010010110110101001001101100
110101010100011001001101100
010110000101111001001101100
000001110101111001001101100
010110110011000101001101100
000010101111100101001101100
001110110000110101001101100
110011001000110101001101100
111001100100001101001101100
010011001011001101001101100
011001000001111101001101100
011000011011100011001101100
111001110000010011001101100
100010110110010011001101100
101011000100110011001101100
100001101010110011001101100
111100000101001011001101100
100110001010101011001101100
000101001101011011001101100
100000111011000111001101100
001011000111000111001101100
101100001001100111001101100
110010000011100111001101100
011000101100010111001101100
100100010010110111001101100
110100101000001111001101100
000011010010101111001101100
000101110000011111001101100
101100111110000000101101100
111110000110010000101101100
010101101101010000101101100
100110001111001000101101100
110101110000101000101101100
010011011000111000101101100
001010001110111000101101100
100101111001000100101101100
101010000111100100101101100
010000111011010100101101100
110110100010001100101101100
110001001110001100101101100
001110010010101100101101100
010010110100011100101101100
100000010011111100101101100
010111001001100010101101100
101001010101100010101101100
000000111111100010101101100
011110100000110010101101100
110000110010110010101101100
101000101001110010101101100
000011110011001010101101100
011000010110101010101101100
100000111100011010101101100
101001000010111010101101100
111000100011000110101101100
110010011000010110101101100
100000001111010110101101100
101011001000001110101101100
001001100100101110101101100
100000101010101110101101100
110001000001101110101101100
010001101000011110101101100
001111011001000001101101100
100110110010100001101101100
011100011100010001101101100
000010111101010001101101100
100101000110110001101101100
001011000011110001101101100
100011101100001001101101100
011100101010001001101101100
001001110010101001101101100
110000101000111001101101100
010101100000110101101101100
011000010011001101101101100
000010111000101101101101100
100101001000011101101101100
101010000100011101101101100
000100010110011101101101100
100011011010000011101101100
010001111000100011101101100
001101001000110011101101100
101100100000101011101101100
001100000110100111101101100
010000010101100111101101100
001000011001010111101101100
000010001100110111101101100
000000100111001111101101100
111111100001000000011101100
111100001111000000011101100
101011110010100000011101100
100111011100001000011101100
110001010111001000011101100
000011101111001000011101100
011100100011011000011101100
110111001010000100011101100
011010010111000100011101100
000110110101010100011101100
000101001111010100011101100
000011011001110100011101100
110000010101110100011101100
100010110011001100011101100
000000111110011100011101100
010100001100111100011101100
111110010100000010011101100
011010111010000010011101100
001110101101000010011101100
100100110111000010011101100
101001011000110010011101100
000011110100110010011101100
010010000111110010011101100
111000100100101010011101100
001001001011101010011101100
001101000110011010011101100
100001100101011010011101100
000001111101000110011101100
001100011011000110011101100
010110101000010110011101100
101010100100010110011101100
000000101011110110011101100
000110010110001110011101100
001010100001101110011101100
010111010110000001011101100
101111001000100001011101100
100110101001010001011101100
001001101011010001011101100
000101011100110001011101100
101000111100001001011101100
001010101010101001011101100
011001011000011001011101100
010001000110111001011101100
011011100010000101011101100
101100101010000101011101100
100001010110100101011101100
001001100101100101011101100
000100011001101101011101100
010100011101000011011101100
000101101001100011011101100
101000000111100011011101100
001100111000010011011101100
110100001010010011011101100
100011110000001011011101100
111010001000001011011101100
000110100100011011011101100
011110000001000111011101100
101000010000101111011101100
110011001100100000111101100
110100010110100000111101100
010010101011100000111101100
100101101010010000111101100
111001001001010000111101100
001011101000110000111101100
010100111000110000111101100
101110110000001000111101100
000100111101001000111101100
000111100010101000111101100
100100100001111000111101100
000011000101111000111101100
010110011100000100111101100
100010101110000100111101100
101110001001000100111101100
010011110000100100111101100
001111000010010100111101100
110010000011010100111101100
010101001001001100111101100
000001011010101100111101100
100010010011100010111101100
011010010001010010111101100
110100000101010010111101100
001100000011110010111101100
001101100001001010111101100
100000110100100110111101100
000100100110010110111101100
010001000100110110111101100
110101100100000001111101100
001100110001100001111101100
011010000101100001111101100
100000011101100001111101100
000100011011010001111101100
111000000010110001111101100
010010011010001001111101100
001000100110011001111101100
001000011110000101111101100
101010100000100101111101100
010001001010010101111101100
111100000000001101111101100
000110000100101101111101100
010000110110000011111101100
010101000010001011111101100
100000001110001011111101100
000101010000100111111101100
001101011111110000000011100
101110101110101000000011100
111111100011000100000011100
111011011001010100000011100
100010110111110100000011100
010011111101001100000011100
110111011000101100000011100
110110000111011100000011100
000100111011111100000011100
110110011110100010000011100
100111101101010010000011100
110001011011101010000011100
001010011111011010000011100
001111010110100110000011100
111111000000110110000011100
011100110010110110000011100
011001110110001110000011100
100010101011011110000011100
010100101100111110000011100
111100110011010001000011100
111010010101110001000011100
110101000111110001000011100
110100111110001001000011100
100111100111001001000011100
011010110111001001000011100
111001010110101001000011100
110110101001101001000011100
110111010001011001000011100
011100101101011001000011100
000001111111011001000011100
011000111010111001000011100
001111111000010101000011100
010110011010110101000011100
101010001011110101000011100
101100110101001101000011100
000011101011101101000011100
100011000110111101000011100
001110000101111101000011100
001011011011100011000011100
110101011100010011000011100
101011010110010011000011100
000101011110101011000011100
010110010101101011000011100
011001110001011011000011100
001111001001011011000011100
100100010011111011000011100
101110110010000111000011100
110101101010000111000011100
011101010011000111000011100
001010101111000111000011100
011010111000100111000011100
100001101101100111000011100
011010000110110111000011100
100011010001110111000011100
110010010110001111000011100
100110001100101111000011100
010111000010011111000011100
010001011000111111000011100
001011101101110000100011100
010100111101101000100011100
110011100011011000100011100
000111001111011000100011100
000011111010111000100011100
011101001001111000100011100
011000010111111000100011100
100110101111000100100011100
001010111011100100100011100
011001111010010100100011100
110110110001001100100011100
111001100100101100100011100
001110110100101100100011100
100000111110101100100011100
011100100011011100100011100
111010011101000010100011100
101111010001010010100011100
100100011111001010100011100
011001101010101010100011100
100110100101101010100011100
111110001000011010100011100
000101110110011010100011100
010000101111011010100011100
010110000011111010100011100
110110101000100110100011100
011010110100010110100011100
101101100010010110100011100
110100001110010110100011100
011001000111010110100011100
101001001100110110100011100
010011100010110110100011100
110000111000011110100011100
001001010001111110100011100
001011111110000001100011100
000110110111100001100011100
010011001110110001100011100
001111011000101001100011100
101101001100011001100011100
010101101010011001100011100
111110001100000101100011100
101011000111000101100011100
101001101010100101100011100
111100100000110101100011100
111011010000001101100011100
101100000110101101100011100
100010010101101101100011100
000011011100011101100011100
011000011001011101100011100
000111111001000011100011100
110011010011000011100011100
011100101011000011100011100
100011011100100011100011100
011000011110100011100011100
101001111000010011100011100
001110001110010011100011100
100001001111010011100011100
000111010010110011100011100
101001100101001011100011100
111100010000101011100011100
110101000100100111100011100
011110000001100111100011100
100110100100010111100011100
001000110011001111100011100
001011000010101111100011100
110000100010101111100011100
110010000001011111100011100
111111010100100000010011100
111010011110010000010011100
010011011011110000010011100
100110001111110000010011100
101001111101001000010011100
011100110011101000010011100
101110111000011000010011100
011010100110111000010011100
001011011111000100010011100
010101111010100100010011100
111001110001100100010011100
100101010111100100010011100
000101111101010100010011100
110011010011001100010011100
011101001011001100010011100
111000011100101100010011100
010110110100011100010011100
001100101110011100010011100
100011110000111100010011100
011010001001111100010011100
100111101010100010010011100
001110101100110010010011100
111100000110110010010011100
011010110001110010010011100
010110111000101010010011100
111011000001101010010011100
001101101001101010010011100
001011100011011010010011100
100100110100111010010011100
110000101010111010010011100
101000001101111010010011100
111000111010000110010011100
011110101001000110010011100
000110110011100110010011100
010001001101110110010011100
001000100111110110010011100
000111001110001110010011100
101010100100101110010011100
010000010111101110010011100
011100000101011110010011100
101111101100000001010011100
111001100111000001010011100
100010111010101001010011100
001001101110101001010011100
110110000100111001010011100
001001011001111001010011100
111000000011111001010011100
110111110000000101010011100
111010100100010101010011100
101110010000110101010011100
000010101101110101010011100
111110000001001101010011100
101000101001101101010011100
110010011000011101010011100
011011110010000011010011100
111100100001100011010011100
011101011000001011010011100
011010001101001011010011100
110101000011001011010011100
110001110000101011010011100
010011010100011011010011100
100110001010011011010011100
100000100111011011010011100
101001110100000111010011100
001100001110100111010011100
010100100110010111010011100
000011000111010111010011100
101001000010011111010011100
011101001110010000110011100
100111011000110000110011100
111101010010001000110011100
101111001001001000110011100
000010111101011000110011100
011100011101000100110011100
011110001010100100110011100
100110110010010100110011100
110010101001010100110011100
001100101001110100110011100
011011000100011100110011100
000001110011011100110011100
110100001000111100110011100
000010000111111100110011100
001111100110000010110011100
110011001010010010110011100
100000010111110010110011100
111100100100001010110011100
001001011100101010110011100
000001100111101010110011100
000111000100111010110011100
010000011001111010110011100
101011101000000110110011100
100010011110000110110011100
010111000011000110110011100
001010010101100110110011100
001011010010010110110011100
110001010001010110110011100
000110001101010110110011100
000001110100110110110011100
001000101101001110110011100
010101101101000001110011100
100101110010100001110011100
110000111000110001110011100
000101010111001001110011100
101110100000101001110011100
010111000010101001110011100
000111100001011001110011100
000100001101111001110011100
001110100101000101110011100
101100001011000101110011100
000111001100100101110011100
010011100001100101110011100
010000011011100101110011100
100001000011110101110011100
110010110100000011110011100
101100010110000011110011100
101010100011000011110011100
010100000111100011110011100
000011101100010011110011100
101000001010110011110011100
000110011100001011110011100
011000010010011011110011100
011101100000000111110011100
000110101010000111110011100
001000011100010111110011100
010100010000110111110011100
000001001001011111110011100
111110010111000000001011100
011111101001100000001011100
101111011100010000001011100
110111101010010000001011100
111101001110001000001011100
011001100111101000001011100
011100110110011000001011100
111010001101011000001011100
000010101111111000001011100
101010111110000100001011100
000111010111010100001011100
000001111110110100001011100
011000011101110100001011100
010100100111110100001011100
110101101001001100001011100
111100010010101100001011100
011011010010011100001011100
001101000110111100001011100
011001101110010010001011100
111011000011010010001011100
100001110111010010001011100
110100001011110010001011100
111100100011001010001011100
001101011011001010001011100
101000110101101010001011100
100011000111101010001011100
110101110000011010001011100
011010010100111010001011100
100111111000000110001011100
011100001111000110001011100
101001011001100110001011100
001110100101100110001011100
101110001010010110001011100
111000100100110110001011100
000010011011110110001011100
000111100010101110001011100
110110000001101110001011100
101101101011000001001011100
110011001111000001001011100
100011111001010001001011100
010100011111010001001011100
111001001100110001001011100
011110000011110001001011100
010011111010001001001011100
101011100010011001001011100
001110011101000101001011100
010111100100100101001011100
001110100011001101001011100
001000011011101101001011100
011100001010011101001011100
100101100000111101001011100
010010100001111101001011100
111001010101000011001011100
001100110111000011001011100
110000110110100011001011100
010110101000110011001011100
101001100001110011001011100
110111000100001011001011100
101010011100001011001011100
110001001010011011001011100
000100101011011011001011100
101000000110111011001011100
011000001001111011001011100
010001000111100111001011100
000000110101110111001011100
001011101000001111001011100
010010001100011111001011100
000001010110011111001011100
110001111100100000101011100
010111110100010000101011100
111100101001010000101011100
011010110011010000101011100
100110011011010000101011100
111001100010110000101011100
111010111000001000101011100
110000110111001000101011100
110110010100101000101011100
100101100110101000101011100
001111000101101000101011100
100101010101011000101011100
100100111000111000101011100
100011001100111000101011100
010001110001111000101011100
011011001110000100101011100
010100111110000100101011100
111101001000100100101011100
000111011010100100101011100
110001000101110100101011100
010011001001011100101011100
011110000000111100101011100
001001101000111100101011100
111100011010000010101011100
011011011000010010101011100
001001001011110010101011100
101110000110001010101011100
001010010011101010101011100
000000011110111010101011100
000001011111000110101011100
000010111100100110101011100
010110010010010110101011100
010010010101001110101011100
100101000011001110101011100
001100010100011110101011100
100111010110000001101011100
110110100101000001101011100
010010011101100001101011100
100100101110010001101011100
110110001010001001101011100
110011000001101001101011100
001110010010011001101011100
101100000001111001101011100
001101110010000101101011100
110010000110100101101011100
101000010100110101101011100
000111000001110101101011100
001010001100101101101011100
100010110000011101101011100
001101011100000011101011100
011011000100100011101011100
101101000010100011101011100
011101000001001011101011100
000001101001101011101011100
000110000101011011101011100
010000100100111011101011100
100100100001100111101011100
001000100010110111101011100
111001011011000000011011100
101100011110100000011011100
011010001111100000011011100
110110010010110000011011100
000101011110011000011011100
001101100101011000011011100
100001101011011000011011100
010101101000111000011011100
001101001101100100011011100
100011100011100100011011100
011100111000010100011011100
110101001100010100011011100
011110000110010100011011100
101011001010001100011011100
001010111000101100011011100
110100100100101100011011100
010101010001101100011011100
010000101011101100011011100
001000010111011100011011100
111010101100000010011011100
100110100110010010011011100
101000111001010010011011100
110010010101010010011011100
011100010011010010011011100
010001100011110010011011100
000011110101001010011011100
001100100110101010011011100
100111000001011010011011100
011000110101000110011011100
011011000010100110011011100
110011100000001110011011100
000100111010001110011011100
111000000110001110011011100
100001010100101110011011100
000100001001111110011011100
100110110011000001011011100
111010110000100001011011100
110100101010100001011011100
000100111101100001011011100
011111100000010001011011100
110100110100010001011011100
001011010011010001011011100
110010100110001001011011100
000111110000101001011011100
001110001001101001011011100
101001000101101001011011100
001011001100011001011011100
010110001011000101011011100
110000010111000101011011100
000011010101100101011011100
010001110000110101011011100
101000110010001101011011100
000010011110001101011011100
001100010100101101011011100
000110101000011101011011100
100000010001111101011011100
011101000110000011011011100
010101110001000011011011100
010011011000100011011011100
100101000100110011011011100
100000011011001011011011100
000011000010111011011011100
100110010100000111011011100
010001101100000111011011100
100000111000100111011011100
110000100001010111011011100
001010001000110111011011100
001000100100011111011011100
101010101010100000111011100
110101100001100000111011100
000011100110110000111011100
010110001001110000111011100
000101010011110000111011100
110100011001001000111011100
110011011000000100111011100
100000111011000100111011100
010101100010010100111011100
101000100110010100111011100
000100001110110100111011100
101010010100001100111011100
101100100001001100111011100
100111000000101100111011100
011011100001000010111011100
010010011011000010111011100
101001000111000010111011100
011100101000100010111011100
000011001101100010111011100
100001101000110010111011100
100011010010001010111011100
010000110010101010111011100
000101001010101010111011100
010110100000011010111011100
010001001100011010111011100
110000000011100110111011100
111010000000010110111011100
001101000001010110111011100
101110001000010001111011100
111000010001010001111011100
001100100011010001111011100
100010000101110001111011100
001100111000001001111011100
010001110100001001111011100
100000101100101001111011100
100101000010011001111011100
010000101001011001111011100
000010010010110101111011100
100111100000000011111011100
011110010000000011111011100
001000100101100011111011100
000000111010010011111011100
100000010100011011111011100
100010001000001111111011100
011000000000101111111011100
011111101110000000000111100
111110110000110000000111100
100011111100110000000111100
101011100011110000000111100
110001101101011000000111100
010110101011011000000111100
111001011010100100000111100
101011001101100100000111100
101100110011100100000111100
011100011110010100000111100
101101011001001100000111100
011010011011001100000111100
010101000111101100000111100
001011001110011100000111100
010101110001011100000111100
100001010101111100000111100
111100110110000010000111100
101101011100100010000111100
001101111001010010000111100
011010101010110010000111100
111101000010101010000111100
011100011001101010000111100
010010110011101010000111100
111000001110011010000111100
100011011001011010000111100
100101000111011010000111100
001011000101111010000111100
110110010011000110000111100
000001110111100110000111100
101000111100010110000111100
000110010101110110000111100
100101110100001110000111100
001100010111001110000111100
001000101110101110000111100
010011100100011110000111100
101000100001111110000111100
110011100110100001000111100
000111011101100001000111100
100111001110010001000111100
111100001010110001000111100
100101110001110001000111100
101111010100001001000111100
010101110110000101000111100
110010101011000101000111100
011010100101100101000111100
000100111100110101000111100
011100010001110101000111100
011101001100001101000111100
101011100001001101000111100
001110101000101101000111100
110110100000011101000111100
110001000011011101000111100
000110010011011101000111100
001000101011011101000111100
101000001100111101000111100
010000100110111101000111100
110011111000000011000111100
011111001000100011000111100
100111000011100011000111100
010110110100010011000111100
100100111010010011000111100
101011001010001011000111100
100001110011001011000111100
110001000101101011000111100
011010011000011011000111100
010010000111011011000111100
000100011011100111000111100
000010100011110111000111100
000010011101001111000111100
011000010100101111000111100
001001001001101111000111100
100011111011000000100111100
101111001010100000100111100
010011010111100000100111100
110101010110010000100111100
011011001011010000100111100
100101001101110000100111100
110011110100001000100111100
000110011011101000100111100
101001000111101000100111100
010010001101111000100111100
111000111001000100100111100
110111000001100100100111100
000101110010110100100111100
001110000110110100100111100
100111001100001100100111100
110100001011001100100111100
011000110010101100100111100
111001001000011100100111100
000000011111011100100111100
100010100010111100100111100
111001001001100010100111100
110000011011010010100111100
110011000100110010100111100
110100100001110010100111100
010100111010001010100111100
001010110101001010100111100
100101101000101010100111100
010011101001000110100111100
011100100101000110100111100
000110111000010110100111100
101110000000101110100111100
000100001010111110100111100
111001001110000001100111100
010110011110000001100111100
011101100010100001100111100
001010001111100001100111100
000111110010001001100111100
010110100100101001100111100
010000101011101001100111100
011010100010011001100111100
101000010110011001100111100
000100111001011001100111100
001001011011000101100111100
001101010100100101100111100
100010011010100101100111100
111000000011100101100111100
000001101001110101100111100
001101100000011101100111100
000010100101011101100111100
100100010000111101100111100
100110001101000011100111100
101000110100100011100111100
011001100100010011100111100
010100001100110011100111100
010011001100001011100111100
000001011010011011100111100
110100011000000111100111100
100000010111000111100111100
100011000010010111100111100
001100010010010111100111100
010000101010010111100111100
100101101111000000010111100
110101100010110000010111100
001100111010110000010111100
000111111001001000010111100
011110100101001000010111100
110100001110101000010111100
100010110101101000010111100
011111001000011000010111100
001101010011011000010111100
000001001111111000010111100
011011101000100100010111100
011100100110100100010111100
111100001001100100010111100
100111100100010100010111100
111011000010010100010111100
010011010100101100010111100
100100101001011100010111100
000011011110100010010111100
101001010011100010010111100
111100011000010010010111100
101010110010010010010111100
010101001011010010010111100
001100111100001010010111100
111000101001001010010111100
000000111011011010010111100
011001100000111010010111100
010100010010111010010111100
101110001100000110010111100
110000011101000110010111100
110010100010100110010111100
000011110001010110010111100
110101000000011110010111100
000110100010011110010111100
001000011000111110010111100
110111000101000001010111100
001010110110100001010111100
000110100111010001010111100
100001010111010001010111100
011000001111010001010111100
101001101000110001010111100
011100110000011001010111100
000101101100011001010111100
001100111001000101010111100
101010010011000101010111100
010010110010010101010111100
001101000110010101010111100
000001011010110101010111100
100111000010001101010111100
010010000011101101010111100
000101000001111101010111100
011000101100100011010111100
100100100110100011010111100
101011000001010011010111100
110000010001110011010111100
100010101100001011010111100
001110000011001011010111100
101100001000101011010111100
100001001011000111010111100
010010001001010111010111100
100100000101010111010111100
010100100000101111010111100
110100110101000000110111100
111110000011000000110111100
101011001100010000110111100
001001100111010000110111100
101100101010001000110111100
010001011110001000110111100
001110001100101000110111100
001011100001101000110111100
100110010001011000110111100
101001010000111000110111100
010000110100111000110111100
001101101100000100110111100
110001000111000100110111100
111010000100100100110111100
011101010000010100110111100
010010001110010100110111100
100000110001110100110111100
000100010110101100110111100
010101011000100010110111100
000010100101110010110111100
001001110010001010110111100
010010100110001010110111100
100100000011101010110111100
001010000010111010110111100
001001000110100110110111100
000101100001100110110111100
101000000011010110110111100
100011000001001110110111100
100000111110000001110111100
100011001001100001110111100
100101000100101001110111100
001010001001011001110111100
100100101000100101110111100
100010010100010101110111100
010000000101110101110111100
000101011000001101110111100
100000100011001101110111100
001011010100000011110111100
110001100010000011110111100
100110010000100011110111100
000101110000010011110111100
010001010001001011110111100
000100100101001011110111100
010110000100000111110111100
101000000100001111110111100
110100011101100000001111100
100111010011001000001111100
111000101010101000001111100
000101101101101000001111100
010001011011011000001111100
001100001111011000001111100
101110001000111000001111100
100111010100100100001111100
010110001110100100001111100
111000001011010100001111100
111111000000001100001111100
000110111100001100001111100
110010110000101100001111100
110000010110011100001111100
011110110001000010001111100
000110110110100010001111100
010010101101010010001111100
011101000100110010001111100
010011010010110010001111100
100010001110110010001111100
100010110001110010001111100
100100111001001010001111100
001001011100011010001111100
100100011110000110001111100
100010100111000110001111100
011001100001100110001111100
100100101000110110001111100
010011001000101110001111100
010000100011011110001111100
100101111100000001001111100
111010001001100001001111100
010011011100010001001111100
011000111001010001001111100
010011100011010001001111100
101000010011110001001111100
011000011110001001001111100
011011000101001001001111100
010100100111001001001111100
100000001111101001001111100
101100100100011001001111100
110010000010111001001111100
000100110010111001001111100
001001001010111001001111100
111100110000000101001111100
100011110010000101001111100
101000101101000101001111100
101110000010100101001111100
110010000101010101001111100
100110001001001101001111100
101001010000011101001111100
000111000100011101001111100
001110011010000011001111100
100111010000010011001111100
101010101000010011001111100
001101000011010011001111100
000001101110001011001111100
001010110100000111001111100
000101010101000111001111100
100001100100010111001111100
101000000011001111001111100
001100000000111111001111100
001101010111000000101111100
101010011100100000101111100
001100101100110000101111100
011000011010110000101111100
001011011010001000101111100
110100001100011000101111100
101000011001011000101111100
010001110101000100101111100
001100101011000100101111100
100100110100010100101111100
100001100011010100101111100
001010010001110100101111100
011100000110001100101111100
010000011100101100101111100
000100110001101100101111100
100101110010000010101111100
100001101101000010101111100
011010000111000010101111100
000100011101010010101111100
001001110000110010101111100
110001011000001010101111100
000111100100001010101111100
001100100010011010101111100
000010101000111010101111100
000101000001111010101111100
011110001000000110101111100
010000100110100110101111100
010000001001110110101111100
000010000110011110101111100
110101001001000001101111100
011001010001100001101111100
000001100111100001101111100
010110010000110001101111100
000111101000000101101111100
000100001101100101101111100
000101000010101101101111100
010100000001011101101111100
101010010001000011101111100
010010100001100011101111100
111100000000010011101111100
100010100010001011101111100
001000001101001011101111100
000001010100101011101111100
010001010010000111101111100
000110010000001111101111100
011001010110100000011111100
101110010001100000011111100
110000100111100000011111100
001010101110010000011111100
000111001010110000011111100
100011101000101000011111100
110000111000011000011111100
001000101001111000011111100
101101000011000100011111100
000000011111100100011111100
100110011000010100011111100
001011010100010100011111100
001101100000110100011111100
010010100100110100011111100
001001100110001100011111100
011000001101001100011111100
100010000110101100011111100
000010001011011100011111100
101101100100000010011111100
110001001110000010011111100
100110001011000010011111100
010000111001100010011111100
001000010101110010011111100
011100001010001010011111100
101010000101001010011111100
110100010000100110011111100
101000001010100110011111100
100001000001110110011111100
011010010000001110011111100
100000001100011110011111100
101011000110000001011111100
101001110001000001011111100
011100011000100001011111100
010001001011100001011111100
010100100001110001011111100
000000011101011001011111100
001010010000111001011111100
110001001000001101011111100
010100010010001101011111100
000011001001001011011111100
010010000100101011011111100
000000100011101011011111100
001001011000000111011111100
000011100000100111011111100
010000010100010111011111100
010110110010000000111111100
100011010101000000111111100
000101110100100000111111100
110011100000010000111111100
101100010010010000111111100
001110000101010000111111100
100000001011110000111111100
010011000011001000111111100
011001001000101000111111100
001000000011101100111111100
011000100000011100111111100
011000011100000010111111100
101011000000100010111111100
100100001100100010111111100
000001010110010010111111100
110000000010011010111111100
001100110000000110111111100
000001101010000110111111100
000000010001011110111111100
011010101000000001111111100
001101001010000001111111100
000110000011100001111111100
100001011000010001111111100
001001000100110001111111100
110000010000101001111111100
100100000110000101111111100
000010110001000101111111100
000000101100010101111111100
000001000101001101111111100
001000010010100011111111100
000100001000011011111111100
001011110111111100000000010
111100111110110010000000010
101110101101111010000000010
110101101111100110000000010
011110011011110110000000010
101001111011011110000000010
101011101110101101000000010
111101010011101101000000010
001111011101011101000000010
111111001110100011000000010
100111111100110011000000010
011011110110110011000000010
110101110101011011000000010
011001110111001111000000010
110110011100101111000000010
011011010001111111000000010
110111011101100100100000010
011111100101101100100000010
111110010110011100100000010
001111101011011100100000010
100011011111011100100000010
111000111100111100100000010
011101100111110010100000010
001011111110101010100000010
111011011001101010100000010
010101111101101010100000010
110010101111101010100000010
111111001010011010100000010
100011111011100110100000010
111101110001010110100000010
111110100100110110100000010
111101001101001110100000010
010010011101111110100000010
011000110011111110100000010
011111011011001001100000010
100011110111101001100000010
010101101011111001100000010
110111101110000101100000010
011101001111100101100000010
011011100111010101100000010
101100011011110101100000010
111100100111001101100000010
011100111010101101100000010
100110111010011101100000010
011010111001011101100000010
010011011010111101100000010
001001101101111101100000010
111111100011000011100000010
101110011111000011100000010
011110101101010011100000010
101000111101110011100000010
111010010101011011100000010
111011110100000111100000010
010111010111000111100000010
101101011100100111100000010
011001111010010111100000010
010101110100110111100000010
110110010010110111100000010
111000010110101111100000010
100011001101101111100000010
110100001110011111100000010
110001011001011111100000010
101000101010111111100000010
100101100001111111100000010
011011111111100000010000010
111110101011110000010000010
111010111110011000010000010
110101011110111000010000010
111001100111111000010000010
101100111101101100010000010
111101110010011100010000010
100010111011111100010000010
101101011111100010010000010
111101101001101010010000010
011111001101011010010000010
101100110011111010010000010
100111110011010110010000010
011111010100110110010000010
000001111111110110010000010
011101111100001110010000010
101111100100101110010000010
111010110001101110010000010
011100001111101110010000010
010110101100111110010000010
011011001010111110010000010
001111110111010001010000010
101011111101001001010000010
110110110110101001010000010
011010110011111001010000010
111100111100010101010000010
110111001011010101010000010
110001111001110101010000010
100100101111110101010000010
010111110011001101010000010
001101101111001101010000010
010001111110101101010000010
111110010001011101010000010
011101001001111101010000010
110010111101100011010000010
101011100111100011010000010
110001101111010011010000010
000111011110101011010000010
100101011011011011010000010
101010110100111011010000010
000111111001100111010000010
011101100011010111010000010
000110011111010111010000010
101010001111001111010000010
010101100101101111010000010
001110010011101111010000010
101110100010011111010000010
000011110101011111010000010
101001111111010000110000010
111100011111001000110000010
101101110110101000110000010
110110110011011000110000010
111111000110100100110000010
111010011011100100110000010
011101111000110100110000010
101110100011101100110000010
111000101011011100110000010
001110011010111100110000010
110011100001111100110000010
000101001111111100110000010
010011111110010010110000010
011110110001110010110000010
100101101011110010110000010
000111111011001010110000010
011001010111101010110000010
100111011000111010110000010
100100111111000110110000010
110111101000100110110000010
111100010101100110110000010
000111100111100110110000010
011100011110010110110000010
100011101101010110110000010
110011010101001110110000010
001110011101001110110000010
101111000001011110110000010
101011011110100001110000010
111001101101100001110000010
101110111001010001110000010
010111110010110001110000010
011111100110001001110000010
110101111000101001110000010
001111101001101001110000010
111100010100111001110000010
011010001110111001110000010
101101101010100101110000010
011101010101010101110000010
110000110110110101110000010
100111000101110101110000010
110110001001101101110000010
110111010001100011110000010
110100010111010011110000010
111001011000110011110000010
001100110110110011110000010
110010100011110011110000010
101010110011001011110000010
111100101000011011110000010
100111000110011011110000010
010110001011011011110000010
001100011001111011110000010
000001110011111011110000010
011100101001100111110000010
101100001101010111110000010
110100110001001111110000010
001001001011101111110000010
000011101000111111110000010
101001000100111111110000010
101111110101100100001000010
011111011010101100001000010
111011100011011100001000010
101110010011111100001000010
010100011111111100001000010
111111000111001010001000010
010111101110101010001000010
011111110000111010001000010
101101011100111010001000010
011010011110111010001000010
111010011101100110001000010
110011101010110110001000010
111101000110110110001000010
001111100011110110001000010
101110111100001110001000010
010011111101001110001000010
100111011001101110001000010
101010100111101110001000010
110001010111011110001000010
100100110101111110001000010
100111111011100001001000010
111011001101011001001000010
111100101011011001001000010
101010110111011001001000010
111011010010111001001000010
001110101110111001001000010
110101000111111001001000010
101011111001010101001000010
110010011111010101001000010
010111111000110101001000010
110001111011001101001000010
111100110100101101001000010
011011000111101101001000010
101101001110011101001000010
111001110101100011001000010
001111101011001011001000010
110110111000011011001000010
001111000101111011001000010
100110001011111011001000010
010011011110100111001000010
110110100101100111001000010
011100110101010111001000010
101101101000110111001000010
101100110011001111001000010
100011011100011111001000010
010011110010011111001000010
010111001001011111001000010
001010111000111111001000010
101100111111100000101000010
111110011101010000101000010
101111010110110000101000010
110111001011110000101000010
111011011110001000101000010
110110111100101000101000010
110000110111111000101000010
011011101110100100101000010
111101101010010100101000010
110001111101010100101000010
001110111100110100101000010
101001001111110100101000010
010110110111001100101000010
000101111011101100101000010
100110101101011100101000010
110011001100111100101000010
011110001001111100101000010
001111001111010010101000010
000101010111111010101000010
110111010100010110101000010
001111001100101110101000010
110100110010101110101000010
001110110001101110101000010
101001101001101110101000010
001011011010011110101000010
000100111110011110101000010
100101001010111110101000010
011010111110010001101000010
101001101111001001101000010
110101011100011001101000010
011110101011000101101000010
110100011110100101101000010
111000111001100101101000010
010110100110110101101000010
011101100001110101101000010
100010101011110101101000010
011000010111110101101000010
101111100100001101101000010
010101101101001101101000010
110111000011001101101000010
100001010101111101101000010
011101011101000011101000010
111010110010100011101000010
101101110100010011101000010
010011111001010011101000010
100011100111010011101000010
011001001110110011101000010
000100111011110011101000010
000111111100001011101000010
101011001010101011101000010
011110000110011011101000010
111101010010000111101000010
101111001001000111101000010
001011010101100111101000010
001110001010110111101000010
100000011111001111101000010
111100001000101111101000010
010000111100101111101000010
100111001101111000011000010
111010110010110100011000010
100011101111001100011000010
110101010101101100011000010
011001101101101100011000010
111111000100011100011000010
010011011110011100011000010
100101111000111100011000010
111110101101000010011000010
101110011011010010011000010
011101011010110010011000010
111000111001110010011000010
111001101110001010011000010
100110110111001010011000010
001110111010101010011000010
100001111101101010011000010
010101111001011010011000010
111010000101111010011000010
101111101010000110011000010
101011011000110110011000010
111110010010001110011000010
110100101011001110011000010
110010011001011110011000010
001100010111011110011000010
001001110100111110011000010
011111100100110001011000010
100101110101110001011000010
110111011010001001011000010
011110001101101001011000010
101001110011101001011000010
100100011111101001011000010
001111011000111001011000010
100001101110111001011000010
100110111110000101011000010
111000001110110101011000010
111000011101001101011000010
110011101000011101011000010
110100100110011101011000010
000110111001011101011000010
001101111110000011011000010
101111110001000011011000010
111011100010010011011000010
100011010110110011011000010
000011101011110011011000010
110011110100001011011000010
111000001011101011011000010
101110001100011011011000010
010010101110011011011000010
111101001100000111011000010
011110000111000111011000010
100001111010100111011000010
001000011111100111011000010
110101010001010111011000010
010100110010110111011000010
100101010110001111011000010
011010101001001111011000010
001011000110011111011000010
101100000001111111011000010
101111101100100000111000010
011111010011100000111000010
101111100011010000111000010
010101101111010000111000010
011011101001110000111000010
101101011001110000111000010
111011100101001000111000010
011100100011111000111000010
110011110110000100111000010
101101011110000100111000010
111011010001010100111000010
000101110110110100111000010
001111110010001100111000010
011010111000101100111000010
110001011010101100111000010
001010001111011100111000010
110101111100000010111000010
111110011000100010111000010
101010110101100010111000010
101000011110110010111000010
010110001101110010111000010
010011011100101010111000010
111001110000011010111000010
110101000101011010111000010
001001011101011010111000010
010111110001000110111000010
011101100100100110111000010
100010101110100110111000010
101001010011100110111000010
000110011011100110111000010
001101101001010110111000010
001010110011010110111000010
110001001011010110111000010
010101010010011110111000010
000110100010111110111000010
110000000110111110111000010
100110001111010001111000010
011001111001001001111000010
101110010101001001111000010
001010011011101001111000010
010000101111101001111000010
111010011000011001111000010
010011010101011001111000010
001100101101011001111000010
101110100000111001111000010
110100001010111001111000010
001011111100000101111000010
010101111010000101111000010
010011001111000101111000010
101001100101010101111000010
001101010100101101111000010
101000101100101101111000010
011001100010101101111000010
100110010010101101111000010
010010100011011101111000010
001001010011011101111000010
010100010001111101111000010
101101000110100011111000010
000101011100110011111000010
101011000001110011111000010
011110110000001011111000010
101101011000001011111000010
011000011110001011111000010
110100100100101011111000010
000110000111101011111000010
110010011010000111111000010
100100101010010111111000010
110010000101010111111000010
000000101101110111111000010
100001100011001111111000010
100010110000011111111000010
111101110111100000000100010
101111101110110000000100010
111111100101011000000100010
011011011101111000000100010
100111010111111000000100010
110100111111010100000100010
111110110011001100000100010
110011101101101100000100010
110101100110111100000100010
111110001011101010000100010
110111011100011010000100010
111010100110111010000100010
001011111110010110000100010
111111001001010110000100010
111011010010110110000100010
101010001111110110000100010
110001111110001110000100010
101100011111001110000100010
111001010101101110000100010
010111101010011110000100010
001101011010111110000100010
011110011111100001000100010
101111011010101001000100010
001101111011011001000100010
110110001110111001000100010
111011100011100101000100010
100110110111100101000100010
101011010111010101000100010
011000111101101101000100010
011010011110011101000100010
110110100001111101000100010
110010111110010011000100010
010101111001110011000100010
111000010111110011000100010
111101011001001011000100010
110111100010101011000100010
100110111001101011000100010
001101001111101011000100010
001101110100111011000100010
101001101001111011000100010
111000111010100111000100010
100101011110010111000100010
011000101111010111000100010
001110100111001111000100010
010100101110101111000100010
100001011011101111000100010
100110101100011111000100010
110000110011011111000100010
011111111110000000100100010
101111011011010000100100010
110111111000110000100100010
011010110111101000100100010
011100101111011000100100010
100101111110100100100100010
111110010001110100100100010
111110101100001100100100010
010110111001101100100100010
011111011000011100100100010
000111101100111100100100010
111011101010100010100100010
010111110011100010100100010
101111000111100010100100010
111101010110010010100100010
001101111101010010100100010
010110011110110010100100010
110010110101110010100100010
011100010101111010100100010
111001000011111010100100010
110111011010000110100100010
011001111100100110100100010
100101010011110110100100010
001111110100001110100100010
111010000111001110100100010
001011010011101110100100010
010011010110011110100100010
100110010101011110100100010
110010101000111110100100010
111111100100100001100100010
110100111011100001100100010
001001111111100001100100010
111101101001010001100100010
000111101111010001100100010
001110111010110001100100010
101010111100011001100100010
100111110001011001100100010
010100111100111001100100010
011111000001111001100100010
101100001101111001100100010
101111111000000101100100010
010011111100010101100100010
000111010110110101100100010
100011011001110101100100010
111011010010001101100100010
001101011110001101100100010
101001110001101101100100010
010001100111101101100100010
001110010011011101100100010
110001001111100011100100010
100011111010001011100100010
011100110110001011100100010
101001010111001011100100010
000111100101101011100100010
010101010011011011100100010
110001110000111011100100010
100100100110111011100100010
101100110101000111100100010
101001101011000111100100010
100010111100100111100100010
000111101010100111100100010
001010100101110111100100010
110111000100001111100100010
011010001100101111100100010
110010010001101111100100010
111100000001011111100100010
111110001111000100010100010
001111011110100100010100010
011111110001010100010100010
011100110110110100010100010
111000011101110100010100010
010111011101001100010100010
000110111110011100010100010
010111010010111100010100010
010001101011111100010100010
001111101111000010010100010
011100111101100010010100010
110101111010010010010100010
110101001101110010010100010
011111000011110010010100010
011001111011001010010100010
111000101101011010010100010
010001111100111010010100010
101001010110111010010100010
011110101010100110010100010
101011101001100110010100010
001010110111100110010100010
110100110100101110010100010
010010001111011110010100010
001010011100111110010100010
100001110001111110010100010
101100111111000001010100010
111101001011100001010100010
111011011100010001010100010
000101111110110001010100010
001011011011110001010100010
111101010110001001010100010
101111000011011001010100010
111001010001111001010100010
010110010101111001010100010
110110101100100101010100010
101110011001100101010100010
100011001111100101010100010
001011110010101101010100010
100100010111011101010100010
010011100100111101010100010
100101001010111101010100010
101101101100100011010100010
101110110010100011010100010
110100100111100011010100010
110011001001101011010100010
001001100111011011010100010
110010010010111011010100010
011100100001111011010100010
010111001110000111010100010
001001111101000111010100010
111100010011000111010100010
110011110000100111010100010
011101011000010111010100010
010001010111010111010100010
101100010100110111010100010
001001101010110111010100010
010110001001110111010100010
100110000110101111010100010
000010101101101111010100010
101000100011101111010100010
111001100000011111010100010
100111010000011111010100010
010010111000011111010100010
000000110110111111010100010
110000000101111111010100010
000011000011111111010100010
111100100101110000110100010
010101011011101000110100010
100000111111101000110100010
110010011101011000110100010
111000011010111000110100010
100110101001111000110100010
001110000111111000110100010
101111010101000100110100010
101001100111100100110100010
110110001010110100110100010
010001110101110100110100010
001011111001001100110100010
100111110000101100110100010
011000101110101100110100010
110100000111101100110100010
000100110011111100110100010
111010011110000010110100010
011000110111010010110100010
101010111000110010110100010
100011101100101010110100010
110100101010101010110100010
100100011110011010110100010
111000111001000110110100010
110110100011000110110100010
001101011011000110110100010
010011001101100110110100010
101001011100010110110100010
101110000110010110110100010
001111100000110110110100010
111011001000001110110100010
100010110110001110110100010
100001001111001110110100010
001000111010011110110100010
110001110111000001110100010
011101110001100001110100010
111010010011010001110100010
011010110100110001110100010
010111001100110001110100010
111001000110110001110100010
111110001010001001110100010
010110100011101001110100010
110101110000010101110100010
011110010100001101110100010
010011101010001101110100010
100101100110001101110100010
000110001111001101110100010
111101000000101101110100010
100011001100011101110100010
010100011010011101110100010
001010001001111101110100010
100111110100000011110100010
000011011111000011110100010
001111011000100011110100010
110011001010010011110100010
000011100110110011110100010
001001010101110011110100010
101000011100101011110100010
101110000001101011110100010
010111100000011011110100010
011010000011100111110100010
000101101100010111110100010
000110110001010111110100010
010101000010110111110100010
000010011010110111110100010
010001110100001111110100010
000101010001101111110100010
010101111111001000001100010
011111101001101000001100010
111000011111101000001100010
101101111100010100001100010
011001011111010100001100010
100011011110110100001100010
101101010110101100001100010
100011110101011100001100010
100101101011011100001100010
111001110000111100001100010
010010111100111100001100010
111011110011000010001100010
101011001101101010001100010
110110010011011010001100010
110101111000100110001100010
101100101110100110001100010
010111001100110110001100010
100110101001110110001100010
100001100111110110001100010
011011001110001110001100010
001110110010011110001100010
101111000000111110001100010
111110110010010001001100010
000010111111110001001100010
011111011100001001001100010
100111100111001001001100010
111010100101101001001100010
101101100010111001001100010
011010101010110101001100010
101100000111110101001100010
110110001101001101001100010
011100011011001101001100010
110010110010101101001100010
001011011001101101001100010
110010011011100011001100010
100001111011010011001100010
110101001110001011001100010
101010101010011011001100010
111000001100111011001100010
000110010110111011001100010
010010100011111011001100010
011111100010000111001100010
000110111011000111001100010
111001001010010111001100010
100111000101010111001100010
010110110100001111001100010
010001001101101111001100010
001000011101011111001100010
100111111101000000101100010
111010001110110000101100010
001101101011110000101100010
101011110010101000101100010
101100111001011000101100010
111101001000111000101100010
110110100010111000101100010
001001011110111000101100010
011001100101111000101100010
011111110000100100101100010
101010101101100100101100010
010111010011010100101100010
001101010101110100101100010
110000011110011100101100010
010010000111111100101100010
100110111010100010101100010
101111101000010010101100010
110111110000001010101100010
101101100101001010101100010
111110000100101010101100010
011010110100011010101100010
100010011100111010101100010
010001101010111010101100010
000111001001111010101100010
010101110110000110101100010
101010010110100110101100010
111010100010010110101100010
111000010101010110101100010
011000101001110110101100010
000000011111110110101100010
110001100100101110101100010
011101000010101110101100010
000100101101101110101100010
000010111001011110101100010
010001010001111110101100010
001110110111000001101100010
110011110001100001101100010
110111000110010001101100010
101100101110010001101100010
010110111010001001101100010
111001010100101001101100010
001011101100101001101100010
001101010011101001101100010
111011100000011001101100010
110101000101100101101100010
101000011100110101101100010
111001001001001101101100010
000111010101001101101100010
001000101011101101101100010
011010010000111101101100010
100110000100111101101100010
110011011100000011101100010
010100100111010011101100010
111100100000110011101100010
101110010010001011101100010
110010100110001011101100010
011110001001001011101100010
011001100011001011101100010
000001110110101011101100010
011001011000011011101100010
000010001111011011101100010
100011010011000111101100010
011000100110100111101100010
010100010011100111101100010
011100001100010111101100010
101000000110011111101100010
001011000001011111101100010
000100110000111111101100010
110111101011000000011100010
011110100111100000011100010
110111010101010000011100010
111110110000101000011100010
110010101110101000011100010
010011110011101000011100010
101011011001011000011100010
001110110101011000011100010
111010111100000100011100010
000011111101100100011100010
110110010011100100011100010
110101001110010100011100010
100110100111010100011100010
010100101101110100011100010
111101101000001100011100010
110000110111001100011100010
010100111010101100011100010
011010010011011100011100010
001110101000111100011100010
101111010100100010011100010
111101100100010010011100010
000101110111010010011100010
000111111000110010011100010
010111100101001010011100010
011110011000011010011100010
110001100011011010011100010
001000101011111010011100010
010011111010000110011100010
010100011111000110011100010
100101001011100110011100010
100000111110010110011100010
111001000001110110011100010
001101001101001110011100010
100001001100111110011100010
100100010010111110011100010
001110111100100001011100010
010001011111100001011100010
010110011110010001011100010
101101001101010001011100010
011000111101010001011100010
110101011000110001011100010
001011001111001001011100010
110000111001101001011100010
000101101101101001011100010
100100111100011001011100010
001111101001000101011100010
101111000010100101011100010
000001101111010101011100010
001001010110110101011100010
100000011011110101011100010
010101000110101101011100010
010001011001011101011100010
011011010110000011011100010
100110011101000011011100010
011010110001100011011100010
101001011001100011011100010
011100001011010011011100010
110110000100110011011100010
000000111111001011011100010
101000110001011011011100010
110001100110000111011100010
011011001000100111011100010
101010100100100111011100010
000100001110110111011100010
000010010101110111011100010
001100111000001111011100010
000100100011011111011100010
011000000010111111011100010
111001011011000000111100010
011101011100100000111100010
100011111010010000111100010
001100011111010000111100010
101000110011110000111100010
000011001111110000111100010
001101101110001000111100010
100110011011001000111100010
100001101101011000111100010
100100010101111000111100010
111100100010100100111100010
011010010101100100111100010
100111001001010100111100010
110001101000110100111100010
101101000011001100111100010
000101011100011100111100010
010101100001011100111100010
101100110110000010111100010
100111001110000010111100010
011000111010100010111100010
010110101010010010111100010
100010010111010010111100010
010100110100110010111100010
110100000011110010111100010
010110010010101010111100010
001011000110101010111100010
111000100001101010111100010
100001110101000110111100010
100100011100100110111100010
011011000100010110111100010
010110001100001110111100010
101000001010101110111100010
100100100100011110111100010
111111000001000001111100010
100001111100100001111100010
100101100011100001111100010
000101111001010001111100010
011110000010110001111100010
100111001000101001111100010
101000000111101001111100010
011000101010011001111100010
000010110110011001111100010
010001010010111001111100010
110100011001000101111100010
010110100101000101111100010
000011110000110101111100010
111000110000001101111100010
100000100010111101111100010
101010001011000011111100010
001010101100010011111100010
101001010010010011111100010
000111000011010011111100010
010010101000101011111100010
010000010101101011111100010
110000001001011011111100010
001001100000111011111100010
101101100000000111111100010
001001000111000111111100010
110100000010001111111100010
001010100010001111111100010
000001011010001111111100010
111010011110110100000010010
101111011001110100000010010
111100101101110100000010010
110101010111110100000010010
100111111010101100000010010
010110101111011100000010010
101110111011100010000010010
011001011111110010000010010
110100101011111010000010010
010111111011000110000010010
101011110111000110000010010
110110110101001110000010010
001111010101101110000010010
111011000101011110000010010
101101111101010001000010010
010110111101110001000010010
001111110110101001000010010
110010111011101001000010010
101001011111101001000010010
111111000100111001000010010
100111101101100101000010010
111001011011010101000010010
011111101001001101000010010
010111110100011101000010010
101100010101111101000010010
011110000011111101000010010
110101111110000011000010010
010111100111100011000010010
100110101111010011000010010
111110100010110011000010010
010110011111001011000010010
111001110010101011000010010
111110010001101011000010010
101011100011011011000010010
101100011010111011000010010
110010001101111011000010010
011111011100000111000010010
001100111111000111000010010
101011101100010111000010010
001111000110110111000010010
100001011101110111000010010
111110001010001111000010010
100101100110101111000010010
101101001001101111000010010
011100101100011111000010010
001101110010011111000010010
110011000010111111000010010
010001101001111111000010010
011110110100111000100010010
101011011010111000100010010
111010100011111000100010010
010111010011111000100010010
001100111011111000100010010
001111010111010100100010010
100110110101110100100010010
010011001111110100100010010
011011111010001100100010010
110101110100101100100010010
011100010111101100100010010
101101101100011100100010010
100010101110111100100010010
111010010111100010100010010
101111110010010010100010010
110101011100110010100010010
011110001101101010100010010
101001100111101010100010010
110110101100011010100010010
010010110111011010100010010
001101001110111010100010010
111011001100100110100010010
100110011110100110100010010
110111000011100110100010010
001010101111010110100010010
101111000110001110100010010
101010111001001110100010010
111001010000111110100010010
110000100101111110100010010
000110000111111110100010010
111110011010100001100010010
011101101100110001100010010
001110100111110001100010010
001010111111001001100010010
110011101100101001100010010
011001110101011001100010010
100100011111011001100010010
110001010110111001100010010
000011111110100101100010010
111011010001100101100010010
100111011100010101100010010
101001110110010101100010010
000101111011010101100010010
110010010111001101100010010
001111001000111101100010010
010101000101111101100010010
000000110111111101100010010
001101010111100011100010010
111000011110010011100010010
001111011001010011100010010
101001111100001011100010010
011011001110001011100010010
111000101011001011100010010
100010111000111011100010010
000100101101111011100010010
011000000111111011100010010
110001111000100111100010010
111101001000010111100010010
010110001100110111100010010
010001010011110111100010010
100111101000001111100010010
011001100100101111100010010
100010100011101111100010010
100100110100011111100010010
001100001011011111100010010
001010010010111111100010010
011111010111001000010010010
111110011100101000010010010
000101111111101000010010010
110011111101000100010010010
110100101110101100010010010
101001110101011100010010010
101011111001010010010010010
100111000111110010010010010
111101011010001010010010010
111010100111001010010010010
100010111110101010010010010
011010101001111010010010010
100101110101100110010010010
010111100101010110010010010
011100110011001110010010010
100110101001011110010010010
000100111010111110010010010
100010010101111110010010010
101001000011111110010010010
011111101010010001010010010
010101011111010001010010010
110101100011110001010010010
011001101011101001010010010
110011100110011001010010010
011110100101011001010010010
010011111000111001010010010
100111010010111001010010010
011111110000100101010010010
001110101011100101010010010
101110100100110101010010010
111100010010110101010010010
010010100111110101010010010
110100011011001101010010010
101011001001011101010010010
111000101000111101010010010
100110011001110011010010010
001000101111110011010010010
101100110110001011010010010
001101011101001011010010010
110101001100101011010010010
100011110001101011010010010
111010011001000111010010010
101111000101000111010010010
111000100110010111010010010
010100111001010111010010010
101011010010001111010010010
010100010110101111010010010
000101001110011111010010010
011111101101000000110010010
111000111110100000110010010
101011101011100000110010010
101110011110010000110010010
110111011001001000110010010
110001101111001000110010010
100011110100111000110010010
111001001001111000110010010
101101110011000100110010010
111110000101010100110010010
011011100100110100110010010
101101010100110100110010010
011101000011110100110010010
000111010110101100110010010
110001111000011100110010010
101010010011011100110010010
001101111100100010110010010
010111011010100010110010010
111001101100010010110010010
111100001011010010110010010
000110101110110010110010010
111111100000001010110010010
100100010111101010110010010
010101100100111010110010010
001110111010000110110010010
011001101011000110110010010
010010111001100110110010010
111011000010010110110010010
100101011010010110110010010
110000011101010110110010010
101100101000110110110010010
111000110100001110110010010
110010001110001110110010010
100001011001101110110010010
001000100110111110110010010
111010001101001001110010010
111010110000101001110010010
001100001111101001110010010
000101111100011001110010010
000011000111111001110010010
110110111000000101110010010
011010110101000101110010010
010110010011100101110010010
110001000111100101110010010
100011001010110101110010010
001110101100001101110010010
001011100011001101110010010
100100011100101101110010010
101100000110011101110010010
010000001011111101110010010
110110100101000011110010010
101010101010010011110010010
001011110000110011110010010
100110011010001011110010010
111100000010101011110010010
001001010110011011110010010
000010011101011011110010010
010110010000111011110010010
100000001110111011110010010
010011101100000111110010010
011000011010100111110010010
101010010100010111110010010
100001110001010111110010010
111000000001110111110010010
010100101010001111110010010
011110000001001111110010010
101010001000101111110010010
110000010010011111110010010
111110111110000000001010010
011110010111110000001010010
101011111011001000001010010
110110100111101000001010010
111101111000011000001010010
110111011010010100001010010
011100111011010100001010010
000011111111010100001010010
001111101110001100001010010
111010101101001100001010010
101100110110011100001010010
011101010101011100001010010
001110100101111100001010010
000111001011111100001010010
010111111100010010001010010
111101100011010010001010010
111010001111010010001010010
110111101001001010001010010
110000111111001010001010010
111011010100101010001010010
011001111001101010001010010
111010110010011010001010010
111100100100111010001010010
000110111001111010001010010
100011100101111010001010010
111001011010100110001010010
011110100110100110001010010
001011001111100110001010010
100101001111010110001010010
010000111101110110001010010
001100101011101110001010010
011101001000111110001010010
010001100110111110001010010
110111110100100001001010010
111001101110010001001010010
111100110001110001001010010
101110111000101001001010010
001111110001011001001010010
110000111100111001001010010
101101111010000101001010010
011010111100100101001010010
000111010111100101001010010
111110001100010101001010010
001010011011110101001010010
001100011110101101001010010
001001110101101101001010010
001001101011011101001010010
110101010000111101001010010
111011111000000011001010010
001111011010100011001010010
101010101110100011001010010
011011001001110011001010010
010100001111110011001010010
111100011100001011001010010
001010110011101011001010010
001000111110011011001010010
101001011001011011001010010
011011100101000111001010010
110011001011000111001010010
000101111100100111001010010
111001010100010111001010010
110000111010010111001010010
100110010100110111001010010
001101010001110111001010010
000111100001101111001010010
010010010101011111001010010
111101100110100000101010010
101001111100110000101010010
010010111011110000101010010
011100111101001000101010010
010001111110101000101010010
100111110001101000101010010
011110011010011000101010010
000111011101011000101010010
110100101111000100101010010
011011011100010100101010010
000101101101110100101010010
111001110001001100101010010
111111000000101100101010010
100001100111011100101010010
011000101010111100101010010
001000011101111100101010010
110100110101100010101010010
011011100110010010101010010
100010111110010010101010010
011100111000110010101010010
101101000101110010101010010
101101010010101010101010010
001011101001011010101010010
100100110011011010101010010
110000011010111010101010010
011010010001111010101010010
010111001110000110101010010
101110100011000110101010010
001001010110110110101010010
001101111000001110101010010
011010010110001110101010010
100010110100101110101010010
101111000111000001101010010
110110001101100001101010010
100111101001010001101010010
100110110010110001101010010
100110101110001001101010010
111001000011101001101010010
110010110001011001101010010
101010001011011001101010010
101000100110111001101010010
000010011110111001101010010
101010011101000101101010010
001111100010010101101010010
010010101101010101101010010
011000001111001101101010010
010110101000101101101010010
101001011000101101101010010
000011100100111101101010010
101111100000100011101010010
101100001011100011101010010
000111010110010011101010010
010000110110110011101010010
110011000101001011101010010
000101101010101011101010010
011100100001101011101010010
010100011001011011101010010
111100000101000111101010010
000001101111000111101010010
011011000010100111101010010
011110010000010111101010010
101000110000110111101010010
010101010100001111101010010
000110001101001111101010010
100100010001101111101010010
100000101001011111101010010
100111011111000000011010010
110101111010100000011010010
011110111001100000011010010
010111110011010000011010010
010111001110110000011010010
101011010011110000011010010
011011111100001000011010010
001011100111011000011010010
011000001111111000011010010
111101001011000100011010010
100000111111100100011010010
011110110100010100011010010
100011101001110100011010010
110011000110101100011010010
111000100011101100011010010
001010010111101100011010010
100111010001011100011010010
000001110011111100011010010
000111101101100010011010010
011011100011100010011010010
101100100111100010011010010
001111010101010010011010010
110001110101010010011010010
101110110000110010011010010
010110010101101010011010010
101101000110011010011010010
000100101111011010011010010
100011001010111010011010010
111100111000000110011010010
010011010111000110011010010
010101011001100110011010010
110101100100001110011010010
001001011110001110011010010
001111000010101110011010010
110000001101101110011010010
000110011100011110011010010
001000111001011110011010010
011101110101000001011010010
010110101111000001011010010
111100101100100001011010010
110010010111100001011010010
111010101001010001011010010
001101101001110001011010010
010111100010101001011010010
000011011101101001011010010
110001011110000101011010010
001001011101010101011010010
010011010001110101011010010
001010111010001101011010010
110001000101011101011010010
001100110000111101011010010
001010001100111101011010010
100111100110000011011010010
101001010111000011011010010
110101001010010011011010010
000110111010010011011010010
010110100001110011011010010
011000010101110011011010010
101110000011001011011010010
011010011000101011011010010
001101100100101011011010010
010011000100111011011010010
000101000011111011011010010
011001101000010111011010010
010010001010110111011010010
100000100011110111011010010
000010100111001111011010010
101000000110101111011010010
100100111101010000111010010
110010100101110000111010010
010001010111110000111010010
110110010110001000111010010
011000110110011000111010010
011111000001011000111010010
010101011000111000111010010
010111000101100100111010010
000111111000010100111010010
111000011010010100111010010
100110000011110100111010010
100100111010001100111010010
010010011011001100111010010
101110001000011100111010010
101011011100000010111010010
011010001110100010111010010
111100010100010010111010010
110001100010110010111010010
101000011011001010111010010
101100001100101010111010010
000011110010101010111010010
100010101001101010111010010
010100001011101010111010010
110100010011000110111010010
001100001111000110111010010
001010000101110110111010010
001011100100001110111010010
011100010000101110111010010
010010101000011110111010010
111100110010000001111010010
111011000100100001111010010
110010101010100001111010010
001010101101100001111010010
000011101110010001111010010
110011000011010001111010010
001010010111010001111010010
001101010010110001111010010
010111001100001001111010010
100101000101101001111010010
010100000111011001111010010
010001100001111001111010010
101000010001111001111010010
000110001001111001111010010
101111010000000101111010010
011101000110000101111010010
101100101001000101111010010
000110001110100101111010010
010100011100010101111010010
100101100000110101111010010
000000111010110101111010010
000101011001001101111010010
110001011001000011111010010
011101001000100011111010010
100100111000100011111010010
000001110101100011111010010
011000100011010011111010010
101001001010000111111010010
100000110110000111111010010
001100100010100111111010010
000101000101010111111010010
000001010000111111111010010
110011111110100000000110010
000111111011110000000110010
111100111001101000000110010
111101010010111000000110010
110001001111111000000110010
101101100011110100000110010
111101000111001100000110010
110001110011101100000110010
101110110000111100000110010
011011101000111100000110010
000001111101111100000110010
110111011001100010000110010
011011110110001010000110010
100011111101001010000110010
101101001101011010000110010
010100111101011010000110010
100010011011111010000110010
001111111000100110000110010
111000100111100110000110010
110011001110010110000110010
011010010101110110000110010
101111100001001110000110010
011000011110101110000110010
010110010011101110000110010
110100011010011110000110010
100010100111011110000110010
100101101000111110000110010
011001100111110001000110010
110011101001011001000110010
010010110110111001000110010
011110110110000101000110010
110011110010010101000110010
101101001100110101000110010
100100111010110101000110010
111011100100001101000110010
100111001110001101000110010
000010011111101101000110010
110000101110011101000110010
100110011001011101000110010
100011010100111101000110010
000101010011111101000110010
111001011100100011000110010
011010111001010011000110010
011101100101001011000110010
100111010011001011000110010
101110100100101011000110010
000100110111101011000110010
100001110110011011000110010
011010001010111011000110010
110100101011000111000110010
000011110101100111000110010
101010010011100111000110010
110100010101010111000110010
101101010100001111000110010
001010111100001111000110010
111000001101001111000110010
000011101011001111000110010
011100010000111111000110010
010111110101010000100110010
011011110010110000100110010
111011000101110000100110010
110100111110001000100110010
100111011100101000100110010
001111100011101000100110010
100111100110011000100110010
111110001001011000100110010
111000011111000100100110010
111101001001100100100110010
011101001110010100100110010
001110101001110100100110010
001001011011110100100110010
011001101101001100100110010
011110001010101100100110010
100000111011011100100110010
001011000110111100100110010
000100011110111100100110010
010101101111000010100110010
101011110100100010100110010
100110111001010010100110010
100100001111110010100110010
110101000101101010100110010
111000111000011010100110010
000101110010111010100110010
000011010101111010100110010
001011011101000110100110010
111100010010100110100110010
001101100101100110100110010
000001110111010110100110010
011101100000011110100110010
100011011000011110100110010
101100000100111110100110010
101100110110100001100110010
001111001110100001100110010
101101010001110001100110010
010110001011110001100110010
010110101101001001100110010
010111110000101001100110010
110000011101101001100110010
110010011010011001100110010
000011101010111001100110010
001010110001111001100110010
111010000110100101100110010
101000101101010101100110010
010011100001110101100110010
111100011000001101100110010
010001011011001101100110010
000110100110101101100110010
110101000010011101100110010
010100110001011101100110010
111001100110000011100110010
011100011011000011100110010
110111010000010011100110010
001010110110010011100110010
100010010110101011100110010
001110001100011011100110010
010000111101000111100110010
100101000111000111100110010
011010110000100111100110010
110010100100010111100110010
011001000101010111100110010
000101001001110111100110010
101000110010001111100110010
000110011000101111100110010
010010001001011111100110010
111110110101000000010110010
101010011111100000010110010
111001110110010000010110010
101011111000101000010110010
110011010101101000010110010
100110110011101000010110010
110101101100011000010110010
101011001110011000010110010
111001101010100100010110010
011010111010010100010110010
011011000111010100010110010
111111000000110100010110010
111010010110001100010110010
101101011000011100010110010
010010110101011100010110010
000110001101111100010110010
101111001010100010010110010
010101010111100010010110010
011100101110010010010110010
000111011110010010010110010
101101010011010010010110010
011101110000110010010110010
110100001111001010010110010
000111110100101010010110010
011110000110101010010110010
001111100010011010010110010
101101100110000110010110010
110001011011000110010110010
010101101100100110010110010
100011011100100110010110010
001100011101010110010110010
101000110010110110010110010
000111000111001110010110010
000011101100011110010110010
100111111010000001010110010
110111000110100001010110010
101001110101100001010110010
011100110011010001010110010
101010100111010001010110010
001110010110110001010110010
011110111000001001010110010
000011110111001001010110010
001111010001101001010110010
100001011101011001010110010
101110001000111001010110010
110111010001000101010110010
001101010111000101010110010
011100100101100101010110010
000111100011010101010110010
010000111100110101010110010
011100001110001101010110010
010100100010111101010110010
001001100001111101010110010
111110001100000011010110010
111000101001100011010110010
010110000111010011010110010
000101100101110011010110010
010001001011110011010110010
011000010011101011010110010
010101010100011011010110010
010010110011000111010110010
110100011000100111010110010
100010101010100111010110010
100001000110110111010110010
001100000011110111010110010
001111001000001111010110010
001010000101011111010110010
000000011001111111010110010
110010111011000000110110010
010011100111100000110110010
011110011000110000110110010
001110110110001000110110010
111011000011001000110110010
001101101000111000110110010
100001100011111000110110010
100111101100000100110110010
010101110010100100110110010
101010110001100100110110010
010011011001010100110110010
100100011001110100110110010
101010101010001100110110010
000001111110001100110110010
100101000101011100110110010
010110000011011100110110010
011000110000111100110110010
010110111100000010110110010
011011010001100010110110010
011100100011100010110110010
110001000111010010110110010
100011001001110010110110010
001000111101001010110110010
001001011010101010110110010
010000001101111010110110010
101000001101100110110110010
000001111000110110110110010
010110100000101110110110010
110001000010101110110110010
000010001011101110110110010
001110010000011110110110010
000101011101100001110110010
001111100100010001110110010
110100001110010001110110010
000000111111010001110110010
101000001011110001110110010
010000111010101001110110010
101011010000011001110110010
110000110100011001110110010
011000011001011001110110010
110100000001111001110110010
010101101001000101110110010
001100111000010101110110010
110010010000110101110110010
100110100000011101110110010
111000010101000011110110010
110101100000100011110110010
011100000100110011110110010
100100010010110011110110010
010000110001110011110110010
011001101000001011110110010
010000100111001011110110010
001100110000101011110110010
000000010111100111110110010
001000001110010111110110010
100010000011010111110110010
100000101100001111110110010
000001100010011111110110010
101011101101010000001110010
111010111000110000001110010
001010101111101000001110010
011001110011011000001110010
011100011100111000001110010
011011111001000100001110010
100111100110100100001110010
100101011101100100001110010
001000111110110100001110010
010110110001110100001110010
111001011100001100001110010
001110011101001100001110010
010101100101101100001110010
010011001101011100001110010
011101111010000010001110010
011011101100100010001110010
110110001010110010001110010
000011110110110010001110010
111010011001001010001110010
001001010111101010001110010
001110001011011010001110010
010101000111011010001110010
001111100100010110001110010
110100101100010110001110010
000111011001010110001110010
010011100011010110001110010
110000010011110110001110010
011110101000001110001110010
000101110011001110001110010
001100110100101110001110010
110100000110101110001110010
011000100101011110001110010
110110111001000001001110010
100101010111010001001110010
001111000011110001001110010
010111001011001001001110010
001001111010101001001110010
110110010100011001001110010
000011111100011001001110010
010001010101111001001110010
010111101100000101001110010
101101100101000101001110010
111110010000100101001110010
111000001011100101001110010
000100101111100101001110010
011101001001010101001110010
101011000010011101001110010
000110000111011101001110010
100000001101111101001110010
010111010101000011001110010
110101000011100011001110010
101110000110010011001110010
001100110010110011001110010
110100110000101011001110010
100111001000011011001110010
101000000011111011001110010
100111110000000111001110010
001101001110000111001110010
011000010111000111001110010
100000111001100111001110010
001001100011100111001110010
000010011110010111001110010
101010001001010111001110010
010101100000110111001110010
010011011000001111001110010
110001100001001111001110010
101100100000011111001110010
000001001010111111001110010
111111010100000000101110010
111010100111000000101110010
010111101010100000101110010
000101110111100000101110010
011100001111100000101110010
110101011001010000101110010
101010010101101000101110010
001111001011000100101110010
110000111010100100101110010
110111100000010100101110010
100001110001110100101110010
010011110100001100101110010
100100110101001100101110010
101100101000101100101110010
000110101010011100101110010
001100000011111100101110010
011111100001000010101110010
101001001111000010101110010
010001011101100010101110010
000011011110001010101110010
000110100111001010101110010
000000111011101010101110010
000101101100011010101110010
011000001110011010101110010
001010100010111010101110010
101101010001000110101110010
110010110001000110101110010
100100010110010110101110010
010100001011010110101110010
000010101100110110101110010
111011001010000001101110010
100011110110000001101110010
101001111001000001101110010
010010011111000001101110010
111000010010110001101110010
100100100101110001101110010
010100010110101001101110010
100110000011101001101110010
110100101000011001101110010
000101011010011001101110010
001001000111011001101110010
001010101110000101101110010
111001100000100101101110010
010101011000100101101110010
000110110100010101101110010
110000000111010101101110010
100010111000001101101110010
011010100001001101101110010
000011010010101101101110010
000100111110000011101110010
100010101101000011101110010
000011001011100011101110010
100001010100110011101110010
001011110000001011101110010
110001010010001011101110010
000000110101011011101110010
101011000100000111101110010
110000001000110111101110010
011001101111000000011110010
111100010110100000011110010
111101100001100000011110010
001011011100110000011110010
101111010010001000011110010
101000111110001000011110010
001101111001001000011110010
011000110101101000011110010
101001001011101000011110010
110001011010011000011110010
111010000010111000011110010
010100010011111000011110010
100011110011000100011110010
010110011100100100011110010
111000100100110100011110010
000101011010110100011110010
011011100010001100011110010
101110000100101100011110010
000000011111011100011110010
100001101110100010011110010
111110000001010010011110010
000010111101010010011110010
010000100111110010011110010
010100110110001010011110010
100010000111101010011110010
101001101000011010011110010
001011000001111010011110010
110111001000000110011110010
011010001101000110011110010
001010011010100110011110010
011001000110100110011110010
100101100001010110011110010
001001001011010110011110010
101010110000001110011110010
100100011001001110011110010
010001110000101110011110010
110010000100011110011110010
001011100110100001011110010
010011101001100001011110010
011111010000010001011110010
100010001110110001011110010
101011100001001001011110010
010100011101001001011110010
100100100110101001011110010
000010101011011001011110010
100010110000111001011110010
011001001000111001011110010
001100000101111001011110010
110110100010000101011110010
110000101101000101011110010
000101110001100101011110010
001100100110010101011110010
001010110001010101011110010
000111000100110101011110010
001011010100001101011110010
110000010100101101011110010
000101101000011101011110010
001100101101000011011110010
010100101010100011011110010
101000011100010011011110010
100011010001010011011110010
101101000000110011011110010
111000100010001011011110010
000110001110001011011110010
100000011010101011011110010
010101010010000111011110010
100100000101100111011110010
100011000000101111011110010
110011011000100000111110010
000010111110100000111110010
011101100010010000111110010
001001110101010000111110010
011010001011010000111110010
000111010001110000111110010
111100100100001000111110010
010110110001001000111110010
100101110000011000111110010
001010111000011000111110010
010010010100111000111110010
000101000110111000111110010
011110010010000100111110010
001001101001100100111110010
100010011100010100111110010
101001000110010100111110010
010000101110010100111110010
000010101101001100111110010
100000010011101100111110010
111000000001011100111110010
110011100100000010111110010
001011101010000010111110010
010001110011000010111110010
001110100100100010111110010
001101011000010010111110010
000100101001110010111110010
100111000001001010111110010
011001000101001010111110010
100000101011000110111110010
111010000000100110111110010
110001010000010110111110010
000011000010110110111110010
001100100001001110111110010
100110010100100001111110010
010001001101010001111110010
101001001100001001111110010
011010000110001001111110010
100010000101011001111110010
001000011011000101111110010
001110000001100101111110010
010000100011100101111110010
010000011010010011111110010
000010010011001011111110010
001100000010011011111110010
000110001000010111111110010
001111101101110100000001010
101101111110001100000001010
110011111001011100000001010
100101011101111100000001010
110010010111111100000001010
000111111111010010000001010
011010111011011010000001010
101011111000111010000001010
110101110010111010000001010
110011001011111010000001010
111101011010010110000001010
111010101110010110000001010
100110100111110110000001010
110111001110001110000001010
011110101001101110000001010
001001111101101110000001010
000111110011101110000001010
110100111100011110000001010
001101001111011110000001010
101100010110111110000001010
010111101110110001000001010
011111010101110001000001010
101101001111110001000001010
111100111101001001000001010
100111101001111001000001010
011001011011111001000001010
000110110111111001000001010
111101101100100101000001010
110110001111100101000001010
111110100101010101000001010
010101110011110101000001010
111010111000101101000001010
101111010010011101000001010
000011101111011101000001010
011001111101010011000001010
111110011000110011000001010
101111100110001011000001010
000001111110111011000001010
010100011101111011000001010
101011010110100111000001010
101101010101010111000001010
010010111100110111000001010
110100101010110111000001010
101010101001110111000001010
001110011110001111000001010
110010101011001111000001010
011101110000101111000001010
111001001000111111000001010
111010110111010000100001010
011011111100011000100001010
110111000111011000100001010
111101110010100100100001010
110011100111100100100001010
101100101110110100100001010
011100110101110100100001010
110100101011101100100001010
100101110011011100100001010
101111100000111100100001010
111010001010111100100001010
101111101101000010100001010
100110011101110010100001010
010101101110011010100001010
010011101011010110100001010
101001011001110110100001010
111110110000001110100001010
011101010011001110100001010
011100011100101110100001010
010010111010101110100001010
001100100111101110100001010
000101111000111110100001010
101111011001100001100001010
110011111010010001100001010
001100111111010001100001010
111000001111101001100001010
001111001110011001100001010
001101110001111001100001010
010110011110010101100001010
110011010101010101100001010
011011001001101101100001010
000101010111101101100001010
110001101100011101100001010
101110001001011101100001010
111100100101100011100001010
010110110011010011100001010
011101001001110011100001010
110110001101001011100001010
010111000010111011100001010
001010001101111011100001010
100000011011111011100001010
001011111001000111100001010
111000011101000111100001010
000100111110100111100001010
010111100001100111100001010
101010011010010111100001010
110001000110110111100001010
010010100110011111100001010
111111011011000000010001010
111101101101010000010001010
111111110000110000010001010
100011011111101000010001010
001110011111011000010001010
110110111001100100010001010
111011010101100100010001010
111000101111100100010001010
011111001110010100010001010
011001111011010100010001010
100011110110110100010001010
101101010011110100010001010
001001011110111100010001010
010000111101111100010001010
111010111010100010010001010
001111110101100010010001010
010111001111100010010001010
011110111100010010010001010
111110000111010010010001010
101111001001110010010001010
111011100100011010010001010
100111101010011010010001010
111000011100111010010001010
001111010010111010010001010
001100101110111010010001010
010100110111100110010001010
110111100001001110010001010
001011011011001110010001010
010001101111001110010001010
111010000110101110010001010
011001010101011110010001010
010011110000111110010001010
001010100011111110010001010
011111100011100001010001010
101001111100110001010001010
101110111010001001010001010
101111010100101001010001010
111101011000011001010001010
111110000010111001010001010
111101110001000101010001010
010111011010100101010001010
011001100101110101010001010
111011001010001101010001010
100000111111001101010001010
110001001101101101010001010
101001100110011101010001010
110001010011011101010001010
100110110000111101010001010
111111101000000011010001010
110111010010010011010001010
110101100100110011010001010
111001000011110011010001010
110001111001001011010001010
011101001011001011010001010
010011101100101011010001010
010010010111101011010001010
101001001101011011010001010
001011101110000111010001010
010110101101000111010001010
100111100010100111010001010
111110000001100111010001010
100010001110110111010001010
111000110010001111010001010
100001110100101111010001010
100100011010101111010001010
001000111100011111010001010
011101101110100000110001010
101011100101110000110001010
111111001000101000110001010
011001001111011000110001010
110011010010111000110001010
111011101100000100110001010
110111100010010100110001010
110001011110010100110001010
010010101110110100110001010
110100110110001100110001010
001100111011001100110001010
101010011100101100110001010
111001000011101100110001010
001010110110011100110001010
111011110001000010110001010
110111001100010010110001010
010001011101110010110001010
000010110111110010110001010
011011101010001010110001010
010110011001101010110001010
101000101011101010110001010
100001100111011010110001010
110000111100100110110001010
011110010010100110110001010
001001111010100110110001010
001010101101100110110001010
011011011000010110110001010
101000110101010110110001010
001011000110110110110001010
100110000101101110110001010
101001010010011110110001010
000110010011011110110001010
111110011100000001110001010
100100110111100001110001010
010010111101010001110001010
111000101010110001110001010
100110011010110001110001010
000001111101101001110001010
111001100001011001110001010
100010100110111001110001010
011010111010000101110001010
001101110110000101110001010
010011110100100101110001010
000101101001110101110001010
000000011111110101110001010
100111011000001101110001010
010111000101001101110001010
011000010111001101110001010
010100000110111101110001010
100010111110000011110001010
000101011011100011110001010
010100111000110011110001010
000110110101001011110001010
101001010001101011110001010
101110010000011011110001010
000101000101111011110001010
101100111000000111110001010
010001110011000111110001010
100011000111000111110001010
010101001100100111110001010
110000001011100111110001010
110010101000010111110001010
001110100100010111110001010
001101010000110111110001010
111100000100001111110001010
001001100101001111110001010
001010110000101111110001010
010000100001111111110001010
111100100111110000001001010
001111010111101000001001010
100001111111011000001001010
111110010100111000001001010
100111011010111000001001010
110100111001111000001001010
101001111010110100001001010
111101100001101100001001010
001111110100011100001001010
011011101111000010001001010
101110011110100010001001010
110110101011100010001001010
110011011110010010001001010
110110110101010010001001010
111101010001110010001001010
011110011101001010001001010
110101011011001010001001010
100111110100101010001001010
101100111010011010001001010
100010101110111010001001010
010011010101111010001001010
011100001011111010001001010
100011101101100110001001010
011011010011010110001001010
110000001111110110001001010
011100101110001110001001010
010110000111101110001001010
000010011111011110001001010
101101110111000001001001010
011101111010100001001001010
101111101100010001001001010
111011110001001001001001010
001001100111111001001001010
010111100111000101001001010
111001001111000101001001010
001010111111000101001001010
110111000001110101001001010
000110111100101101001001010
111000011010011101001001010
001010010110111101001001010
010100100101111101001001010
100001001011111101001001010
100001011111100011001001010
001110010111010011001001010
101111000010110011001001010
100011110001110011001001010
110100100111001011001001010
101100101100101011001001010
000101111001101011001001010
111000110100011011001001010
011101010010011011001001010
001111100100100111001001010
010101010101100111001001010
011010100011100111001001010
010001101110010111001001010
111001100001010111001001010
101100001011010111001001010
001001011100110111001001010
000011000111110111001001010
001001111010001111001001010
100010110110001111001001010
001011001101001111001001010
110001100010101111001001010
000000101111101111001001010
001110100001011111001001010
011000000111011111001001010
010111111001100000101001010
011111100101010000101001010
011001110110110000101001010
001010101111110000101001010
111110010011001000101001010
110101001110101000101001010
111110101000011000101001010
100101100101111000101001010
101110111001000100101001010
100111010111000100101001010
111010100100101100101001010
101100010101101100101001010
011100010010111100101001010
000111000110111100101001010
000011101001111100101001010
011100110111000010101001010
111001011100100010101001010
110111010010100010101001010
010010011111100010101001010
111000011011010010101001010
010011110110001010101001010
001101011110001010101001010
011111000001101010101001010
110001101001011010101001010
101100001101011010101001010
110010110000111010101001010
001101100010111010101001010
110011111000000110101001010
100111100001010110101001010
010110101000110110101001010
101000100011110110101001010
000111101010001110101001010
101110000010101110101001010
011011100000011110101001010
101010111100100001101001010
110101100010110001101001010
101100101001110001101001010
000111001101110001101001010
111001101000101001101001010
000111110010101001101001010
101100011010101001101001010
100100110110011001101001010
101011000100111001101001010
110010001001111001101001010
001110000011111001101001010
110101110100000101101001010
100111001010100101101001010
011101011000001101101001010
000011011110001101101001010
001101100011001101101001010
110011010000101101101001010
001010101100011101101001010
010001110001011101101001010
100010000111011101101001010
111111000100000011101001010
101101101010000011101001010
110000101110100011101001010
001001010011110011101001010
100100000111110011101001010
001000111101001011101001010
100110100001101011101001010
010001000111101011101001010
000101001011011011101001010
110110010001000111101001010
001100001101100111101001010
100001001101010111101001010
000000110111010111101001010
000110010100011111101001010
111011001110100000011001010
010101111100110000011001010
000111111101001000011001010
111001011001101000011001010
101101010101011000011001010
110010101101011000011001010
001011101010111000011001010
011101000110111000011001010
011100111101000100011001010
110001110011100100011001010
001011100111100100011001010
110100111010010100011001010
011110100011010100011001010
010011001101110100011001010
101010001011110100011001010
011111010001001100011001010
001100001101111100011001010
110100000011111100011001010
111101010110000010011001010
101011110010001010011001010
011100100101101010011001010
010000110111011010011001010
001010011001111010011001010
111011001001000110011001010
101000111011000110011001010
011110001100100110011001010
000101011110100110011001010
100110101100010110011001010
000110110001110110011001010
110000011110001110011001010
101001000111001110011001010
101101100000011110011001010
110010100010011110011001010
000111001000111110011001010
100000101001111110011001010
101011101011000001011001010
001101011101100001011001010
101110000111100001011001010
011100101110010001011001010
110000011101110001011001010
110011000111001001011001010
010001111010011001011001010
000011110100111001011001010
111010100110000101011001010
011100001011100101011001010
000111010101010101011001010
100101100011010101011001010
100101001100110101011001010
010101101000101101011001010
010111011100000011011001010
111010010101000011011001010
111100100010100011011001010
010011110010100011011001010
110100101001010011011001010
010101000111010011011001010
101000100111010011011001010
001000111010110011011001010
011010000110110011011001010
100010111000101011011001010
001001010110101011011001010
001011100001101011011001010
000101111000010111011001010
110110001000001111011001010
010100010011001111011001010
100011000001011111011001010
110000010000111111011001010
101010011111000000111001010
111100001100110000111001010
100011011100110000111001010
111000111010001000111001010
100101101011001000111001010
001011001101101000111001010
110010100011101000111001010
001101111000011000111001010
010100011110011000111001010
001000010111111000111001010
000011111011000100111001010
110100100101100100111001010
001101000111010100111001010
010010010111010100111001010
100000101111010100111001010
101110010000110100111001010
110101001000011100111001010
101000011001011100111001010
101101110000100010111001010
001111001010100010111001010
100101001101100010111001010
000111110100010010111001010
100010111001010010111001010
010001110001101010111001010
101010001010011010111001010
111100001010000110111001010
010110100110000110111001010
110001100100010110111001010
000100011101010110111001010
011000010100110110111001010
000010111100001110111001010
000001100110101110111001010
000000011010111110111001010
010110010110100001111001010
011000110101100001111001010
011111001000010001111001010
110110100100010001111001010
001001011110010001111001010
101111000010001001111001010
111100001001001001111001010
111000000110011001111001010
100101010000111001111001010
010001001100111001111001010
101101000001100101111001010
100010001101100101111001010
000110110010010101111001010
010011000010110101111001010
000100101110001101111001010
101010100001001101111001010
001110001000101101111001010
001110101001000011111001010
011011000011000011111001010
100011100100100011111001010
110000110010010011111001010
000011011000011011111001010
100000101100011011111001010
011100000000111011111001010
001010010110000111111001010
001001100010010111111001010
000010001011010111111001010
100001001000101111111001010
110011110011110000000101010
100110101111011000000101010
011010111011100100000101010
010111010111100100000101010
101001011111100100000101010
011011110100110100000101010
111100001011110100000101010
111010011101001100000101010
011111001100101100000101010
101010110110101100000101010
000100111111101100000101010
111001001110011100000101010
011110000111011100000101010
101000111001111100000101010
111111010101000010000101010
001101111110100010000101010
011111101000110010000101010
111101101100001010000101010
011011000111101010000101010
010001011111011010000101010
000010111101111010000101010
110010011110100110000101010
000101110101110110000101010
100111111000001110000101010
001011101001011110000101010
110001100101011110000101010
100011000110111110000101010
010101000011111110000101010
011011101011010001000101010
011100101101110001000101010
010111110110001001000101010
100001101111101001000101010
100101101101010101000101010
001011001110110101000101010
000110101011110101000101010
011110101010001101000101010
110101001011001101000101010
100111100100101101000101010
101100011100101101000101010
010010001101111101000101010
101100011011100011000101010
100111001011010011000101010
010001110101101011000101010
111111000000011011000101010
101010011001011011000101010
001010110010111011000101010
011110110001000111000101010
110011011001000111000101010
101110001101000111000101010
100001110111000111000101010
011001001011100111000101010
101001111000010111000101010
010100110110010111000101010
010011100010110111000101010
001111000001101111000101010
010101001100011111000101010
101001000011011111000101010
001100101000111111000101010
111011001111000000100101010
111110100011100000100101010
101111110100010000100101010
101100010111110000100101010
110111101010001000100101010
011111110001001000100101010
111001100110101000100101010
101010011011101000100101010
000001110111111000100101010
110110110101000100100101010
011101100111000100100101010
001101111001100100100101010
010101111100001100100101010
001010101111001100100101010
110101010001101100100101010
111100100010011100100101010
101011000101011100100101010
110001111011000010100101010
011110110100100010100101010
111010001001110010100101010
000111001111001010100101010
101101001001101010100101010
101000101110011010100101010
000100111011011010100101010
001010010111011010100101010
100110000011111010100101010
100011101110000110100101010
100011010101100110100101010
001111010010010110100101010
100000101101110110100101010
101010100001101110100101010
010110010000111110100101010
001001010100111110100101010
111010010101100001100101010
100110101101100001100101010
110000011110110001100101010
010101000111110001100101010
111101000101001001100101010
101100110011001001100101010
010100011111001001100101010
011110011000101001100101010
011010100101011001100101010
101001001010111001100101010
111100001110000101100101010
100010011111000101100101010
011111000010100101100101010
110001101010100101100101010
011000011011010101100101010
011100100001101101100101010
000010110101101101100101010
001011110000011101100101010
110100010100011101100101010
101000100100111101100101010
110000000011111101100101010
010111111000000011100101010
101010100111000011100101010
110100101100010011100101010
100011010110010011100101010
011011000100110011100101010
000111010001110011100101010
110011100001001011100101010
111000010010011011100101010
000001101101011011100101010
100101110000100111100101010
001100000111010111100101010
001001100010101111100101010
000100001011101111100101010
000000011110011111100101010
001010111110110000010101010
011101010101101000010101010
000111100111101000010101010
100101110110011000010101010
101110100100111000010101010
000101111001111000010101010
101000001111111000010101010
100101111011000100010101010
000011011111010100010101010
100111101000110100010101010
110110100010101100010101010
001110110001101100010101010
001101100011011100010101010
010011110111000010010101010
011011011100100010010101010
100001111101010010010101010
111100010010110010010101010
100011011010110010010101010
010000111011110010010101010
101100111001001010010101010
101010010101101010010101010
111011100010000110010101010
110101000111000110010101010
111101001000100110010101010
110100110001010110010101010
010001001110110110010101010
110010000011110110010101010
101000101100101110010101010
000101101010101110010101010
111010010000011110010101010
111001101110000001010101010
010010101111100001010101010
010011010110110001010101010
101100110001110001010101010
110111001100001001010101010
111011100000101001010101010
000110011011101001010101010
001000110111101001010101010
001011000101111001010101010
000111111100000101010101010
101010110101000101010101010
011101001101000101010101010
110100010110100101010101010
010101101010010101010101010
101000101011010101010101010
111010001000110101010101010
110100111000001101010101010
100011100011001101010101010
010100100111001101010101010
000111001001011101010101010
011011110000010011010101010
101001011010001011010101010
110110010001001011010101010
011010100011001011010101010
101100000111001011010101010
011000111000101011010101010
110100100010011011010101010
001101010001011011010101010
100100001100111011010101010
100000011101100111010101010
101011000100010111010101010
011110000010010111010101010
100101000001110111010101010
011000010001110111010101010
010011010010001111010101010
011001000100101111010101010
111001111000100000110101010
011000011111100000110101010
011100111010010000110101010
011011001010110000110101010
100111000110110000110101010
010110010011110000110101010
111010110100001000110101010
001111011010001000110101010
010011101101001000110101010
101001011101001000110101010
010110001110101000110101010
111100010001011000110101010
010010111000111000110101010
001100011100111000110101010
010101100010111000110101010
011011010110000100110101010
010111001011000100110101010
011011100001100100110101010
001001101110010100110101010
011101000100110100110101010
010010110011001100110101010
100011001001101100110101010
110010000100111100110101010
101101100011000010110101010
001010111011000010110101010
111110100000010010110101010
000111101001010010110101010
001101100100101010110101010
011100000110011010110101010
101011000000111010110101010
100100110000111010110101010
100110011001000110110101010
011001000011010110110101010
100001100010110110110101010
010001011000101110110101010
000111000100011110110101010
110000001010011110110101010
111010101001000001110101010
110011000011100001110101010
100001001101110001110101010
101101101000001001110101010
100100100101011001110101010
000000101011111001110101010
100110101010000101110101010
101110000100100101110101010
101101000010010101110101010
110110000001010101110101010
000100110100110101110101010
000011000110101101110101010
001000010010111101110101010
000100101111000011110101010
001001001110100011110101010
010110000101100011110101010
000001111010010011110101010
001011001001001011110101010
100010001010101011110101010
010010010100010111110101010
100000010001011111110101010
110100111110100000001101010
111111001010010000001101010
101010011101110000001101010
111001101011001000001101010
110011111000101000001101010
001101101101011000001101010
010011100111011000001101010
101001010011111000001101010
110111110010000100001101010
111100010111000100001101010
010001111001110100001101010
100100110011110100001101010
100100101100111100001101010
011011000010111100001101010
111000000101111100001101010
100101101111000010001101010
101110100101100010001101010
011101001101100010001101010
111100011100010010001101010
001110111001010010001101010
010110001111010010001101010
111000101010110010001101010
000110111110001010001101010
001011011010101010001101010
100010110011101010001101010
010101011000111010001101010
101001100100111010001101010
011111011000000110001101010
111011000100100110001101010
110000110100110110001101010
111001010010001110001101010
011001101000101110001101010
110011001000011110001101010
000001110110011110001101010
010111110001010001001101010
001011111000110001001101010
111101000100110001001101010
100110110100110001001101010
100101010101101001001101010
101001011100011001001101010
100011110010011001001101010
111010000011011001001101010
010010011010111001001101010
110000100110111001001101010
011000110001111001001101010
101101011001000101001101010
101110101000100101001101010
101001100110100101001101010
011110000101100101001101010
111010010100010101001101010
011100011000110101001101010
001101001010101101001101010
010011100001101101001101010
010000010111101101001101010
101011110100000011001101010
111000111001000011001101010
000111100011100011001101010
000011011101010011001101010
110001010010110011001101010
001000001111110011001101010
101010000110101011001101010
001100100110011011001101010
100000010111011011001101010
110100011010000111001101010
100010100011010111001101010
001010010011001111001101010
000101000111001111001101010
110100000001101111001101010
111100101101000000101101010
110010101011010000101101010
101001100111010000101101010
100110010110101000101101010
010100110101101000101101010
000110101011101000101101010
011011001001011000101101010
001110110000111000101101010
010011011101000100101101010
011001010011100100101101010
111001011000010100101101010
000010111110010100101101010
011010110001010100101101010
000111011000110100101101010
100011100100110100101101010
110100000110110100101101010
101111010000001100101101010
011010011010001100101101010
100101001101001100101101010
100101100010101100101101010
110101100001100010101101010
100110100110010010101101010
010101010101010010101101010
100001111000110010101101010
001110001100110010101101010
011010010010110010101101010
001000110101110010101101010
101010111000001010101101010
011110100010001010101101010
101011000011001010101101010
100000001111101010101101010
001011100101000110101101010
011000001111000110101101010
110000011001100110101101010
000001101011100110101101010
000101001110010110101101010
100010001010110110101101010
000011110000101110101101010
001100011000011110101101010
010000001100111110101101010
111001110010000001101101010
000101011110100001101101010
100010010011110001101101010
110000111100001001101101010
011001001110001001101101010
101010001101001001101101010
010011010011001001101101010
010111000100101001101101010
001100010101011001101101010
001110011100000101101101010
101110000011000101101101010
010000101101100101101101010
001101101000010101101101010
010110000010011101101101010
000101000001111101101101010
101000011110000011101101010
011101010000100011101101010
000010111001100011101101010
111000000011100011101101010
101101000001010011101101010
010100001010110011101101010
000010100100111011101101010
001100110010000111101101010
010011001010000111101101010
010000111000010111101101010
011000010100001111101101010
100000010010101111101101010
100001100000011111101101010
110111100100100000011101010
111110001001100000011101010
101110100011001000011101010
000001111110101000011101010
010111101000011000011101010
001110110110000100011101010
000110001111100100011101010
010110011001010100011101010
110011010000110100011101010
001111000001110100011101010
000111010100101100011101010
011000111000011100011101010
000010100110111100011101010
101010101110000010011101010
101011100001010010011101010
011001110100001010011101010
010011011001001010011101010
101101000010101010011101010
000100011101101010011101010
100010110100011010011101010
011010100000111010011101010
000001000111111010011101010
100011010110000110011101010
110010100101000110011101010
001101010100010110011101010
000111100010010110011101010
001000101101010110011101010
010100000101011110011101010
100111010011000001011101010
111010010010100001011101010
100100101010110001011101010
000100010111110001011101010
011101100001001001011101010
010000001111011001011101010
001000101100111001011101010
000111000010111001011101010
011001011010000101011101010
110001010101000101011101010
110010001011000101011101010
000011101010100101011101010
001010000111010101011101010
000101110010001101011101010
101000001001101101011101010
110000100001011101011101010
110101110000000011011101010
001111000101000011011101010
010001101011000011011101010
100000110110100011011101010
100001001110010011011101010
011100001100001011011101010
000011100110001011011101010
100101001001001011011101010
000100011010011011011101010
101110010000000111011101010
000011110001000111011101010
100000101010001111011101010
000100100100101111011101010
001010001000011111011101010
011010101100100000111101010
011110010100010000111101010
110001110001010000111101010
001011100100011000111101010
000110001101011000111101010
000101010011011000111101010
100010111000100100111101010
001100011010100100111101010
010000110010110100111101010
110011100000001100111101010
111000001100001100111101010
100010010101001100111101010
001000110100101100111101010
010110000001101100111101010
010001000110011100111101010
011101101000000010111101010
010000111101000010111101010
110010010100100010111101010
110001001010100010111101010
010111000000110010111101010
001110010001001010111101010
110000010011001010111101010
000010100011011010111101010
000001001001011110111101010
101101010100000001111101010
001001101101000001111101010
110100000111000001111101010
010101001001100001111101010
101010110000010001111101010
000101100110010001111101010
000110100001110001111101010
001000011001110001111101010
001011010000101001111101010
001100100010101001111101010
010100110000011001111101010
010111010000000101111101010
101011001000000101111101010
100000010110010101111101010
000000111001001101111101010
010000001010101101111101010
011000000101010011111101010
111001000000001011111101010
100110000100001011111101010
010001100000100111111101010
101000000000110111111101010
110011110111001000000011010
011101101111001000000011010
111001111100101000000011010
110100011111101000000011010
001011001111111000000011010
111111001101000100000011010
101110111100100100000011010
110110110011010100000011010
111011100010110100000011010
010101111001101100000011010
101100101011011100000011010
101111010100110010000011010
010101101101110010000011010
100101011110011010000011010
010111110001011010000011010
001100110111011010000011010
111001100001111010000011010
001101011001111010000011010
111100110001100110000011010
111010001011100110000011010
100101011011100110000011010
010011011001110110000011010
111000010111001110000011010
001011100110101110000011010
011000110100111110000011010
001110001010111110000011010
100111000001111110000011010
001111011111000001000011010
100011100111110001000011010
101110001011101001000011010
011110110010011001000011010
111100001110011001000011010
111000111110000101000011010
101100100111100101000011010
001100111001110101000011010
010101011110001101000011010
011110010101001101000011010
001010101101101101000011010
001000011111011101000011010
110110001000111101000011010
001101100100111101000011010
110000110001111101000011010
111110110100000011000011010
011011110001100011000011010
011010100111010011000011010
011100010011110011000011010
100110110010101011000011010
101011000101101011000011010
011011101000011011000011010
100100111001011011000011010
110110000011011011000011010
100110010111000111000011010
010011010110010111000011010
011000001101110111000011010
000111011001001111000011010
010111000100101111000011010
010100100011101111000011010
101000100101011111000011010
111101110101000000100011010
011011011110100000100011010
111011101001010000100011010
100101101111010000100011010
000111111110001000100011010
101101011011001000100011010
101110001100111000100011010
100001111001111000100011010
001001111101010100100011010
110111000100110100100011010
001110111000011100100011010
010001010111011100100011010
101000000111111100100011010
110110011011000010100011010
011000111101100010100011010
100111101000110010100011010
001010011011110010100011010
101100110100101010100011010
110010011100101010100011010
110000110011101010100011010
111010000110011010100011010
011111101000000110100011010
001110110101000110100011010
011101010100010110100011010
101100010011010110100011010
010000011110110110100011010
011010100011001110100011010
100000101111001110100011010
101001001010101110100011010
010011001100011110100011010
000001100011111110100011010
100101111100100001100011010
010001111011100001100011010
111100111000010001100011010
110111010100001001100011010
111011100010001001100011010
011101000110101001100011010
010010001111011001100011010
110100100100111001100011010
011100101101000101100011010
001101011010100101100011010
011011001010010101100011010
100010010110110101100011010
001011000101110101100011010
101110010000101101100011010
010000111010011101100011010
011010100000111101100011010
000001001110111101100011010
011111010010000011100011010
100101110011000011100011010
110011001010100011100011010
101000111010100011100011010
000011101101100011100011010
000110111100010011100011010
001001101110010011100011010
001111100001001011100011010
010101011000101011100011010
100011001001011011100011010
000100010110111011100011010
101101100100000111100011010
001010011100100111100011010
100110001001100111100011010
010101100010010111100011010
011000110001010111100011010
000010101010110111100011010
000011110010001111100011010
000000111001101111100011010
001001011000011111100011010
111111100110000000010011010
011110001101110000010011010
100100111011110000010011010
110011101001101000010011010
001111101100011000010011010
011100111000111000010011010
010010011110111000010011010
101010110001111000010011010
010101001011111000010011010
101111100001100100010011010
111110101000010100010011010
111011110000001100010011010
011010101110001100010011010
101000111010101100010011010
100011011010011100010011010
111100000100111100010011010
100101100010111100010011010
010110010001111100010011010
101011001111000010010011010
110011110100100010010011010
111000110011010010010011010
001110101011010010010011010
101111010001001010010011010
110110001010101010010011010
010001111010101010010011010
011001001101101010010011010
110010111000011010010011010
110101110010000110010011010
001010010111010110010011010
001010111000110110010011010
101100011100001110010011010
101001101001001110010011010
010010011101001110010011010
100010110011001110010011010
010011000011101110010011010
010101011000011110010011010
100100000111011110010011010
111011011000100001010011010
100110101110100001010011010
111001010101010001010011010
011001001110110001010011010
000101110011011001010011010
100000010111111001010011010
011011010011000101010011010
100001101011100101010011010
000001111110010101010011010
100010111001010101010011010
000110011100110101010011010
000101000111110101010011010
010010110010101101010011010
001110000110101101010011010
011000011001101101010011010
100111000100011101010011010
010001010100111101010011010
011000110110100011010011010
000101101010110011010011010
010100111100001011010011010
111001000110001011010011010
000110001101101011010011010
100001011000111011010011010
101000100010111011010011010
110001100101000111010011010
001001010101100111010011010
000010011011100111010011010
001100011010010111010011010
110000001100011111010011010
000000101011011111010011010
001011000000111111010011010
110101010011100000110011010
001011111010010000110011010
011100100111010000110011010
100011010111010000110011010
000101011110110000110011010
100110111000101000110011010
011101100001101000110011010
011010010101101000110011010
110000011011011000110011010
000100110101111000110011010
010111011100000100110011010
111001011001000100110011010
000111101010100100110011010
000001110111100100110011010
110010110100010100110011010
010101110001010100110011010
001100110010110100110011010
010100011010101100110011010
101100001001101100110011010
011000011100011100110011010
011001100010011100110011010
101001110110000010110011010
101101000010110010110011010
101010101100001010110011010
010111000110001010110011010
000101101101001010110011010
000110100011101010110011010
000000111110011010110011010
001001110001011010110011010
001110000101011010110011010
011011000101000110110011010
111000100010100110110011010
101010001001010110110011010
000001001111010110110011010
110001001000110110110011010
100011100000101110110011010
110110000000011110110011010
000100001100111110110011010
001101111001000001110011010
101110010011000001110011010
000111100111000001110011010
110010001100110001110011010
010111000001110001110011010
101100000101110001110011010
101000011110001001110011010
010011110001001001110011010
101001100100101001110011010
010110101000011001110011010
001010011000111001110011010
100101010101000101110011010
001010001111000101110011010
110000100011010101110011010
011100110000001101110011010
100001010010101101110011010
001111001100000011110011010
111101000001000011110011010
110100010100100011110011010
011010001001100011110011010
010001110100010011110011010
100100100110010011110011010
010100001101010011110011010
100000101001110011110011010
000011010100101011110011010
010001001010011011110011010
110011010000000111110011010
010010000110100111110011010
000100100101100111110011010
101000000011001111110011010
111111000011100000001011010
011010111101010000001011010
001110111010110000001011010
101100110011101000001011010
010011011011101000001011010
101111001001011000001011010
011011100100111000001011010
101000101101111000001011010
100111101011000100001011010
111100101010100100001011010
001101011110010100001011010
011001100111010100001011010
100111011100001100001011010
110001101110001100001011010
010010110110011100001011010
011010001011011100001011010
100000011110111100001011010
100010100011111100001011010
101100111101000010001011010
011101110100100010001011010
100001101011110010001011010
000101001111101010001011010
010110100010111010001011010
011010111010000110001011010
000111110110000110001011010
000110011101100110001011010
001000110111100110001011010
110010101001010110001011010
101110000101010110001011010
110011010001001110001011010
101001110000101110001011010
010001011100101110001011010
110101000010011110001011010
111010000000111110001011010
000011010010111110001011010
011011110110000001001011010
011000011111100001001011010
101110100011010001001011010
110000110111010001001011010
100011101101001001001011010
001111001100101001001011010
000110011011011001001011010
011101000001111001001011010
010001111101000101001011010
100010101110010101001011010
101011001000110101001011010
101001010110001101001011010
111100000011001101001011010
101010010001011101001011010
111110001001000011001011010
010100111011000011001011010
011101001100010011001011010
100001111100010011001011010
010111010000110011001011010
011001100010110011001011010
001100100101110011001011010
100011011010001011001011010
000001110111001011001011010
101000001111001011001011010
000111100100011011001011010
010000101101011011001011010
110010011000100111001011010
100100001110100111001011010
101111000000001111001011010
011000010010101111001011010
000100011000111111001011010
101011101110000000101011010
110001011111000000101011010
001101110011010000101011010
010110011100110000101011010
110011010001110000101011010
011001001101110000101011010
011011000111001000101011010
111000010110101000101011010
010010101101101000101011010
001001101011101000101011010
111001001010011000101011010
001110100110011000101011010
010100101011011000101011010
001011110100100100101011010
100100110110100100101011010
101011000011010100101011010
000110001111010100101011010
011010000110110100101011010
011101100100001100101011010
101010110010001100101011010
101100001110001100101011010
110010011000011100101011010
111010101000100010101011010
010001111010010010101011010
011110000011010010101011010
000011001110110010101011010
110100111000001010101011010
110100000001111010101011010
111001000001100110101011010
100010000111100110101011010
101000011100010110101011010
001111000000110110101011010
000100011011001110101011010
100101000100101110101011010
101001010101100001101011010
111010000101010001101011010
001100001110110001101011010
011010011100001001101011010
110101100001001001101011010
000110010101101001101011010
010000010011111001101011010
111110100000000101101011010
000111110001000101101011010
010100010111000101101011010
010011001100100101101011010
100101000110010101101011010
000010101011001101101011010
100000100101101101101011010
000100100010111101101011010
011001101001000011101011010
100110001010010011101011010
111000010001001011101011010
100001000010111011101011010
010010110100000111101011010
000110010010100111101011010
111000000010010111101011010
010010000001110111101011010
001000000100111111101011010
110110001011010000011011010
011001110001110000011011010
010110111010001000011011010
110101001101001000011011010
010111010100011000011011010
101010011100011000011011010
111100100001011000011011010
100110000110111000011011010
101110011010000100011011010
010011111000100100011011010
111101010000010100011011010
011100010110001100011011010
011110100000101100011011010
001101011000101100011011010
010011100001011100011011010
001111111000000010011011010
110000011011100010011011010
001100010110110010011011010
011010110001001010011011010
110000100110101010011011010
011000101010011010011011010
000101110000111010011011010
001101100101000110011011010
101010010100100110011011010
010100001110010110011011010
110100100000110110011011010
011000000011110110011011010
011100001001001110011011010
110010111100000001011011010
010001100111100001011011010
100111110000010001011011010
001111000110010001011011010
101000011011010001011011010
001110010001110001011011010
111110000100001001011011010
110000101011001001011011010
001000110101011001011011010
111000000101100101011011010
000100101101010101011011010
100000110100110101011011010
100001111000001101011011010
000001001111001101011011010
100010001010101101011011010
101000110001100011011011010
100011000011100011011011010
011100110000010011011011010
001010001101010011011011010
111000001000110011011011010
001100001010101011011011010
110001100000011011011011010
010111100000000111011011010
100011001100000111011011010
011000011100000111011011010
100101010000100111011011010
010000101001100111011011010
101010100000010111011011010
000001010011010111011011010
000110000010011111011011010
101110110100000000111011010
111001100011000000111011010
011100011011000000111011010
101001011010100000111011010
000111100100101000111011010
001110010010101000111011010
100000101010111000111011010
001000111110000100111011010
011010101001000100111011010
110000001110100100111011010
000100111001100100111011010
110001010100001100111011010
000111000011001100111011010
010001001001101100111011010
000001101100011100111011010
010111001001000010111011010
001010100111000010111011010
010110110000100010111011010
010001101100100010111011010
001100101100010010111011010
100101010001010010111011010
101100100010001010111011010
011001010010000110111011010
000011010001100110111011010
100010010010010110111011010
000100100011010110111011010
110000100001001110111011010
010011011010000001111011010
110001110000100001111011010
101010000010110001111011010
000001001011110001111011010
001011101000001001111011010
000000110110101001111011010
100011100010000101111011010
011010010000100101111011010
001000100001110101111011010
001100000101001101111011010
110100000000101101111011010
101001000000011101111011010
010010000100011101111011010
111000100100000011111011010
000000011111000011111011010
000011100001010011111011010
110010000010001011111011010
000101010010001011111011010
101111110011000000000111010
011100110110101000000111010
001011110101101000000111010
111011011000011000000111010
010101111010011000000111010
110101010101011000000111010
110111001010100100000111010
000111101110010100000111010
011101010011010100000111010
010111100011001100000111010
010110011100011100000111010
111010100001011100000111010
110110101100100010000111010
101001101101100010000111010
110101100110010010000111010
111100101001010010000111010
110010011101010010000111010
001110000111110010000111010
101010101011001010000111010
001110011100101010000111010
100101100011101010000111010
010100001110111010000111010
011001110101000110000111010
001110011011000110000111010
110101010100100110000111010
101110100010100110000111010
101001010110010110000111010
100011110000110110000111010
011011010000101110000111010
011100000101101110000111010
100000110101101110000111010
000011001101101110000111010
101010001100011110000111010
000010111010011110000111010
110000100010111110000111010
001000010011111110000111010
111010011011000001000111010
110110101010010001000111010
101010101100110001000111010
111110000001110001000111010
001001011101110001000111010
100110111100001001000111010
010101101100101001000111010
111000100011101001000111010
010110000111101001000111010
101001110001011001000111010
100101000110111001000111010
011101111000000101000111010
110101100001100101000111010
010100011101100101000111010
101111100000010101000111010
010111000101010101000111010
011100000110110101000111010
001011011010001101000111010
010010111001001101000111010
101001101000101101000111010
001001000111101101000111010
011011001101000011000111010
010110011010100011000111010
100010001111100011000111010
000100011111010011000111010
100000110011110011000111010
110000111010001011000111010
001101010010101011000111010
000011001110011011000111010
110000010100111011000111010
000001101110100111000111010
000010101101010111000111010
100100100100110111000111010
101000001010110111000111010
000001010101011111000111010
010111001101100000100111010
011010101110010000100111010
000110110110110000100111010
111000110001110000100111010
001100101101101000100111010
100010100111101000100111010
110011100000111000100111010
010110111010000100100111010
101101000110100100100111010
101000101011100100100111010
001010010111100100100111010
111001100100010100100111010
010000100111110100100111010
101000111100001100100111010
001101101010001100100111010
001101010101001100100111010
110010010010101100100111010
110000001101011100100111010
011001000001111100100111010
100100100001111100100111010
000010011001111100100111010
111111000000100010100111010
000011111010100010100111010
010111001010010010100111010
001011100011010010100111010
011001011000110010100111010
111000100101001010100111010
011000001011101010100111010
111010011000000110100111010
110000110110000110100111010
010101011001000110100111010
010011100100100110100111010
110011000001010110100111010
011001000110001110100111010
110100001000101110100111010
000111000010101110100111010
101011011100000001100111010
010010111100100001100111010
000011011011010001100111010
001001110110001001100111010
100100101010101001100111010
010001011100011001100111010
101110000010011001100111010
001101001001011001100111010
010001100011011001100111010
100011101001000101100111010
000100110011100101100111010
110001110000001101100111010
010111001000001101100111010
100110000101001101100111010
010010101011000011100111010
010001010111000011100111010
101100010100010011100111010
001101100000110011100111010
001000010101101011100111010
010010110000011011100111010
100001011010000111100111010
000110001110000111100111010
110000000101100111100111010
010100010010001111100111010
100010000000111111100111010
010101111101000000010111010
011101011010100000010111010
110111100001010000010111010
001101001111010000010111010
000011101101110000010111010
110100000111110000010111010
101101100101001000010111010
011110001011001000010111010
010110100110011000010111010
001001100110111000010111010
111100100011000100010111010
001011101011000100010111010
000111011001100100010111010
101110010001010100010111010
100001100111010100010111010
001011010010110100010111010
001000110101110100010111010
000010111100101100010111010
101001010001101100010111010
110000001011101100010111010
111000111100000010010111010
010111100010100010010111010
011010100101100010010111010
011111000100010010010111010
101000011001110010010111010
111100100000101010010111010
000000101111101010010111010
000110011001011010010111010
100011000011011010010111010
010001010001111010010111010
100100101101000110010111010
100110001010010110010111010
010001101001010110010111010
111000000101010110010111010
100110010000101110010111010
000001010110101110010111010
000100110100011110010111010
010010001000111110010111010
100001011110100001010111010
001010111001100001010111010
111100100100010001010111010
010110110000110001010111010
011000101101001001010111010
011010010100011001010111010
011101000010011001010111010
010011100110000101010111010
001101100010100101010111010
110000011010010101010111010
101100010010001101010111010
000100101001101101010111010
001010100010011101010111010
001101110100000011010111010
101010010110000011010111010
110011000000110011010111010
000011111000001011010111010
000010100001111011010111010
011010101000000111010111010
010000001111000111010111010
010101000001001111010111010
001000110001001111010111010
100010001001001111010111010
100110001111000000110111010
100101101001100000110111010
110001101010010000110111010
110000101100101000110111010
011010100010101000110111010
100010110010011000110111010
101000101001011000110111010
011110100100000100110111010
101100001100010100110111010
000100010111010100110111010
001011001000011100110111010
001100011110000010110111010
100010110101000010110111010
101010000011100010110111010
000010011100110010110111010
001000101010110010110111010
010010011010001010110111010
010100010101001010110111010
100001001100011010110111010
000111110000000110110111010
000010100110010110110111010
000110000001110110110111010
001010000100101110110111010
010100110110000001110111010
010110011001000001110111010
101001000111000001110111010
011100101000100001110111010
000111010010100001110111010
000010101110001001110111010
100010010001101001110111010
100100011000011001110111010
000001110000111001110111010
000110000100111001110111010
110001001100000101110111010
100000100110100101110111010
010001010001100101110111010
001001010100010101110111010
000100001010110101110111010
111010000000001101110111010
101011100000000011110111010
001000010011010011110111010
000001000011101011110111010
001000100100011011110111010
001100001001000111110111010
000011001000100111110111010
010110110111000000001111010
000111111100100000001111010
101011010110100000001111010
010001011110110000001111010
011010100011110000001111010
101111100000101000001111010
100110001101101000001111010
011110010001011000001111010
100010111001011000001111010
000100100111111000001111010
011111000110000100001111010
100001011011010100001111010
101000100111001100001111010
000011010111001100001111010
010100001111001100001111010
101010011000101100001111010
000110110010101100001111010
110100110000011100001111010
101101110000010010001111010
111010100100010010001111010
101010010011010010001111010
001101001010110010001111010
010111010010001010001111010
111101000001001010001111010
010010110100101010001111010
100010111100000110001111010
110001001101000110001111010
010111000001100110001111010
001001000101110110001111010
001001011001001110001111010
100110000011001110001111010
000100101001011110001111010
000110000100111110001111010
111000110100100001001111010
100010111010100001001111010
110100001101010001001111010
000101101011010001001111010
111010101000001001001111010
110001011001001001001111010
001110100101001001001111010
000000111101101001001111010
101100010000111001001111010
001010001001111001001111010
010001110010100101001111010
100011000101100101001111010
101000110010010101001111010
010010010011010101001111010
110010100000110101001111010
110101000100001101001111010
011000001100011101001111010
110011100010000011001111010
011000101110000011001111010
011001010001010011001111010
000101011100001011001111010
011110000000101011001111010
000011010001101011001111010
100000101000111011001111010
010100100101000111001111010
001010010000110111001111010
001001100100001111001111010
010010000110001111001111010
110011001100010000101111010
101100001011010000101111010
011000010111010000101111010
010101110000110000101111010
100001110011001000101111010
011000111000101000101111010
000111100001011000101111010
100000110100111000101111010
110100011100000100101111010
110101000011000100101111010
101010101000010100101111010
001100100101010100101111010
000000101110101100101111010
001010010100011100101111010
100001001000111100101111010
110110000101000010101111010
101000100110100010101111010
100100010011100010101111010
000000101111010010101111010
010001000011110010101111010
010011101000001010101111010
100101001010001010101111010
000001100101101010101111010
100110010000011010101111010
001001010010011010101111010
011100100000100110101111010
001010001001100110101111010
110110010010000001101111010
010011100101000001101111010
011100100011000001101111010
110001000110100001101111010
101010100001100001101111010
001000111100010001101111010
100000001110011001101111010
000101100100100101101111010
001001000010110101101111010
000000010101110101101111010
101001001000100011101111010
011010001000010011101111010
110000100001010011101111010
010000100010101011101111010
010100000100011011101111010
100100101000000111101111010
000101010000010111101111010
001000001010001111101111010
011010011110000000011111010
111011000101000000011111010
110010110001100000011111010
001100101011100000011111010
100101010100110000011111010
100011100010110000011111010
110101100010001000011111010
100100010111001000011111010
010011001100101000011111010
110100001000111000011111010
001000011010111000011111010
010000111011000100011111010
010101100100010100011111010
010110000010110100011111010
100001100100101100011111010
100110110010000010011111010
011100000111000010011111010
111001000010010010011111010
000010001011110010011111010
101110001000001010011111010
001001100011001010011111010
010000011100011010011111010
000110101000100110011111010
010000010101100110011111010
010010110000010110011111010
010001001010001110011111010
001000000110011110011111010
100100011001100001011111010
001001010011100001011111010
001110101000010001011111010
010010000101110001011111010
000001010110011001011111010
100001000001111001011111010
100101001010000101011111010
011100010001000101011111010
001100001100100101011111010
000010010110100101011111010
010011001000010101011111010
000110011000001101011111010
010101000100100011011111010
000110010100010011011111010
100100000011010011011111010
110000000101001011011111010
001011000010000111011111010
110000000010100111011111010
010101001110000000111111010
001011011001000000111111010
001101000101100000111111010
000110011010010000111111010
101100100000110000111111010
011101010000001000111111010
100011000110001000111111010
110010001001001000111111010
010000100101011000111111010
101001110000000100111111010
100110100001000100111111010
000011000101010100111111010
011000001000110100111111010
010100101000001100111111010
100100000010011100111111010
100000000101110010111111010
101000010000101010111111010
000001011100000110111111010
010010000011000110111111010
000100000110100110111111010
000000110010001110111111010
101000101010000001111111010
110101000000010001111111010
010010100010010001111111010
000100001011001001111111010
011000000001101001111111010
100000001001010101111111010
000010100000101101111111010
100010011000000011111111010
000100110001000011111111010
000000001100101011111111010
001110111111101000000000110
011111101010111000000000110
111101011101010100000000110
100111101111010100000000110
111000110111110100000000110
111101101011001100000000110
010111111100101100000000110
111110001110101100000000110
101110111001011100000000110
110111111010100010000000110
111111101100010010000000110
101011011101110010000000110
111010111101001010000000110
110101001111011010000000110
010001110111111010000000110
101101110110100110000000110
111111100001100110000000110
110100111001110110000000110
101111011010001110000000110
010110110011011110000000110
110111010000111110000000110
100000111110111110000000110
110011111111000001000000110
111110111100100001000000110
101111100011110001000000110
101101111001101001000000110
011110010110111001000000110
111001001110111001000000110
111110001001111001000000110
010101111110010101000000110
001001011111110101000000110
110111011001001101000000110
011010101011101101000000110
110011100101011101000000110
001100110111011101000000110
101100101100111101000000110
100011010011111101000000110
100111010111010011000000110
001011101111010011000000110
100111101101001011000000110
011101011100101011000000110
111100000111101011000000110
111010011010011011000000110
000011111001111011000000110
001101010011111011000000110
100010100111111011000000110
111001101101000111000000110
100110011011100111000000110
011010010111100111000000110
111110110000010111000000110
110001110010110111000000110
001100111010110111000000110
000111001101110111000000110
010100100111110111000000110
110100111010001111000000110
011111000110001111000000110
101001010110011111000000110
011001001011011111000000110
001011100100111111000000110
010010001110111111000000110
101111101110001000100000110
111111000011101000100000110
010111111001011000100000110
110010111010111000100000110
100001101111111000100000110
101101101001110100100000110
100100110111101100100000110
001110100110111100100000110
110000111111010010100000110
110100011011101010100000110
100110101011011010100000110
101101110000111010100000110
011110011000111010100000110
100111000101111010100000110
011110110110000110100000110
101110101010100110100000110
101100111100010110100000110
111001001110010110100000110
000101101110110110100000110
011011001001110110100000110
110001011100101110100000110
010111001010101110100000110
001011000111011110100000110
101010001100111110100000110
110010000011111110100000110
101110110110010001100000110
101111001101010001100000110
010111100101110001100000110
110001011101110001100000110
111011101001001001100000110
001011001011111001100000110
001111110001100101100000110
110100110101010101100000110
111010001011010101100000110
100110001110110101100000110
100011111100001101100000110
011100011100011101100000110
010110000111011101100000110
001001110010111101100000110
101001101110100011100000110
111100011001010011100000110
010011101010110011100000110
001100001111110011100000110
111111010000001011100000110
000100111111001011100000110
001010110101101011100000110
000011110110011011100000110
011010100011011011100000110
110101001000111011100000110
010101101011000111100000110
010010101101100111100000110
001111010100010111100000110
110010011100010111100000110
000001111101010111100000110
101101000011010111100000110
101110000101001111100000110
001010011011001111100000110
010010110000111111100000110
110011110101110000010000110
101110100111011000010000110
111001111110000100010000110
011111001011100100010000110
111110011000110100010000110
011110111010001100010000110
110000011111101100010000110
010101010111011100010000110
100111000110111100010000110
110110011101010010010000110
001110011110110010010000110
111011010011001010010000110
010110100111101010010000110
001101101101100110010000110
111100100101010110010000110
010011010110101110010000110
111000111000011110010000110
100101101100011110010000110
100011001001111110010000110
100111011101100001010000110
111001010111100001010000110
010101101111100001010000110
110011011010110001010000110
001100111101110001010000110
100101111110001001010000110
111100011010101001010000110
100011101011101001010000110
001111000111101001010000110
010100111011011001010000110
101000011111011001010000110
000111101100111001010000110
100101110011100101010000110
011011000110110101010000110
111111100000001101010000110
110110001100011101010000110
010010110110011101010000110
011000010101111101010000110
110000100011111101010000110
011110100110010011010000110
101110000101110011010000110
110100001011110011010000110
101110011001001011010000110
011100110101001011010000110
111010100010101011010000110
001101101010101011010000110
100100010110111011010000110
110101110100000111010000110
101011011100000111010000110
101100101110000111010000110
010011100111000111010000110
010100011101100111010000110
010111101000010111010000110
001011010011010111010000110
110010010001110111010000110
111000001100101111010000110
011100010010011111010000110
010000101101011111010000110
001110001000111111010000110
011100111011100000110000110
011011011011010000110000110
111010100110110000110000110
011010110101011000110000110
101010110111000100110000110
100001111101100100110000110
010011011100110100110000110
111001010010110100110000110
001000111110110100110000110
001110001101110100110000110
101011101000101100110000110
010110010101101100110000110
110100011001011100110000110
111001000101011100110000110
110110101110000010110000110
111111000101000010110000110
011011111000100010110000110
111001100011100010110000110
100011001110110010110000110
010010011111001010110000110
100110110001101010110000110
001111101000011010110000110
011101010100011010110000110
111010001001011010110000110
110000110100111010110000110
100111010110000110110000110
101011001011000110110000110
010101001101010110110000110
011110000011010110110000110
100000110011110110110000110
001101100110001110110000110
011001110001001110110000110
101100010010101110110000110
001011010000111110110000110
001111111010000001110000110
010110110111000001110000110
101110001011100001110000110
011101001010110001110000110
101001110001110001110000110
010110011001110001110000110
110111000100101001110000110
110001110010011001110000110
101010010010111001110000110
100101000011111001110000110
001000100111111001110000110
000101011110100101110000110
000010101111010101110000110
110100101000110101110000110
110001001110001101110000110
101001011001001101110000110
011101000011001101110000110
000100101101101101110000110
100010000111101101110000110
011001101000011101110000110
100101010100011101110000110
001110100001011101110000110
001111100100100011110000110
010000111110100011110000110
110011100100010011110000110
001010101001110011110000110
001110001110001011110000110
011001001101001011110000110
110000101001101011110000110
010011000011101011110000110
000110110010100111110000110
100101001001100111110000110
010101011000001111110000110
010110100100001111110000110
100010101010001111110000110
100000011000111111110000110
101011101111100000001000110
011101011111100000001000110
001111111001110000001000110
100110011111110000001000110
011010100111111000001000110
111010111011000100001000110
110111110001010100001000110
101111001010110100001000110
110101011110001100001000110
100011110110101100001000110
011001111100011100001000110
111101001010101010001000110
101110010101101010001000110
100101100111101010001000110
111100110001011010001000110
101011001011011010001000110
101110100010111010001000110
001001111010111010001000110
000100111111100110001000110
100101111010010110001000110
101110010110010110001000110
010010111110010110001000110
011001100101110110001000110
011110001010011110001000110
110010100100111110001000110
111000010010111110001000110
000101101001111110001000110
111110100111000001001000110
110010110110110001001000110
110101101100101001001000110
100010111101101001001000110
011001010111011001001000110
000111111101000101001000110
101110001101100101001000110
110100101011100101001000110
100001110111010101001000110
010011100011110101001000110
000110100111101101001000110
100111100010011101001000110
110010011000111101001000110
000101011010111101001000110
101001100001111101001000110
110101111001000011001000110
011101101010010011001000110
110101010100110011001000110
011000110011110011001000110
010001101111001011001000110
011011101000101011001000110
100111010010101011001000110
110000011110101011001000110
100100101110011011001000110
110100010111000111001000110
111110000010100111001000110
100001001110110111001000110
111000001001110111001000110
011100001101001111001000110
000001110011101111001000110
000010101011011111001000110
111011110100100000101000110
110001111011100000101000110
110101110101001000101000110
001001110111101000101000110
110110001110011000101000110
110011010011011000101000110
101010011001111000101000110
101100000111111000101000110
011100101101100100101000110
100111100011100100101000110
011101010110010100101000110
101010101110010100101000110
110001100110110100101000110
110110000101110100101000110
101110001011001100101000110
011011010001101100101000110
101101010001011100101000110
010001101011011100101000110
100100011100111100101000110
001011011011100010101000110
011110000111100010101000110
000110111101010010101000110
010001111100110010101000110
010110110010110010101000110
101010110110001010101000110
001100011011011010101000110
010010101001111010101000110
011011100011000110101000110
000111111000100110101000110
100011010001110110101000110
111100010100001110101000110
100001101110001110101000110
001010101101001110101000110
000111010011001110101000110
100010011010101110101000110
110000001101011110101000110
111001111000010001101000110
100011011110010001101000110
011110010011010001101000110
001101100111010001101000110
001111010110001001101000110
001101001101101001101000110
011000101100111001101000110
110100100001111001101000110
111011001100000101101000110
101011110010000101101000110
010111010100100101101000110
100101101100010101101000110
000100011111010101101000110
000010110101110101101000110
100101110000101101101000110
000011101010101101101000110
011100000110101101101000110
000011011001011101101000110
010111100110000011101000110
110110101000100011101000110
100100110110100011101000110
111010000100110011101000110
100001101001110011101000110
111001000110001011101000110
001100111000101011101000110
010001011001101011101000110
101000011100011011101000110
100110010001011011101000110
101010100001100111101000110
011010101000010111101000110
010001000111010111101000110
011101100000001111101000110
110000100010011111101000110
000100100101011111101000110
111111010010010000011000110
110110101100110000011000110
111001001101110000011000110
111000111100101000011000110
011100011101011000011000110
110011100010111000011000110
010011011001111000011000110
101101100111000100011000110
110010100111100100011000110
010110001111010100011000110
110100010110110100011000110
101010010101110100011000110
001100101011110100011000110
001011110101001100011000110
001101011011001100011000110
001100110110101100011000110
101000110011011100011000110
010101100100111100011000110
011111110100000010011000110
111010010110100010011000110
110011000111010010011000110
000111100110110010011000110
101101000011110010011000110
101100001111001010011000110
001111001001101010011000110
100111110000011010011000110
001010111100011010011000110
110100011010011010011000110
011110011001000110011000110
111000101010100110011000110
100001011101010110011000110
110011001100001110011000110
000110101110001110011000110
110001100001101110011000110
100110000011101110011000110
011000100110011110011000110
010000001011111110011000110
011010101110100001011000110
101100100101101001011000110
011101110000011001011000110
110000110101011001011000110
010110000011111001011000110
111110010100000101011000110
001110110011000101011000110
101001110100100101011000110
101001001011100101011000110
001011101010010101011000110
010100111100001101011000110
100101101001001101011000110
110010010011001101011000110
010011110000101101011000110
001000111001101101011000110
100110101011000011011000110
011101100001100011011000110
101100110010010011011000110
001001111001010011011000110
010010111000110011011000110
011100001100110011011000110
000111010001110011011000110
110101100010001011011000110
001011011010001011011000110
010110010110001011011000110
110100010001101011011000110
000011001101011011011000110
011001010101000111011000110
000101001111000111011000110
000011101100100111011000110
010001011010010111011000110
101000001010011111011000110
000010010010111111011000110
110010111101000000111000110
010101110001110000111000110
010111101000101000111000110
010101010110101000111000110
101001011010011000111000110
011010011110000100111000110
101100110001100100111000110
100100001111100100111000110
001111100100010100111000110
100110011010010100111000110
011000111001010100111000110
110100100011010100111000110
011101001100001100111000110
111011000010001100111000110
100111000101001100111000110
111000001001101100111000110
000001101111100010111000110
100001110110010010111000110
010001111010001010111000110
100011011001001010111000110
011010010010011010111000110
001110000100111010111000110
100100001001111010111000110
111110100000000110111000110
101001100000110110111000110
000100111001001110111000110
001000100011101110111000110
000010010101011110111000110
101101010011000001111000110
111010010001100001111000110
001011100011100001111000110
110101001001010001111000110
001011001100110001111000110
101100101010001001111000110
000111110001001001111000110
100010101001011001111000110
001101011000010101111000110
010001110100010101111000110
010110001010001101111000110
010001000101101101111000110
001010011101000011111000110
011100010010100011111000110
101011100000001011111000110
110000010100100111111000110
100100001100001111111000110
111110010111010000000100110
011111001111001000000100110
110110011101101000000100110
110011101110011000000100110
011110110101100100000100110
101111010011100100000100110
111110101010010100000100110
110001111100110100000100110
100101111101001100000100110
111011011000101100000100110
101100111010101100000100110
010111001001111100000100110
001101100101111100000100110
011111100110100010000100110
000111111101100010000100110
111101011000110010000100110
100110101110101010000100110
101111000110011010000100110
011100101100111010000100110
100011110010111010000100110
001000011111111010000100110
101110011100100110000100110
010101011011010110000100110
110011000101110110000100110
000010111011110110000100110
001011101010101110000100110
111001110101010001000100110
110101101010110001000100110
101010011110110001000100110
111000111110001001000100110
010101010111101001000100110
011010111000111001000100110
010011111010100101000100110
010011001111010101000100110
011111010000110101000100110
100011100110110101000100110
110100001101110101000100110
110110100110001101000100110
101111001000011101000100110
001001101110011101000100110
000010111101011101000100110
011100001010111101000100110
110000010110111101000100110
111010001111000011000100110
101011111000100011000100110
010111001011100011000100110
100000111111100011000100110
011101001101010011000100110
101010110011010011000100110
010011110011001011000100110
011100101011001011000100110
000110111010011011000100110
101101001010100111000100110
001110001011010111000100110
110011001010001111000100110
001100010110101111000100110
101000110000111111000100110
000110010001111111000100110
101101011101100000100100110
100110110011110000100100110
001111111000101000100100110
001101010111011000100100110
010011110100111000100100110
011111101001000100100100110
110010001111100100100100110
111001100011010100100100110
101111000100110100100100110
011010101100110100100100110
111000010011101100100100110
100111010010011100100100110
100010100101111100100100110
101111110001000010100100110
100011111100010010100100110
011011010101010010100100110
101001100101110010100100110
111100001110001010100100110
110011001101001010100100110
000111010110101010100100110
011110100001101010100100110
110100100101011010100100110
111101100100000110100100110
110100011101000110100100110
110001110001100110100100110
101000011010110110100100110
011000000111110110100100110
011010111000001110100100110
000001111011001110100100110
010101000111001110100100110
000001001101111110100100110
110111110010000001100100110
001011111001010001100100110
011001010011110001100100110
110000100111110001100100110
101101110100001001100100110
011001101010101001100100110
101110000110101001100100110
100010010111011001100100110
111010100101000101100100110
011000011110100101100100110
111001001000110101100100110
110000101011001101100100110
010110010010101101100100110
010110101000011101100100110
000000011011111101100100110
111100010100100011100100110
010101101100100011100100110
111011000001100011100100110
101100100011100011100100110
011101110000010011100100110
110110000011010011100100110
000100110101110011100100110
000010101011101011100100110
010110010100011011100100110
010000101110011011100100110
111110001000000111100100110
110001010110000111100100110
000010110111000111100100110
001011000110100111100100110
001001011001100111100100110
101011100000010111100100110
100100101001010111100100110
010100011000110111100100110
000111001001001111100100110
100100010011001111100100110
110100100000101111100100110
100001000010111111100100110
100111001011110000010100110
011001011110101000010100110
111010000111101000010100110
011011100011011000010100110
011111000100111000010100110
101010101010111000010100110
000100101111111000010100110
110011010111000100010100110
110101011010100100010100110
010111100110010100010100110
110101100001110100010100110
001001111001110100010100110
000111010101110100010100110
001111101100001100010100110
100001101110101100010100110
010110111011000010010100110
100110010111100010010100110
001011101100110010010100110
110001010011110010010100110
111100110010001010010100110
110010111000101010010100110
101101000101101010010100110
000011001111101010010100110
110000001110111010010100110
110011011000010110010100110
101001110100001110010100110
010101101001001110010100110
100010011101001110010100110
001000101111001110010100110
000111011000101110010100110
011001001100011110010100110
001010110001011110010100110
001100100010111110010100110
011111100101000001010100110
110101000111010001010100110
111110100000110001010100110
101011001100101001010100110
101010110001101001010100110
011010001101011001010100110
110010111001000101010100110
011000110111000101010100110
011100111000100101010100110
001011110100010101010100110
100000110101110101010100110
010100010011110101010100110
000110101010101101010100110
011110000001101101010100110
100001111000011101010100110
111111000010000011010100110
100011101110000011010100110
011100011110000011010100110
001001110011100011010100110
011110010001010011010100110
000110101101010011010100110
100100111000110011010100110
001111110000001011010100110
110010100101001011010100110
001010010111001011010100110
111100000100011011010100110
000101100110100111010100110
110000101010010111010100110
101000011001010111010100110
011000100100110111010100110
000001011100110111010100110
110001010001001111010100110
010000011010101111010100110
111111010000100000110100110
011101000111100000110100110
111101001100010000110100110
001101110100110000110100110
010001101110110000110100110
000010111101110000110100110
011100111100001000110100110
110111100001001000110100110
011110010011001000110100110
101001110011001000110100110
001001101101101000110100110
010111001010011000110100110
111001100000111000110100110
100001011100111000110100110
011100001001111000110100110
101111100010000100110100110
000011110110100100110100110
001010010011110100110100110
101110011000001100110100110
100010001011011100110100110
101000000110111100110100110
001001111110000010110100110
010101110101000010110100110
100101110010100010110100110
101100010101010010110100110
000101011001110010110100110
110001100110001010110100110
001010110010101010110100110
000011100001111010110100110
101010101100000110110100110
000110101001100110110100110
000110011100010110110100110
000011101010010110110100110
110000001001110110110100110
000000110101101110110100110
010100000100111110110100110
111100100110000001110100110
100110011110000001110100110
100111101000010001110100110
101000111010010001110100110
100100011001101001110100110
000101001101011001110100110
000110110000111001110100110
110010001000111001110100110
101000001111000101110100110
001100010101100101110100110
000001101011100101110100110
111000010100010101110100110
001100110010001101110100110
001010100100101101110100110
011010101010000011110100110
000101010110010011110100110
100010010100110011110100110
011001010000101011110100110
001011000100011011110100110
000000111001011011110100110
010001100001010111110100110
010010000010011111110100110
101101111011000000001100110
101110110110100000001100110
111111000101100000001100110
011110101101010000001100110
011011111010001000001100110
101011010111001000001100110
001111010010111000001100110
110010110001111000001100110
001111100011001100001100110
110111100000101100001100110
001100001111101100001100110
111000011001011100001100110
000000110111111100001100110
110110011110000010001100110
000111101011010010001100110
000101011110110010001100110
100101110001110010001100110
010110011001110010001100110
010000111101101010001100110
111011010000011010001100110
010110100110011010001100110
111011101000000110001100110
110101100011000110001100110
010001101110100110001100110
000011010111100110001100110
001010110100110110001100110
100100110110001110001100110
101100101001001110001100110
011010001001101110001100110
000110001101011110001100110
001001000110111110001100110
011001111100100001001100110
111100011001100001001100110
001111001110010001001100110
101111010001010001001100110
101000101101110001001100110
100111111000001001001100110
010010001111101001001100110
100001011001111001001100110
100011101011000101001100110
101110100100010101001100110
110100110000110101001100110
011010101100001101001100110
000111001100101101001100110
010100010101011101001100110
011000100011011101001100110
010001101000111101001100110
001010000101111101001100110
111100101100000011001100110
101101010110000011001100110
111001100010100011001100110
000111110100010011001100110
011010011100010011001100110
011011000011010011001100110
101110001000110011001100110
110111000001001011001100110
001011100101001011001100110
011010010010101011001100110
100100000101111011001100110
101001110001000111001100110
011101000100100111001100110
110010010010010111001100110
010110100001010111001100110
000111000010110111001100110
101001001100001111001100110
000101101010001111001100110
001110100000101111001100110
010011000100011111001100110
010011011110100000101100110
111100110100010000101100110
010010110111010000101100110
100101001111010000101100110
011000011101110000101100110
111010101000101000101100110
100101011010101000101100110
010101100011101000101100110
011011000110011000101100110
110000001011111000101100110
111100011010000100101100110
010110101110000100101100110
100000111111000100101100110
000001111010110100101100110
001011100001110100101100110
000110001011110100101100110
110001110010001100101100110
011110000101001100101100110
100110010001101100101100110
101001101000011100101100110
011100100000111100101100110
011111010010000010101100110
011001111001000010101100110
101000111100100010101100110
110000010111100010101100110
110001011010010010101100110
110011100001010010101100110
110100001100110010101100110
011001001100101010101100110
001110001010101010101100110
100101010100011010101100110
011101000001011010101100110
010010011011000110101100110
001100100111000110101100110
100011000110010110101100110
110101001000001110101100110
010010010100101110101100110
110110010101000001101100110
000110011100110001101100110
101110100001001001101100110
000001111101001001101100110
101000011011001001101100110
100000101110101001101100110
110100010010011001101100110
111000000101011001101100110
000100101011011001101100110
000111011010000101101100110
001100111001000101101100110
001101100010100101101100110
010011001001100101101100110
110001010001010101101100110
100010001101010101101100110
001001001011010101101100110
101010000010110101101100110
010000110001101101101100110
001001010100011101101100110
000101110011000011101100110
100111000100100011101100110
001110100010010011101100110
001000010111010011101100110
001011010000110011101100110
100010110000101011101100110
000011101000011011101100110
001000001001111011101100110
010011110000000111101100110
000001100101100111101100110
100000001011100111101100110
000110000110001111101100110
111011100110000000011100110
100001110111100000011100110
011101101000110000011100110
000111110110001000011100110
110100101101001000011100110
101100011000111000011100110
100010010110111000011100110
011000011011100100011100110
100100111001010100011100110
001011001101010100011100110
111000000111010100011100110
001110000110110100011100110
111001000100101100011100110
010110110000011100011100110
011101000010011100011100110
110011000001011100011100110
000011001010111100011100110
101010111001000010011100110
110001011100100010011100110
110110100010100010011100110
011001110010010010011100110
011010001010110010011100110
101110100100001010011100110
111000010101001010011100110
000001101110011010011100110
000010011011011010011100110
110101000000111010011100110
101001011010000110011100110
111100001000010110011100110
010011100000110110011100110
100010101000011110011100110
111001101001000001011100110
010101110010100001011100110
100101001110100001011100110
000011010111010001011100110
001010110010110001011100110
111100000011001001011100110
011100010100101001011100110
001001000011111001011100110
010111000011000101011100110
100011011000100101011100110
010010001100110101011100110
110001000010110101011100110
000101001001110101011100110
101101010000001101011100110
100001000111001101011100110
110100001000101101011100110
001110000011100011011100110
111000010000110011011100110
100001101000101011011100110
000011010100101011011100110
001000100110101011011100110
010100101000011011011100110
010000000111100111011100110
000010100110010111011100110
001100000101010111011100110
101010000001001111011100110
100000010100011111011100110
001010101111000000111100110
101010011010100000111100110
101011010100010000111100110
100101100100101000111100110
101011000001101000111100110
110010100100011000111100110
101110000010011000111100110
011001101010000100111100110
110001001101000100111100110
000110010111000100111100110
101101001000100100111100110
010000111100100100111100110
101000100101001100111100110
010010100010101100111100110
011010001000011100111100110
110000010000111100111100110
000000101001111100111100110
100101101001000010111100110
001110001001010010111100110
010000001111010010111100110
001100110000011010111100110
001011010001000110111100110
010001010010100110111100110
100010000101100110111100110
010100010001010110111100110
001000001100110110111100110
000111100000001110111100110
011100001101000001111100110
110010100011000001111100110
000110100110100001111100110
101100000100110001111100110
011000100001110001111100110
011001100100001001111100110
010001001011001001111100110
001010010001011001111100110
100110110000000101111100110
010100000110010101111100110
000000010110101101111100110
100100000001011101111100110
110000111000000011111100110
100000100101010011111100110
000000101010110011111100110
000100100001101011111100110
001100001010000111111100110
001000110000100111111100110
101111011110100000000010110
111011100111010000000010110
111101110100110000000010110
101111110101001000000010110
001011111110011000000010110
100101111011011000000010110
011101000111111000000010110
100010111111001100000010110
001000101111111100000010110
110011001111100010000010110
111110010110001010000010110
101101101100101010000010110
101110101101000110000010110
111000111100100110000010110
011111010010010110000010110
100011011010110110000010110
011011101100001110000010110
111100011001001110000010110
010001011111001110000010110
000110110110101110000010110
100110001110011110000010110
111000100011011110000010110
011100110111100001000010110
110110011110010001000010110
111000101011110001000010110
110111101010001001000010110
111101001101001001000010110
110001110101101001000010110
111010110100011001000010110
100011001111011001000010110
100101011100111001000010110
100110110001111001000010110
100010111100110101000010110
011101100010110101000010110
011010110001110101000010110
110011001001110101000010110
001101111100001101000010110
101010011010101101000010110
111000100110101101000010110
100001101010111101000010110
110110110011000011000010110
010011111100100011000010110
110100101101100011000010110
000101111011100011000010110
101101100110010011000010110
111111000001010011000010110
010100110110011011000010110
010110101001011011000010110
110001010011011011000010110
001110000111011011000010110
001001001101111011000010110
001111101010000111000010110
100011111001000111000010110
101001000111100111000010110
001010011101010111000010110
100111100000110111000010110
111100000100110111000010110
100010110010011111000010110
111110100101100000100010110
010111101110010000100010110
111100001110110000100010110
011001111001110000100010110
101110110010101000100010110
101000111101101000100010110
111011001100011000100010110
111100010011011000100010110
011101100101010100100010110
001011101010110100100010110
111001010110001100100010110
010110011110001100100010110
110010011001101100100010110
011001100011101100100010110
111110100000011100100010110
000011101101011100100010110
101101000010111100100010110
001110010001111100100010110
000011111111000010100010110
110001110110100010100010110
100101110101010010100010110
000111001011110010100010110
110001111001001010100010110
011101010001101010100010110
100011010011101010100010110
011001110010011010100010110
010011000110111010100010110
101000010110111010100010110
000101011101100110100010110
010011111000010110100010110
100011100011010110100010110
110000101010110110100010110
010110100001110110100010110
001000111110001110100010110
101100100001101110100010110
011100000110011110100010110
110101100111000001100010110
011111001001100001100010110
000111111000110001100010110
101110011100001001100010110
010001001111101001100010110
110000101101011001100010110
110110000010111001100010110
101010000101111001100010110
100100111110000101100010110
010011110011000101100010110
111010101000100101100010110
001110010110100101100010110
011001010100110101100010110
001010001110011101100010110
101011010101000011100010110
100110000111100011100010110
110100110000110011100010110
101011001000110011100010110
010010111010001011100010110
110100010101001011100010110
010000011100111011100010110
000111100101000111100010110
110000001111000111100010110
001100101100100111100010110
100000110101100111100010110
000110011010010111100010110
001001100001110111100010110
001110110000001111100010110
110001000001101111100010110
011011000000011111100010110
001111110011100000010010110
111100111001010000010010110
100101101110110000010010110
010110111101001000010010110
110111110000101000010010110
011110001110011000010010110
110010010111011000010010110
010001101101111000010010110
011110100111000100010010110
101010101110100100010010110
011100011110100100010010110
101111001100010100010010110
001101111010010100010010110
101100010111010100010010110
000110111001110100010010110
101111000011001100010010110
110101001001101100010010110
100011100101101100010010110
011101010000111100010010110
010010101010111100010010110
111011010100010010010010110
110111001000110010010010110
101011100010110010010010110
011000111010110010010010110
011001100110101010010010110
010101101010011010010010110
110011100001011010010010110
100000111101011010010010110
000011011100111010010010110
100101010001111010010010110
000010110011111010010010110
000111111100000110010010110
110011101010000110010010110
111010000101100110010010110
110101000110010110010010110
010001110001110110010010110
000100001111110110010010110
100000101011101110010010110
001010001011011110010010110
000001100111011110010010110
111011110001000001010010110
001001111111000001010010110
010111010100110001010010110
001011100101110001010010110
001110100010111001010010110
000000111110111001010010110
110000011001111001010010110
111101011000000101010010110
110000111010100101010010110
000011110010110101010010110
010001111001001101010010110
010110011000101101010010110
110100110000011101010010110
010011000011011101010010110
011101101100000011010010110
101110101000100011010010110
101000011110100011010010110
010010101011100011010010110
100001111010010011010010110
001101011000110011010010110
110010010100101011010010110
011100001001101011010010110
000001010111101011010010110
001101110001000111010010110
100010100101010111010010110
100001001101001111010010110
011000000111001111010010110
001000110100101111010010110
110011011110000000110010110
101101001111000000110010110
000110011111100000110010110
001111000110110000110010110
110100010101110000110010110
110010001011110000110010110
011010101011001000110010110
100111001010101000110010110
010010110110101000110010110
110100100011101000110010110
101100110100011000110010110
001101011001011000110010110
100110001101011000110010110
111101100000100100110010110
110111010000010100110010110
111100001010001100110010110
000110110011001100110010110
100000011110011100110010110
000101100001111100110010110
101110010100100010110010110
010101101001100010110010110
001011001101010010110010110
001000110101110010110010110
000111010101001010110010110
100010100110011010110010110
001100000011111010110010110
110110001001000110110010110
001111000001100110110010110
100001110010001110110010110
000001001010111110110010110
010110101100100001110010110
011011010010100001110010110
100011100110100001110010110
011010011100010001110010110
011001100110010001110010110
000011011011001001110010110
100000110111001001110010110
101101010000101001110010110
000110010110011001110010110
101000100011100101110010110
000111001001010101110010110
000001010111010101110010110
000001101100110101110010110
101011000100001101110010110
000010111000011101110010110
010111110000000011110010110
011000111001000011110010110
001100100111000011110010110
110000010011100011110010110
100100011100010011110010110
010001000101110011110010110
000001101110001011110010110
010000100010111011110010110
011100010100000111110010110
001000110010010111110010110
000111000010001111110010110
000100010001011111110010110
000010000100111111110010110
111001111101000000001010110
011011011010110000001010110
111011100001101000001010110
100111010110011000001010110
110010101011011000001010110
100111101000111000001010110
010101110010111000001010110
101010001110111000001010110
010110001101111000001010110
011101111000100100001010110
010011101101100100001010110
111001110010010100001010110
000111110100110100001010110
110011111000001100001010110
011110010100101100001010110
101001010100111100001010110
110100001010111100001010110
100000111001111100001010110
011010110111000010001010110
111100110010100010001010110
011101011001010010001010110
001111001100110010001010110
110010011100110010001010110
001010101011110010001010110
110011100110001010001010110
000101111110001010001010110
010111011000101010001010110
101101011100000110001010110
001011110010100110001010110
010101010110100110001010110
100110110001100110001010110
010110001011100110001010110
011000001110110110001010110
010100100111001110001010110
101110001000101110001010110
100000010111101110001010110
010111100000011110001010110
011110111000010001001010110
110011010101010001001010110
001100111011001001001010110
101101000110101001001010110
001010101101011001001010110
000100010111111001001010110
011100101110000101001010110
001011010110010101001010110
010101001100110101001010110
000110101010110101001010110
110000100101110101001010110
010111010010001101001010110
001111000101001101001010110
111000010001101101001010110
110110000001011101001010110
101000000111011101001010110
001100001001111101001010110
100111001001100011001010110
001000111101100011001010110
000101101101010011001010110
110010000011110011001010110
101011000100011011001010110
001110010000111011001010110
000001110100111011001010110
001001011011000111001010110
010110000110010111001010110
001100100011010111001010110
100110100100001111001010110
000011000110101111001010110
000010011001101111001010110
011000100000111111001010110
001111111100000000101010110
010111010111000000101010110
110100111010010000101010110
100110100111010000101010110
011000101111010000101010110
001011010101110000101010110
101101101001001000101010110
010110111001000100101010110
100011001111000100101010110
101000011110100100101010110
010000110111100100101010110
101100001101010100101010110
111000000011110100101010110
110000101100101100101010110
100110000110101100101010110
010010010010111100101010110
100111011010000010101010110
011001011110000010101010110
111011001001000010101010110
101100010111000010101010110
001100100110110010101010110
000001110011110010101010110
110101100000101010101010110
101000101010101010101010110
000010001111101010101010110
001111000010011010101010110
010001100101011010101010110
111000100110000110101010110
110001010101000110101010110
011010011000100110101010110
001101001010100110101010110
100000011011010110101010110
011000000101101110101010110
001001001100011110101010110
100010111011000001101010110
011100011100100001101010110
011001100101100001101010110
111101000010010001101010110
110011100000110001101010110
010101111000001001101010110
110000110010101001101010110
011001001001011001101010110
000010100011111001101010110
011101010001000101101010110
001011101001000101101010110
001001100110001101101010110
100100100011001101101010110
110000010100011101101010110
110010010110000011101010110
111001010000100011101010110
010110010001100011101010110
010111001000010011101010110
101100101000010011101010110
001000011010110011101010110
011000110100001011101010110
000101000111001011101010110
000011011100000111101010110
100101000000011111101010110
110111100101000000011010110
001001110110110000011010110
011100100101110000011010110
110000110011110000011010110
110101010011001000011010110
010011001111001000011010110
100110011001101000011010110
011010110000111000011010110
111011010000100100011010110
010110110010100100011010110
000011011011100100011010110
010101101001010100011010110
100001000111110100011010110
010001110110001100011010110
001100101101001100011010110
111001001000011100011010110
100010110100011100011010110
001110010010011100011010110
011010000101011100011010110
011111001010000010011010110
111101000100100010011010110
100110001110100010011010110
100011010101100010011010110
001100011011100010011010110
101000101110010010011010110
000100111100110010011010110
001010100101101010011010110
001001010011011010011010110
101011000110000110011010110
001110101000010110011010110
111000010001010110011010110
000111000011010110011010110
000011101001001110011010110
100100100010011110011010110
010000010100111110011010110
101100011101000001011010110
001011111000100001011010110
101110010010100001011010110
100001101101100001011010110
001110001011010001011010110
010001101010110001011010110
101111001000001001011010110
111000010110001001011010110
011110010001001001011010110
101000111000011001011010110
010001011100011001011010110
000101100110011001011010110
010010011101000101011010110
100110000111000101011010110
101101000001010101011010110
110000001011010101011010110
011000011000110101011010110
100000101110001101011010110
101010100000101101011010110
100001010010011101011010110
100100000100111101011010110
101010110100000011011010110
000011110011000011011010110
110100000101010011011010110
110010101000001011011010110
000100110010101011011010110
000000101001111011011010110
011010100010000111011010110
100100011010000111011010110
001110000100100111011010110
001001000010110111011010110
111100000000001111011010110
010001001000101111011010110
011001001011100000111010110
111110000000110000111010110
100101011100001000111010110
100011100011001000111010110
001110000111001000111010110
010000111001101000111010110
011100101000011000111010110
011001000100111000111010110
000101110101000100111010110
110100011000100100111010110
100001101010100100111010110
010011000110010100111010110
001001100011010100111010110
010000001101110100111010110
110000000111001100111010110
001001110000101100111010110
001010001010101100111010110
000100001011011100111010110
001101110010000010111010110
010100011101000010111010110
010110100011000010111010110
000101001110010010111010110
010011010001010010111010110
111010000100001010111010110
100001000110101010111010110
100011001000010110111010110
010100000010110110111010110
100110010000001110111010110
010101000001001110111010110
000100100100101110111010110
101101100100000001111010110
000101101011000001111010110
110000000110110001111010110
110011010000001001111010110
010010100101001001111010110
001010010100101001111010110
100001001000111001111010110
010110100000010101111010110
100010010001010101111010110
010000101100010011111010110
000010001010011011111010110
001000000101011011111010110
110001100000000111111010110
100010000010100111111010110
001000101000001111111010110
011101101101100000000110110
011111011100010000000110110
111101001011010000000110110
011010001111110000000110110
100101110110101000000110110
001101011011101000000110110
101011010001111000000110110
000011100111111000000110110
011011010110100100000110110
101010011011010100000110110
000110110111010100000110110
111000110101001100000110110
101010100011101100000110110
111100001100011100000110110
011100110010011100000110110
110100010001111100000110110
001010111110100010000110110
100010101101110010000110110
111111001000001010000110110
101001011110001010000110110
001110110011001010000110110
010010101111001010000110110
110110000100111010000110110
010101100001111010000110110
010100111110000110000110110
000111001110100110000110110
110101110000010110000110110
011001100110010110000110110
111010100000110110000110110
101100001001110110000110110
101011000100101110000110110
001001110001101110000110110
000111010100011110000110110
110001001001011110000110110
100011110011100001000110110
110110100101010001000110110
010001111011010001000110110
001110011001110001000110110
110011010110001001000110110
001110101110001001000110110
001011101001101001000110110
110100001011101001000110110
010101001110011001000110110
000101110101011001000110110
101001100100111001000110110
010110011011000101000110110
001111100100100101000110110
110001001110100101000110110
110010010101100101000110110
001000111011100101000110110
111000111000010101000110110
101001010010110101000110110
100101000101101101000110110
001001011001011101000110110
100111011100000011000110110
011011011010000011000110110
001100111100010011000110110
011001101000110011000110110
110000011010110011000110110
000110100110110011000110110
110001101100001011000110110
101000100111001011000110110
101000011001101011000110110
011000010101011011000110110
010110101000100111000110110
010011010001010111000110110
110110010000001111000110110
000100001111001111000110110
010101000010101111000110110
010000100101101111000110110
111010111100000000100110110
001100111111000000100110110
110011101001100000100110110
111101100010001000100110110
110110000111001000100110110
010001110111001000100110110
001010011101011000100110110
101001111010000100100110110
101110001110000100100110110
100111011001000100100110110
001011100111000100100110110
010101101000110100100110110
110011000010110100100110110
100000010111110100100110110
000010111010101100100110110
010100001101101100100110110
010010100110011100100110110
011000001011011100100110110
111001010011000010100110110
111100101000100010100110110
101110100100010010100110110
010110001101010010100110110
011101000010110010100110110
000111101010001010100110110
100110001001101010100110110
010101011000011010100110110
010000010011111010100110110
001101010110000110100110110
011110000100100110100110110
000000101111100110100110110
001111001000010110100110110
001100110001010110100110110
110011100000001110100110110
100100111000001110100110110
101010000010011110100110110
111100110001000001100110110
100001011111000001100110110
101011000110010001100110110
011100000111010001100110110
110101000100110001100110110
000001110110110001100110110
100011100101001001100110110
000111000011011001100110110
001100010010111001100110110
010111000110000101100110110
001101001101000101100110110
101110010000010101100110110
100010101010010101100110110
000110000101110101100110110
101001000011001101100110110
100010001100101101100110110
001110101001000011100110110
110010011001000011100110110
010010001110100011100110110
010001100011100011100110110
001101000100101011100110110
101000011100000111100110110
000001101000101111100110110
101100111100100000010110110
111010110010100000010110110
101010101101001000010110110
010111000011101000010110110
111110010000011000010110110
100110101011000100010110110
110010101100010100010110110
110101010100001100010110110
010011011010001100010110110
001101000110101100010110110
011000101001101100010110110
100011100010011100010110110
100010011000111100010110110
010000000111111100010110110
111001100101000010010110110
100001111001100010010110110
001110100001110010010110110
001001000111110010010110110
011010011100001010010110110
000100010111011010010110110
000110001010111010010110110
111000000001111010010110110
011011110000000110010110110
111000001110000110010110110
010110010101000110010110110
000011100011100110010110110
010100100011010110010110110
011100100100001110010110110
001100011010001110010110110
110010000011001110010110110
001101000001011110010110110
101011001011000001010110110
101100000111100001010110110
101101010100010001010110110
110001110000110001010110110
111000001100110001010110110
111001000010101001010110110
000111011000011001010110110
100010000011111001010110110
100010110110000101010110110
110001100011000101010110110
011001001010010101010110110
000110001110010101010110110
111010000001010101010110110
001000010110011101010110110
010001110110000011010110110
010101011001000011010110110
100100110101000011010110110
110110000001100011010110110
100000001111010011010110110
011011000001001011010110110
000100101100101011010110110
000010110100011011010110110
101001101000000111010110110
110011000100000111010110110
000110100001001111010110110
001010000010101111010110110
100100001000011111010110110
111000011001100000110110110
001110101010010000110110110
010100011011010000110110110
000011011010110000110110110
000110100101101000110110110
001000010111101000110110110
110001010001011000110110110
001100001011100100110110110
000100101101010100110110110
101001000001110100110110110
011111000000001100110110110
001001100100011100110110110
110101001010000010110110110
011011000110000010110110110
101001110000010010110110110
101010010001001010110110110
101000100100101010110110110
011010100000011010110110110
011000011000010110110110110
000101001100001110110110110
100000100001011110110110110
000011111100000001110110110
001010110011000001110110110
001000101110100001110110110
010010101001010001110110110
000100100011110001110110110
010101010010001001110110110
110100000101000101110110110
100101000010100101110110110
100000110000101101110110110
010001000000111101110110110
100011010010000011110110110
100001001100100011110110110
010110001000001011110110110
100100000110001011110110110
000010001101000111110110110
101100011110010000001110110
110111010000110000001110110
101001101010110000001110110
010100101011110000001110110
011111100100001000001110110
011100010111001000001110110
100001101111001000001110110
000110011110101000001110110
101110000101011000001110110
100101000011111000001110110
001110111010000100001110110
111110001001000100001110110
111011000100010100001110110
001101000111010100001110110
100110001100110100001110110
100010110010110100001110110
101101001010001100001110110
010101011001001100001110110
001001101100101100001110110
000110101001101100001110110
100101100100011100001110110
001101110101000010001110110
010011110001100010001110110
111000001101100010001110110
101011000011100010001110110
110001000110110010001110110
001101100010101010001110110
000111000101101010001110110
110000100011101010001110110
101000110100011010001110110
011000101011000110001110110
000001111100010110001110110
011001010000110110001110110
010010110010001110001110110
001010000111001110001110110
110000011000101110001110110
001010011000011110001110110
100010000001111110001110110
101111100010000001001110110
110100110110000001001110110
111001000111000001001110110
011101001010100001001110110
000110110101100001001110110
001001110001110001001110110
110011001000101001001110110
111000001010011001001110110
010010011001011001001110110
100000110011011001001110110
010110100000111001001110110
101100010011000101001110110
010010100111000101001110110
100101101000100101001110110
001100010100110101001110110
000001011110001101001110110
101000111010000011001110110
111010100001000011001110110
010010101010010011001110110
100100011001010011001110110
011100000001110011001110110
001101001001001011001110110
100001010101001011001110110
100010001011001011001110110
001010001100101011001110110
000011010010011011001110110
011100011000000111001110110
000000110110100111001110110
010000001101010111001110110
100001000011010111001110110
110101101100000000101110110
101101110000100000101110110
001010111001100000101110110
011011101000010000101110110
111010010001010000101110110
010110000110110000101110110
110110011000001000101110110
001111010001001000101110110
011000100110101000101110110
000100110110011000101110110
010011000001111000101110110
101000100001111000101110110
000100011001111000101110110
101100100010010100101110110
001000110011001100101110110
000001000111101100101110110
010000111000011100101110110
010100011010100010101110110
000110010011010010101110110
000111100000110010101110110
100000000111011010101110110
110010001100000110101110110
110100000001100110101110110
010101000100010110101110110
000000011101001110101110110
000101010000101110101110110
011010000011100001101110110
000000001111110001101110110
010011100010001001101110110
111100000000101001101110110
100101010100000101101110110
101000000101100101101110110
000101100001010101101110110
001000101000110101101110110
000100101100001101101110110
001001101100000011101110110
110000100100100011101110110
000011000101010011101110110
010000101001001011101110110
110010000000011011101110110
010100100010000111101110110
001010010010000111101110110
111100101010000000011110110
011011010011000000011110110
010101010110010000011110110
110000011101010000011110110
001000111011010000011110110
101010001001110000011110110
111001110000001000011110110
011110001000101000011110110
001101001100011000011110110
000011110001011000011110110
000010101100111000011110110
000101101110000100011110110
101001010101000100011110110
100111000001100100011110110
001000100111100100011110110
010110000110001100011110110
001000010001111100011110110
001110010110000010011110110
000001011111000010011110110
100111000100010010011110110
100010100011010010011110110
110000101000110010011110110
001000111000101010011110110
100100010100101010011110110
010011001000011010011110110
110000110100000110011110110
101100100000100110011110110
000000001110101110011110110
111010011000000001011110110
010101000001011001011110110
011101100000000101011110110
001000111100000101011110110
100001001100010101011110110
000000100101011101011110110
010110100100000011011110110
000110011000100011011110110
010011000010100011011110110
001011100000010011011110110
000000010011110011011110110
010000000110011011011110110
001000001001100111011110110
000100110000010111011110110
100100110011000000111110110
000111001100100000111110110
011000011010001000111110110
000100101010101000111110110
100000001101101000111110110
010011100001000100111110110
101010000011000100111110110
000001010100110100111110110
001100010100001100111110110
000110000000111100111110110
011001100000100010111110110
010010001001100010111110110
000101000011100010111110110
101000000010110010111110110
000001110100001010111110110
100000011000011010111110110
000010111000000110111110110
001001000010001110111110110
001001010110000001111110110
100110001001000001111110110
010010110000100001111110110
110001000001100001111110110
100001100010010001111110110
000100010101010001111110110
010100001000110001111110110
001010000100010101111110110
000011001000001101111110110
101100010000000011111110110
010000010000001111111110110
010100111110111000000001110
011100101111010100000001110
000111111010110100000001110
110010101011110100000001110
101111001001101100000001110
011011100110011100000001110
100110110110011100000001110
111100110000111100000001110
011111011110000010000001110
110101011101100010000001110
011111100011010010000001110
101100011111010010000001110
111010110100110010000001110
111111000100101010000001110
110011110001101010000001110
111100100110011010000001110
111001011001011010000001110
000111001110111010000001110
011101111001000110000001110
100111011001010110000001110
011110010101010110000001110
110110001100110110000001110
100001010111110110000001110
110101101000101110000001110
101001100010111110000001110
110110111001010001000001110
001011111010101001000001110
101100110110101001000001110
010011011110011001000001110
101101100101011001000001110
110100010111011001000001110
110001111000111001000001110
011100100011111001000001110
111100011011000101000001110
110111000110010101000001110
011110101000110101000001110
111000011100110101000001110
001110010011110101000001110
010111000011101101000001110
101101111100000011000001110
111001110011000011000001110
001111101001100011000001110
101110101010010011000001110
010101011010110011000001110
011010001011110011000001110
011000101101101011000001110
100100101011101011000001110
010111000101011011000001110
010111110010000111000001110
000011011111000111000001110
100110110100100111000001110
011011001100010111000001110
100100110011010111000001110
000001101011110111000001110
111100100001001111000001110
110001000111001111000001110
101010010001101111000001110
000101010100111111000001110
011110111101000000100001110
100110111110100000100001110
110101101100110000100001110
101001011110110000100001110
001011011111001000100001110
101111011000011000100001110
101010101101011000100001110
011110001011011000100001110
111111001010000100100001110
010110110011100100100001110
001100011111100100100001110
011111110000010100100001110
101110000111010100100001110
100011001101110100100001110
111000101110001100100001110
100110011101001100100001110
011010010110101100100001110
111010010001011100100001110
011001011000111100100001110
001111110010100010100001110
101000110111100010100001110
001010111110010010100001110
110011011000110010100001110
001110100101110010100001110
100101111010001010100001110
111000111000101010100001110
011001000101111010100001110
111010101001000110100001110
110010010111000110100001110
111100000011100110100001110
010001110110010110100001110
010100110101001110100001110
000111100100101110100001110
010100100010111110100001110
100100010001111110100001110
111011000110100001100001110
010101110110100001100001110
110010011011100001100001110
010001101111010001100001110
111100010010110001100001110
111001011010001001100001110
110010100111001001100001110
110110110000101001100001110
111110000100011001100001110
011000110110011001100001110
011001111100000101100001110
011000100111100101100001110
110010100100110101100001110
000101111001001101100001110
110100000101101101100001110
100001100011101101100001110
000010110011011101100001110
110100011110000011100001110
100011101011000011100001110
010011010101100011100001110
111000000111010011100001110
101101000100110011100001110
110101100100001011100001110
101011001100001011100001110
000110011010101011100001110
001110100011000111100001110
111001010000010111100001110
001000010101110111100001110
010011101000001111100001110
001101001010001111100001110
100000001110101111100001110
010000010011101111100001110
000011000001111111100001110
110100111111000000010001110
101010111101100000010001110
111011101010010000010001110
001001101111110000010001110
111011011100001000010001110
111110110001001000010001110
100101101101101000010001110
010010111011101000010001110
010011000111111000010001110
010111110101000100010001110
101011011010100100010001110
100100111100110100010001110
111100000111001100010001110
011100101100101100010001110
001111000101011100010001110
000110101011011100010001110
100001001111011100010001110
101000100101111100010001110
101110100110100010010001110
100001111110100010010001110
000101110011110010010001110
011000010111110010010001110
011000111110001010010001110
001011101101001010010001110
001101010111001010010001110
101101011000101010010001110
100010011110011010010001110
010100101001111010010001110
111111010000000110010001110
100010101111000110010001110
001110110010010110010001110
110001100011010110010001110
111001000100110110010001110
110000011010110110010001110
110010110100001110010001110
010110000110011110010001110
000001111001011110010001110
101011110110000001010001110
011010011111000001010001110
011111001100100001010001110
011111010010001001010001110
100110001111001001010001110
011001110100101001010001110
110000101110011001010001110
001010111001011001010001110
110110100011000101010001110
110001100110100101010001110
111001001001010101010001110
000110100110110101010001110
100010101100101101010001110
101001010000111101010001110
010001001010111101010001110
001100111011000011010001110
100101100111000011010001110
010110110001100011010001110
111000011001100011010001110
000101011101010011010001110
001010011100101011010001110
100011000110101011010001110
110011001000011011010001110
001001110010011011010001110
000010101010111011010001110
000000110101111011010001110
011011100000100111010001110
001000001111010111010001110
010010001001101111010001110
001100000101101111010001110
000101000011011111010001110
011011100111000000110001110
111001110100010000110001110
100101111001010000110001110
111101000011010000110001110
110110100001110000110001110
001111110100001000110001110
100111010011001000110001110
110001101010101000110001110
101011000110011000110001110
010101100101011000110001110
000111001001111000110001110
100010010101111000110001110
101100101101000100110001110
001011101001010100110001110
110000000111110100110001110
110010011010001100110001110
001111000010101100110001110
110000110001101100110001110
000101011010011100110001110
000111011100100010110001110
111000001110100010110001110
101010010011010010110001110
011101100000110010110001110
011100100011001010110001110
001010000111101010110001110
000100001111011010110001110
000001101100111010110001110
010110111000000110110001110
010011001110000110110001110
001100110100100110110001110
010001100101100110110001110
101101001000010110110001110
110100010100010110110001110
000110001010110110110001110
110001001001001110110001110
000011100011001110110001110
101010100000011110110001110
100011111000100001110001110
001101101100010001110001110
110010010110010001110001110
011000001101110001110001110
011010101100001001110001110
001001101011001001110001110
010100001011101001110001110
001100010011011001110001110
010011100000111001110001110
101100001000111001110001110
000001010110111001110001110
011110000110000101110001110
001110011001000101110001110
101001001100100101110001110
001001010011100101110001110
100001101010010101110001110
011000110000110101110001110
101000110100001101110001110
000000111010101101110001110
100110000010011101110001110
011001010110000011110001110
100100101100100011110001110
110101000010100011110001110
001111000001010011110001110
010000011011010011110001110
011010010001001011110001110
000101110000101011110001110
110100000001011011110001110
100010110001000111110001110
000100010110001111110001110
000100101000011111110001110
111000111110010000001001110
100101110110110000001001110
011110001110110000001001110
010111101011001000001001110
111010110010101000001001110
110111100100011000001001110
011001101001111000001001110
000011110011111000001001110
111011010110000100001001110
111110010001100100001001110
001011011101100100001001110
100011111100010100001001110
101110100101001100001001110
001001101111001100001001110
010010101110101100001001110
010101001101101100001001110
010001010110111100001001110
000110010101111100001001110
100111110011000010001001110
101101101001010010001001110
101010000111110010001001110
001011010110011010001001110
110001001100111010001001110
010111101100000110001001110
111101000101000110001001110
011100011010100110001001110
110110000011010110001001110
000101100111010110001001110
001101110000110110001001110
001110001001110110001001110
010011011010001110001001110
110000110011001110001001110
101000011100101110001001110
010000111000111110001001110
011100000100111110001001110
011101101101000001001001110
011011010011100001001001110
000110101111010001001001110
111010100001110001001001110
110001110110001001001001110
000101011111001001001001110
110110000110101001001001110
101000101010111001001001110
001111001011000101001001110
100000111110100101001001110
001100110101100101001001110
010011010101001101001001110
010100110010101101001001110
011010110000011101001001110
110010111010000011001001110
100111001110000011001001110
011110010100100011001001110
001101000111100011001001110
000010110111100011001001110
001111010001001011001001110
101010101001001011001001110
111001000001101011001001110
000011001011101011001001110
111100001000011011001001110
001001101100011011001001110
100001100011011011001001110
111000110000100111001001110
010110011000010111001001110
100010010101010111001001110
000100101100110111001001110
100110000000111111001001110
001101011101010000101001110
011010111000110000101001110
010111011100001000101001110
001110111010001000101001110
111000100011011000101001110
101001011011000100101001110
110010011100100100101001110
111011000000110100101001110
010000011111001100101001110
100110101000101100101001110
000001111100101100101001110
100000111010011100101001110
001000001011111100101001110
011101001011000010101001110
001101101100100010101001110
110010101100010010101001110
101011100010010010101001110
101100001010110010101001110
110000010110011010101001110
000101110001011010101001110
001011001000111010101001110
000000100111111010101001110
001110001110000110101001110
100100101011000110101001110
100001110010100110101001110
011001000110100110101001110
001000111001100110101001110
000010010110110110101001110
100100111101000001101001110
001011110100010001101001110
010010000111110001101001110
100111001001001001101001110
011100010001101001101001110
100000010111101001101001110
011001000010111001101001110
000000111001111001101001110
100110100110000101101001110
110011100001000101101001110
010110001101000101101001110
000001001111100101101001110
101000110001010101101001110
001110000100110101101001110
011000101001001101101001110
010101000100011101101001110
101110110000000011101001110
000001111110000011101001110
011010100101000011101001110
010100100011100011101001110
010100110100010011101001110
010011010010010011101001110
001000101011010011101001110
110000010001110011101001110
101100000011001011101001110
100101011000000111101001110
101000101100000111101001110
011100000001010111101001110
010001001000110111101001110
001000010010011111101001110
010110011101100000011001110
010110110110010000011001110
111010011001010000011001110
001111010100110000011001110
110101001010110000011001110
100010111010110000011001110
101011100100101000011001110
000100011011111000011001110
110101011001000100011001110
100111110000100100011001110
100011010011010100011001110
001010101100110100011001110
111010101000001100011001110
110001110000011100011001110
001011011000011100011001110
111001111000000010011001110
101011001100010010011001110
011011000001110010011001110
110110000101001010011001110
100001010011101010011001110
001110000011011010011001110
101000110000111010011001110
001001110110000110011001110
010010010011100110011001110
010011010100010110011001110
100101001010001110011001110
001110010000101110011001110
000011000101101110011001110
111110001010000001011001110
101100111000100001011001110
110101000101100001011001110
000001111011100001011001110
000111011010010001011001110
011110000101010001011001110
101001000110110001011001110
001010100111001001011001110
100001011100101001011001110
011000010110100101011001110
111100100000010101011001110
010000100111010101011001110
000111000110001101011001110
101100000010101101011001110
010100001001011101011001110
101011010000100011011001110
010001001110100011011001110
001110100000110011011001110
101101000100001011011001110
000100101101001011011001110
010111000000101011011001110
010001010001011011011001110
001010111000000111011001110
110011000010000111011001110
010100101010000111011001110
001101001000100111011001110
100000100101100111011001110
000000011001110111011001110
100100110000001111011001110
011010000100001111011001110
000111101110000000111001110
110011001011000000111001110
001110110001010000111001110
100100010111010000111001110
101110001100001000111001110
011001010101001000111001110
100100110010101000111001110
001100101001101000111001110
010010101010011000111001110
010110010000111000111001110
110001000001111000111001110
111010000101000100111001110
001010110010100100111001110
000010011001101100111001110
001100100010011100111001110
101100011001000010111001110
000011010111000010111001110
000111100001100010111001110
010101011000010010111001110
001001100101010010111001110
110010000010110010111001110
010000001101101010111001110
101010001000100110111001110
010010100001010110111001110
000001000011110110111001110
011000011000001110111001110
100010000110001110111001110
011001011000100001111001110
100000100011110001111001110
110100010100001001111001110
100001100101001001111001110
000010001110101001111001110
000100100100111001111001110
100011010100000101111001110
010100110001000101111001110
010010101000100101111001110
110000011000010101111001110
010001010010001101111001110
100000001011001101111001110
100000011010100011111001110
000100010101100011111001110
000110000110010011111001110
000010110010001011111001110
000001101001000111111001110
000110000001001111111001110
111101001110100000000101110
011101110110010000000101110
100111100101110000000101110
110101100011011000000101110
111100111100000100000101110
110001101111000100000101110
001110101110100100000101110
001101011100110100000101110
110110010010110100000101110
011001101010110100000101110
000011111001101100000101110
110011010100011100000101110
010110100100111100000101110
000010011110111100000101110
100100000111111100000101110
110110100111000010000101110
111010010011100010000101110
010111010100110010000101110
011001110001110010000101110
111100000101110010000101110
001100101011110010000101110
101110110000101010000101110
010001101011101010000101110
011011001010011010000101110
000111010011011010000101110
011000011101100110000101110
101000100111010110000101110
101011001000110110000101110
011110010010001110000101110
000101011110001110000101110
001011010101001110000101110
101000001011101110000101110
000010100111101110000101110
101101010000011110000101110
100100101010011110000101110
010010011001011110000101110
101011101101000001000101110
000111111011000001000101110
111101110000100001000101110
100111010110100001000101110
001010110101110001000101110
011001100111001001000101110
110010101010101001000101110
101100111000011001000101110
001111100010011001000101110
010101011001011001000101110
110011000001111001000101110
100100111001100101000101110
111001000101100101000101110
100011110001010101000101110
101100100010110101000101110
001100101101001101000101110
001101010011001101000101110
101011000010101101000101110
000001110110101101000101110
001110110110000011000101110
010010111101000011000101110
000101101110010011000101110
001001011011010011000101110
110010000110110011000101110
110101010010001011000101110
100100011101001011000101110
010110001100101011000101110
010100110000111011000101110
110000101100100111000101110
001010011010100111000101110
011001011000001111000101110
101010100100001111000101110
100001101001001111000101110
011010000000111111000101110
100101110111000000100101110
111010011010010000100101110
000111011110010000100101110
110111010001010000100101110
100011101010110000100101110
010010111110001000100101110
110100111001001000100101110
101011010100101000100101110
000110110101011000100101110
100001011011011000100101110
001000111010111000100101110
010010100011111000100101110
111010110000100100100101110
101100011001010100100101110
010011100101010100100101110
001101000011110100100101110
101100010110001100100101110
101101100001001100100101110
001001001110101100100101110
010100001110011100100101110
100001110000111100100101110
001110001000111100100101110
010000010101111100100101110
101110001011000010100101110
101100110010010010100101110
000011000111110010100101110
011011100100001010100101110
000100111100101010100101110
110011000010101010100101110
011000011100011010100101110
011100101010000110100101110
000101101101000110100101110
010100010110100110100101110
001110010001100110100101110
101010010100010110100101110
110101000000110110100101110
110110000001001110100101110
111000000100101110100101110
000010101100011110100101110
011000111001100001100101110
001111000101100001100101110
010110100110010001100101110
100101011000110001100101110
100101001110001001100101110
000100100111101001100101110
001000001111011001100101110
101000010001111001100101110
010101010101000101100101110
000011011100100101100101110
101010001001100101100101110
000100111010010101100101110
011001000110010101100101110
010101100010001101100101110
110000011000101101100101110
000011001010011101100101110
111001101000000011100101110
001001110101000011100101110
110100001001100011100101110
100001010011100011100101110
001110011000010011100101110
010011001001010011100101110
001000101100110011100101110
001011010010001011100101110
100000110110001011100101110
100110100000011011100101110
110010100010000111100101110
010000001101001111100101110
101000001000011111100101110
010111111000100000010101110
000101011111100000010101110
001111011001010000010101110
110100011001110000010101110
101001010101110000010101110
111000100011110000010101110
100011111010001000010101110
110110010110001000010101110
010101101110001000010101110
111101001001001000010101110
101100010011101000010101110
001001111100011000010101110
100111010000111000010101110
001101001010111000010101110
011010010001111000010101110
100111001101000100010101110
011010101101000100010101110
101010111000010100010101110
111110000100010100010101110
011010001010101100010101110
001000011011011100010101110
001011100000111100010101110
110000101000111100010101110
100110111100000010010101110
110000110101100010010101110
010100100110110010010101110
011110101000001010010101110
001010100110011010010101110
000110000101111010010101110
001110000111000110010101110
101000010110100110010101110
010100001011100110010101110
010111000001010110010101110
110100001100001110010101110
100100100001101110010101110
111100010101000001010101110
110001011011000001010101110
110010011100100001010101110
010110001011010001010101110
011000011010110001010101110
100011010101001001010101110
110100100100101001010101110
100000110010111001010101110
101101100100000101010101110
010000011101010101010101110
010010100001110101010101110
010101010000101101010101110
111000000010011101010101110
000100110001011101010101110
101110100001000011010101110
101000101010100011010101110
101000110100010011010101110
011000101001010011010101110
001011000010110011010101110
110000000011101011010101110
000001001001111011010101110
100001010010010111010101110
000001100100011111010101110
101110101000100000110101110
001110010110100000110101110
010100101101100000110101110
101001001011100000110101110
100010100111010000110101110
010001010111010000110101110
110101101000000100110101110
100110000011100100110101110
011010100010010100110101110
111001010000001100110101110
000110100110001100110101110
000101000101101100110101110
000011010001011100110101110
101011011000000010110101110
000010101110100010110101110
100101100100010010110101110
010111010000001010110101110
100000101101001010110101110
000000011011101010110101110
010000110010011010110101110
100000111010000110110101110
101001000101000110110101110
000010110000110110110101110
001000000001111110110101110
011110110000000001110101110
101000100101100001110101110
100010011001010001110101110
010001111000001001110101110
101010000011001001110101110
011000000110101001110101110
110001000100011001110101110
010000101110000101110101110
000111100001000101110101110
100011000000110101110101110
000000001100111101110101110
111010000100000011110101110
000110010011000011110101110
110000100000110011110101110
000100000010111011110101110
100101000000001111110101110
011000100000001111110101110
000010011000001111110101110
011011110101000000001101110
001110011111000000001101110
011000101111100000001101110
001011100110110000001101110
000100111101110000001101110
010011001011110000001101110
101101100110001000001101110
001010111100101000001101110
100011001110101000001101110
110001100101101000001101110
011100011010011000001101110
110110001001011000001101110
001010101011011000001101110
010101110100100100001101110
101001101001100100001101110
100010110101100100001101110
011101100001010100001101110
100101010101010100001101110
011000110110001100001101110
110010000111001100001101110
010110011000101100001101110
010000101101011100001101110
100111011000100010001101110
010011111000010010001101110
001111001100001010001101110
110000101110001010001101110
011010000101011010001101110
100000011010111010001101110
100110000110100110001101110
001000111010010110001101110
010000010111010110001101110
101000010001110110001101110
000110110001001110001101110
111000100000011110001101110
101001011010100001001101110
010110101001100001001101110
001100110011010001001101110
110100000011110001001101110
010000111011001001001101110
100010100101011001001101110
000100001110111001001101110
110001111000000101001101110
111101000010000101001101110
100100001111000101001101110
010011000110100101001101110
011010001001010101001101110
000001010011110101001101110
101000010101001101001101110
100001000100111101001101110
001011101010000011001101110
000100111010100011001101110
110010010100001011001101110
001000010100111011001101110
010101001001000111001101110
110100000100010111001101110
000000111100001111001101110
010000001010011111001101110
000000100001111111001101110
010101111010000000101101110
101010110011000000101101110
110010100110100000101101110
000011101101100000101101110
000111010011100000101101110
100110111000010000101101110
110001010100110000101101110
101110000001110000101101110
001001011001101000101101110
011001110000011000101101110
001101000100111000101101110
001011111000000100101101110
110000100001110100101101110
110101000110000010101101110
100010011101000010101101110
011000100110010010101101110
111000001001001010101101110
000100010111001010101101110
000010010001111010101101110
110100110000000110101101110
000111010100000110101101110
100001001100100110101101110
000100000101110110101101110
011010010110000001101101110
100011000111000001101101110
111000001100100001101101110
001100001011100001101101110
101001100000110001101101110
000101101000101001101101110
000111010000011001101101110
010010001100011001101101110
011100100100000101101101110
101100010000100101101101110
000000100110110101101101110
011011000000001101101101110
101000100010001101101101110
000010000011101101101101110
000110101100000011101101110
010100011000001011101101110
000001000110011011101101110
010110000000100111101101110
000001010001001111101101110
011111000010100000011101110
101100101100010000011101110
011001001110010000011101110
011000110100110000011101110
100000101011101000011101110
010100000111101000011101110
010011010010011000011101110
110100100110000100011101110
111000110001000100011101110
101100000101100100011101110
101001100010010100011101110
100000001110110100011101110
010001011100001100011101110
001100001110100010011101110
101000001011010010011101110
000110010010110010011101110
000101111000001010011101110
100100010001011010011101110
000011001011000110011101110
000010011100100110011101110
110010000000101110011101110
000001010000111110011101110
001011011100000001011101110
000101110101000001011101110
110110010000010001011101110
010110100010001001011101110
100110000001101001011101110
100101100000011001011101110
010010110100000101011101110
001010010001100101011101110
001001101000001101011101110
000010001101001101011101110
011101000000010011011101110
001000011001001011011101110
100010000010011011011101110
001000100011000111011101110
100001011110000000111101110
010111000101000000111101110
001001010010110000111101110
110100001010001000111101110
011010100001001000111101110
100011001000011000111101110
010000011001011000111101110
011100000011000100111101110
000001100111000100111101110
001011000100100100111101110
100001010001100100111101110
000101110000010100111101110
001000010101010100111101110
001010110100000010111101110
010011100010000010111101110
111100000000100010111101110
010100100100001010111101110
001000101010001010111101110
101000000100011010111101110
100110000000010110111101110
000100001000101110111101110
010000010011100001111101110
001010001010010001111101110
100001000010101001111101110
000101001100000101111101110
100100100010000011111101110
001001000001100011111101110
000000011100010011111101110
110000000001000111111101110
100111111001100000000011110
110011010110110000000011110
011110011010101000000011110
010111100110101000000011110
111111000010011000000011110
110010101100111000000011110
001110101001111000000011110
001101110111000100000011110
010010011111100100000011110
101001101110010100000011110
110001110101010100000011110
101101000101110100000011110
001110001111001100000011110
100101001110101100000011110
011001010101101100000011110
100110010011101100000011110
101001010011011100000011110
001010110010111100000011110
101011111010000010000011110
000110101111100010000011110
010101010111010010000011110
101100111000110010000011110
111001001010110010000011110
110110010001110010000011110
100111001011001010000011110
000101110101101010000011110
001000111011101010000011110
010001111100011010000011110
110011011100000110000011110
110100100110100110000011110
010110101010010110000011110
011000011011010110000011110
001011000011110110000011110
011111000001001110000011110
001110100100011110000011110
000100011101011110000011110
010010000101111110000011110
101011110000110001000011110
101110000110110001000011110
011011001011001001000011110
001101010110011001000011110
000010011101111001000011110
100111011010000101000011110
101001011101000101000011110
011001101001100101000011110
011100110100010101000011110
111010010010010101000011110
100110001101010101000011110
101101100010001101000011110
010101100101001101000011110
101010101000011101000011110
111001000100011101000011110
011100011101000011000011110
111001100100100011000011110
101101010001100011000011110
001110110001010011000011110
110001101001010011000011110
100010011011010011000011110
010000101110110011000011110
001011110100001011000011110
111010001000101011000011110
100000111100101011000011110
010011010010101011000011110
100110010100011011000011110
100011100110000111000011110
010000110111000111000011110
110010100001100111000011110
010101000001110111000011110
011000101010001111000011110
100000001001111111000011110
001111101011000000100011110
011110010110010000100011110
101000111011010000100011110
101100100111001000100011110
011011110000101000100011110
110101010000111000100011110
100100001011111000100011110
111100010100100100100011110
010001101110100100100011110
000111000111100100100011110
101010011000110100100011110
000110101100110100100011110
000011110001110100100011110
110011000101001100100011110
000001011011101100100011110
000111100010011100100011110
010000101001111100100011110
111101001100000010100011110
101011100001100010100011110
001101011010010010100011110
100111000110010010100011110
110000001101110010100011110
011000100011110010100011110
110110100010001010100011110
001110011001001010100011110
010011001001101010100011110
000110110000111010100011110
110101100001000110100011110
010111010000100110100011110
011100001000110110100011110
001010101000101110100011110
011111100100000001100011110
100000101111100001100011110
000111010101010001100011110
101010110001001001100011110
010100110011001001100011110
101001001001101001100011110
100011010010011001100011110
000001100101111001100011110
000010111101000101100011110
100101110000010101100011110
000100100111010101100011110
110100101000001101100011110
010000110100101101100011110
010010001010101101100011110
000110100001101101100011110
010110010000011101100011110
011010010000110011100011110
000001011101001011100011110
100111000000101011100011110
011100100000011011100011110
100000101010011011100011110
001001000011011011100011110
000001010110100111100011110
001000001011100111100011110
000101001100010111100011110
100100000010110111100011110
000010000111001111100011110
001110111110000000010011110
100110110101010000010011110
010010101111010000010011110
001011010110101000010011110
101110000101101000010011110
101001100011101000010011110
110100011100011000010011110
101011001000111000010011110
011010110100100100010011110
011001010110010100010011110
101010100011010100010011110
010111100000110100010011110
101100001010110100010011110
000011001110110100010011110
100001011001110100010011110
100111101000001100010011110
101010011001001100010011110
110000101101001100010011110
000100100111101100010011110
010011111001000010010011110
011101000011100010010011110
100001100101110010010011110
000111110010001010010011110
100100101110001010010011110
110001010101001010010011110
010100011011001010010011110
111000010010101010010011110
001001001110011010010011110
000101101011000110010011110
011001011000100110010011110
100111000100100110010011110
000000111101100110010011110
011000101100010110010011110
001100010001110110010011110
100010000010111110010011110
110101010110000001010011110
010001011101100001010011110
010101111000010001010011110
100011011100010001010011110
100111000011010001010011110
111101000000110001010011110
110010100010110001010011110
001000110011110001010011110
111001101000001001010011110
011100100110001001010011110
100101011001001001010011110
011010100001101001010011110
110010001110000101010011110
000100011111000101010011110
000101110100100101010011110
010110000101100101010011110
011100000011010101010011110
100100100001110101010011110
110011000000101101010011110
001101001000011101010011110
000100010010111101010011110
101101001010000011010011110
101000101101000011010011110
000110010110100011010011110
011110001000010011010011110
101000010001011011010011110
011000000100111011010011110
110100010001000111010011110
001011001001000111010011110
000111010000010111010011110
000001011010001111010011110
000001100001101111010011110
010010100000011111010011110
011111010001000000110011110
100011101101000000110011110
110110000110100000110011110
111001000101100000110011110
100010110011100000110011110
101111100000010000110011110
101000101100110000110011110
010001110010110000110011110
010101001100101000110011110
010011011000011000110011110
011000001010111000110011110
100101100110000100110011110
011000110011000100110011110
000010011011010100110011110
000100111100001100110011110
001001000111001100110011110
100001000100111100110011110
100001011011000010110011110
110000100111000010110011110
000100111010100010110011110
001100001101100010110011110
010010101000110010110011110
011110000000101010110011110
111001000000011010110011110
100100010010011010110011110
101110000010000110110011110
001101010000001110110011110
010000000011011110110011110
110111001000000001110011110
000010110100110001110011110
001011110000000101110011110
111001000010000101110011110
010100100010100101110011110
001000000110110101110011110
001010011010000011110011110
001001101000100011110011110
000010000011110011110011110
110000011000001011110011110
000010101001001011110011110
100000000101101011110011110
101000010000100111110011110
010001000100001111110011110
110111001100100000001011110
101010011011100000001011110
110010011110001000001011110
100001111010101000001011110
010110110001101000001011110
111100001001101000001011110
001101101010011000001011110
110000010101111000001011110
110110110100000100001011110
100100101101100100001011110
011111001000010100001011110
101110100000110100001011110
110001101000110100001011110
101100111000001100001011110
011001001010101100001011110
111111100000000010001011110
010101101010100010001011110
000110011110010010001011110
000001011101110010001011110
000011101100101010001011110
100100100101011010001011110
101101000000111010001011110
101001100011000110001011110
100010101010100110001011110
010100110001010110001011110
100010001101001110001011110
100001011000011110001011110
000000101110011110001011110
010111011001000001001011110
000011011110100001001011110
110000111001100001001011110
001001001111010001001011110
111101010000001001001011110
000110110110001001001011110
111000100101001001001011110
000101100011101001001011110
110100100010011001001011110
001111010000100101001011110
001010000111100101001011110
000000111011010101001011110
010010010100110101001011110
100011000011001101001011110
000101010001011101001011110
000101110010010011001011110
011000010110010011001011110
100010100100110011001011110
100101101000001011001011110
010010100011001011001011110
001001011000101011001011110
000010111000011011001011110
111001001000000111001011110
011010010001000111001011110
000110101001000111001011110
101100010000010111001011110
000011001010010111001011110
010001110000001111001011110
001100000110001111001011110
110000000100101111001011110
011101010010100000101011110
010011100011100000101011110
100010101001110000101011110
000011111001001000101011110
101011000010101000101011110
011100000101011000101011110
000010010111011000101011110
101111000100000100101011110
001110010011000100101011110
001101100001100100101011110
110010100010010100101011110
000101010110001100101011110
010100000011101100101011110
010101000101100010101011110
111000110000010010101011110
100100010100110010101011110
010001010011001010101011110
100000011001101010101011110
010000101101000110101011110
110000001010001110101011110
000110001000011110101011110
100000100000111110101011110
110001101010000001101011110
101000110110000001101011110
100110011000100001101011110
001010011001010001101011110
001100110000110001101011110
000100011100011001101011110
101010001010000101101011110
011001100000010101101011110
010000001110010101101011110
100001001100001101101011110
000011110000100011101011110
110001000100010011101011110
000100001001110011101011110
001001000101000111101011110
011101011100000000011011110
110011110010000000011011110
101110101001000000011011110
010000111110100000011011110
000111001101010000011011110
000110100011110000011011110
111010000011001000011011110
001000011101101000011011110
110001000110011000011011110
111001100100000100011011110
001111100010000100011011110
001001111001000100011011110
010101000111000100011011110
000010110111000100011011110
101000001111000100011011110
110010000001110100011011110
000110001100101100011011110
010000011010011100011011110
110110011000000010011011110
110001010000110010011011110
010110000100110010011011110
100110100000101010011011110
000010011010101010011011110
001100011000011010011011110
110000001001011010011011110
000000110010110110011011110
101000000001101110011011110
000101000100011110011011110
101010001100100001011011110
010010110001010001011011110
010101001010001001011011110
001001100000111001011011110
010010001000111001011011110
001000101010100101011011110
000011100100010101011011110
011001000001001101011011110
000010101110000011011011110
010011000101000011011011110
011000001011000011011011110
000100000011100111011011110
100000000110010111011011110
000000010101001111011011110
010011010100100000111011110
101100000011100000111011110
011010100100010000111011110
100010001110010000111011110
001101001000110000111011110
000000101111001000111011110
111000100000101000111011110
100000110001011000111011110
001010000001111000111011110
100010100100100100111011110
100100101000010100111011110
000110010100010100111011110
010010110000001100111011110
100000111100000010111011110
011000010001100010111011110
001000010110001010111011110
001001001001001010111011110
000001100010011010111011110
100100000101000110111011110
001000001010010110111011110
101011000001000001111011110
110000001101000001111011110
000101000110100001111011110
010100010010010001111011110
000001010001101001111011110
011100001000000101111011110
000000011100100101111011110
000101100000001101111011110
001001010000010011111011110
011011011001100000000111110
001011010111010000000111110
111010100110001000000111110
001100010101111000000111110
101011110100000100000111110
011110000011100100000111110
010010111000110100000111110
101100100100101100000111110
010100101010101100000111110
000101001011011100000111110
010001001100111100000111110
100101010010110010000111110
011101110000001010000111110
010101001101001010000111110
100010010111001010000111110
110000110001011010000111110
001000101101011010000111110
000000110110111010000111110
001001001111000110000111110
100010011001100110000111110
110001000011100110000111110
100110100001010110000111110
010001010010011110000111110
001100011110100001000111110
111001100010010001000111110
010111010010010001000111110
001010111010010001000111110
100001001011110001000111110
110010001101001001000111110
001010010011101001000111110
011001010000111001000111110
100100010110010101000111110
001001100101010101000111110
000011101100001101000111110
100000011011001101000111110
000110010100101101000111110
101100000001011101000111110
010111100001000011000111110
011000000111100011000111110
101001001100010011000111110
001100001010011011000111110
001001110010000111000111110
001100100001100111000111110
000011000100110111000111110
100001010000101111000111110
110100110010100000100111110
100110010101100000100111110
001001110011100000100111110
010100111100010000100111110
011110100001010000100111110
001111010000110000100111110
110110001000110000100111110
101011101000001000100111110
001111000110001000100111110
111010000001101000100111110
001010100100111000100111110
110000000110111000100111110
100001100101100100100111110
100001011100010100100111110
001000110110010100100111110
001000001101110100100111110
011010001100001100100111110
011010110010000010100111110
001011001100100010100111110
000101100110100010100111110
100000011110100010100111110
001101000101010010100111110
000000111001110010100111110
100101010001001010100111110
000010001011011010100111110
000011010011000110100111110
011000010001001110100111110
000100100011001110100111110
101100101100000001100111110
101101010010000001100111110
100110100011000001100111110
110011010000100001100111110
111000001001010001100111110
100000110101010001100111110
011100010100001001100111110
010101000001101001100111110
000011100010100101100111110
001010000011010101100111110
010000010010110101100111110
000101001011000011100111110
100010101000100011100111110
010100010001010011100111110
001000111000001011100111110
101000000010101011100111110
011001000000100111100111110
100110011010100000010111110
010011110100010000010111110
101001011010010000010111110
110010001010011000010111110
101100000110011000010111110
011001000101011000010111110
011110011000000100010111110
000111010110000100010111110
100001110010100100010111110
010100110001100100010111110
111000010000110100010111110
101001001100001100010111110
000001110101001100010111110
100010000101011100010111110
011001101010000010010111110
010110001110000010010111110
001000110111000010010111110
011100010100100010010111110
100011101000010010010111110
011010000011010010010111110
101010000100110010010111110
000101001100110010010111110
110001001000101010010111110
001010001001101010010111110
001011010000011010010111110
000000011110010110010111110
010000111000001110010111110
101000100010001110010111110
100111100000100001010111110
001101001001100001010111110
000011010001110001010111110
110010110000001001010111110
000100111010001001010111110
100001100110001001010111110
101000010100101001010111110
000011001010101001010111110
010000010011011001010111110
010100000100011101010111110
111001010000000011010111110
110100101000000011010111110
000001100011010011010111110
000111000100001011010111110
000100010001101011010111110
010010010000100111010111110
000000101000110111010111110
111000010110000000110111110
010101100011000000110111110
010001001001110000110111110
100010011100001000110111110
001100110001001000110111110
110100100000011000110111110
000101010100011000110111110
100011001010000100110111110
110010010001000100110111110
001000111000100100110111110
001010010010001100110111110
000110001001001100110111110
000000101010011100110111110
000001010101100010110111110
100100001001010010110111110
010000100001101010110111110
001010100001000110110111110
010000001100100110110111110
000101000010010110110111110
001000011101000001110111110
010010000111000001110111110
010001100100100001110111110
110000001010100001110111110
011011000000010001110111110
000001001110010001110111110
101000100000010101110111110
001100000000101101110111110
011100000010000011110111110
000000110100000111110111110
100110101110000000001111110
001001111110000000001111110
110101110001000000001111110
001110110100010000001111110
110100100100110000001111110
111001000001110000001111110
000011010100111000001111110
010011101010000100001111110
000111100101000100001111110
111000000110100100001111110
001100011001100100001111110
100111000010010100001111110
000010011101010100001111110
001010001010110100001111110
001011000001101100001111110
111010001010000010001111110
010001100111000010001111110
100001110100100010001111110
110101001000010010001111110
001011001001010010001111110
101100010010001010001111110
100011100001001010001111110
001100101100000110001111110
000001011010100110001111110
011100000010010110001111110
010100010100001110001111110
100001000110001110001111110
011110001100000001001111110
011011100000100001001111110
001101011000010001001111110
000101000101110001001111110
010000110100011001001111110
001010000110011001001111110
011001010100000101001111110
100000100011100101001111110
010100101000010101001111110
100000011000110101001111110
001000110000101101001111110
010000001001101101001111110
000001100010011101001111110
000001111001000011001111110
000110000111000011001111110
101100000100100011001111110
010000011100100011001111110
011001000010001011001111110
010110001011000000101111110
000011110010010000101111110
111001000100001000101111110
010101000010011000101111110
000001001101011000101111110
100010010110000100101111110
011001001001000100101111110
100100001010100100101111110
010010000101100100101111110
001110100000001100101111110
100000101001001100101111110
010001100000101100101111110
101100100001000010101111110
001000011011000010101111110
010010010100010010101111110
100010000100101010101111110
011000000000111010101111110
001000010100100110101111110
101001000000010110101111110
100110000100010001101111110
000011001000110001101111110
100100110000001001101111110
001001100001001001101111110
110000000011001001101111110
000000011010101001101111110
010010011000000101101111110
001111000000000011101111110
100000010010010011101111110
000010100000010111101111110
000011000111100000011111110
100000110110010000011111110
011100001001010000011111110
000001111000110000011111110
010001101001001000011111110
010010010101001000011111110
000101010010101000011111110
101010100000011000011111110
010000100010111000011111110
010101001000100100011111110
010001010001010100011111110
100011010000001100011111110
110100000001001100011111110
000111010001000010011111110
001010100010100010011111110
000100100101100010011111110
000100101010010010011111110
001001000100101010011111110
100000010011000110011111110
000010100100001110011111110
011000110010000001011111110
000010011011000001011111110
101000000101010001011111110
001100000010110001011111110
100100001100001001011111110
100010101000000101011111110
101001000000100101011111110
000110000001010101011111110
001100100000001011011111110
001100100110000000111111110
100010010000110000111111110
110000000100010100111111110
000110000010001010111111110
000000101001100001111111110
010001001000000011111111110
100101011111111010000000001
111110001101110110000000001
110101110011110110000000001
100111101110101110000000001
111010111011011001000000001
110011110110111001000000001
111111100011010101000000001
011110011110101101000000001
010111111010011101000000001
101101011011011101000000001
011110110111010011000000001
110100111101101011000000001
101011101101011011000000001
101100011111100111000000001
011011101010110111000000001
101101001100111111000000001
010111111101010100100000001
111101100110101100100000001
111010110101101100100000001
110001011111101100100000001
111101001001111100100000001
100011110011111100100000001
011110000111111100100000001
110111011110010010100000001
101111101001110010100000001
111101010101101010100000001
110011001101111010100000001
001010101111111010100000001
011100111101100110100000001
111010011010110110100000001
101101000111110110100000001
110101111100001110100000001
011001101111001110100000001
110110100011101110100000001
001111111000011110100000001
111111000111100001100000001
001111110011110001100000001
101111011000111001100000001
110110101010111001100000001
101001101011111001100000001
100111110101100101100000001
111100011110010101100000001
011011111000101101100000001
100111000110111101100000001
010011100101111101100000001
110011111010100011100000001
001101111110100011100000001
111001101110010011100000001
010111101100110011100000001
110001010111110011100000001
011100001111101011100000001
011101110001011011100000001
100111010101011011100000001
111110000011011011100000001
010010011110111011100000001
110010011101100111100000001
011011010110010111100000001
001101101011010111100000001
101010011110001111100000001
001111100100101111100000001
010101101010101111100000001
001101011001101111100000001
110110110000011111100000001
100001111000111111100000001
101111101101100100010000001
010101011111110100010000001
001110110101111100010000001
011111101110010010010000001
101111010110110010010000001
100111110101101010010000001
111011001011101010010000001
010101101111101010010000001
111000111010111010010000001
011111110011000110010000001
111010010111100110010000001
101110100111010110010000001
101010111001110110010000001
101101010111001110010000001
101001111100101110010000001
010011111001101110010000001
110010101101011110010000001
100100110110111110010000001
001101101001111110010000001
111101101100110001010000001
001110111110110001010000001
100101111011110001010000001
011001110111110001010000001
111111100001101001010000001
101110010111011001010000001
111111010101000101010000001
110011101111000101010000001
101011110110001101010000001
111001001110101101010000001
110000111110011101010000001
111110100110100011010000001
010101111101010011010000001
111110011100001011010000001
111011010010011011010000001
001001101110111011010000001
101000011101111011010000001
111101011010000111010000001
001111001111000111010000001
110110101010010111010000001
010101100110110111010000001
111000001011110111010000001
101100111001001111010000001
011100101100101111010000001
011010100011101111010000001
001110011010011111010000001
011011001001011111010000001
010110010100111111010000001
110000110001111111010000001
111101101011100000110000001
110010111111010000110000001
011011111010110000110000001
111011101110001000110000001
011111100101011000110000001
110111001011011000110000001
011000011111111000110000001
110100110111100100110000001
101001111011001100110000001
011110101010101100110000001
001011011111100010110000001
101101110011010010110000001
000110111101110010110000001
011100111110001010110000001
111110110001001010110000001
010011110110101010110000001
100011111010011010110000001
110100100111011010110000001
101011100100111010110000001
011101100010111010110000001
101011110101000110110000001
110111010010100110110000001
001110110110100110110000001
011111000101100110110000001
111000111100010110110000001
011010101011010110110000001
101110010100011110110000001
010001110101011110110000001
001011010011011110110000001
101000001111011110110000001
010100001110111110110000001
100111100111001001110000001
000110001111111001110000001
101110101110000101110000001
000111111010100101110000001
111001011001010101110000001
110101100001110101110000001
001101111100001101110000001
110110011010001101110000001
010101010111001101110000001
101011000011101101110000001
000010111101011101110000001
101100100011011101110000001
110100110100110011110000001
100011011100110011110000001
100111100010110011110000001
011010011001110011110000001
011111001010001011110000001
100101101001101011110000001
000010111011101011110000001
010110100001111011110000001
110111100100000111110000001
111110001001000111110000001
010000101111100111110000001
100101001110010111110000001
111010100000110111110000001
001000111010110111110000001
100011100001011111110000001
101101111111010000001000001
111001111011101000001000001
111011110101011000001000001
011110101011111000001000001
111100010111111000001000001
110101111110100100001000001
011011011011110100001000001
100111011111001100001000001
101001011101111100001000001
110010111110110010001000001
111110011001101010001000001
010001111101111010001000001
001111011101100110001000001
100110110111100110001000001
001100111011110110001000001
111010111010001110001000001
011111100101001110001000001
111011001100101110001000001
011100111100011110001000001
010010110111011110001000001
101110100100111110001000001
110110101111010001001000001
111110110100110001001000001
101111100110101001001000001
110010011101111001001000001
011001111110010101001000001
110101010111010101001000001
000111101011110101001000001
011100110111001101001000001
010110101101101101001000001
110001011010111101001000001
101110111010100011001000001
111001011100110011001000001
110111010010110011001000001
101010100111110011001000001
010111011101001011001000001
101111001010011011001000001
000100111111011011001000001
001011110010111011001000001
101101100001111011001000001
110001100111100111001000001
000111111100010111001000001
001110010110110111001000001
100011001101110111001000001
101110010101001111001000001
000011101111001111001000001
000101011110101111001000001
110011010001101111001000001
010111100110111000101000001
011111101001100100101000001
101011100110110100101000001
110100011101110100101000001
010010101111110100101000001
101111010010011100101000001
010110011110011100101000001
100111101000111100101000001
010100110011111100101000001
010101110111100010101000001
101100110110110010101000001
011110001110110010101000001
111111000010101010101000001
001101101011101010101000001
111001011001011010101000001
010110111000111010101000001
010011111011000110101000001
111000101110100110101000001
011101110000101110101000001
000011111100101110101000001
011010010011101110101000001
111000100011011110101000001
111011110110000001101000001
111100110011100001101000001
010011011111100001101000001
010100111110110001101000001
100011111001110001101000001
110011101101001001101000001
001110111100101001101000001
111000111100011001101000001
101110101001011001101000001
111001000110111001101000001
110111011100000101101000001
100110111011000101101000001
011101011010100101101000001
111000100101110101101000001
111101010001001101101000001
110011100010101101101000001
001001110011101101101000001
000101110101011101101000001
010101001011011101101000001
110111110001000011101000001
111011001001100011101000001
011010110101100011101000001
011001101100101011101000001
100010001111101011101000001
110101101000011011101000001
100100011010111011101000001
111110100010000111101000001
101011000111000111101000001
101001110100100111101000001
010110001011100111101000001
010100111001010111101000001
100000101111010111101000001
011110001100001111101000001
100101000011101111101000001
001010011001011111101000001
110010000100111111101000001
111010101111100000011000001
110110011011110000011000001
110100111111001000011000001
011011011101101000011000001
101111010011100100011000001
111100110110010100011000001
110101101011010100011000001
011110111000110100011000001
100111110100110100011000001
110011111100001100011000001
001111011001011100011000001
111010001010111100011000001
101001100011111100011000001
111001101101010010011000001
111111000011010010011000001
110011010101110010011000001
111000110101101010011000001
101110111000011010011000001
011101010100111010011000001
100011101001111010011000001
000110100111111010011000001
110110110001010110011000001
011011100100110110011000001
101110001110001110011000001
010111000110011110011000001
011000011011011110011000001
000111111101100001011000001
101100001111110001011000001
001101111011001001011000001
101011011100011001011000001
010110110101011001011000001
010111101000111001011000001
110001011101100101011000001
011111001100010101011000001
011010001111001101011000001
111010110000101101011000001
001011100101101101011000001
010111000011101101011000001
111100101000011101011000001
011001010101011101011000001
100010011011011101011000001
100010101100111101011000001
000100011101111101011000001
010010111111000011011000001
011101001110100011011000001
100011101110100011011000001
011111110000010011011000001
111010001110010011011000001
000111010111010011011000001
010101110110001011011000001
101010101011001011011000001
110111000100101011011000001
011010011100100111011000001
101010110100010111011000001
100100100101110111011000001
110010100110001111011000001
000101110000111111011000001
110100000010111111011000001
111101010110100000111000001
110111110010010000111000001
101111001101010000111000001
110111010101001000111000001
001110110111001000111000001
101101110100011000111000001
110110101100011000111000001
101010010101111000111000001
101100111100100100111000001
110011001110100100111000001
100001101101110100111000001
001000110111110100111000001
010011100111001100111000001
111001101000101100111000001
100010110110101100111000001
001101001110101100111000001
110011010000111100111000001
011010100001111100111000001
110110101011000010111000001
011101011011000010111000001
100111011001100010111000001
101001111000110010111000001
011100101001110010111000001
111101001100001010111000001
100001100111101010111000001
000110011011011010111000001
100101111010000110111000001
001110111001000110111000001
001101100111000110111000001
110000110010110110111000001
100110001010110110111000001
101100010001110110111000001
010011001001110110111000001
110100010110001110111000001
001001010101101110111000001
100100001101101110111000001
001010001100111110111000001
011110111010000001111000001
111011101000010001111000001
110001011110010001111000001
001101101010110001111000001
111100011000101001111000001
011110000110101001111000001
100100101110101001111000001
001011100110011001111000001
110000101011011001111000001
110110101000100101111000001
101011011000100101111000001
101000101011100101111000001
110110000011010101111000001
011010010010110101111000001
000011000111110101111000001
110101000100011101111000001
000110101010011101111000001
001111011100000011111000001
101110010010010011111000001
110100001101010011111000001
000011101101010011111000001
010001110011010011111000001
100110110100001011111000001
011100100101001011111000001
100001011101001011111000001
001110001001101011111000001
000011010001111011111000001
011000000011111011111000001
011001101001000111111000001
010100010101100111111000001
011001000110001111111000001
010010110001001111111000001
010001011000101111111000001
000000110110011111111000001
111010111110100100000100001
101111001110011100000100001
001111110011011100000100001
110110100111011100000100001
010111110100111100000100001
101100101101111100000100001
000011011111111100000100001
110110111011100010000100001
011101111100101010000100001
100111110110011010000100001
010110101110111010000100001
011001001111111010000100001
111110110010010110000100001
011011100111010110000100001
111001111000110110000100001
111011010110001110000100001
110111001001101110000100001
000101110111101110000100001
001110011101011110000100001
000111111111001001000100001
101001111101101001000100001
110101111000111001000100001
011110011001111001000100001
011101100101111001000100001
110111010011100101000100001
101100111110001101000100001
111011101000011101000100001
001010101110111101000100001
000100111011111101000100001
011111100011100011000100001
101011110100110011000100001
100100111110110011000100001
000111011101110011000100001
111110101001001011000100001
111001110011001011000100001
011010111010101011000100001
100110100111101011000100001
010011010111011011000100001
110010001011111011000100001
011001110101100111000100001
100011101011100111000100001
110101001011010111000100001
101110011000110111000100001
110110001110001111000100001
110001110100011111000100001
001001111010011111000100001
011010110001011111000100001
111100100000111111000100001
100111001111110000100100001
010100111111101000100100001
111010010111011000100100001
011010111100111000100100001
111011001010111000100100001
010111101001111000100100001
110110011111000100100100001
111101011100100100100100001
101110111001010100100100001
110111110010001100100100001
100100010111111100100100001
111110010100110010100100001
100111011010101010100100001
110100111001011010100100001
111100100111000110100100001
001111010111000110100100001
100001111111000110100100001
000011111010110110100100001
111000101001101110100100001
011111000100011110100100001
001010010110111110100100001
010100100101111110100100001
100001001011111110100100001
101101110111000001100100001
101011101110100001100100001
011110101101100001100100001
011011110101010001100100001
110011101011010001100100001
010111011010110001100100001
011011011110001001100100001
011101101011001001100100001
110010111001101001100100001
111110001100011001100100001
001101001110111001100100001
101010100101111001100100001
010001110011111001100100001
011010010111100101100100001
010100101111010101100100001
000110111100110101100100001
110010110010110101100100001
100011001111001101100100001
111000011010101101100100001
101110001001101101100100001
010101011100011101100100001
110111000001011101100100001
101010110011100011100100001
010101110110010011100100001
001011000111110011100100001
101101001101001011100100001
000001101111101011100100001
011000100111011011100100001
100101100110100111100100001
100100111001100111100100001
010001011011100111100100001
100111010010010111100100001
001110001110010111100100001
101001010101010111100100001
011100010001110111100100001
000000110111110111100100001
111100010100001111100100001
110010100101001111100100001
001100110011001111100100001
100011010100101111100100001
101000000111101111100100001
100100101010011111100100001
000101000111011111100100001
111001011111001000010100001
101101111010101000010100001
011111000111101000010100001
110111101100010100010100001
111000100111110100010100001
011101111001001100010100001
100010111111001100010100001
100111100011101100010100001
100110011100111100010100001
111110011001010010010100001
011101010111010010010100001
011010110101110010010100001
010110011101101010010100001
101010011110011010010100001
110010110011011010010100001
110111010000111010010100001
111001100001111010010100001
101101100100110110010100001
000110001111110110010100001
011101001110001110010100001
001011101011001110010100001
110011100100101110010100001
011100110010101110010100001
110111110110000001010100001
001110110011101001010100001
010011101110011001010100001
011011100110100101010100001
111010010110010101010100001
001011011101001101010100001
101110100100011101010100001
100001100110111101010100001
001111000001111101010100001
010000101101111101010100001
111011011000100011010100001
101110001101100011010100001
101010101010110011010100001
001001111001110011010100001
100010010111110011010100001
001101110101001011010100001
110100101100011011010100001
000110111000111011010100001
100101111100000111010100001
111000101110000111010100001
001111010100010111010100001
000010111011010111010100001
110001101001001111010100001
001001010011101111010100001
011100000011011111010100001
111011001101100000110100001
001111111100010000110100001
011110100011110000110100001
101111010110001000110100001
111011110000101000110100001
101100011011011000110100001
100001110111011000110100001
010110010110111000110100001
110001111010010100110100001
111100110000110100110100001
110010101001110100110100001
000111011001110100110100001
010010011011101100110100001
110010110100011100110100001
000111100110011100110100001
011110010001011100110100001
011001100100111100110100001
110101000010111100110100001
100011000101111100110100001
110011111100000010110100001
010111001111000010110100001
111001010010110010110100001
110010001110110010110100001
000101110100111010110100001
101010001001111010110100001
000111000011111010110100001
011110011010000110110100001
101110101000100110110100001
100110010101100110110100001
000101101011100110110100001
010111100001010110110100001
011101001000110110110100001
001100011100101110110100001
100001110010101110110100001
010001000111101110110100001
101010011111000001110100001
100110101011100001110100001
001101011011100001110100001
111100101010010001110100001
011111001001010001110100001
001001101111010001110100001
101111000100110001110100001
111000101101001001110100001
011100110100101001110100001
110010100110101001110100001
011001011000111001110100001
100110010001111001110100001
111111000010000101110100001
110110110001000101110100001
100000111110100101110100001
011000110011010101110100001
010011010100110101110100001
001100000111110101110100001
000110100101101101110100001
100100001101011101110100001
010010000111011101110100001
011101111000000011110100001
000111110001100011110100001
110011000001110011110100001
010111010100001011110100001
101101010000101011110100001
001011110000011011110100001
110000010101011011110100001
011011001100000111110100001
100010100110010111110100001
010100100110001111110100001
000000011111001111110100001
000011001010101111110100001
111111101101000000001100001
010101101111110000001100001
111110110110001000001100001
100011101111101000001100001
111111011000011000001100001
110011111001100100001100001
101111010101010100001100001
110111001010110100001100001
111110101000101100001100001
110100111010011100001100001
111011000001111100001100001
011011111100010010001100001
111101001110010010001100001
111000110111010010001100001
101100111101001010001100001
101111100011001010001100001
110110001101011010001100001
010101011011011010001100001
001000111110111010001100001
100100101011111010001100001
111110011100000110001100001
111101100001100110001100001
010000111111100110001100001
001111101001010110001100001
011100100110110110001100001
011100001101101110001100001
110100010011101110001100001
101100010110011110001100001
010011011000111110001100001
100111011110010001001100001
111001111001010001001100001
001111100111010001001100001
101011111010001001001100001
111011000111001001001100001
111101010010101001001100001
010111110001101001001100001
110111100100011001001100001
111000101010111001001100001
100111001001111001001100001
100010110011111001001100001
111111110000000101001100001
011100111100100101001100001
101110100101100101001100001
001101110010110101001100001
001001001111110101001100001
011111001001001101001100001
110100100110101101001100001
011110010010011101001100001
111100000101011101001100001
011111010100100011001100001
100101101101100011001100001
001100110111100011001100001
001010011111010011001100001
111001000011110011001100001
101100001110101011001100001
001101011000111011001100001
100001010101111011001100001
001011110110000111001100001
100101110011000111001100001
111000011001100111001100001
111011000100010111001100001
010111010001010111001100001
010100011010110111001100001
010010101001110111001100001
100000111010101111001100001
010001100011011111001100001
000111111110100000101100001
111101100011010000101100001
111100101100110000101100001
011001110110101000101100001
110110001110101000101100001
001110111010011000101100001
100101110001111000101100001
101110000011111000101100001
110101110101000100101100001
011101000111100100101100001
100110101110010100101100001
110011000111010100101100001
101010110011001100101100001
001100111001101100101100001
011000101110011100101100001
000101011010111100101100001
101010111110000010101100001
101111001100100010101100001
011100011101010010101100001
100101010111010010101100001
011010111001001010101100001
101011010101001010101100001
001101100110011010101100001
110001100101011010101100001
100010100110111010101100001
011010000101111010101100001
111001010011000110101100001
101010100101010110101100001
001110110000110110101100001
000111001110001110101100001
010110010101001110101100001
010110100010011110101100001
111110001011000001101100001
110101011001100001101100001
101010010110110001101100001
001000011111101001101100001
100001101100111001101100001
001111101010000101101100001
111001001110000101101100001
111010010001010101101100001
001101011001010101101100001
010001111000110101101100001
100101010100110101101100001
100100001011110101101100001
011010110100001101101100001
001110000111001101101100001
110000010111001101101100001
100000111001011101101100001
101001000011011101101100001
111101100100000011101100001
110000111101000011101100001
011000101011100011101100001
110100000111100011101100001
101011100010010011101100001
000110101011010011101100001
010011110010001011101100001
110110010000101011101100001
011001010001101011101100001
000011011100011011101100001
000111100000111011101100001
010000110100111011101100001
011011100000100111101100001
001010001101100111101100001
000110111000001111101100001
010101000100101111101100001
011000001000111111101100001
101110110011010000011100001
111111100000110000011100001
101100100111101000011100001
110101010110011000011100001
011101001001111000011100001
111011101010000100011100001
010010011111010100011100001
000100111110110100011100001
001001111110001100011100001
111100010100101100011100001
111000110001011100011100001
010011101001011100011100001
010001010011111100011100001
111101110010000010011100001
100010111101100010011100001
011010011011100010011100001
110001101010110010011100001
111100000101110010011100001
011111010001001010011100001
011100101011001010011100001
100001011011101010011100001
001001110011011010011100001
101001111001000110011100001
100110011011000110011100001
010111101000100110011100001
001111000110100110011100001
101000001111100110011100001
001101011010010110011100001
000110110100011110011100001
000000101111011110011100001
001010000011111110011100001
111101011100000001011100001
101101110001100001011100001
001011101100110001011100001
110000110101110001011100001
011111100010001001011100001
010100010111101001011100001
001100101110011001011100001
000001011111011001011100001
010001111011000101011100001
000011011110100101011100001
000110101101010101011100001
110100001100110101011100001
110011001000101101011100001
001010111000011101011100001
000110000110111101011100001
011000111010010011011100001
100001110110010011011100001
101011001001010011011100001
100100111001010011011100001
010011000110110011011100001
101101101000001011011100001
110000011110001011011100001
110100001001101011011100001
000011001101101011011100001
100101000011011011011100001
110010111000000111011100001
001100011101000111011100001
010101000111000111011100001
111010000010100111011100001
100100010110100111011100001
001110100010010111011100001
011000100101010111011100001
100001011000110111011100001
011001110000001111011100001
100011010010001111011100001
100110001000011111011100001
001000010100111111011100001
110001101111000000111100001
111000111001100000111100001
010110110101100000111100001
100101100110110000111100001
011001010101110000111100001
100110111000101000111100001
001010101011101000111100001
111010100010011000111100001
010101101010011000111100001
100000001111111000111100001
111010100100100100111100001
110111000001100100111100001
101000011110010100111100001
001011001011010100111100001
101111100000001100111100001
011011010010001100111100001
100100101011001100111100001
111000000011101100111100001
010110001000111100111100001
001100100010111100111100001
000101111101000010111100001
011010010110010010111100001
100110000111001010111100001
010000110111001010111100001
001001001111001010111100001
011110100000101010111100001
110000101100101010111100001
110011001000011010111100001
110001010100100110111100001
000010110011100110111100001
110110000100010110111100001
010001100110010110111100001
100011100000110110111100001
000011011001001110111100001
001101000001011110111100001
110110011000010001111100001
010110100110010001111100001
100111100001010001111100001
001100011100110001111100001
010001111100001001111100001
000111011010001001111100001
110001100001101001111100001
100011110100000101111100001
101101000101000101111100001
010101010010010101111100001
011000011001001101111100001
000101101000101101111100001
010000110010101101111100001
101010000000111101111100001
111010100001000011111100001
001011010011000011111100001
000001111010100011111100001
000100010011110011111100001
011100010010001011111100001
000010101110001011111100001
101000001010011011111100001
000000101001111011111100001
100001001011000111111100001
010100100000110111111100001
100100010001001111111100001
000001100101001111111100001
111110011111010000000010001
111111010110101000000010001
110111110011011000000010001
101101101110111000000010001
010111001111111000000010001
101011101111010100000010001
110111101001110100000010001
100110111101101100000010001
011011100011111100000010001
111011011101100010000010001
011101110110110010000010001
011010111111001010000010001
011110010011111010000010001
111101010101010110000010001
010011011111010110000010001
101000111110110110000010001
110101001111001110000010001
101001101011101110000010001
011011010100111110000010001
111011100101110001000010001
011111101010101001000010001
111001010011111001000010001
111110101100100101000010001
010011111100110101000010001
011111010001110101000010001
100110100111110101000010001
011001111011001101000010001
001110111100011101000010001
111000001111011101000010001
110100110100111101000010001
100110011010111101000010001
011100111011100011000010001
110010101111100011000010001
111100001110110011000010001
111111100100001011000010001
100101111011001011000010001
001111110001101011000010001
111101001001011011000010001
110001100111011011000010001
100110101001111011000010001
100011010111100111000010001
111000111001010111000010001
010100101101110111000010001
001010110011110111000010001
010110101011001111000010001
101000110111001111000010001
010011110010101111000010001
011000011101101111000010001
001110111111100000100010001
101111110100110000100010001
111000101111110000100010001
101111101010100100100010001
010111010111100100100010001
111001010110110100100010001
111011011001001100100010001
000001111111011100100010001
110110010001111100100010001
110110001011110010100010001
110110111010001010100010001
101100101111001010100010001
010101011110101010100010001
010110110101101010100010001
010101101011011010100010001
111100011000111010100010001
001001111010111010100010001
011011100110100110100010001
101010101101100110100010001
100101101100110110100010001
011001011001110110100010001
101001110001011110100010001
110010000111011110100010001
111101011101000001100010001
110101100110110001100010001
011011001101101001100010001
011110100011100101100010001
011001101101010101100010001
010100111101001101100010001
110001110001101101100010001
111000100010111101100010001
001001010101111101100010001
000011001011111101100010001
101101100011100011100010001
011110111000010011100010001
110010110011010011100010001
100011011001101011100010001
010011110100011011100010001
001111100010011011100010001
010100010111011011100010001
110111000000111011100010001
101111010001000111100010001
000011111101000111100010001
001011011010100111100010001
001100100110110111100010001
010111000110001111100010001
111100100001001111100010001
100000101110101111100010001
101111111011000000010010001
101001011111110000010010001
110111101101001000010010001
101010110111101000010010001
011111111000011000010010001
111111010010010100010010001
011010111101010100010010001
100100111111010100010010001
111110110100001100010010001
000111110111001100010010001
010111011100101100010010001
110001111010101100010010001
100011111001011100010010001
101111000100111100010010001
001010111010111100010010001
110010100110111100010010001
111011110010100010010010001
010110111011010010010010001
001011111100110010010010001
101111101000101010010010001
111011001100011010010010001
000111110010111010010010001
110111111000000110010010001
111101001001100110010010001
100110101011100110010010001
110100011100110110010010001
001100010111110110010010001
001101111010001110010010001
100011001101101110010010001
010101101100011110010010001
000111001011011110010010001
111101110001010001010010001
001111011101010001010010001
110111000111010001010010001
100110111110001001010010001
111110001011001001010010001
011001011110011001010010001
001011101011011001010010001
101010001110111001010010001
111100000101111001010010001
010101111001100101010010001
101010011011100101010010001
110100001111100101010010001
011100100111010101010010001
000111010110110101010010001
001110001101101101010010001
011100011000111101010010001
010010010011111101010010001
011111101001000011010010001
100111011010100011010010001
111001000111100011010010001
101100111010010011010010001
100101001101110011010010001
010011001110101011010010001
001101001011101011010010001
010110001101011011010010001
011001110000111011010010001
110010011110000111010010001
110100110101000111010010001
011111000010100111010010001
010001111010010111010010001
000111110001010111010010001
011001001100110111010010001
101001100010110111010010001
111010000100101111010010001
100001010110011111010010001
010111111110000000110010001
110101011001110000110010001
110010111100101000110010001
100110110101011000110010001
111001100011011000110010001
111110100000111000110010001
101100010110111000110010001
011011010001111000110010001
100100101011111000110010001
100011011111000100110010001
001011111001100100110010001
011101011100010100110010001
100101110010110100110010001
111100001010110100110010001
100110001101110100110010001
011111000011001100110010001
110010110011001100110010001
111101010000101100110010001
101111011000010010110010001
110001110110010010110010001
001111001101001010110010001
011000101011101010110010001
100110001110011010110010001
001001000111111010110010001
111100100100100110110010001
000111001110100110110010001
011110000110010110110010001
100000110101110110110010001
110000101010011110110010001
101001001000111110110010001
010011000010111110110010001
011111011000100001110010001
110110010110100001110010001
010011111001010001110010001
111011000010110001110010001
110111110000001001110010001
101001011010101001110010001
000111100100111001110010001
010001101010111001110010001
001100110001111001110010001
011101101010000101110010001
101011100100100101110010001
110011001001100101110010001
101100010101100101110010001
011001010011100101110010001
000100011011110101110010001
001010010111001101110010001
101100101000101101110010001
000001100111101101110010001
111010010000011101110010001
001110011011000011110010001
110001001011010011110010001
011100010010110011110010001
000010110110110011110010001
101110000001110011110010001
111000001110001011110010001
111001010001001011110010001
000001111100101011110010001
101000110100011011110010001
000000101111011011110010001
001100001100111011110010001
010101001101000111110010001
001010001101010111110010001
101000010011010111110010001
101010100010001111110010001
100101000100101111110010001
110000000011101111110010001
000010011000111111110010001
110010111111000100001010001
111110001011100100001010001
111110100101010100001010001
111101101010001100001010001
110111000101101100001010001
100101101101011100001010001
000110111011011100001010001
111100001100111100001010001
001011001110111100001010001
111011100111000010001010001
001111101110100010001010001
100111101011010010001010001
101111011100001010001010001
000011111011101010001010001
111000101110011010001010001
101010011011011010001010001
001111001001111010001010001
001100110101111010001010001
110011101100010110001010001
011011110010010110001010001
010101100111010110001010001
100101011001110110001010001
010010001111101110001010001
001101010010111110001010001
010110100001111110001010001
100111110111000001001010001
101100111101100001001010001
101010111110010001001010001
011110111001001001001010001
111000110110101001001010001
011110100110011001001010001
101111000101011001001010001
001100111010111001001010001
110100001011111001001010001
110110110010010101001010001
110011011001010101001010001
011010010111010101001010001
011101100100110101001010001
100100010111101101001010001
101010010100111101001010001
011001001001111101001010001
110101110100010011001010001
101011110001010011001010001
100001011111010011001010001
011010011010110011001010001
001001100111101011001010001
010100011100111011001010001
100001101010111011001010001
100100111110000111001010001
111010001101000111001010001
001111100011000111001010001
011101011000010111001010001
000001110110110111001010001
110000010101110111001010001
010011000011110111001010001
101110101000001111001010001
001100001111001111001010001
111100010000101111001010001
010111001000101111001010001
001001111000101111001010001
001011100100011111001010001
110010001010011111001010001
100100110001011111001010001
011000000110111111001010001
000101000101111111001010001
000000011011111111001010001
011111110101000000101010001
101011010111010000101010001
111011011000110000101010001
001101011101110000101010001
011001110011110000101010001
011111001110001000101010001
110101101100101000101010001
100011011110101000101010001
100101100111100100101010001
100011111010010100101010001
001100101111010100101010001
011000111100110100101010001
000110110110110100101010001
110110100110001100101010001
101000111110001100101010001
001011101011001100101010001
010010111010101100101010001
011110101000011100101010001
111001111010000010101010001
111110110000100010101010001
011000011111100010101010001
000101111110010010101010001
011011001101010010101010001
001010111001110010101010001
011110100011001010101010001
010011010111001010101010001
101001001101101010101010001
001010110110011010101010001
100011110000111010101010001
100111110100000110101010001
110111000001010110101010001
001110000011110110101010001
000100110111001110101010001
001100101100101110101010001
010000101101011110101010001
100100001011011110101010001
001111010110100001101010001
110111001010010001101010001
111110010010001001101010001
000110011111001001101010001
101011101000101001101010001
011100010101101001101010001
000111111000011001101010001
100000110101111001101010001
010011101110000101101010001
101101001011000101101010001
000000111111100101101010001
110100101100010101101010001
101001011100010101101010001
101010100101001101101010001
110000011100101101101010001
011011000010011101101010001
001101111001000011101010001
001010101111000011101010001
100110100110100011101010001
010110100101010011101010001
010000111011001011101010001
111100000100011011101010001
010100100010111011101010001
010010001001111011101010001
011100010011000111101010001
100010111000100111101010001
101101100000010111101010001
110001010010010111101010001
000010010101101111101010001
000001001110011111101010001
000010100011011111101010001
101000000001111111101010001
001110101101110000011010001
010000111111110000011010001
011001101110101000011010001
111010010110011000011010001
010011110100111000011010001
111000101001111000011010001
100011000111111000011010001
011100011111000100011010001
111011100001100100011010001
101110011100010100011010001
001011010101110100011010001
111001001101001100011010001
001111100010011100011010001
101001011010011100011010001
111100000011011100011010001
110111001110000010011010001
100101111100100010011010001
110100010111010010011010001
010111011000110010011010001
101000110011110010011010001
011010000111110010011010001
001100011110011010011010001
011011100001011010011010001
000010011101111010011010001
101011001010100110011010001
001101110001100110011010001
010110010011100110011010001
000011100111100110011010001
111110000000110110011010001
011110011000001110011010001
010101100010101110011010001
001010101001101110011010001
100001100100111110011010001
111001101011000001011010001
010101110010110001011010001
011010110001110001011010001
101000011111001001011010001
010010101011101001011010001
110001111000011001011010001
010111011010000101011010001
000101101111000101011010001
100111101000010101011010001
110011000100110101011010001
110000101010110101011010001
011101100001001101011010001
001111010000101101011010001
100100001110011101011010001
000101010011011101011010001
111000111100000011011010001
011011010101000011011010001
100110101101000011011010001
111101100000100011011010001
010001011011100011011010001
010100100111100011011010001
001101100110010011011010001
110100101010001011011010001
110011000011001011011010001
100000111001101011011010001
100111010000011011011010001
001100011010100111011010001
101001000101010111011010001
000110001100110111011010001
000011011100001111011010001
000110110010001111011010001
001110000001011111011010001
000001101001011111011010001
111100101101000000111010001
010011101101100000111010001
100110110011100000111010001
101110101010010000111010001
010101111001001000111010001
100010101111001000111010001
010100110110101000111010001
110000011101011000111010001
000101100111011000111010001
010010001110111000111010001
111111000100000100111010001
010100111010010100111010001
010110010101010100111010001
010111100000110100111010001
110000000111110100111010001
000110111100001100111010001
101000110001101100111010001
000001011011101100111010001
101011000001011100111010001
001100001001111100111010001
110110000101100010111010001
101001001110010010111010001
111010010001010010111010001
010111100100001010111010001
001110010100101010111010001
000110101010101010111010001
011100110000011010111010001
011010101100000110111010001
001011010110000110111010001
111000011000100110111010001
000101011000011110111010001
010000010001111110111010001
010111100011000001111010001
110010011011000001111010001
101000111001010001111010001
111000010100110001111010001
001011001001110001111010001
100101000011110001111010001
001011110001001001111010001
010001001111001001111010001
001010011010011001111010001
011010000101011001111010001
110001100101000101111010001
001001110000110101111010001
001000001110110101111010001
100001110010001101111010001
110100001001001101111010001
000111000101001101111010001
011000100100101101111010001
100100010000111101111010001
010100011110000011111010001
001011100010100011111010001
010010101010010011111010001
110000100001110011111010001
101101000010001011111010001
010010010010101011111010001
110110010000000111111010001
100100000111000111111010001
011010000001100111111010001
100001010001100111111010001
000100101001100111111010001
010011110111101000000110001
011101011101011000000110001
001111011011100100000110001
010100110111110100000110001
101101110101001100000110001
101010110110011100000110001
111001101110100010000110001
101001111101010010000110001
001111001111010010000110001
110100101111010010000110001
101111100010110010000110001
110001011011110010000110001
000010111111110010000110001
111100100011101010000110001
101011000111101010000110001
101101011010011010000110001
111010100101011010000110001
110000111100111010000110001
101011110001100110000110001
011110100101100110000110001
010111010010110110000110001
110010101010110110000110001
010110110110001110000110001
000011110101011110000110001
100101100011011110000110001
001001100110111110000110001
111111001110000001000110001
111110110010100001000110001
100110111011010001000110001
101101000111110001000110001
001100101111101001000110001
101111110000011001000110001
000001111110111001000110001
110010101101010101000110001
001100011110110101000110001
010111100101001101000110001
111111000000101101000110001
110001101100101101000110001
100001011001111101000110001
010111111000100011000110001
011001101011010011000110001
100101110100101011000110001
011100010110101011000110001
000110011110011011000110001
001110000101111011000110001
010101000011111011000110001
011101101100000111000110001
101011011100000111000110001
110011100110000111000110001
010100011111000111000110001
101100100101010111000110001
100111000100110111000110001
110100111000001111000110001
001010011011001111000110001
001110100010101111000110001
110100000101101111000110001
001101010001011111000110001
100010110000111111000110001
111100110101100000100110001
011010111011010000100110001
011101111000110000100110001
111111100001001000100110001
100110110110101000100110001
001101010111101000100110001
110001101110011000100110001
110100001101111000100110001
010110001110110100100110001
001111011100001100100110001
110100101010101100100110001
010101011001101100100110001
111001000101101100100110001
100101111000011100100110001
111110000010011100100110001
010011011010011100100110001
101000011100111100100110001
001001101001111100100110001
011000010011111100100110001
011111011001000010100110001
111010001111000010100110001
001100111100011010100110001
010010011101011010100110001
010010110010111010100110001
111000000110111010100110001
101101000001111010100110001
110110101100000110100110001
110011110000010110100110001
101011000110010110100110001
110100010011010110100110001
001101010100110110100110001
100110100001110110100110001
001000001111110110100110001
111001001010001110100110001
101010101000011110100110001
010110110111000001100110001
000011111011100001100110001
101110100110010001100110001
110011010110010001100110001
100101101001110001100110001
010001011101110001100110001
100011111100001001100110001
111010101010001001100110001
001011100111001001100110001
111000110001011001100110001
001110101000111001100110001
110100010010111001100110001
111000111100000101100110001
110101011010000101100110001
000111010101010101100110001
110001000011110101100110001
000101101110001101100110001
100010010011101101100110001
010000001111101101100110001
011100001001011101100110001
100000100111011101100110001
101111101000000011100110001
111100001001100011100110001
111101000010010011100110001
101100110000110011100110001
011101100000101011100110001
000100011011101011100110001
011000011010011011100110001
011010101001000111100110001
100001001101100111100110001
000110000111100111100110001
011010000100110111100110001
010001010101001111100110001
111101100111000000010110001
101111011100100000010110001
011111110001100000010110001
111011010101010000010110001
110001101101110000010110001
111100010011110000010110001
110111011010001000010110001
110010001111011000010110001
000100011111111000010110001
111110000110100100010110001
110010011101100100010110001
001010101111100100010110001
010011110110010100010110001
111001001110010100010110001
101011101000110100010110001
101001010110101100010110001
011000101011011100010110001
001110000111011100010110001
110100100001111100010110001
011011011110000010010110001
101110010111000010010110001
001110111010100010010110001
100001110111100010010110001
100110111100010010010110001
011110001100110010010110001
110101000110101010010110001
111010010001101010010110001
111010100011000110010110001
010001101111000110010110001
101111000001010110010110001
011100110001010110010110001
101010010100110110010110001
000001011110110110010110001
101000101101001110010110001
100101011000101110010110001
011010001010101110010110001
110000010010111110010110001
011000000101111110010110001
011100111101000001010110001
000111100111100001010110001
101011011010010001010110001
110110100100110001010110001
000010111101101001010110001
110000110011101001010110001
100001001111101001010110001
111001100100011001010110001
010011000101111001010110001
001111111000000101010110001
110001010111000101010110001
011101010100100101010110001
011010110010001101010110001
010101001011001101010110001
000100110110101101010110001
111000001001101101010110001
000111001100011101010110001
101101000010011101010110001
010101110011000011010110001
010101001110010011010110001
110001010100110011010110001
100111001001001011010110001
010000110110011011010110001
001011001000111011010110001
100100001010111011010110001
010110011000010111010110001
100100010001110111010110001
000010100101110111010110001
100010000111001111010110001
000000101011101111010110001
111010110110000000110110001
001010011110110000110110001
000011110101110000110110001
010011001011110000110110001
011001110101001000110110001
110100010111001000110110001
101101100100101000110110001
100011011000111000110110001
111100011001000100110110001
011000111010100100110110001
110001100110100100110110001
001101001101100100110110001
101100100011100100110110001
000110101011010100110110001
001111000010110100110110001
100010001110101100110110001
010001001101011100110110001
001101101110000010110110001
110111001000100010110110001
010110100110100010110110001
101001101001100010110110001
101100001101010010110110001
010110010001110010110110001
111100101000001010110110001
101001011100001010110110001
000001111011001010110110001
000111101000011010110110001
010101010010011010110110001
011010000011011010110110001
100011101010000110110110001
110011000101000110110110001
001000110110010110110110001
100110110000001110110110001
001011000001101110110110001
000110000100111110110110001
110001111000100001110110001
101011010001100001110110001
110101000101100001110110001
011110010100010001110110001
010000100111110001110110001
001110001110001001110110001
010011010011001001110110001
010100111000011001110110001
100011100010011001110110001
100000011110011001110110001
101001001001011001110110001
110000101011000101110110001
101110001000010101110110001
000001111100010101110110001
111000000101010101110110001
110110000100001101110110001
001010100001011101110110001
000001010010111101110110001
100101010110000011110110001
101000100111000011110110001
011000101100010011110110001
000100110101010011110110001
000101011000110011110110001
000110100011001011110110001
100010101000101011110110001
010001100001011011110110001
001000100010111011110110001
001101100001000111110110001
100010011001000111110110001
101000001010100111110110001
010000001001110111110110001
001000111000001111110110001
010100010000101111110110001
101110001110110000001110001
000111010111110000001110001
010110011011101000001110001
100001111011011000001110001
000110111100111000001110001
110011010010111000001110001
110000100111111000001110001
111100110011000100001110001
011111100010100100001110001
001001110111010100001110001
111101010000110100001110001
000011101101110100001110001
100000011111110100001110001
110010011100011100001110001
001101001011011100001110001
100101000110111100001110001
010110111101000010001110001
100011011100110010001110001
011011010001110010001110001
000101101111001010001110001
100110010101101010001110001
010111110000011010001110001
000111111010000110001110001
101110100110000110001110001
110001011110000110001110001
011010111000100110001110001
010101010101100110001110001
001010010111100110001110001
011010001011010110001110001
001110110001001110001110001
110000110101001110001110001
000111100100101110001110001
111001100000011110001110001
001101011111000001001110001
110010111100100001001110001
101101101010010001001110001
110001001110110001001110001
010100111110001001001110001
111010001001011001001110001
010101101001011001001110001
001000111101011001001110001
011011001100100101001110001
110100101001100101001110001
101001010101100101001110001
110010000111100101001110001
101000111000110101001110001
101101011000001101001110001
100110001100101101001110001
011010010001101101001110001
010010100010111101001110001
111101010001000011001110001
011110000111000011001110001
111110100000010011001110001
110000110010110011001110001
000110110001110011001110001
011010011100001011001110001
111001001000101011001110001
011001000101011011001110001
001100100011011011001110001
001101001001100111001110001
010000101110010111001110001
101100000010110111001110001
110101000010001111001110001
101011000001001111001110001
010110000100011111001110001
101000001100011111001110001
110011010101100000101110001
111011100100010000101110001
011111010010010000101110001
000100111011110000101110001
001111110000101000101110001
010111001101000100101110001
101110010100100100101110001
111001001001010100101110001
001000100111101100101110001
010010110001011100101110001
000010001111011100101110001
100000110010111100101110001
000111000001111100101110001
100011011011000010101110001
000011100111010010101110001
000111001010110010101110001
001011101100001010101110001
101000111000101010101110001
011101001000011010101110001
100111000100011010101110001
000001010011111010101110001
011100001110000110101110001
101100101001000110101110001
011001100101000110101110001
000110011001100110101110001
000101110001010110101110001
110000100100110110101110001
100001000111001110101110001
011000010100101110101110001
110001110011000001101110001
001101101100100001101110001
101100011010100001101110001
000010101110110001101110001
110110000001110001101110001
110101010100001001101110001
010001011010101001101110001
101001010000111001101110001
000100000111111001101110001
011110011000000101101110001
100111000110000101101110001
001100110101000101101110001
010110100100100101101110001
101010100010100101101110001
000101010011100101101110001
010000011011010101101110001
010100100011001101101110001
000010101001101101101110001
011001010110000011101110001
010101001011000011101110001
100110001010001011101110001
100000110110001011101110001
000111010001001011101110001
001010000110101011101110001
110011001000000111101110001
000101011100000111101110001
010000110001100111101110001
000010010010110111101110001
100001100000101111101110001
111001011010100000011110001
001101110110100000011110001
110100101110100000011110001
100111101001100000011110001
111100111000010000011110001
101000101111010000011110001
001011100011110000011110001
101010111001001000011110001
111010001100101000011110001
101101100001011000011110001
001011001101011000011110001
010111000011011000011110001
001001111000111000011110001
100010101010111000011110001
001110010001111000011110001
111001110100000100011110001
110110110000100100011110001
011101000101010100011110001
010010010110101100011110001
010100100110011100011110001
000000110101111100011110001
001111100101000010011110001
101101001011000010011110001
001001011101100010011110001
101101010100010010011110001
010101100100110010011110001
100100110011001010011110001
101110000010011010011110001
011001000010111010011110001
010011110001000110011110001
110011000010010110011110001
000101000011110110011110001
011011000100001110011110001
110110000001001110011110001
000010011010011110011110001
100000001001111110011110001
110110010101000001011110001
100001111101000001011110001
100110010010110001011110001
111011010000001001011110001
000111110100001001011110001
101010000011101001011110001
110101000000111001011110001
010010011000111001011110001
000010110111000101011110001
100101100100100101011110001
001011000110010101011110001
100100100011010101011110001
010001100001110101011110001
000100111001001101011110001
010011101100000011011110001
001100101000110011011110001
101100000101001011011110001
000111000010101011011110001
011000100001101011011110001
010100010001011011011110001
001001001010001111011110001
010000001100101111011110001
101001110010010000111110001
011100011100001000111110001
101011001010001000111110001
100101010010101000111110001
000011100110101000111110001
000110001101101000111110001
110110001010000100111110001
100100110110000100111110001
011010000111000100111110001
001110100100010100111110001
100101001000110100111110001
100010010001110100111110001
110001011000001100111110001
000110010011001100111110001
001010011000101100111110001
000011010100011100111110001
100000101100011100111110001
011101010000100010111110001
111000100010100010111110001
010001001110100010111110001
010001111000010010111110001
100010101001010010111110001
001011000100110010111110001
100000011010110010111110001
001100000011101010111110001
001000011001011010111110001
110101100000000110111110001
001111001000000110111110001
000000111100100110111110001
001000100001110110111110001
010000001011001110111110001
101110110000000001111110001
001000111110000001111110001
100011001100100001111110001
011000001101100001111110001
011001001010010001111110001
011100100001010001111110001
000001010101101001111110001
001111000000011001111110001
111100000000100101111110001
010011000010100101111110001
101000000110001101111110001
000100100100101011111110001
001100010000010111111110001
110000000000011111111110001
011001111101110100000001001
100111011011110100000001001
110100101111110100000001001
110110111110001100000001001
001011111110011100000001001
111111000010111100000001001
010111111001110010000001001
001011110111101010000001001
110111101100011010000001001
111010110110011010000001001
111001101011011010000001001
011110001111011010000001001
101111110100100110000001001
010111110110010110000001001
111100101101001110000001001
001111011010101110000001001
110010001110111110000001001
101011000101111110000001001
110011111101010001000001001
101100101111011001000001001
011010110101111001000001001
011110111011000101000001001
001011101111100101000001001
001111010111010101000001001
111011001100110101000001001
111100011001110101000001001
010011110111001101000001001
110101010101101101000001001
111011010001011101000001001
011001100110111101000001001
110010101001111101000001001
001111111101000011000001001
110101011111000011000001001
011011011110100011000001001
100111001110110011000001001
111101000110101011000001001
101111101010000111000001001
100010111111000111000001001
111011100001100111000001001
110110100100110111000001001
010110010011110111000001001
110101110010001111000001001
101010110010101111000001001
100110011001101111000001001
010100101110011111000001001
100111000011011111000001001
001100110100111111000001001
011101000001111111000001001
111011111011000000100001001
110101111101100000100001001
011011010111110000100001001
111110111000101000100001001
101011001111011000100001001
011111011010010100100001001
110011111000110100100001001
111100110011001100100001001
100111011100101100100001001
111010011100011100100001001
011000111010111100100001001
111001110110100010100001001
100111110011100010100001001
011111101001001010100001001
101010111101001010100001001
000101111111001010100001001
101110001110101010100001001
110010011011101010100001001
100011010110111010100001001
000111100101111010100001001
110110111001000110100001001
101001111010010110100001001
000111001111010110100001001
100100011110110110100001001
100010101011110110100001001
111011100010001110100001001
100100110101101110100001001
100001101101011110100001001
011110001000111110100001001
011111110100100001100001001
011000111111100001100001001
101100111100110001100001001
111101001010110001100001001
001111111010001001100001001
111110010101001001100001001
111001100111001001100001001
111001011001101001100001001
000011111100111001100001001
111010010010111001100001001
010101010110111001100001001
111101111000000101100001001
111010101010100101100001001
100111101001010101100001001
110001110011010101100001001
100001011101110101100001001
110100101100101101100001001
100000111011101101100001001
101101100100011101100001001
001010100111011101100001001
111100101001010011100001001
101011010011010011100001001
100101100111010011100001001
100010110101110011100001001
010110100111001011100001001
001000111110011011100001001
101110100000111011100001001
001100010011111011100001001
101101010110000111100001001
011101100101000111100001001
000110111010010111100001001
000111010100110111100001001
111100001010001111100001001
011000111001001111100001001
001001001110101111100001001
100110001100011111100001001
010011001010011111100001001
101011011010111000010001001
110101101001111000010001001
111001010101111000010001001
001111001101111000010001001
100010111101111000010001001
100001111111100100010001001
111011101001010100010001001
011101110010110100010001001
101100011110101100010001001
010010101111101100010001001
101110110010011100010001001
100011010111011100010001001
011100001011111100010001001
101101111001100010010001001
011110011010110010010001001
101010001111110010010001001
100111001111001010010001001
110110110010101010010001001
010011011110011010010001001
001101100111011010010001001
010001110011111010010001001
011001001111100110010001001
111101001100010110010001001
000101111011010110010001001
010111101010001110010001001
000110111101001110010001001
110100011011001110010001001
100111100000111110010001001
001110000110111110010001001
000000011111111110010001001
111001001111010001010001001
101011100110110001010001001
110100010111110001010001001
110111011001001001010001001
011011110010101001010001001
001001011111101001010001001
011110101010011001010001001
100110100011111001010001001
110100111010100101010001001
111000110101100101010001001
101101100011100101010001001
100110001111010101010001001
100111101100001101010001001
111000101011001101010001001
010001111000111101010001001
000010110110111101010001001
101000000111111101010001001
110001111100100011010001001
110111000011100011010001001
111101100010010011010001001
011111000101010011010001001
010011101011010011010001001
100001110111001011010001001
111100001000111011010001001
011000010110111011010001001
000011000111111011010001001
010111110000100111010001001
011100111000010111010001001
101100010010110111010001001
010001010101110111010001001
111110100000001111010001001
010010011010101111010001001
100010100101101111010001001
001011100010011111010001001
001100001101011111010001001
100001001001111111010001001
101010111110100000110001001
111110010011010000110001001
010111011100110000110001001
001100111011110000110001001
000111101110101000110001001
101011101001101000110001001
110100111010011000110001001
001001111101011000110001001
110111000111000100110001001
010011110011100100110001001
011011100110010100110001001
111100000101110100110001001
010111110100001100110001001
011001011100101100110001001
110001100101101100110001001
010011011001011100110001001
110000010011111100110001001
000001101011111100110001001
011010110111000010110001001
111100011100100010110001001
111111000000110010110001001
101101101010001010110001001
010100010111101010110001001
000110110110011010110001001
100000101110111010110001001
101000110001111010110001001
110001101110000110110001001
101000100111100110110001001
001011110000110110110001001
110100101000110110110001001
001001110110001110110001001
100111010001001110110001001
000101010010111110110001001
011010011110010001110001001
110110001001110001110001001
101101010011001001110001001
010001111011001001110001001
100101110100101001110001001
010010011101101001110001001
101010111000011001110001001
110110000110011001110001001
101001001100111001110001001
011000101001111001110001001
011101000110100101110001001
110111010000010101110001001
110010100101010101110001001
101010010100110101110001001
000110110001110101110001001
000111001011001101110001001
001010101100101101110001001
001000011011011101110001001
110011010101000011110001001
001111100011000011110001001
100110111000100011110001001
101001001011100011110001001
010001011010110011110001001
100100001011011011110001001
111010000110000111110001001
000100110111000111110001001
001110001010100111110001001
000011100110100111110001001
101101000001010111110001001
010010001100110111110001001
101011001000001111110001001
010000110100101111110001001
110000011000011111110001001
101111001111100000001001001
111011101010110000001001001
000110111111110000001001001
101100110101110100001001001
101111110001001100001001001
001110101111001100001001001
101011010110101100001001001
011101010011101100001001001
011110010101011100001001001
001101111000111100001001001
010111001001111100001001001
011101111110000010001001001
011010110011110010001001001
110100011110101010001001001
011010101101100110001001001
101111011000010110001001001
100011110101010110001001001
110101100100101110001001001
110011010010011110001001001
111010001001011110001001001
001001010111011110001001001
111000110000111110001001001
111110101001100001001001001
111001010111100001001001001
010001111011110001001001001
110101111100001001001001001
010111000111011001001001001
101001110100111001001001001
100110101110100101001001001
110010011011100101001001001
010101011100110101001001001
011110100010110101001001001
010011101100011101001001001
100000110111011101001001001
101010011101100011001001001
010110011110010011001001001
001111010110001011001001001
010011110100101011001001001
010001001110111011001001001
000010111001111011001001001
110100000101111011001001001
111001101100000111001001001
110111000110000111001001001
110101001001100111001001001
001010001011110111001001001
001010111100001111001001001
111000010011001111001001001
000110100011101111001001001
010111101111000000101001001
101101111010100000101001001
101011111100010000101001001
011110111001010000101001001
001111011101001000101001001
100101010111101000101001001
110101001101011000101001001
001111100011011000101001001
101000100111111000101001001
101110011110000100101001001
001011110111000100101001001
111010110010010100101001001
011001001111010100101001001
000101101110110100101001001
001111010001110100101001001
111001110100001100101001001
100110110100011100101001001
111110100101000010101001001
010000111111010010101001001
111000010101110010101001001
011101000011110010101001001
100001001111110010101001001
101011011010001010101001001
010111001100101010101001001
010101110100011010101001001
000100011101111010101001001
011100101011000110101001001
100001111001100110101001001
100100101110001110101001001
011100000110101110101001001
001101001100011110101001001
100010011000111110101001001
100001100010111110101001001
000111110110010001101001001
101101010101010001101001001
110010010111010001101001001
001011001110110001101001001
100111001110001001101001001
011100011110001001101001001
110110000011101001101001001
000010110111101001101001001
110011011000011001101001001
010101100001111001101001001
010111010011000101101001001
110100001111000101101001001
110011000101100101101001001
101001101000110101101001001
100110010010110101101001001
011110100001001101101001001
000011111001001101101001001
001011010100011101101001001
101000001110011101101001001
001101000010111101101001001
000110000101111101101001001
111010111000000011101001001
001101001111000011101001001
011110010010100011101001001
100100101011100011101001001
001110101100010011101001001
011000100110110011101001001
100111000001110011101001001
100000111100101011101001001
000011101010101011101001001
000001010111100111101001001
110000000011110111101001001
101100110000001111101001001
001001100001011111101001001
010000010101011111101001001
101111110110000000011001001
011111101100100000011001001
011100110111100000011001001
110101110101010000011001001
111000111011010000011001001
110011101011001000011001001
111100100100111000011001001
010101011010111000011001001
111001100110100100011001001
111001011000110100011001001
100010100111110100011001001
000110111010101100011001001
000101000111111100011001001
110110011101000010011001001
000111001011110010011001001
111011000110001010011001001
011100111000101010011001001
110001001101101010011001001
101101010010011010011001001
110110001010011010011001001
101110000101011010011001001
011011111000000110011001001
101001011110000110011001001
100011110010100110011001001
100101010101100110011001001
001011001101010110011001001
011100000111010110011001001
010010101010110110011001001
110010000011101110011001001
010101100001011110011001001
001000100101111110011001001
111111010000100001011001001
100110111010010001011001001
001111101001010001011001001
010010001111110001011001001
111100110010001001011001001
111010100101001001011001001
000011110011011001011001001
001110010010111001011001001
011011010110000101011001001
010011101001100101011001001
111010000001110101011001001
110001110001001101011001001
000001101110101101011001001
100100001011101101011001001
100101011000011101011001001
001011001000111101011001001
010000100011111101011001001
100011111001000011011001001
101100110101000011011001001
111000011010100011011001001
011001100011100011011001001
001001111100010011011001001
010100101100110011011001001
011000101110001011011001001
111101000001001011011001001
010110101001001011011001001
110010110000011011011001001
100000010011111011011001001
001101110010000111011001001
101011000100100111011001001
001010110001100111011001001
101000101001010111011001001
110001100000110111011001001
010100011100001111011001001
110001001010001111011001001
011000001001101111011001001
111000000100011111011001001
011011001011100000111001001
010010111110001000111001001
101111000100101000111001001
101000011011101000111001001
011001010110011000111001001
001100001111011000111001001
001110101000111000111001001
111010011001000100111001001
001111100010100100111001001
111101000010010100111001001
100001110110010100111001001
011001110001010100111001001
010110000110110100111001001
011101000101001100111001001
000101110011001100111001001
100001001111001100111001001
001010000111101100111001001
100110001001011100111001001
000011100100111100111001001
001100010100111100111001001
110000001100111100111001001
010010111001100010111001001
001001101101100010111001001
001111000110010010111001001
000111111000001010111001001
111000101001001010111001001
110011100000101010111001001
010011000101011010111001001
110111001000000110111001001
110010110100000110111001001
101110000011000110111001001
000110101100100110111001001
000011100011010110111001001
001010101010001110111001001
010110010000011110111001001
000000111001011110111001001
110101101010000001111001001
110000101101100001111001001
101001100011010001111001001
010001110100110001111001001
110010100010110001111001001
000101011001110001111001001
001010100101110001111001001
111010001010001001111001001
011100010001011001111001001
011100101100000101111001001
101110100000010101111001001
010010111000010101111001001
000100011110010101111001001
101000010101001101111001001
011010001101000011111001001
100010100111000011111001001
100101010010100011111001001
101010001000110011111001001
001001110000101011111001001
100001000110011011111001001
110100100001000111111001001
010000011011000111111001001
100010010001010111111001001
000110000110001111111001001
000100001000111111111001001
101110110111100000000101001
011101011111100000000101001
111100111010110000000101001
011010101111110000000101001
100101100111111000000101001
100111101111000100000101001
110011100101110100000101001
101011011001101100000101001
111010100011101100000101001
010101010111011100000101001
111111100110000010000101001
110011111010010010000101001
001110111100110010000101001
011011011101001010000101001
110010110101101010000101001
111101010001011010000101001
111000111011000110000101001
101011001110100110000101001
001110101011100110000101001
110010010111010110000101001
100001110110110110000101001
100000101111101110000101001
100010111100011110000101001
011011100000111110000101001
011000011100111110000101001
100110010010111110000101001
001111011100101001000101001
010110101011101001000101001
100010011111101001000101001
110111001010011001000101001
001110110110011001000101001
111100010100111001000101001
100110101100111001000101001
111011011010000101000101001
101101011100010101000101001
110101000110110101000101001
010011011001110101000101001
101001010111001101000101001
101101110000101101000101001
010010111100101101000101001
011011000101101101000101001
101010001101011101000101001
111000001111100011000101001
111010011100010011000101001
111001100101010011000101001
010110101101010011000101001
100101010011110011000101001
001101101100011011000101001
010111000100111011000101001
101000011010111011000101001
100011100001111011000101001
010011001111000111000101001
000111101100100111000101001
001111000010110111000101001
001010010101110111000101001
001101001011001111000101001
110000010110101111000101001
101000100110011111000101001
111111000101010000100101001
001101101101110000100101001
110010011101110000100101001
101001111110001000100101001
110111100100101000100101001
100011111001011000100101001
101101010010111000100101001
110000110110111000100101001
101101011011000100100101001
010101110110100100100101001
101000101111010100100101001
100111100010110100100101001
110011010101001100100101001
011000011111001100100101001
000011101101101100100101001
101110000100111100100101001
010111110101000010100101001
010111101010100010100101001
011100110011100010100101001
111010110001010010100101001
100110101011001010100101001
101100010111001010100101001
101001100101101010100101001
001001011011101010100101001
010001010101111010100101001
010000101011111010100101001
001100111110000110100101001
111010000101100110100101001
110100001011100110100101001
010001110011001110100101001
110001001100101110100101001
110101100000011110100101001
110010111110000001100101001
101110011010010001100101001
000110100111110001100101001
010100110101011001100101001
001011010001111001100101001
111011100100000101100101001
001010111101000101100101001
010101101001100101100101001
110000100111100101100101001
000100011111100101100101001
101110100010001101100101001
010100111010001101100101001
000111010010101101100101001
001000110110101101100101001
001111001000011101100101001
100010010110011101100101001
101100010001011101100101001
101001111001000011100101001
000111011011000011100101001
011101001100100011100101001
000011101110010011100101001
100000011111010011100101001
110100011000110011100101001
001100101010110011100101001
011001110100001011100101001
110011000110001011100101001
011110000001101011100101001
111001000000111011100101001
000101001001111011100101001
110111000000100111100101001
011001101000010111100101001
010010100011010111100101001
101000001001110111100101001
000010101000111111100101001
111110011110000000010101001
110110101101100000010101001
000111111011100000010101001
101101101011010000010101001
111101110100001000010101001
010110110111001000010101001
010100111100111000010101001
110011100010111000010101001
011111001010100100010101001
111101010001100100010101001
010110111010010100010101001
001100111101010100010101001
101110000011110100010101001
111010111000001100010101001
001001100111101100010101001
011010010010111100010101001
100100111110001010010101001
100011111000101010010101001
001100001111101010010101001
011111000010011010010101001
110000000111111010010101001
101010110110000110010101001
100110101001010110010101001
110011001000110110010101001
101101100001001110010101001
001000111001101110010101001
100101000110011110010101001
010001001011011110010101001
101001010000111110010101001
000100100011111110010101001
011011101101000001010101001
101000111110010001010101001
011001101010110001010101001
110010011010110001010101001
011000011101110001010101001
111001000011101001010101001
010111110000011001010101001
100001101101011001010101001
101111001001000101010101001
010110011101000101010101001
100111010100100101010101001
000101110110010101010101001
011101100001010101010101001
110000111001010101010101001
001110101000110101010101001
000011111010001101010101001
100100110011001101010101001
010101100100101101010101001
000010001011111101010101001
101111110000000011010101001
100011011110000011010101001
101001010101100011010101001
010000110111100011010101001
110100100001110011010101001
101110001010001011010101001
110010001101001011010101001
001101100010101011010101001
001000101011011011010101001
000100010101111011010101001
110110010010000111010101001
000101011001100111010101001
010011100100010111010101001
100001101010010111010101001
000000111100110111010101001
101000011100001111010101001
001110010001001111010101001
100100101000101111010101001
000001110001011111010101001
110101110011000000110101001
011100101111000000110101001
101101000111100000110101001
001001110110110000110101001
100100110101110000110101001
111000001011110000110101001
100110011101001000110101001
111100100001101000110101001
001010110101101000110101001
100011010011101000110101001
011101001100011000110101001
001011101010011000110101001
101100100110011000110101001
011110010100100100110101001
101001101010100100110101001
110100001110010100110101001
000011001110110100110101001
111001000110001100110101001
100010100011011100110101001
001000001101111100110101001
101110010010100010110101001
110001011001100010110101001
110010100011100010110101001
100101011010010010110101001
010010011011010010110101001
110101000101001010110101001
000011100111001010110101001
011001101000101010110101001
101001000011011010110101001
111011010000000110110101001
000111011100000110110101001
001010001111000110110101001
000001110101100110110101001
001101100010010110110101001
010000010110110110110101001
010110000011001110110101001
000010010001111110110101001
011010111000100001110101001
111001110000010001110101001
001100111001001001110101001
101011000101001001110101001
000101100011011001110101001
011010000100111001110101001
101100110100000101110101001
111000001100100101110101001
010011100001001101110101001
010100000001111101110101001
000010101101100011110101001
111100000100010011110101001
010001000111010011110101001
010110000010110011110101001
110000101010001011110101001
100111000000011011110101001
001001011010000111110101001
000011001001010111110101001
111000000001001111110101001
001001000100011111110101001
100000000010111111110101001
111111010011000000001101001
011101110100110000001101001
100111110010101000001101001
101011100110011000001101001
010010111101011000001101001
101010111000111000001101001
110001011100111000001101001
001110100101111000001101001
001001101011111000001101001
111101101000010100001101001
010011110011010100001101001
111100001110001100001101001
000110011101101100001101001
101100100011011100001101001
010000001111111100001101001
111101011000100010001101001
101001110011100010001101001
110111010100010010001101001
110000111001110010001101001
111011110000001010001101001
010101101001101010001101001
001011001100111010001101001
111010000010111010001101001
010110010001111010001101001
101101001101000110001101001
010100110101010110001101001
101000101100110110001101001
001001011001110110001101001
100011000011110110001101001
010001111100001110001101001
000100111011001110001101001
010111000010101110001101001
000011101010011110001101001
000110000111011110001101001
001100001010111110001101001
110101100111000001001101001
110111001100100001001101001
011101011010010001001101001
101100100110110001001101001
011011100001110001001101001
001100111001110001001101001
100011110101001001001101001
111000011101001001001101001
011001111000101001001101001
001010111010100101001101001
111100000011100101001101001
101000011011010101001101001
000011100110110101001101001
000110110001011101001101001
010100101000111101001101001
110000010001111101001101001
011110011001000011001101001
110100110100100011001101001
110010101010100011001101001
001001101110100011001101001
010001011101100011001101001
001101000101110011001101001
100001001111001011001101001
001110101000101011001101001
010010000111101011001101001
100001111000011011001101001
011100010110000111001101001
100100001110010111001101001
000001101101010111001101001
100010101001001111001101001
011000100010101111001101001
000000110101101111001101001
100101000000111111001101001
011110100110100000101101001
001011111001100000101101001
011011100101001000101101001
111010010100101000101101001
001111001010101000101101001
110001101010101000101101001
101100011100011000101101001
010011000011111000101101001
011001111010000100101101001
111011000010100100101101001
011000110101100100101101001
001100010111010100101101001
010111011000001100101101001
110000101101001100101101001
100111000011001100101101001
100000011110101100101101001
100011001100011100101101001
110011101001000010101101001
101010001011100010101101001
001101111000010010101101001
101011010000110010101101001
100110101000110010101101001
111110001000001010101101001
001101010100101010101101001
010100111000100110101101001
000100100111100110101101001
111000000110010110101101001
010001100001110110101101001
000010110110001110101101001
010000011010011110101101001
100111111000000001101101001
101001011100100001101101001
011000101101010001101101001
011000010011110001101101001
101000110001101001101101001
100010001011011001101101001
000110011000111001101101001
110000011100010101101101001
010101000101010101101101001
100010100001110101101101001
101010011000001101101101001
100001100110001101101101001
011100010000101101101101001
111000100000011101101101001
100110010110000011101101001
101010100100100011101101001
110001001010010011101101001
001010100011001011101101001
011010010000011011101101001
101000000101011011101101001
001111010000000111101101001
010101100010000111101101001
101000101010000111101101001
010110001000010111101101001
001000110100010111101101001
110001010000001111101101001
000100001101001111101101001
000011000001101111101101001
011110001101010000011101001
010011111000110000011101001
101110010100110000011101001
101001001110110000011101001
100101111001001000011101001
101010010111001000011101001
010101001111001000011101001
011000101101101000011101001
000110101011011000011101001
000010011110111000011101001
100110111100000100011101001
110011001101000100011101001
000111010111000100011101001
001101011100100100011101001
110000101011100100011101001
110100010010110100011101001
001011110000101100011101001
001111000100011100011101001
011001100010011100011101001
110010000110011100011101001
100001101000111100011101001
111100101100000010011101001
001111101010000010011101001
000111110001010010011101001
000100011111010010011101001
110010100100110010011101001
001010101001110010011101001
001110011100001010011101001
011001011010001010011101001
101000101010101010011101001
101100010001101010011101001
100010011001011010011101001
010110001110000110011101001
100001100111000110011101001
101010011000100110011101001
010100001001110110011101001
011000010101001110011101001
110100011011000001011101001
110001110010100001011101001
000110110110100001011101001
001111000011100001011101001
000011010101110001011101001
100100011100101001011101001
100011000110101001011101001
000000111011101001011101001
110110000001011001011101001
111110000100000101011101001
100111100010000101011101001
101001100100010101011101001
011010001010010101011101001
000101001010110101011101001
001100011010001101011101001
001010100110001101011101001
010010010011001101011101001
001100100001101101011101001
010000110100011101011101001
101101000110000011011101001
111000010001010011011101001
010101010000110011011101001
110001100100001011011101001
000100100111001011011101001
011011000000101011011101001
011100100000011011011101001
000010100010111011011101001
011101001000000111011101001
110000000101100111011101001
000010010110010111011101001
001001000011010111011101001
110011011010000000111101001
111100010101000000111101001
101010101101000000111101001
110100101001010000111101001
000111010010110000111101001
100011001001110000111101001
010000110001111000111101001
001101101001000100111101001
100101110000100100111101001
011100011000010100111101001
000000011011110100111101001
110001000001011100111101001
000100100101011100111101001
101001110100000010111101001
100000111011000010111101001
011100001010100010111101001
000111000101100010111101001
000010111100010010111101001
011000100011010010111101001
001100100100110010111101001
000100110010101010111101001
010101010001000110111101001
100010000110100110111101001
101001001000010110111101001
011010000000110110111101001
110100000000101110111101001
001001000010101110111101001
100000010100011110111101001
001111100100000001111101001
100001010111000001111101001
110010010001100001111101001
001011011000010001111101001
001100110010010001111101001
010110001100001001111101001
100010110010001001111101001
111000010010000101111101001
000000101111000101111101001
011001000001100101111101001
000110001001100101111101001
000101010100001101111101001
101100001001000011111101001
011000010100100011111101001
000101001100010011111101001
010001001001001011111101001
000010010101001011111101001
011101111011010000000011001
111010111100110000000011001
000111111101011000000011001
111110001001111000000011001
011100100111111000000011001
011101110100101100000011001
101100010111011100000011001
001001011011111100000011001
111110000111100010000011001
011100011101110010000011001
110110010101011010000011001
101101110000111010000011001
110011011000111010000011001
000100111110111010000011001
101011011011000110000011001
111101010010100110000011001
010111100011100110000011001
000001101111110110000011001
011101011001001110000011001
010011101100101110000011001
011000110011101110000011001
110110100010011110000011001
010010111001011110000011001
010101001010111110000011001
000110001101111110000011001
010101111110100001000011001
101101011011100001000011001
011111101100010001000011001
110110100110101001000011001
001010111110101001000011001
010001101101111001000011001
101110010110100101000011001
010111001101100101000011001
111100101010010101000011001
110011010010110101000011001
000010011111110101000011001
101001111100001101000011001
010100011011101101000011001
101001100001111101000011001
110111010100100011000011001
100111111000010011000011001
111000010111010011000011001
001011001101110011000011001
101000101011110011000011001
011101100011001011000011001
011010101001101011000011001
010001010111101011000011001
101001001110011011000011001
010110110000111011000011001
011010110101000111000011001
110110001010100111000011001
100001111010100111000011001
111000100110100111000011001
000101110101100111000011001
000101011110010111000011001
110001001101010111000011001
011010001110001111000011001
101010001000111111000011001
100001110111110000100011001
110101110110001000100011001
101100011101101000100011001
111001111000011000100011001
101010101010111000100011001
011011111100000100100011001
001111100101100100100011001
100100111001110100100011001
010110001111001100100011001
011011001010101100100011001
000101111010101100100011001
100111000101011100100011001
001100001110111100100011001
101101111100000010100011001
111100101010100010100011001
100011101110100010100011001
010110101110010010100011001
010111010011010010100011001
001110010110110010100011001
001101100110101010100011001
001011011100011010100011001
100000111011011010100011001
001111110010000110100011001
110110010110000110100011001
111011001000010110100011001
111000100101010110100011001
000010110111010110100011001
101110100100001110100011001
110101000001101110100011001
000011000111101110100011001
010000100110111110100011001
101110111001000001100011001
111001101100100001100011001
101101110010010001100011001
100100001111110001100011001
100011100101101001100011001
001110000111101001100011001
011011100001011001100011001
000101011011011001100011001
001111001110000101100011001
011110000101010101100011001
011010011000110101100011001
110011000011001101100011001
010111100000101101100011001
100010011001011101100011001
110000000101111101100011001
101011110000100011100011001
000110011101100011100011001
100010011010110011100011001
011010000011110011100011001
000111101100001011100011001
100111010010001011100011001
011010110010001011100011001
001101010101001011100011001
101000010110101011100011001
011000001101011011100011001
010111011000000111100011001
100110100011000111100011001
101000001111000111100011001
001101101000100111100011001
011100010100100111100011001
010000111100010111100011001
100100010101010111100011001
110001100100001111100011001
000001101011001111100011001
110010010000101111100011001
001110010000011111100011001
000100100001111111100011001
011010111011100000010011001
010111101010110000010011001
100111010101110000010011001
001111011110001000010011001
111011100100101000010011001
010111010011101000010011001
111101000110011000010011001
101101011001011000010011001
001011110110100100010011001
100111100011010100010011001
110010011011010100010011001
001111011000110100010011001
011000101110110100010011001
011001101001101100010011001
110110001100011100010011001
001011100101011100010011001
100001011100111100010011001
000101110001111100010011001
111000101111000010010011001
101100110110100010010011001
111110100100010010010011001
101011100001110010010011001
101110100011001010010011001
010000111101101010010011001
100011110100011010010011001
100100101101011010010011001
100101000011111010010011001
000010101011111010010011001
111010101000100110010011001
001100101101100110010011001
111001000011010110010011001
000011010011110110010011001
110000110110001110010011001
001010011100101110010011001
011110000001101110010011001
001101010100011110010011001
001110110111000001010011001
110101011010010001010011001
011110000110110001010011001
010011111100001001010011001
111000111000101001010011001
010010100111011001010011001
000101001110111001010011001
000110011001111001010011001
101010101101000101010011001
111100010011000101010011001
010001001011110101010011001
011111001000001101010011001
100001011011001101010011001
100011100010101101010011001
100101101110000011010011001
100110010110010011010011001
111010001001010011010011001
000100011111001011010011001
101110010000101011010011001
010101101000101011010011001
110010000010111011010011001
001000111110000111010011001
010110000111000111010011001
110000011001100111010011001
101001011000010111010011001
000011101000110111010011001
011001010010001111010011001
101100000110001111010011001
001001100100101111010011001
000110100100011111010011001
111111001010000000110011001
111001010111000000110011001
001111110001010000110011001
101010100111010000110011001
000110011111010000110011001
110001001110110000110011001
011110101100001000110011001
110100111100000100110011001
111101100001000100110011001
010101011011000100110011001
001001101111000100110011001
010011000101110100110011001
001010001011110100110011001
011010110000101100110011001
000110101001101100110011001
100100000111101100110011001
010010010110011100110011001
111000001001011100110011001
100111100101000010110011001
001101011010100010110011001
010010011110100010110011001
011000111001010010110011001
110010110000110010110011001
011111010000001010110011001
000011110001101010110011001
010100011100011010110011001
100010000101111010110011001
100001110011000110110011001
010001111000100110110011001
101001010100100110110011001
111100010000010110110011001
001110101000010110110011001
000101001001110110110011001
000011011010001110110011001
011000000111001110110011001
101111010100000001110011001
110100100111000001110011001
000101101011100001110011001
000011010111100001110011001
001100101110010001110011001
000000111101110001110011001
000110110010101001110011001
101000100011101001110011001
100001010001111001110011001
010001110110000101110011001
000010111011000101110011001
100101011000100101110011001
011100001001100101110011001
000101100101010101110011001
000000011110101101110011001
010100001010011101110011001
110110001100000011110011001
011001011100000011110011001
001010100101001011110011001
010010001011001011110011001
000001110010011011110011001
110101000010000111110011001
011000100000011111110011001
111011011110000000001011001
110001101111010000001011001
110101111000110000001011001
011101001110110000001011001
010011011101110000001011001
111100011011001000001011001
011110110010101000001011001
110101100011101000001011001
010111111001000100001011001
101011111000100100001011001
000101011111100100001011001
110100011110010100001011001
011111000011010100001011001
100111001100110100001011001
101010011101001100001011001
110001010111001100001011001
010100101110101100001011001
100011001011011100001011001
110011100000111100001011001
111001001011100010001011001
111100110001010010001011001
101001111001001010001011001
101101000111001010001011001
110110101000101010001011001
001001011110101010001011001
111111000000011010001011001
000011100110111010001011001
011111001100000110001011001
100110001111000110001011001
101010100011100110001011001
101010010110010110001011001
000111010101001110001011001
001000111010011110001011001
100100010100111110001011001
001010010001111110001011001
011010100111100001001011001
110111100001010001001011001
001110001111010001001011001
000111011010110001001011001
101011000011110001001011001
110110001101001001001011001
101010110011001001001011001
000111101011001001001011001
100111010001101001001011001
101110011000011001001011001
111011100010000101001011001
111000110100010101001011001
101000001101110101001011001
001011000111001101001011001
001110001010101101001011001
000110010110011101001011001
001100100101011101001011001
011100101101000011001011001
110110010011000011001011001
000111000111100011001011001
001110110010010011001011001
010101101010010011001011001
100010101110001011001011001
000101110010101011001011001
110000011001011011001011001
001001011101000111001011001
100111100000100111001011001
011010101000010111001011001
010001110001010111001011001
100001000110101111001011001
100010000101011111001011001
010100000011011111001011001
000000101100111111001011001
101100110111000000101011001
100110111100100000101011001
110111001001100000101011001
110000111011100000101011001
111110010100010000101011001
111010001011010000101011001
101000011110110000101011001
110100100101110000101011001
011100101001101000101011001
100101101010011000101011001
111001000001111000101011001
001010001101111000101011001
110101010100100100101011001
001010101110100100101011001
001101110100010100101011001
100101010011010100101011001
010010010011110100101011001
101111001000001100101011001
000001110101101100101011001
010001100011011100101011001
101100100000111100101011001
010001011000111100101011001
100010000110111100101011001
010101011101000010101011001
101101010001100010101011001
001011101010010010101011001
110011000010110010101011001
000000101111101010101011001
111000010010011010101011001
000110101001011010101011001
011000110110000110101011001
011011010001000110101011001
100101001010100110101011001
000110011100010110101011001
011000001010110110101011001
100001011100001110101011001
100010010011001110101011001
000110110000101110101011001
000111000010011110101011001
001010011011100001101011001
010100110011010001101011001
010001000111110001101011001
111011000100001001101011001
000001111110001001101011001
110100110000101001101011001
001000010111011001101011001
100101000100111001101011001
100010110110000101101011001
111000010001100101101011001
000011100011100101101011001
001010110001010101101011001
010000101001110101101011001
010101001100001101101011001
110000101010001101101011001
110110000000011101101011001
011111100000000011101011001
101001100110000011101011001
110001011000100011101011001
010010101100100011101011001
100001101001010011101011001
101100000011010011101011001
001100011000110011101011001
010110010100001011101011001
100100100101001011101011001
011001000010101011101011001
001110001001000111101011001
010010000110010111101011001
010101000000110111101011001
011001111101000000011011001
111101000101100000011011001
100011011011100000011011001
001101010111010000011011001
101011101000011000011011001
100110110000111000011011001
010100010101111000011011001
000110101110010100011011001
001000111001110100011011001
100111010010001100011011001
011010100011001100011011001
000000111111001100011011001
110101001000101100011011001
101000101100101100011011001
011000011010101100011011001
110000100101011100011011001
011010000100111100011011001
010111110010000010011011001
110001110001100010011011001
000100111011100010011011001
110001011100010010011011001
001110011001010010011011001
001101101100001010011011001
010110000110101010011011001
001011000101101010011011001
010010101100011010011011001
101000011000111010011011001
001110110100000110011011001
100010111000001110011011001
010011010000101110011011001
011001001000011110011011001
001011111010000001011011001
100000111110100001011011001
101101001100010001011011001
101010010101010001011011001
100100101001110001011011001
011100000111001001011011001
010101100100011001011011001
001000100110111001011011001
111000001110000101011011001
101100110000100101011011001
001000010111100101011011001
011110010000010101011011001
100010011000110101011011001
001000011100011101011011001
101010000010011101011011001
010010001001011101011011001
110000100110010011011011001
001011010000110011011011001
011100000001110011011011001
000001100101110011011011001
100011001000101011011011001
000100111000011011011011001
010000110010100111011011001
000000001111010111011011001
010001000101001111011011001
100000100011001111011011001
000100010001101111011011001
001011011100100000111011001
111010010010100000111011001
011101101000010000111011001
000001111011010000111011001
100100011110001000111011001
101110010001001000111011001
101001100101001000111011001
010110011000101000111011001
100001111000101000111011001
000111001100011000111011001
001001001010111000111011001
000110000011111000111011001
110100100010100100111011001
101001000011100100111011001
010011001010010100111011001
001100100110001100111011001
010001000110101100111011001
101011001001000010111011001
000001110110100010111011001
100100110100010010111011001
010000001101110010111011001
010001101010001010111011001
110100000011001010111011001
001000110011001010111011001
111000000100101010111011001
100000101101000110111011001
100011000100010110111011001
001000010101010110111011001
011101010010000001111011001
100101110001000001111011001
001100011101000001111011001
010111000100100001111011001
101100000110100001111011001
100011010010010001111011001
100110101000001001111011001
000010110100011001111011001
000001001101100101111011001
001000101001001101111011001
100010000001101101111011001
010000110101000011111011001
100010010100100011111011001
111001000000010011111011001
011100001000001011111011001
000101000001011011111011001
000011100000001111111011001
110111011101000000000111001
100101011110110000000111001
101010011011110000000111001
111101101000101000000111001
011110001110101000000111001
001110111001101000000111001
111001101101000100000111001
010011111010100100000111001
001110110010110100000111001
111000010101110100000111001
001011000111110100000111001
011011110001001100000111001
110100011100101100000111001
111011000100011100000111001
110001110010011100000111001
100100101110011100000111001
010110000011111100000111001
001111010101100010000111001
011111100001010010000111001
101110001101001010000111001
000111110011001010000111001
111001010100101010000111001
001011101010101010000111001
101110111000000110000111001
001001111100100110000111001
100101101001100110000111001
011110010100010110000111001
001010101110010110000111001
110100110000110110000111001
100100000111110110000111001
110111010000001110000111001
001111000110001110000111001
101010000011011110000111001
110001110101100001000111001
011011110010010001000111001
110100110110010001000111001
100011101010110001000111001
010110010101110001000111001
111010110100001001000111001
011001101110001001000111001
011110010011001001000111001
100011000111011001000111001
001010100011111001000111001
101101100110000101000111001
011000111001100101000111001
001011101001010101000111001
010001100111010101000111001
100110001001110101000111001
000010101111001101000111001
000101100011101101000111001
010000011101011101000111001
011000001010111101000111001
101100011110000011000111001
100011101101000011000111001
011110001010010011000111001
110011010001010011000111001
101101001000110011000111001
101010000110110011000111001
000101100110110011000111001
010000011110110011000111001
110100001011001011000111001
110001100010101011000111001
000001111001101011000111001
010101011000011011000111001
011000010001111011000111001
100000001101111011000111001
000100110011010111000111001
000001110110001111000111001
000100001110101111000111001
010010010010011111000111001
110000100001011111000111001
001011011111000000100111001
000111111010010000100111001
110101001011010000100111001
110111010000110000100111001
010011100110110000100111001
101011001100101000100111001
010001111100101000100111001
101001010101011000100111001
001100101011011000100111001
000010010111111000100111001
111001110000100100100111001
011100101100100100100111001
100011010110100100100111001
111000011010010100100111001
010001111001010100100111001
000000111110110100100111001
011010100110001100100111001
000110110101001100100111001
110010001000111100100111001
100001100100111100100111001
101111000011000010100111001
001010100111100010100111001
110000010111100010100111001
000101001111100010100111001
110001101000110010100111001
000011011001110010100111001
010100101101001010100111001
011010011000101010100111001
011110000010100110100111001
010101000110010110100111001
001100011001010110100111001
110000011001001110100111001
001001001101001110100111001
101000100010101110100111001
011001010000011110100111001
111110000100100001100111001
001111001001100001100111001
001001011010110001100111001
110110011000001001100111001
111001010010001001100111001
110001001101001001100111001
100110100001011001100111001
011101010001000101100111001
101000110011000101100111001
000110101010100101100111001
101011000000110101100111001
000101001100110101100111001
101100001100001101100111001
010000110000111101100111001
010001111010000011100111001
011100100110000011100111001
100100101100100011100111001
010011000101100011100111001
001111000100010011100111001
000010110100101011100111001
100100000110011011100111001
000011000010111011100111001
001010010110000111100111001
100100010010100111100111001
001001000011100111100111001
100001001000011111100111001
001111100110010000010111001
100010110110110000010111001
010001010111110000010111001
101001110011001000010111001
111000011100011000010111001
000011011011011000010111001
011101010000111000010111001
110101101010000100010111001
100100011011100100010111001
001001111010010100010111001
010010110001110100010111001
000101101101001100010111001
100110100100101100010111001
001100101010101100010111001
110011000001101100010111001
001100010101101100010111001
001011111001000010010111001
110000111010100010010111001
100110001110100010010111001
100110110001100010010111001
110000110101010010010111001
110110000011010010010111001
100001001111010010010111001
011001001001110010010111001
111100010010001010010111001
011000100110101010010111001
001000010111011010010111001
101100000100111010010111001
010010010100111010010111001
000001101100111010010111001
010101110100000110010111001
001111100000100110010111001
011100011000100110010111001
010011000110100110010111001
000010011101010110010111001
111000010110100001010111001
111111000000010001010111001
000101111001010001010111001
101000100101110001010111001
001111100001001001010111001
100101010101001001010111001
101100101000011001010111001
001001110101000101010111001
001100001111000101010111001
100000001110110101010111001
110010001010001101010111001
001001011000101101010111001
100110010000011101010111001
111001101000000011010111001
001110101100000011010111001
011000011011000011010111001
101100000011100011010111001
001101010010010011010111001
011010100000110011010111001
000111000001110011010111001
011101000100001011010111001
010100101001000111010111001
000011100011000111010111001
001010001001100111010111001
011000000110010111010111001
010001000000111111010111001
010100011101100000110111001
101000111000110000110111001
011101100010001000110111001
110010100101001000110111001
101000001111001000110111001
000111010100101000110111001
001110011000011000110111001
010000011010111000110111001
001101010110000100110111001
011011001001000100110111001
101010010101000100110111001
110001010100010100110111001
011100000011010100110111001
100000111010001100110111001
010000100011101100110111001
011010101010000010110111001
011110000101000010110111001
000000110011110010110111001
110001110000001010110111001
100010010110001010110111001
100001001010101010110111001
010100100000111010110111001
000110010010010110110111001
000000001110011110110111001
100100000001011110110111001
011011000110000001110111001
001101110000100001110111001
010110100001100001110111001
010010001101010001110111001
110000010011010001110111001
000100010110110001110111001
000000110111001001110111001
010011001000101001110111001
100100001001101001110111001
001100000101011001110111001
110100100000010101110111001
001000010001110101110111001
101001100000001101110111001
011000010100001101110111001
001010000010101101110111001
101010010000010011110111001
100001100100010011110111001
010010110000000111110111001
100000100001100111110111001
000110001000001111110111001
001110111110000000001111001
110110010110100000001111001
101011100101100000001111001
101110101001010000001111001
011111010100001000001111001
100110100111001000001111001
001011010011101000001111001
000101110110011000001111001
011010000111011000001111001
100100010011111000001111001
101000110110100100001111001
100001111100010100001111001
010100101011010100001111001
111010010010001100001111001
101001001010101100001111001
101110000001101100001111001
001011011000011100001111001
111010010101000010001111001
100101110101000010001111001
000111101100010010001111001
110100001100110010001111001
000001111010110010001111001
011000100101110010001111001
110011001100001010001111001
010100010111001010001111001
100000011110011010001111001
100101001001011010001111001
001101010011000110001111001
110010001001100110001111001
100110010001010110001111001
000010110100110110001111001
011000101001001110001111001
100001010001101110001111001
111000111010000001001111001
101001010110010001001111001
001111010001010001001111001
111010010000110001001111001
000000110111110001001111001
101111000010001001001111001
000011101100101001001111001
010101000101101001001111001
110000101100011001001111001
001100001100111001001111001
100110011010000101001111001
110001001011000101001111001
000101111000100101001111001
011101000000011101001111001
000001010100111101001111001
010010110110000011001111001
010011001000110011001111001
000100001011110011001111001
001100110100001011001111001
111000000110001011001111001
010011100001001011001111001
000010011010101011001111001
001001100000111011001111001
101001110000000111001111001
001000100111000111001111001
001110000100100111001111001
010001100100100111001111001
100000011100100111001111001
111101000110000000101111001
101001101011000000101111001
011110010001100000101111001
010010001111100000101111001
011001011100010000101111001
100010110101010000101111001
001101100010110000101111001
010110001010011000101111001
010101010001011000101111001
011010100000111000101111001
100000101001111000101111001
010010101100010100101111001
100100001101010100101111001
100011110000001100101111001
000100001011101100101111001
001001000110011100101111001
010100000100111100101111001
001000111101000010101111001
010100010010110010101111001
001110010010001010101111001
001011000001011010101111001
101010001100000110101111001
010110100001000110101111001
000011101000100110101111001
100010100010010110101111001
000001001011010110101111001
001101100000001110101111001
010011011001000001101111001
101010000111000001101111001
110011100000100001101111001
100100010101100001101111001
111100000001001001101111001
001000101010101001101111001
000001100101011001101111001
011000000110100101101111001
001110000010010101101111001
000011001010001101101111001
010010000101001101101111001
001100100001100011101111001
000011110000010011101111001
001000001110010011101111001
001001011000001011101111001
100000000011101011101111001
100101000001000111101111001
011000000001010111101111001
010011100111000000011111001
010110110100010000011111001
011000110010110000011111001
101001010001110000011111001
011100110001001000011111001
110000110100101000011111001
010001011001101000011111001
001011101100000100011111001
001010011011000100011111001
110100000111000100011111001
000001110011100100011111001
101010110000010100011111001
000111001001010100011111001
010001001100110100011111001
010010101000101100011111001
000100011000111100011111001
000011000010111100011111001
101011010010000010011111001
110010100010001010011111001
000010001111001010011111001
100101100000101010011111001
011100100010000110011111001
111001000000100110011111001
001100001100010110011111001
010000010011010110011111001
100100001010001110011111001
000010100001011110011111001
010001011110000001011111001
100010101011000001011111001
001010001110100001011111001
001001101001100001011111001
110001000101010001011111001
010100100010101001011111001
000001101010011001011111001
100000110001011001011111001
110101010000000101011111001
000100000101110101011111001
100000001101001101011111001
100000010010101101011111001
000111011000000011011111001
100001000010110011011111001
000001010011001011011111001
000011000100011011011111001
100010100100000111011111001
000101100000010111011111001
100101101100000000111111001
001110100011000000111111001
101110001000100000111111001
011001100100100000111111001
010101000011100000111111001
100110000110010000111111001
000011101001001000111111001
001000010110101000111111001
110010010000011000111111001
110000110001000100111111001
000010100101100100111111001
101000000100110100111111001
011110000000001100111111001
001001010001001100111111001
110100011000000010111111001
010011010100000010111111001
001010110000100010111111001
000101000110001010111111001
010010000001101010111111001
101000100000011010111111001
000001010000110110111111001
010000100100001110111111001
110000001000110001111111001
010000000110011001111111001
010001101000000101111111001
000010011100000101111111001
000000100010110101111111001
000100101010000011111111001
001001000101000011111111001
000000011001100011111111001
000010000011010011111111001
010101111111011000000000101
110111011100111000000000101
111111011001100100000000101
111100111011010100000000101
101011010111110100000000101
101111111100001100000000101
011110110011101100000000101
100010101111111100000000101
101110111111000010000000101
111101111001001010000000101
011111001110101010000000101
011011111010011010000000101
111101010010111010000000101
110101100101111010000000101
111010010101111010000000101
001111100111100110000000101
010110011111100110000000101
001111011011010110000000101
111100110100110110000000101
110011110001011110000000101
111001000111011110000000101
000110111010111110000000101
010011100110111110000000101
001100001111111110000000101
111011110011100001000000101
001111011111100001000000101
111011011110010001000000101
011101111010110001000000101
111000101111101001000000101
100111111001011001000000101
111101010101011001000000101
011111110100010101000000101
100101101110110101000000101
111111001010001101000000101
011011101101001101000000101
101001111010101101000000101
101111100000111101000000101
001000111101111101000000101
100011111101100011000000101
101111110010010011000000101
101110001011110011000000101
010001101111110011000000101
010010110111101011000000101
110100011110011011000000101
001110100110111011000000101
011001011001111011000000101
111010011011000111000000101
111101101000100111000000101
101001111100010111000000101
110111000101010111000000101
110010010110110111000000101
011010100101110111000000101
001101110110001111000000101
110100100111001111000000101
101010101100101111000000101
010001111100101111000000101
000111010011101111000000101
100001001111101111000000101
010110001001111111000000101
100100010101111111000000101
011101001111110000100000101
101110101011101000100000101
101101110011100100100000101
111110100110010100100000101
010101110101101100100000101
100101001111011100100000101
001011111101010010100000101
100001111110110010100000101
011000110111110010100000101
001111110011001010100000101
111010100111001010100000101
100011011111001010100000101
101110110100101010100000101
010001111011101010100000101
111001110100011010100000101
001110011110011010100000101
010111000111011010100000101
000111011001111010100000101
110101001101100110100000101
011101110010010110100000101
110001101011010110100000101
101001010110101110100000101
011101000011101110100000101
111100001100011110100000101
010011011100011110100000101
001001100101111110100000101
111010111101000001100000101
110101111100010001100000101
100011100111110001100000101
110111010110001001100000101
111101110000101001100000101
101000110111011001100000101
001111000101111001100000101
111001001011100101100000101
111000111000110101100000101
001011011001110101100000101
010011011011001101100000101
100110100101011101100000101
001110010010111101100000101
111111001000010011100000101
101101010001110011100000101
100100101101110011100000101
001011101110001011100000101
110110000101101011100000101
101000001110111011100000101
110000100011111011100000101
011110110001000111100000101
101011101001000111100000101
011001011101000111100000101
100110001111000111100000101
100111011000100111100000101
010110100110100111100000101
110001100100110111100000101
100000011011110111100000101
100001110011001111100000101
101100100010101111100000101
111000010001011111100000101
010101010000111111100000101
110011110111001000010000101
011110011111001000010000101
010111111010101000010000101
001101110111101000010000101
110100001111111000010000101
111001101010110100010000101
011110010110110100010000101
111011010100011100010000101
011101100011011100010000101
001011001111011100010000101
011101001100111100010000101
010010111100111100010000101
111101001111000010010000101
110010100111110010010000101
101100101101101010010000101
101011011001011010010000101
001100111011011010010000101
101011111010000110010000101
110011011100100110010000101
100010011111010110010000101
001001011101110110010000101
110000101110101110010000101
101011100001101110010000101
110110011000011110010000101
001111100100011110010000101
101000110101011110010000101
111100111110000001010000101
101111101010100001010000101
101011110101010001010000101
110010111001110001010000101
011111010100101001010000101
001110101101011001010000101
001011111100100101010000101
011101100101100101010000101
100100111101100101010000101
110101010100110101010000101
000001111111001101010000101
110010001011101101010000101
111000100100111101010000101
000011011010111101010000101
101100001001111101010000101
000111111011000011010000101
001010101111100011010000101
001111001100110011010000101
101001011110001011010000101
011101010011001011010000101
100110001110101011010000101
000101001111011011010000101
101100110000111011010000101
000011110100111011010000101
011010001010111011010000101
101001100111000111010000101
110001010011010111010000101
000100011110110111010000101
111101000100001111010000101
111000010010101111010000101
001010010101101111010000101
000010101110011111010000101
111111100100100000110000101
110001110011110000110000101
101101011001101000110000101
111010010011101000110000101
111000111001011000110000101
101110001100111000110000101
100110110010111000110000101
110111101001000100110000101
101110000111100100110000101
011001010111010100110000101
001111101000110100110000101
101001110100110100110000101
010100111001110100110000101
111100100101001100110000101
011011000110101100110000101
000111001101101100110000101
010111010010011100110000101
110011101000110010110000101
101000101011110010110000101
110100011101001010110000101
011001001011011010110000101
100101000110111010110000101
001101011110000110110000101
011001101100100110110000101
010010111010100110110000101
010110110100010110110000101
101011001100010110110000101
100101100101010110110000101
000110010011110110110000101
110011001010001110110000101
100100111000101110110000101
000111100010101110110000101
110001010001101110110000101
101001100010011110110000101
011011001111000001110000101
100101010111100001110000101
010011110110010001110000101
010110101011010001110000101
011000101110110001110000101
101100001111001001110000101
010001011110101001110000101
101001100101101001110000101
011100100011101001110000101
010001101101011001110000101
100011001001111001110000101
110101110010000101110000101
001010110011100101110000101
101110010001010101110000101
000101011101010101110000101
110000001101110101110000101
111000011100001101110000101
101010001010011101110000101
001101000110011101110000101
100000010110111101110000101
010101101110000011110000101
111101100001000011110000101
010110011100100011110000101
001011011010010011110000101
101100100110010011110000101
100001111001010011110000101
011010010110001011110000101
011010101001001011110000101
100110101000011011110000101
010000111010011011110000101
110010100011000111110000101
000011010111000111110000101
100010110100100111110000101
011000010100110111110000101
000110011001001111110000101
000100100100111111110000101
011111011101010000001000101
100111111010110000001000101
111111000110011000001000101
101100111100111000001000101
001010011111111000001000101
101000111111100100001000101
001101011110110100001000101
101001110110011100001000101
110101110000111100001000101
011011101000111100001000101
001111000011111100001000101
011101101101100010001000101
011111010011100010001000101
111110011010010010001000101
101010110011101010001000101
100111001011101010001000101
010110010110111010001000101
111001110010100110001000101
111111100000010110001000101
000001111111010110001000101
110100001110110110001000101
000110101101110110001000101
011010011101001110001000101
100110011100101110001000101
010001010111101110001000101
010100101011011110001000101
101011010000111110001000101
011011011010101001001000101
001001101111011001001000101
010101001101111001001000101
110101101101000101001000101
011001111001100101001000101
111010010101100101001000101
010110000111110101001000101
011101011100001101001000101
110110010010101101001000101
000011011101101101001000101
100111010100011101001000101
101010110001011101001000101
101100000110111101001000101
011100010001111101001000101
111100010110100011001000101
101001101011100011001000101
001110111001010011001000101
110001110001110011001000101
100101000111110011001000101
010111101010001011001000101
001101010101101011001000101
010010101100111011001000101
100011011110000111001000101
011011000110100111001000101
010111100001100111001000101
101100110001100111001000101
000010111011100111001000101
010100110110010111001000101
011101000011010111001000101
100100011011001111001000101
100100101000111111001000101
110110110110100000101000101
110100101011110000101000101
110001111110001000101000101
111100001101101000101000101
101101011101000100101000101
111111000011000100101000101
100100110111010100101000101
010111011000110100101000101
111100010010110100101000101
110011100001110100101000101
110110111000001100101000101
111010001110001100101000101
001110010101101100101000101
001101101010011100101000101
101000101001111100101000101
010111111100000010101000101
100101101111000010101000101
101010101100110010101000101
011101010110001010101000101
110011010100101010101000101
100101110010101010101000101
011010101010101010101000101
101111000001011010101000101
011100100100111010101000101
001011000110111010101000101
010000001111111010101000101
101110001001100110101000101
010101010101010110101000101
110010010011010110101000101
010111001001001110101000101
100000111101001110101000101
010100011010101110101000101
101000011010011110101000101
100110000110011110101000101
011100101111000001101000101
101001110010110001101000101
111010000011110001101000101
001010111011001001101000101
111010100100101001101000101
100110110001101001101000101
010000111101101001101000101
010101010011101001101000101
011110011000011001101000101
100101100011011001101000101
011110010110000101101000101
001111100101000101101000101
110101000110100101101000101
100011010011100101101000101
110010101010010101101000101
010011001101010101101000101
001000101110101101101000101
011001100100011101101000101
010110100000111101101000101
000100011111100011101000101
011010110010010011101000101
110011000110010011101000101
101010010101010011101000101
110010011000110011101000101
010101001010110011101000101
001011100001110011101000101
000011110101001011101000101
101001011000101011101000101
000001011011011011101000101
001100000111011011101000101
100011110000010111101000101
001100011100010111101000101
100101001001010111101000101
000101101100001111101000101
001011010010001111101000101
001000110000111111101000101
101011101011010000011000101
101110100110110000011000101
101101010101110000011000101
101010111110001000011000101
111110101001001000011000101
010010101111011000011000101
011100110010111000011000101
011001000111111000011000101
000101111011100100011000101
011100101101010100011000101
010001110110110100011000101
010110110110001100011000101
110101000111001100011000101
100101101100101100011000101
100010111001101100011000101
100100011010111100011000101
111010111000100010011000101
110101100110100010011000101
001110110101100010011000101
010011001111100010011000101
010111100101010010011000101
010011010011011010011000101
101001001010111010011000101
110000011001111010011000101
100111001101000110011000101
111010000101010110011000101
001101100010110110011000101
011000110001110110011000101
101101011000001110011000101
001001101101001110011000101
001010011010101110011000101
111100000001101110011000101
010001111000011110011000101
100010110010011110011000101
110011100101100001011000101
011100011101100001011000101
011101010110010001011000101
011011100010110001011000101
100010011110110001011000101
001111001110001001011000101
110001011011001001011000101
101010001101101001011000101
101101000011101001011000101
110110100010011001011000101
001001110001111001011000101
110110001110000101011000101
000111100110010101011000101
111001100001010101011000101
001010011101010101011000101
010100011011010101011000101
101000010011110101011000101
000111111000001101011000101
001110100010101101011000101
001100110100011101011000101
011110101100000011011000101
111110010001000011011000101
001011011001100011011000101
000001110111100011011000101
000110110010110011011000101
100111100001001011011000101
000100101011101011011000101
001011101000011011011000101
000110011100011011011000101
110001000101011011011000101
110100011000100111011000101
100010000111100111011000101
110011001000010111011000101
101000001100110111011000101
000001001011110111011000101
011100001010001111011000101
101100111011000000111000101
011010110100110000111000101
100011101010101000111000101
100111011000011000111000101
100011100101011000111000101
001010101101100100111000101
100010111100010100111000101
001110110010010100111000101
110100100100110100111000101
000010011111001100111000101
001001010010111100111000101
010101000001111100111000101
011011100110000010111000101
101011010010100010111000101
011001011100010010111000101
000111101010010010111000101
001100011010110010111000101
111100100010001010111000101
010110001110001010111000101
010110010001101010111000101
010100110011000110111000101
011110001000010110111000101
110001100100001110111000101
110100110101000001111000101
001101110100100001111000101
110000111010100001111000101
101001001110100001111000101
010111001001100001111000101
111110000100010001111000101
110011010001010001111000101
001111000011010001111000101
011001101010001001111000101
001001010111001001111000101
111000010010011001111000101
111101001000000101111000101
000001111010010101111000101
000100100011110101111000101
011010001000101101111000101
010000001110011101111000101
010011110000100011111000101
100010101001100011111000101
100101010100010011111000101
100010000011011011111000101
001001010001010111111000101
101000100001001111111000101
111110001111100000000100101
011111101011010000000100101
001011111110110000000100101
010110111101110000000100101
011111110101001000000100101
111011101001101000000100101
110011000111111000000100101
111101100101010100000100101
101110010111001100000100101
011011011001011100000100101
101101110101100010000100101
101111011100010010000100101
111011010011010010000100101
111100101001110010000100101
001110010111110010000100101
110001101111001010000100101
111000011110101010000100101
101010101011011010000100101
001101101010111010000100101
001011110001111010000100101
101101101110000110000100101
111111000010100110000100101
011011001101100110000100101
100101011010110110000100101
101010100110110110000100101
100001101101110110000100101
010101000111110110000100101
000011111110001110000100101
100110111001001110000100101
101001011011001110000100101
010010010011111110000100101
001100111111010001000100101
010000011111111001000100101
011101011011000101000100101
110111100100100101000100101
111001110010010101000100101
110110011001010101000100101
100010110111010101000100101
111000001110110101000100101
001101010101110101000100101
111000111001001101000100101
001110110100101101000100101
000101101101011101000100101
010011111001010011000100101
110011001100101011000100101
101110010010101011000100101
110100101010101011000100101
001100111001101011000100101
011100110100011011000100101
111000001101011011000100101
001010011100111011000100101
010111011100000111000100101
001110111010000111000100101
010100110011100111000100101
001100101100110111000100101
011010000111001111000100101
001111001000101111000100101
111001000001101111000100101
111001111010100000100100101
100101111011010000100100101
110101010101110000100100101
101100100111110000100100101
010111101110001000100100101
001011011101101000100100101
101111101000011000100100101
100010011011111000100100101
111110100001100100100100101
100011011100110100100100101
101110001010110100100100101
001000111011110100100100101
101111010000101100100100101
011110001100101100100100101
110000111100101100100100101
110010001101011100100100101
001011100010111100100100101
000100101110111100100100101
000110110001111100100100101
111110101010000010100100101
010010111111000010100100101
100111100001101010100100101
010110001011101010100100101
010101001100111010100100101
101000110010111010100100101
000000111101111010100100101
110011011001000110100100101
001010111100100110100100101
011101011000001110100100101
100100011110001110100100101
011000110101001110100100101
010011110000101110100100101
110001010010011110100100101
101100100001011110100100101
000010100111011110100100101
110101001111000001100100101
010011111100100001100100101
011111010001100001100100101
011001100111100001100100101
011111000110010001100100101
110001110101001001100100101
011100011101001001100100101
000101111010101001100100101
101011010010011001100100101
001110001011011001100100101
110011100000111001100100101
100100011100111001100100101
101110011100000101100100101
000111111001000101100100101
101011000101100101100100101
010100010110110101100100101
000010001111110101100100101
111100000011001101100100101
100010101010101101100100101
000001010111101101100100101
001000011110011101100100101
111011110000000011100100101
100010111010010011100100101
101001101000110011100100101
100110000110110011100100101
101000111100001011100100101
000110101100101011100100101
100101110000011011100100101
010011101010000111100100101
001100001011100111100100101
001010010011010111100100101
110000000111010111100100101
010000101001011111100100101
111010111011000000010100101
101100011110110000010100101
001111100101110000010100101
110110110100101000010100101
111110001010011000010100101
001111011000111000010100101
100011101100111000010100101
011100010101111000010100101
100101010011111000010100101
110100101111000100010100101
110011110010100100010100101
101110001101010100010100101
000011111101010100010100101
111001101100001100010100101
010100011110101100010100101
010111010001101100010100101
101100110001101100010100101
100111110000011100010100101
110101111000100010010100101
101110100011100010010100101
010001111110010010010100101
010100011011110010010100101
011011000101011010010100101
000001100111111010010100101
000011011011100110010100101
011110000001110110010100101
001111010010001110010100101
010000111011001110010100101
101100000110101110010100101
010101100000111110010100101
000010101001111110010100101
111010101100100001010100101
101110111000010001010100101
110011111000001001010100101
100110011011001001010100101
000111101001101001010100101
110101100001011001010100101
101001010100111001010100101
001000111010111001010100101
011010100001111001010100101
011011110001000101010100101
100001001111010101010100101
100111001000110101010100101
010110101100001101010100101
001101101010001101010100101
100101010110001101010100101
100011100101001101010100101
110000010101101101010100101
011101010000011101010100101
001000100111011101010100101
110001011101000011010100101
010110100101100011010100101
100111100100010011010100101
010111000011010011010100101
101101000010110011010100101
011000000111110011010100101
000101011100101011010100101
100011010001101011010100101
101000001011101011010100101
111000100010011011010100101
010001010010111011010100101
010010110110000111010100101
010001001110100111010100101
100101000101100111010100101
001101001001010111010100101
000100110010011111010100101
000110000101011111010100101
110000001000111111010100101
101111001011000000110100101
101011100110010000110100101
100110010111010000110100101
101000101110101000110100101
010010101101101000110100101
110001001011101000110100101
001101110010011000110100101
110100101000111000110100101
110111010100000100110100101
011000011101100100110100101
010010100110110100110100101
010001110110001100110100101
111011000001001100110100101
001101010101001100110100101
001110100011001100110100101
000001111001101100110100101
010100001011011100110100101
011001110011000010110100101
010101010110100010110100101
011111010000010010110100101
110101100010010010110100101
111000100101010010110100101
011000111000110010110100101
100010110001110010110100101
000011001101110010110100101
010110111000001010110100101
011101100100001010110100101
001010011011001010110100101
100010011100101010110100101
000110101110000110110100101
011100101001000110110100101
101001000011100110110100101
101100011000010110110100101
000001101100011110110100101
000000011010111110110100101
100011011010100001110100101
100010101101010001110100101
010001011011010001110100101
111010010000110001110100101
010101100100110001110100101
001100101001110001110100101
110100000011110001110100101
111110100000001001110100101
100101101100001001110100101
000110110110001001110100101
001010000111101001110100101
011110000101000101110100101
010101011000100101110100101
111000100010100101110100101
000111000110100101110100101
000110011010010101110100101
001001001100110101110100101
100000100001111101110100101
100100110011000011110100101
001101000111000011110100101
011011000010100011110100101
101000010110100011110100101
001000011101010011110100101
001010100100110011110100101
110000110000101011110100101
011100001000011011110100101
001001000001111011110100101
001001110100000111110100101
110100001100000111110100101
111001000000010111110100101
010101000001001111110100101
010010000100101111110100101
100010010000011111110100101
100111011101100000001100101
111001100110110000001100101
111110010001110000001100101
111101001011001000001100101
110010111010101000001100101
111001010101101000001100101
011101101100011000001100101
011000111011011000001100101
000110111111000100001100101
001011101011100100001100101
101010111010010100001100101
110010101100110100001100101
101010101101001100001100101
000111010110101100001100101
110011100010011100001100101
001110100110011100001100101
100110000101111100001100101
011000100101111100001100101
101011001111000010001100101
011101110001010010001100101
101000011011110010001100101
110111010010001010001100101
000111111000101010001100101
100010010111011010001100101
101101000100111010001100101
011100000011111010001100101
011110100011000110001100101
100100111100010110001100101
101001100011010110001100101
001101000111001110001100101
011110010000101110001100101
101001101000101110001100101
100000110001111110001100101
110011001011100001001100101
111010100101010001001100101
100101110101010001001100101
111101001000110001001100101
000110011011110001001100101
010110011100101001001100101
101100110010011001001100101
110010001110011001001100101
011011000100111001001100101
010101100010111001001100101
100110111000100101001100101
001110001110100101001100101
010000111101010101001100101
110001000101110101001100101
000011110011001101001100101
101000011100101101001100101
100101001010101101001100101
011001001010011101001100101
100110101110000011001100101
001001111101000011001100101
010100010101110011001100101
111100011000001011001100101
010101100101001011001100101
110010100001101011001100101
000111001011000111001100101
101000010111000111001100101
000101110100100111001100101
010101101000010111001100101
110110000000110111001100101
010001011001001111001100101
001000101011001111001100101
010010001010101111001100101
101010000010011111001100101
101110110101000000101100101
011011010111000000101100101
110100011110010000101100101
010011110010110000101100101
011001101001110000101100101
001101010011110000101100101
000101110111001000101100101
101100010110101000101100101
010111000101101000101100101
101001100011101000101100101
001111010100011000101100101
101001001110011000101100101
100100101101011000101100101
010110010011100100101100101
000111100011010100101100101
001100001101110100101100101
100011011010001100101100101
011101100001001100101100101
010000101011101100101100101
010001000110111100101100101
110100110001100010101100101
110010001101100010101100101
000110110110010010101100101
001000101111010010101100101
000101100101110010101100101
110110100100001010101100101
100101011001001010101100101
001110001101001010101100101
011011100000011010101100101
100111101000000110101100101
110000111010000110101100101
010001001111000110101100101
001001110001100110101100101
000010011101010110101100101
101000100110001110101100101
100010000011101110101100101
100000001100111110101100101
101111100000100001101100101
111001010100010001101100101
000101101110010001101100101
001000110101110001101100101
111011001000001001101100101
000011001010111001101100101
101101010010000101101100101
001010101100010101101100101
010111000010001101101100101
000010010100111101101100101
000111010010100011101100101
000010100111100011101100101
011110000001010011101100101
000100111000110011101100101
011000001110001011101100101
000010011001101011101100101
110001100001000111101100101
010000101100100111101100101
000111000100010111101100101
000001100010110111101100101
000100000001111111101100101
010111111001000000011100101
100111100111000000011100101
101001111100100000011100101
001101001111100000011100101
110000011111100000011100101
011011011010010000011100101
010110100011101000011100101
001111110100000100011100101
111110010010000100011100101
110010110101000100011100101
011001100111000100011100101
010111000100110100011100101
100010001011110100011100101
000010101110101100011100101
010001001101101100011100101
101011001000011100011100101
011000011100011100011100101
000100010111011100011100101
001100111110000010011100101
111011000100100010011100101
100011111000010010011100101
110010010010110010011100101
110001110001001010011100101
110010001011001010011100101
101110001000101010011100101
101000101100011010011100101
000100001110111010011100101
101100100101000110011100101
100111010000100110011100101
011001011000100110011100101
110000101001010110011100101
000011000111010110011100101
111010100000001110011100101
100101100010001110011100101
010000110100101110011100101
100101111010000001011100101
001110010111000001011100101
011001010011100001011100101
011000110101001001011100101
100000101111001001011100101
111000000110101001011100101
101000011001011001011100101
001101000101011001011100101
100100100100111001011100101
111000001101000101011100101
101010100011000101011100101
001000110110100101011100101
010010010001110101011100101
110100110000001101011100101
010011010100001101011100101
110000000011011101011100101
110011100010000011011100101
010110011010000011011100101
001001001110010011011100101
010010001101010011011100101
101000100001110011011100101
000110110001000111011100101
001011000000110111011100101
001110001110010000111100101
001011110001010000111100101
010101000111010000111100101
110001011000110000111100101
110010010110001000111100101
111101000000101000111100101
100000111010011000111100101
110010000001111000111100101
010011101100000100111100101
100101001110000100111100101
100001110011000100111100101
100110100010100100111100101
000011010101100100111100101
111100000001010100111100101
001010000101011100111100101
000011011110000010111100101
011011001001000010111100101
101110100000010010111100101
100100001011010010111100101
101000000101101010111100101
010100100001011010111100101
001010010000111010111100101
100000011001100110111100101
000100010100110110111100101
010000000011110110111100101
000011101011000001111100101
010010001110100001111100101
100110000101100001111100101
101000000111010001111100101
000001010110110001111100101
101001110000001001111100101
001010011100001001111100101
100000010011101001111100101
010010101000011001111100101
010100010100011001111100101
001110010000100101111100101
001101100000010101111100101
100011000010010101111100101
100001000100101101111100101
000001001001011101111100101
100101001000100011111100101
001100100010100011111100101
101010001000000111111100101
010000011000010111111100101
001100000100001111111100101
100001111101111000000010101
110111110101000100000010101
110111001110100100000010101
011001110111100100000010101
111010110010110100000010101
111001001101110100000010101
101011110011001100000010101
111100101001101100000010101
101110101010011100000010101
111111000001011100000010101
000111010101111100000010101
101101111010100010000010101
100110110101110010000010101
011011001011110010000010101
101001100111110010000010101
010110111100011010000010101
011001101101011010000010101
101010111000111010000010101
110001001110111010000010101
111010101110000110000010101
011011111001000110000010101
011101011100100110000010101
100111000011110110000010101
010111011010001110000010101
100011110100101110000010101
110100010110101110000010101
001001011110011110000010101
110000011011011110000010101
110001011111100001000010101
110110001101110001000010101
001101101101110001000010101
000111111100101001000010101
101100011110101001000010101
011111010010011001000010101
111001101000111001000010101
110011111010000101000010101
001111110010100101000010101
110101100011100101000010101
101101010001101101000010101
001010100111101101000010101
101011011000011101000010101
011010001100111101000010101
111001110110000011000010101
101111000101100011000010101
110101011000101011000010101
010101100110101011000010101
111000110001101011000010101
100111000110011011000010101
100111101100000111000010101
000110110111000111000010101
001001101110100111000010101
110110010001100111000010101
111001001010010111000010101
101010000111010111000010101
001101101001001111000010101
000010011110101111000010101
011100100010011111000010101
000011100001111111000010101
101001111111000000100010101
111110011100100000100010101
111101101010010000100010101
111110110001010000100010101
011100111011001000100010101
010010011111101000100010101
100100111110011000100010101
001011011011011000100010101
100110000111111000100010101
110000111101010100100010101
010110011011010100100010101
010011100111010100100010101
001100110101110100100010101
011101001101001100100010101
001010111101001100100010101
000011101110101100100010101
110000100111101100100010101
011011110000011100100010101
100001011010111100100010101
011110101101000010100010101
110100110111000010100010101
110111100100010010100010101
001101010111010010100010101
010100111010110010100010101
101000011101110010100010101
110111010001001010100010101
110010101001011010100010101
010001111110000110100010101
001011001111000110100010101
000011110011100110100010101
101110010000110110100010101
010010101100110110100010101
111000110010001110100010101
100101101010001110100010101
010100110001011110100010101
001110000101011110100010101
000100011100111110100010101
000000101011111110100010101
100111101011000001100010101
111001000111010001100010101
000101011110110001100010101
010111000011110001100010101
001010010111110001100010101
011110110100001001100010101
001001111001101001100010101
110001011001011001100010101
011000001011111001100010101
111111100000000101100010101
001100011111000101100010101
010101101100100101100010101
101010001110100101100010101
101100101001010101100010101
000010111010110101100010101
100101000101110101100010101
101000110100101101100010101
111010000001101101100010101
101101001110000011100010101
111010010010100011100010101
101010001101001011100010101
000101001101101011100010101
001100011001011011100010101
011010100000111011100010101
100010010100111011100010101
010000010111100111100010101
000011000110110111100010101
110110001000001111100010101
100100010010011111100010101
010001000011011111100010101
111000111101100000010010101
100111011110010000010010101
101111001001110000010010101
110101010101101000010010101
001011101101101000010010101
111100101100011000010010101
110010011010111000010010101
000110101110111000010010101
001111101110000100010010101
011011011010100100010010101
010110100101110100010010101
011100000111101100010010101
101010010001111100010010101
110011011011000010010010101
000101011111100010010010101
101010101101010010010010101
000011110111010010010010101
110110100110001010010010101
111100001010101010010010101
101101000101011010010010101
011000011100111010010010101
101100111100000110010010101
001111010101000110010010101
010111100010010110010010101
011100011010010110010010101
111001010000110110010010101
001010001110110110010010101
010010011001110110010010101
110101100001001110010010101
010011000111001110010010101
000100101111001110010010101
111010000010011110010010101
000110010110011110010010101
111110100101000001010010101
001110111001100001010010101
011101001011010001010010101
010010011111010001010010101
111101100010001001010010101
010110110011001001010010101
100100011101011001010010101
100011010011011001010010101
100010100101111001010010101
000101100011111001010010101
100111011001000101010010101
111011000011000101010010101
101101000110100101010010101
000011001111100101010010101
100110110100010101010010101
101000101110010101010010101
110001110100001101010010101
010011101000101101010010101
010101010010101101010010101
011000110001011101010010101
100000111000111101010010101
110001000001111101010010101
010111010110000011010010101
100110100011010011010010101
110100101000110011010010101
001000111101001011010010101
010001101011001011010010101
100001101100011011010010101
100101110000100111010010101
001100100011100111010010101
111000101000001111010010101
000001011001101111010010101
001101000000111111010010101
111100110010100000110010101
100101101101100000110010101
100101110011001000110010101
101011010100101000110010101
001100111100101000110010101
010111100001101000110010101
011110001001011000110010101
000001110110111000110010101
111010111000000100110010101
011110010001100100110010101
101101000011010100110010101
010101000110110100110010101
110110000010101100110010101
001010100110011100110010101
011000101000111100110010101
111101010100000010110010101
000111110100100010110010101
110101000011100010110010101
010100001111010010110010101
011001111000001010110010101
000010111110001010110010101
101011000011001010110010101
011010000101101010110010101
001010110001011010110010101
011011000001010110110010101
000001011011010110110010101
100010100010110110110010101
011110100000001110110010101
100010010101001110110010101
010101001000101110110010101
100111000000011110110010101
101011110010000001110010101
001110100110100001110010101
111100011000010001110010101
010110110000110001110010101
101010101000110001110010101
001111101000001001110010101
010100011001101001110010101
010010101101000101110010101
100110100001100101110010101
001011010100010101110010101
100100100110001101110010101
010101100000011101110010101
000110000011011101110010101
111001001000100011110010101
100000001111100011110010101
000111000101010011110010101
100001010010110011110010101
110000100101001011110010101
011001000100011011110010101
010100111000000111110010101
101110000100000111110010101
100001011100000111110010101
001001101000010111110010101
110100000001010111110010101
010011010000001111110010101
001000001011001111110010101
000000110010101111110010101
110101111011000000001010101
010110110111010000001010101
011111110000110000001010101
110101010110110000001010101
011100011011110000001010101
001101111101001000001010101
101011011001101000001010101
011010110101101000001010101
010100111101100100001010101
001011111100010100001010101
010111101100001100001010101
011000101111001100001010101
101110110000101100001010101
010101001011101100001010101
111000111000011100001010101
110010000011111100001010101
100010011111100010001010101
111010110100010010001010101
101100001111010010001010101
111101000001110010001010101
110000101101110010001010101
101100110110001010001010101
111110000101001010001010101
100011101101001010001010101
111001100100101010001010101
101101101000011010001010101
001110011110000110001010101
101001110101000110001010101
111000000111100110001010101
011110010001010110001010101
101011001001010110001010101
100110100011001110001010101
011011000001101110001010101
000101110100011110001010101
111111010100000001001010101
110111101000100001001010101
011101000111100001001010101
111000011101010001001010101
001101110011010001001010101
111100100010110001001010101
100101101110001001001010101
010001110111001001001010101
001110010011101001001010101
110100100101011001001010101
110010110000111001001010101
111100011010000101001010101
101100100111000101001010101
100010101101100101001010101
100001101011010101001010101
111001000110001101001010101
000111001001011101001010101
100001001100111101001010101
001001100010111101001010101
110010111001000011001010101
000011111010010011001010101
000100101110110011001010101
110000001111001011001010101
101100001001101011001010101
001010001110011011001010101
101001000011011011001010101
010101001110000111001010101
111010100000100111001010101
100110011000010111001010101
010011010100010111001010101
010000100011101111001010101
100000100110011111001010101
001000010101011111001010101
000110000010111111001010101
110110001111000000101010101
001011111010100000101010101
111011000110100000101010101
111010101001100000101010101
001111100110010000101010101
010111101001010000101010101
011110000101110000101010101
100011001011110000101010101
101101001010101000101010101
101010011100011000101010101
000111010010111000101010101
001100100011111000101010101
011100100110100100101010101
110001001110010100101010101
000001010111110100101010101
000111110001001100101010101
111000010101001100101010101
110011001000101100101010101
010100000111011100101010101
000010011001111100101010101
010011011001100010101010101
101100100101100010101010101
010010011110010010101010101
110100011001010010101010101
010001100110110010101010101
001110111000001010101010101
110000010011101010101010101
100001010110011010101010101
011001010000111010101010101
100110001000111010101010101
000010100101111010101010101
110010100101000110101010101
010111000010100110101010101
100000110110100110101010101
110100100010010110101010101
101001000010110110101010101
101011000100001110101010101
001001011001001110101010101
000011101000011110101010101
011001011011000001101010101
010110011010100001101010101
101100110100010001101010101
000011110100110001101010101
101000000111101001101010101
010111000100011001101010101
101000101010011001101010101
100101111000000101101010101
100110010101000101101010101
011011010000100101101010101
101001100001100101101010101
101010010010010101101010101
000110001110010101101010101
011100001000110101101010101
010001101001001101101010101
100010001011001101101010101
000101010100101101101010101
010101110010000011101010101
110101000101000011101010101
001010011100100011101010101
011000101001010011101010101
001101000100110011101010101
010010100110001011101010101
011010010001001011101010101
110000101000101011101010101
000000111100011011101010101
001100101010000111101010101
000001100101010111101010101
000001011000110111101010101
010011110011100000011010101
010101111100010000011010101
100111110001010000011010101
111000001110110000011010101
110100111000101000011010101
110011010110000100011010101
011110001100100100011010101
101100011001100100011010101
000011101010110100011010101
101000100101110100011010101
010011011001001100011010101
011001010100101100011010101
010110010000111100011010101
000000001111111100011010101
001001111011000010011010101
010110101001100010011010101
001111010010010010011010101
100100000111101010011010101
110001100010011010011010101
001000100111011010011010101
110010000100111010011010101
000000111010111010011010101
011101101000000110011010101
000010111101000110011010101
110100001011000110011010101
100110100100100110011010101
010000011110100110011010101
100001101001100110011010101
011001000110010110011010101
100001001110001110011010101
101000100010101110011010101
011010110110000001011010101
100000110111010001011010101
001000111100110001011010101
101100110001001001011010101
111110000000101001011010101
001101011000011001011010101
000010111001011001011010101
010000010110111001011010101
001001011110000101011010101
010101010101000101011010101
001010101100001101011010101
010000111010001101011010101
110010000101001101011010101
000100100101101101011010101
101110001010000011011010101
001101001101000011011010101
100101010011000011011010101
011000101010100011011010101
110000011010010011011010101
100011000001110011011010101
000010010111001011011010101
010101000001101011011010101
001011110000000111011010101
011000011001000111011010101
110001000010100111011010101
010000100100110111011010101
100010010000101111011010101
101110010110000000111010101
000111011101000000111010101
010101101010100000111010101
001001100111100000111010101
011101010001010000111010101
110010100011010000111010101
100100011100110000111010101
001001101100011000111010101
010001011010011000111010101
100101100000111000111010101
101010000010111000111010101
011001110010000100111010101
000110100111000100111010101
100011110000100100111010101
010010001011100100111010101
000111001010001100111010101
101100000100101100111010101
100000010011011100111010101
101001100001010010111010101
001010001011010010111010101
110010110000001010111010101
001000001110101010111010101
000100010101011010111010101
000001001001111010111010101
000101000101100110111010101
000100101100010110111010101
001000110100001110111010101
000001100011001110111010101
111100000011000001111010101
010001001100110001111010101
010100101100001001111010101
000100110010011001111010101
100100001010100101111010101
110000110000010101111010101
001100000101010101111010101
011100010000001101111010101
000010000110101101111010101
100001101010000011111010101
001110100001000011111010101
101000110000100011111010101
100010100100010011111010101
001000010110010011111010101
100100011000001011111010101
000010011010000111111010101
000101000010010111111010101
111111000100110000000110101
001111111010001000000110101
101110100101101000000110101
110101110100011000000110101
100111001101011000000110101
010101011010111000000110101
101100011001111000000110101
011110111100000100000110101
100011100111100100000110101
001111010110010100000110101
100010111001110100000110101
000101011111001100000110101
011001111000101100000110101
111010010100101100000110101
101101100010101100000110101
010000111110011100000110101
000011101011011100000110101
110110010110010010000110101
010011100101110010000110101
011110101000101010000110101
011101000101101010000110101
000100110011111010000110101
110001110011000110000110101
010101101010100110000110101
101010011010100110000110101
001100110110100110000110101
010110101001010110000110101
001101100001110110000110101
011011100010001110000110101
111010001001001110000110101
100000011101101110000110101
111100010000011110000110101
100110100100011110000110101
001000111001011110000110101
010011101111000001000110101
011010011101100001000110101
101010101011100001000110101
010101010111010001000110101
011010100110110001000110101
100100110111001001000110101
011011000011101001000110101
001101100110011001000110101
001011010101011001000110101
110010100011011001000110101
010100101100111001000110101
101110110001000101000110101
100101011100100101000110101
110000110110100101000110101
110111000010010101000110101
010101001001110101000110101
000001110011110101000110101
101001001101001101000110101
010110000110101101000110101
100100000011111101000110101
001111110100000011000110101
011010110011000011000110101
111100100100100011000110101
110001101001100011000110101
001101010011100011000110101
011011001100010011000110101
100011001011010011000110101
011100011000110011000110101
111010000001110011000110101
110010011010001011000110101
001110001101000111000110101
100000101111000111000110101
110000011100010111000110101
101100001010001111000110101
100011000010101111000110101
001000010010111111000110101
010101111101000000100110101
001101101011100000100110101
100100011111100000100110101
101001110001110000100110101
011010001110011000100110101
010110100101011000100110101
011101000011011000100110101
011110010000111000100110101
100110111010000100100110101
000111101100010100100110101
100001110110010100100110101
001001011101010100100110101
101010100011010100100110101
010010010101110100100110101
110011000110001100100110101
001010001011101100100110101
111000100100011100100110101
101011100101000010100110101
100011111000100010100110101
001111000110100010100110101
001110110001100010100110101
111010011000010010100110101
001011110010010010100110101
110001001101010010100110101
100010110011001010100110101
111011000000101010100110101
101100001100101010100110101
010000101110101010100110101
110100001010011010100110101
011011010100000110100110101
011000011011000110100110101
110101010000100110100110101
011000100010110110100110101
000101100101001110100110101
110000000001111110100110101
011100001110100001100110101
110010100101100001100110101
001111011000010001100110101
011100110010010001100110101
101000011011010001100110101
110100101001001001100110101
100111001000101001100110101
011001010100101001100110101
001010110010101001100110101
000110010101101001100110101
000001001111011001100110101
000011011110000101100110101
110000011001100101100110101
110010110000001101100110101
001111000001001101100110101
000000111011001101100110101
010001100010101101100110101
001100000100111101100110101
101100010101000011100110101
000001110111000011100110101
110001000110100011100110101
010011010000110011100110101
000011101001001011100110101
100101000011001011100110101
001001001010101011100110101
101110000000011011100110101
000001100100111011100110101
101001100010000111100110101
010110010010000111100110101
000111100000100111100110101
000010110100010111100110101
100100001000110111100110101
000010001010011111100110101
101100110101010000010110101
010011011100110000010110101
011100110110001000010110101
101111010001001000010110101
001010111100011000010110101
111001010010011000010110101
100101101010011000010110101
101000100011111000010110101
111111001000000100010110101
000101110101100100010110101
001001001011110100010110101
100011011100001100010110101
000010110011101100010110101
000110011001011100010110101
011011000000111100010110101
100111110010000010010110101
010010010111100010010110101
111011100000010010010110101
000101101101010010010110101
111000001011010010010110101
101001001100110010010110101
101000111010001010010110101
000110110101001010010110101
000011001110011010010110101
000011101100100110010110101
110000100101100110010110101
001011011000010110010110101
100100001110010110010110101
000100111000110110010110101
001100001001101110010110101
010010110000011110010110101
101101101001000001010110101
110111010000100001010110101
011001111000010001010110101
001001011011001001010110101
011101001000101001010110101
101010011000101001010110101
110010010100011001010110101
011010001110000101010110101
100001101010100101010110101
001100010011010101010110101
001010110000110101010110101
000000011101110101010110101
001100011100001101010110101
000000111110100011010110101
001110000110010011010110101
000011100010110011010110101
010111100000001011010110101
010100000111001011010110101
100100100001101011010110101
111010010000000111010110101
110100100010000111010110101
000101011010000111010110101
011001100000100111010110101
000110010100100111010110101
100010101000010111010110101
010001000101010111010110101
101000000001011111010110101
101110101100000000110110101
011101011010000000110110101
110011110001000000110110101
000111010011100000110110101
111100000110010000110110101
101010000101110000110110101
100000111101001000110110101
000101001110101000110110101
010000110011011000110110101
101101110000000100110110101
010001110000110100110110101
101000010010110100110110101
101010100000101100110110101
100101000001101100110110101
001101001000011100110110101
000100110100011100110110101
100100101010100010110110101
100011010100010010110110101
011100010001001010110110101
100100010000111010110110101
010010001000111010110110101
110000010110000110110110101
000100011101000110110110101
100110000011000110110110101
010111001100000001110110101
010010111010000001110110101
111010001001000001110110101
100011000111000001110110101
011000010111000001110110101
000100101111000001110110101
100000110100110001110110101
101100000010101001110110101
000101010001011001110110101
000011000001110101110110101
000000101100101101110110101
011000000010011101110110101
000110001001100011110110101
110010000010010011110110101
010000011100001011110110101
001000000101100111110110101
000000100011010111110110101
000001000110001111110110101
010111011110000000001110101
011000111110100000001110101
110101100101100000001110101
011001001111010000001110101
110110101000011000001110101
101011100000111000001110101
001001010110111000001110101
111011010001000100001110101
010011110100100100001110101
001111000101100100001110101
101101001100010100001110101
010101110010010100001110101
011110001010001100001110101
110000001110101100001110101
101000010011101100001110101
100110010010011100001110101
000101101000111100001110101
110111001001000010001110101
000111100011100010001110101
011100101010010010001110101
100001101110010010001110101
001110100100110010001110101
001000011111001010001110101
011010010010011010001110101
000010001011111010001110101
000010110011010110001110101
110001001000110110001110101
001000011100110110001110101
010010000110110110001110101
110100100000101110001110101
001111000000011110001110101
101110000011010001001110101
000111001100110001001110101
111001100001001001001110101
100010011101001001001110101
000111000111001001001110101
011100110000101001001110101
000110101010101001001110101
000101011001101001001110101
000010110110011001001110101
100000011010111001001110101
101011001010000101001110101
100111100000001101001110101
110001010000101101001110101
010100011000011101001110101
000100111011000011001110101
001011101000100011001110101
000001001111100011001110101
101001011000010011001110101
100101100000110011001110101
100100010100011011001110101
000101001010011011001110101
100000101001011011001110101
000011010001100111001110101
000100000111010111001110101
010000010110001111001110101
000010100101001111001110101
001001000100101111001110101
110111100010000000101110101
001110011011000000101110101
011111001000100000101110101
100110110000110000101110101
001100101110001000101110101
101101000101001000101110101
111010000011001000101110101
100010101100101000101110101
011000011001101000101110101
100011010001011000101110101
110000010100111000101110101
001010110110000100101110101
101000001111000100101110101
111010000000110100101110101
001001100100110100101110101
000001111100001100101110101
010001010011001100101110101
100100011000101100101110101
110101000000011100101110101
101111010000000010101110101
000100101001101010101110101
010100110100000110101110101
101000110000010110101110101
000100011010010110101110101
010010011000001110101110101
000100000110101110101110101
001000000011011110101110101
110000101110000001101110101
001011001101000001101110101
000100110110100001101110101
000001111001010001101110101
010010000111010001101110101
001010000001111001101110101
011101000100000101101110101
010011100000010101101110101
100000000110110101101110101
010110101000000011101110101
111010000100000011101110101
100001001100001011101110101
010000000101101011101110101
100010000001010111101110101
011000100000001111101110101
000110111010010000011110101
110001000011110000011110101
000100100111110000011110101
110011100100001000011110101
100110001110001000011110101
001100011010101000011110101
011110000100011000011110101
111000101000100100011110101
100010100110010100011110101
100011000011001100011110101
001001100001101100011110101
001000110010011100011110101
101010011100000010011110101
011000101101000010011110101
010100110010100010011110101
000001110001110010011110101
001101110000001010011110101
010001101000101010011110101
101010000001100110011110101
000110101000001110011110101
000001010010101110011110101
010101100110000001011110101
011111000001000001011110101
101100001100100001011110101
000011100101010001011110101
010011001010001001011110101
100001000110011001011110101
100000011011000101011110101
101000010100010101011110101
000101010000110101011110101
001000001000111101011110101
011100010100000011011110101
110010001000100011011110101
100000010101100011011110101
001010010001010011011110101
010010000011000111011110101
110100001001100000111110101
001100010101100000111110101
000000011111010000111110101
001000101010110000111110101
011001000110001000111110101
100110100001001000111110101
010011010000101000111110101
111000001000011000111110101
010100000010111000111110101
001000111001000100111110101
010010010010010100111110101
010000100101010100111110101
000010001100110100111110101
110000100010001100111110101
011110000010000010111110101
101000010011000010111110101
100001100100100010111110101
000011000101001010111110101
000010100010011010111110101
010010100000100110111110101
001001011000100001111110101
000101100001100001111110101
100100101000010001111110101
001100001001001001111110101
001001000011000101111110101
010000010100100101111110101
110001010000000011111110101
000011001000010011111110101
000000110001001011111110101
111101100111100000000001101
110111010111010000000001101
101110011101110000000001101
101101110011011000000001101
011111000101110100000001101
110111001101001100000001101
000111111011001100000001101
111011110000101100000001101
001101011101011100000001101
001110101100111100000001101
110001011001111100000001101
010000110111111100000001101
111010101011100010000001101
111000111101010010000001101
101011011100101010000001101
011100110101101010000001101
100011100111011010000001101
110100111000111010000001101
111100010111000110000001101
011100101110100110000001101
110011010011100110000001101
100110101110010110000001101
110001011110010110000001101
000101111100110110000001101
011110111000001110000001101
100111010110001110000001101
001000111111001110000001101
111101011100100001000001101
001011111011010001000001101
011111100110001001000001101
110101101011001001000001101
101010111001101001000001101
111110110000011001000001101
011001111100011001000001101
100111010010111001000001101
010011001011111001000001101
100011110110100101000001101
011101110001001101000001101
000100111110101101000001101
101110000011101101000001101
010110011100011101000001101
100110010111100011000001101
101101001101010011000001101
011111010000110011000001101
010010011101110011000001101
000100111011110011000001101
100110111100001011000001101
110111100000101011000001101
001110001101101011000001101
101001010011101011000001101
110001010100111011000001101
101000100101111011000001101
010101010110100111000001101
101110010100010111000001101
011011010100001111000001101
010001100101011111000001101
011000101000111111000001101
000101100010111111000001101
110110001110110000100001101
001111010110101000100001101
110010110101011000100001101
111100000111011000100001101
011100011100111000100001101
110111000001111000100001101
000001011111111000100001101
100101111110000100100001101
111001101100010100100001101
001101100111001100100001101
101010100110101100100001101
010110011001101100100001101
101100111000011100100001101
011011000011011100100001101
000110010111011100100001101
101000010101111100100001101
110111001011000010100001101
101011000111100010100001101
110100010011110010100001101
111101001000101010100001101
011100101010011010100001101
011110010001011010100001101
111111000100000110100001101
110001110101000110100001101
001110011101000110100001101
110101100010100110100001101
000101011011100110100001101
010111101000010110100001101
101100001011010110100001101
010100100111010110100001101
111001000001110110100001101
010010101110001110100001101
001001111000101110100001101
101110100111000001100001101
100111001101100001100001101
010111011001010001100001101
101011110100001001100001101
101011001010101001100001101
010010111010101001100001101
000111100011101001100001101
001010011101011001100001101
101110110000100101100001101
100011011010010101100001101
011010101001010101100001101
001100110011010101100001101
010000011111010101100001101
010100101010110101100001101
110010010001110101100001101
000111110000011101100001101
010001001100111101100001101
101100111010000011100001101
110000101111000011100001101
010110101001100011100001101
001010111000110011100001101
110001111000001011100001101
100001100110101011100001101
001000101011101011100001101
000101011100011011100001101
110101000010011011100001101
101000011100100111100001101
011000110010100111100001101
101010100010010111100001101
000011001101001111100001101
000010110001101111100001101
110000001001101111100001101
100000110100011111100001101
011011111110000000010001101
110101011011100000010001101
110110111100010000010001101
011110100111010000010001101
011101101101001000010001101
111111000011001000010001101
010111100100111000010001101
101100101010111000010001101
101101110101000100010001101
000111011110100100010001101
111110100000110100010001101
100101001101110100010001101
100101110010101100010001101
001011101010101100010001101
000011110101101100010001101
100000111011011100010001101
011111100010100010010001101
010111010101100010010001101
001111111000010010010001101
111001110010001010010001101
110010111001001010010001101
011000011011101010010001101
100100010111011010010001101
001010110010111010010001101
111001011001000110010001101
011011100101000110010001101
110110000110100110010001101
110100110001100110010001101
000111101001100110010001101
101111000010010110010001101
010110001011010110010001101
111010001100001110010001101
011101010000101110010001101
110100100100011110010001101
001001000011111110010001101
010111001110010001010001101
111000110010110001010001101
101111001000011001010001101
010001010111011001010001101
000000101111111001010001101
111110011000000101010001101
101011001110000101010001101
011001011010010101010001101
001001101101010101010001101
000101010011110101010001101
100010011101001101010001101
000110100111001101010001101
010100101001101101010001101
110100010010011101010001101
010010000101111101010001101
001110011110000011010001101
011101001001100011010001101
110100011001010011010001101
110000001110110011010001101
100001100011110011010001101
101001101000101011010001101
000111010001011011010001101
100010011000111011010001101
010100000011111011010001101
011010101010000111010001101
101100100100100111010001101
100101001010100111010001101
000011011100010111010001101
011010010001010111010001101
100110000001110111010001101
110011000001001111010001101
000111000100101111010001101
010101001000011111010001101
111110001101000000110001101
000111101101010000110001101
101001011011010000110001101
001010101111001000110001101
110011011000101000110001101
011001110000111000110001101
001100100101111000110001101
011100111010000100110001101
110010101100100100110001101
011101001001010100110001101
111000100011010100110001101
000100110110110100110001101
000010011101110100110001101
101101001100001100110001101
101010110001001100110001101
110100010100101100110001101
101011000000111100110001101
111010011010000010110001101
000110100111100010110001101
111001000110010010110001101
100011101100001010110001101
001011010101001010110001101
010100101100101010110001101
110001100001011010110001101
010010000110111010110001101
100001011000110110110001101
010101000110001110110001101
111000100000101110110001101
001010011000011110110001101
000110100001011110110001101
010000001101011110110001101
001001111010100001110001101
010110010011100001110001101
111000000111100001110001101
100101101000110001110001101
110011000100110001110001101
101110000010110001110001101
110000110110001001110001101
010101000101101001110001101
111010000001011001110001101
000110010100111001110001101
011010110100000101110001101
111001010000100101110001101
001100011000110101110001101
100110001000101101110001101
100111000110000011110001101
011011100000010011110001101
001010000111010011110001101
001110110000001011110001101
101010000100101011110001101
000011010010101011110001101
100100010001101011110001101
101001010000011011110001101
000100001101100111110001101
010001000011100111110001101
011100000010010111110001101
001000100001110111110001101
100000000111001111110001101
010011100111110000001001101
011011110011001000001001101
001101101110101000001001101
010111111000011000001001101
100110101001111000001001101
011111101010000100001001101
001110111001100100001001101
110110100011100100001001101
111001010101010100001001101
101110010011010100001001101
101001001011110100001001101
011010001011101100001001101
110101001010011100001001101
000111100101011100001001101
101111101100000010001001101
010110111010100010001001101
011011101001010010001001101
001100100111110010001001101
110010100110101010001001101
101000001111101010001001101
110010011100011010001001101
011101000101011010001001101
110011101000100110001001101
101101000110100110001001101
100101100001110110001001101
100000011101110110001001101
111110000010001110001001101
011001001110001110001001101
111001100001001110001001101
100011011001001110001001101
000001101011101110001001101
000100011110011110001001101
110111011010000001001001101
111010001110100001001001101
001111100100110001001001101
101100010111001001001001101
011111000001101001001001101
110100011001101001001001101
111000100110011001001001101
001100001011111001001001101
111011001001000101001001101
101001110011000101001001101
110100111000010101001001101
000010111110010101001001101
100011000111010101001001101
101010101010001101001001101
011000110100101101001001101
110000000111101101001001101
000010010011111101001001101
111100001011000011001001101
101000011110010011001001101
100101011000110011001001101
110000110101001011001001101
111010010000101011001001101
100101100100011011001001101
000000110110111011001001101
111101010000000111001001101
101010100101000111001001101
000100101111000111001001101
011110001000100111001001101
001001011010100111001001101
000111010010010111001001101
001001100110010111001001101
010010110010001111001001101
010110000101001111001001101
100001110000101111001001101
101001001000011111001001101
001010000100111111001001101
111011010001100000101001101
101111001010010000101001101
110101100110010000101001101
011010101110010000101001101
110001111001010000101001101
100111010100110000101001101
111111100000001000101001101
110011000111001000101001101
010011101001101000101001101
100010011101101000101001101
000100111011101000101001101
010010011011011000101001101
111010001000111000101001101
110001010010111000101001101
001010110001111000101001101
010010111101000100101001101
100011101011000100101001101
011001100011100100101001101
101010001101010100101001101
001011101100001100101001101
000011110010101100101001101
010100101100011100101001101
000110001010111100101001101
001101110101000010101001101
111001001101000010101001101
001111011000100010101001101
011000111100100010101001101
000011010011110010101001101
001001110010011010101001101
101100010000111010101001101
000101101000111010101001101
110100011100000110101001101
000011100101100110101001101
000000111010110110101001101
010110000001110110101001101
001100100001101110101001101
110010100000011110101001101
011111001100000001101001101
011101110000010001101001101
001100010110110001101001101
000110101101001001101001101
010100100110101001101001101
011000000101111001101001101
011100011001000101101001101
000110011100100101101001101
000101110001100101101001101
000101011010001101101001101
101000010010101101101001101
000000101011011101101001101
100001000001111101101001101
011000010111000011101001101
111000100001100011101001101
010001101100010011101001101
000010011110001011101001101
010001100011001011101001101
010100001001011011101001101
100010001010100111101001101
100100000100110111101001101
111001101001100000011001101
001011010111100000011001101
100100101111100000011001101
110110000101110000011001101
100110110101001000011001101
110000110011101000011001101
111100011000011000011001101
001011110100011000011001101
100011001110011000011001101
101000010110111000011001101
110111100100000100011001101
110010111010000100011001101
101010110100100100011001101
101110001010100100011001101
110011000010110100011001101
001011100001110100011001101
011000111001001100011001101
101000100111001100011001101
101001010001101100011001101
010101010100011100011001101
110010010001011100011001101
101101100011000010011001101
011101001010010010011001101
011000110110010010011001101
000010111011010010011001101
101001100100110010011001101
000001011110110010011001101
111000000011110010011001101
000101110001101010011001101
001000011101011010011001101
000011101110000110011001101
010101001100100110011001101
010000100111100110011001101
000110011000110110011001101
001111000001001110011001101
010110100000101110011001101
001100101000011110011001101
010000010010111110011001101
111001110100000001011001101
100101011101000001011001101
001000111111000001011001101
101010101100010001011001101
110101000011010001011001101
011010011000110001011001101
000010111100101001011001101
010110001010101001011001101
000101010110101001011001101
001101100010011001011001101
110001001000111001011001101
100100110110000101011001101
010001001111000101011001101
001110000101100101011001101
101011010000010101011001101
100100100001011101011001101
000111110100000011011001101
010001111010000011011001101
101010100010100011011001101
010010010110100011011001101
001100010011100011011001101
010010100001110011011001101
010011001100001011011001101
100110010010001011011001101
011100000100101011011001101
100000101010011011011001101
100110101000000111011001101
000101000101010111011001101
001000010110001111011001101
000010001011001111011001101
010100011111000000111001101
011110100001100000111001101
011101000100110000111001101
101100001001110000111001101
011100110100001000111001101
011110000010011000111001101
001011001001011000111001101
001011011010000100111001101
010101010010100100111001101
100000010111100100111001101
010001101000110100111001101
101100001110000010111001101
110001010011000010111001101
100010010110010010111001101
110010001001010010111001101
010100100010110010111001101
000101001101001010111001101
110000001010101010111001101
011001000001101010111001101
101000111000000110111001101
001000001011100110111001101
000000011100101110111001101
000001001010011110111001101
110010011100000001111001101
101010010011000001111001101
000101100111000001111001101
011000001011010001111001101
110100010000110001111001101
011011010000001001111001101
100000111001001001111001101
100100001100011001111001101
101000100000111001111001101
000000011010111001111001101
010110100010000101111001101
100001100010100101111001101
000111001000010101111001101
100010100100001101111001101
001100000011001101111001101
010000010001101101111001101
001101101000000011111001101
100001000101100011111001101
001001000010110011111001101
000000100101011011111001101
010001010100000111111001101
010000101000001111111001101
111011010110100000000101101
110111110001100000000101101
110011011011001000000101101
110100010111101000000101101
010011110110011000000101101
001011101101011000000101101
011110100010111000000101101
000110001111111000000101101
111111010000010100000101101
010101101110010100000101101
011010110101010100000101101
100100011111010100000101101
010100111101001100000101101
001100011011101100000101101
100011001010111100000101101
101101000001111100000101101
100010111110100010000101101
101101001011100010000101101
101110100101010010000101101
010101011101010010000101101
100011010101110010000101101
000011101011110010000101101
001110101110001010000101101
010101110010101010000101101
010110011010011010000101101
101001010110011010000101101
011010001001111010000101101
110110110100000110000101101
001111110001000110000101101
010001111001100110000101101
101010011001010110000101101
011000001111010110000101101
110000100011110110000101101
110010011000101110000101101
101000110100101110000101101
000101001101101110000101101
011000110010011110000101101
011100110110100001000101101
000101101111100001000101101
111000101011010001000101101
110001101100110001000101101
111001010001110001000101101
110110100101001001000101101
011100001110011001000101101
101001100010111001000101101
100001111101000101000101101
101011101000100101000101101
110010001101100101000101101
101010010010110101000101101
000111100001110101000101101
000111010101001101000101101
111100001000101101000101101
011001010010101101000101101
010010101010011101000101101
011110000001011101000101101
100101110110000011000101101
111000111000100011000101101
010010110010110011000101101
010000111110001011000101101
010111001001001011000101101
101010010101001011000101101
101100100011001011000101101
011010100100101011000101101
001011000011011011000101101
100110100010100111000101101
101101100000010111000101101
000001010111010111000101101
100101011000001111000101101
100011000100011111000101101
100000001011011111000101101
011100011011010000100101101
111101100000110000100101101
111100101100001000100101101
011001111001001000100101101
100111000110011000100101101
111010001011000100100101101
110100110001010100100101101
000001100111110100100101101
001010111010001100100101101
010101001010101100100101101
010010000111101100100101101
000101010100111100100101101
111000000010111100100101101
011110010110000010100101101
011011100001100010100101101
000111110000110010100101101
011001000111001010100101101
101010101000101010100101101
111000010001101010100101101
111010000100011010100101101
001100000110111010100101101
100011110010000110100101101
100010101101000110100101101
001001101011000110100101101
001000010111100110100101101
110110000010010110100101101
000100101001110110100101101
101101000010001110100101101
000001011001011110100101101
001101011110000001100101101
101100011001100001100101101
100110110100010001100101101
101011100001010001100101101
001110001100110001100101101
110000011010011001100101101
010011000101011001100101101
001100110000111001100101101
100000000111111001100101101
110110101000000101100101101
111000010101000101100101101
100101100011000101100101101
100001001110100101100101101
010001110100010101100101101
101100000110010101100101101
110001001001010101100101101
010011000010110101100101101
000110001110001101100101101
101010001110000011100101101
001100101101000011100101101
110010010100100011100101101
111100000010100011100101101
000101010101100011100101101
010000100101110011100101101
011010011000000111100101101
101110000001000111100101101
000101001010010111100101101
001001010000110111100101101
010100000100011111100101101
011001110101100000010101101
110111001001010000010101101
110001100111010000010101101
001010011111010000010101101
011101000011110000010101101
101111100000101000010101101
011010011100101000010101101
100001011110101000010101101
000101110101011000010101101
001011000110111000010101101
010011101011000100010101101
011000101001110100010101101
100110101010001100010101101
011110000110001100010101101
111000010011001100010101101
101010000101101100010101101
010011001100011100010101101
101000001110011100010101101
000111000011011100010101101
011111001100000010010101101
101001101101000010010101101
111010000111000010010101101
111000010100110010010101101
100100110010110010010101101
001000101110110010010101101
110011010100001010010101101
000101101011001010010101101
010010101010101010010101101
101110010000011010010101101
100101001000111010010101101
011000111100000110010101101
111100001010000110010101101
100100011100100110010101101
001001110010100110010101101
010011010010010110010101101
001100010110010110010101101
001010100011010110010101101
000110100100110110010101101
110001000010101110010101101
010100010001011110010101101
010101111100000001010101101
111101010010000001010101101
111110000001100001010101101
010011000111100001010101101
011011010100010001010101101
100011110010010001010101101
001011001001110001010101101
001100101100101001010101101
001101010001101001010101101
000101011010011001010101101
010010011001011001010101101
110000011110000101010101101
000010111001100101010101101
100100101100010101010101101
010100000111010101010101101
010100110000110101010101101
110010100000101101010101101
101000110000011101010101101
001100000010111101010101101
011001100110000011010101101
100100001111000011010101101
000010110101010011010101101
001011011000001011010101101
010001100001101011010101101
110001110000000111010101101
001010000110100111010101101
100000010011100111010101101
000000101101001111010101101
111001011100000000110101101
110110100110000000110101101
010000111110100000110101101
100011100101100000110101101
101000110011100000110101101
111010101000010000110101101
000110101010110000110101101
010011010001110000110101101
011100010010101000110101101
110101010000011000110101101
000100011001111000110101101
010101100101000100110101101
000010110111000100110101101
001100001110100100110101101
001111000001100100110101101
100110010000110100110101101
101000011000101100110101101
010000111000011100110101101
001001100001011100110101101
111100110000000010110101101
100011000010110010110101101
100101001001000110110101101
010110001000100110110101101
100000000101110110110101101
000101110000001110110101101
100110000100001110110101101
000000100110101110110101101
000011011101000001110101101
011010100011000001110101101
100101000101010001110101101
001111000010001001110101101
010000001111001001110101101
010000100010111001110101101
101000101001000101110101101
011001001000001101110101101
000000010101011101110101101
110011001000000011110101101
010000111001000011110101101
001010010001100011110101101
000000001011110011110101101
000001101000100111110101101
010000010010001111110101101
111100111001000000001101101
010001111111000000001101101
111011001100010000001101101
101101000111010000001101101
100010101111010000001101101
010100110011110000001101101
101110011010001000001101101
111010100110000100001101101
011101001001100100001101101
100101010011100100001101101
000111011100010100001101101
100011110000110100001101101
111001011000001100001101101
110011000100101100001101101
001101010010011100001101101
100000100110111100001101101
111001101010000010001101101
001010110111000010001101101
011110000101100010001101101
110001000111100010001101101
001110001011010010001101101
000111000110110010001101101
101011000001101010001101101
000010101101101010001101101
010001100100111010001101101
101100110010000110001101101
010101011010000110001101101
100010001110001110001101101
100100010101001110001101101
010011000001011110001101101
011010111100000001001101101
001111110010000001001101101
011101010101000001001101101
010110001111000001001101101
110000010110110001001101101
100100001101110001001101101
100011011000101001001101101
101110000100101001001101101
001000100111101001001101101
000100111100011001001101101
100001010011011001001101101
010011100101000101001101101
010111010000100101001101101
010001101010100101001101101
101110001000010101001101101
001001111000010101001101101
011100000100110101001101101
110101000001001101001101101
000000011111001101001101101
100111000101000011001101101
010011010011000011001101101
011101100000100011001101101
001100011100100011001101101
011010000110010011001101101
000101000011101011001101101
001100010001011011001101101
011000110001000111001101101
000010011000011111001101101
010101011100100000101101101
100001110110100000101101101
101010100010110000101101101
111000110010001000101101101
000110110100101000101101101
000101001011011000101101101
010000100111011000101101101
101011010100000100101101101
110110000101000100101101101
011010101000100100101101101
011100100010010100101101101
110100001000110100101101101
011000001001011100101101101
010100101110000010101101101
000110111001000010101101101
100100011010100010101101101
100011100100010010101101101
010000011101001010101101101
000001001110101010101101101
001110100100000110101101101
100101010000010110101101101
001001000101010110101101101
001010010001001110101101101
000001011011100001101101101
110111000000010001101101101
010010001001110001101101101
010001010110001001101101101
011010000010101001101101101
110000110000100101101101101
000011010001010101101101101
001000001010110101101101101
101001000011000011101101101
001011000100001011101101101
001000101000011011101101101
100010000000111011101101101
000100010011000111101101101
101011011001000000011101101
110110011000100000011101101
111100100010100000011101101
101101110000010000011101101
010111100010010000011101101
000001101101110000011101101
011011101000001000011101101
010100111010001000011101101
100101000101101000011101101
110000001101011000011101101
100110000010111000011101101
000001110010111000011101101
011000001010111000011101101
000101100110100100011101101
001000000111110100011101101
100001110100001100011101101
000111001000101100011101101
100110001100010010011101101
110100000110001010011101101
000000010111101010011101101
111001000000011010011101101
010010011001000110011101101
000110000011100110011101101
100000011010010110011101101
101100000000110110011101101
101000001001001110011101101
011001001100100001011101101
010000101110010001011101101
100000111000110001011101101
000010000111011001011101101
101100010001000101011101101
100011000001100101011101101
000000110011010101011101101
101001000010001101011101101
000011100000011101011101101
001011100001000011011101101
000011001010100011011101101
000001011001010011011101101
011000000011001011011101101
010000011000101011011101101
010100100100000111011101101
100001001100000111011101101
001001101110000000111101101
110000110100010000111101101
000111010001001000111101101
000001011100011000111101101
001000010011011000111101101
000010101001010100111101101
001000110000110100111101101
110010001000001100111101101
100100010010001100111101101
000011000110001100111101101
011000000100101100111101101
001101010010000010111101101
010010100101000010111101101
001010001100100010111101101
000001100011100010111101101
100100101000001010111101101
101010000010001010111101101
100001010000101010111101101
011001100000000110111101101
100110001010000001111101101
011100000110000001111101101
010001100001010001111101101
000010100001101001111101101
000101000000111001111101101
000100111000000101111101101
010010000100010101111101101
010100000001100011111101101
000110010000010011111101101
100000100000010111111101101
110011101101100000000011101
101011001110110000000011101
111011010101001000000011101
001111001011101000000011101
101101001111000100000011101
110110010100110100000011101
000111100110110100000011101
111100100110001100000011101
110010101010101100000011101
010001011110101100000011101
100111100001101100000011101
111001000011101100000011101
011101101000011100000011101
100010011110011100000011101
000111111110000010000011101
011110011011000010000011101
110010001111010010000011101
011001111000110010000011101
010111001100110010000011101
100011110010110010000011101
111011101000001010000011101
001111100101001010000011101
010100101011101010000011101
101100011100011010000011101
101110000010111010000011101
010101101101000110000011101
100100111011000110000011101
010010110110100110000011101
000011011101100110000011101
101011100100010110000011101
001001110011010110000011101
101100000101101110000011101
100101010001011110000011101
100001101000111110000011101
111001111001000001000011101
101010011111000001000011101
101110100001110001000011101
010101011101001001000011101
101101100100101001000011101
110010011100101001000011101
010011110001101001000011101
000110111010011001000011101
100101001001111001000011101
000100110101111001000011101
001001000111111001000011101
011000001111100101000011101
110101100100010101000011101
000011110101010101000011101
010110100011010101000011101
011011100000110101000011101
001001011100110101000011101
100100110010110101000011101
110000110011001101000011101
011110010000101101000011101
011000010110011101000011101
000100001111011101000011101
001110101010100011000011101
010011100110010011000011101
010001011011010011000011101
001001111010001011000011101
111010000011001011000011101
011001001100101011000011101
011110000100011011000011101
000010101101011011000011101
110010110000010111000011101
001010011010010111000011101
011100001001010111000011101
010100110100001111000011101
101000011001001111000011101
110100000000111111000011101
010111110010100000100011101
001110111100010000100011101
111011010010010000100011101
101101100101010000100011101
100011011101010000100011101
010010111001110000100011101
100111111000001000100011101
000011110111001000100011101
101001110010101000100011101
111000001110101000100011101
011010100011101000100011101
011001100110011000100011101
001111100000111000100011101
010011010100111000100011101
110100100010111000100011101
001101111001000100100011101
110101011000010100100011101
010100001101110100100011101
101000101011001100100011101
100001001101101100100011101
000101000011111100100011101
101010110110000010100011101
111001100011000010100011101
100101010110100010100011101
001110100011010010100011101
101100110001001010100011101
110000110100101010100011101
101001001001011010100011101
001000101100111010100011101
011101001010000110100011101
110000011010100110100011101
011000101001100110100011101
011000011100001110100011101
010110000100101110100011101
101000000110011110100011101
000010010010111110100011101
001111010011000001100011101
110100011011000001100011101
011100111000100001100011101
111101000001100001100011101
010000110110110001100011101
110100010100011001100011101
010110001000111001100011101
101000011000111001100011101
010101000111000101100011101
100111000010100101100011101
101001010001010101100011101
100001010110001101100011101
011000100101001101100011101
001001001010011101100011101
011011001001000011100011101
100000110011100011100011101
111000000100110011100011101
000001101010110011100011101
100100001010101011100011101
100011100000011011100011101
001010100100100111100011101
000010001001110111100011101
110110101011000000010011101
010101110111000000010011101
011011001101010000010011101
110001110100110000010011101
101101010010110000010011101
010100011110110000010011101
110000011111001000010011101
100110010110101000010011101
010110001101101000010011101
000001111011101000010011101
010100111001011000010011101
001110010101011000010011101
101010001011011000010011101
100110111000100100010011101
010111010001010100010011101
101000011101010100010011101
110100000011110100010011101
001111110000001100010011101
001000110100111100010011101
010001101110100010010011101
100000111110010010010011101
001100001011110010010011101
011010110100001010010011101
100101011010001010010011101
101001000110101010010011101
000001010101111010010011101
010110011100000110010011101
101100100001010110010011101
000001111100001110010011101
010000100001111110010011101
110011001010100001010011101
001011100011100001010011101
110000101101010001010011101
101100000111010001010011101
100000011011110001010011101
011010011010001001010011101
100011101001001001010011101
001100101011001001010011101
100101110000011001010011101
010000111100100101010011101
100000100111100101010011101
000101101010010101010011101
111000001000110101010011101
001101000101001101010011101
011000100010101101010011101
101010111000000011010011101
111011000100000011010011101
001001010111000011010011101
110100010010100011010011101
011000100011010011010011101
100110000101001011010011101
000010100110101011010011101
001010000001111011010011101
100011010010000111010011101
101001000001100111010011101
000000111001010111010011101
100000010100110111010011101
000000001010111111010011101
011001011001100000110011101
110010010101100000110011101
100110100100110000110011101
110111000100001000110011101
110000101001101000110011101
001000011110011000110011101
100001000111011000110011101
011000010110100100110011101
000011111000010100110011101
001001100010110100110011101
010001010101001100110011101
000101100100101100110011101
010110110001000010110011101
000011101011000010110011101
101101100000100010110011101
100101001100010010110011101
001011001000110010110011101
001101000010011010110011101
110011000000100110110011101
010000110010010110110011101
001100000100110110110011101
111000101010000001110011101
101001001101000001110011101
011010001100100001110011101
100010110001010001110011101
011001000011001001110011101
001000010101101001110011101
000110010110000101110011101
000100110001001101110011101
101100000000011101110011101
000010100000111101110011101
100100101001000011110011101
010010011000010011110011101
000100010011010011110011101
010100100010001011110011101
010000001110000111110011101
001011101111000000001011101
111100110100100000001011101
101111100010100000001011101
000111110101100000001011101
101001111010010000001011101
100100111101010000001011101
001010110110110000001011101
000101101011110000001011101
001110011100101000001011101
011110100001011000001011101
010000111100111000001011101
100100001110111000001011101
011101010110000100001011101
011001101100100100001011101
110110001001010100001011101
110000110001110100001011101
000110000111101100001011101
101110000100011100001011101
000001111001011100001011101
100101001101100010001011101
001011010101010010001011101
010000010111110010001011101
110000111010001010001011101
010111000011001010001011101
001011110000101010001011101
000001001111011010001011101
011000100010111010001011101
111010011000000110001011101
010010101011000110001011101
010101110000100110001011101
100110010010100110001011101
010110100100010110001011101
001000101101010110001011101
001101001000110110001011101
101001010010001110001011101
001010100110001110001011101
010000011001101110001011101
011001110010100001001011101
100110001011100001001011101
011011001010010001001011101
011001100101010001001011101
100001010101110001001011101
111100101000001001001011101
010011000110101001001011101
010010010101011001001011101
010101010000111001001011101
001010101000111001001011101
100000100011111001001011101
110001011100000101001011101
000011011011000101001011101
011100100001100101001011101
101101000010010101001011101
000100011001110101001011101
010101100010001101001011101
100001100101001101001011101
101011000000101101001011101
111000000001011101001011101
100011100011000011001011101
000001111100100011001011101
110010000101100011001011101
100011001100010011001011101
000110010100110011001011101
011100010010001011001011101
000110110001001011001011101
101000110000011011001011101
101100001100000111001011101
100000010011010111001011101
011000010000110111001011101
100010100111100000101011101
001100001111100000101011101
011101011000001000101011101
011010010110001000101011101
010101100101001000101011101
100001011011001000101011101
011110110000000100101011101
001011001001100100101011101
100111100000010100101011101
001000011011010100101011101
100000101100110100101011101
000100011101001100101011101
000000110110011100101011101
110101101000000010101011101
001100110010100010101011101
100010111000010010101011101
011100000110010010101011101
101010000001110010101011101
011000001011001010101011101
110000000101011010101011101
000101100110000110101011101
111100000001000110101011101
101000001000101110101011101
000001000100111110101011101
101011011000000001101011101
110100001100100001101011101
111010100000010001101011101
000101001101010001101011101
000110100010110001101011101
001101000110001001101011101
000011000011011001101011101
001000111100000101101011101
011010000011000101101011101
000100101000101101101011101
010000000010111101101011101
000111001010000011101011101
100000011101000011101011101
001110000000101011101011101
000000010001111011101011101
001011000000010111101011101
000100110000010111101011101
110000001000010111101011101
100011111100000000011011101
011100101110000000011011101
001101111000100000011011101
110010101000110000011011101
000111100110001000011011101
101100001101001000011011101
000110011011001000011011101
011101000010101000011011101
101010100001101000011011101
010010110010011000011011101
010011000001111000011011101
101011000101000100011011101
001100110011000100011011101
110000001101100100011011101
111000010010010100011011101
000001100111010100011011101
000100100010111100011011101
110100100101000010011011101
001110000111000010011011101
000111100000110010011011101
100100010001110010011011101
010001010110001010011011101
111000010001001010011011101
011010001000101010011011101
000011011000011010011011101
000101011001000110011011101
100001110000010110011011101
000010000101110110011011101
010110111000000001011011101
101000001010101001011011101
101001101000000101011011101
000111100001000101011011101
001010010001001101011011101
000001000011101101011011101
110001001001000011011011101
110110000000010011011011101
011000001100010011011011101
011001100000001011011011101
000000001101101011011011101
000100000110011011011011101
000010100010010111011011101
100101000000001111011011101
001010110101000000111011101
100111000011000000111011101
101001010100010000111011101
110100001010010000111011101
001110010000110000111011101
100000110010110000111011101
010010100100101000111011101
100110001100000100111011101
010100101001000100111011101
010000011100010100111011101
100001001001010100111011101
011000000001110100111011101
111001000000001100111011101
010100010100100010111011101
100000100110001010111011101
001010000100011010111011101
001001001100000110111011101
000000110001100110111011101
010010000010001110111011101
110001000110000001111011101
000010001111000001111011101
000011101000100001111011101
010000100011100001111011101
001010100010001001111011101
010110000001001001111011101
001101000000100101111011101
000001010000011101111011101
000011010001000011111011101
101000000010000111111011101
010110100111100000000111101
111100001101010000000111101
110110110010001000000111101
010001100011111000000111101
110011101000010100000111101
100011010011010100000111101
001100100111010100000111101
101000101010110100000111101
010000011011110100000111101
001011100100101100000111101
000000101101111100000111101
100111100100100010000111101
111010001100100010000111101
010100111100100010000111101
101100010011010010000111101
010001110101001010000111101
001010010110101010000111101
010100100110011010000111101
110010100000111010000111101
100111001010000110000111101
011010010001100110000111101
010001010100110110000111101
110000000111001110000111101
011110101001000001000111101
000011010110110001000111101
110101000110001001000111101
100100111000101001000111101
100001011100011001000111101
011001001001011001000111101
100010010001111001000111101
010010010111000101000111101
001101001010100101000111101
100010100100110101000111101
001100110010001101000111101
101010000110001101000111101
001001100101100011000111101
010010001011100011000111101
001000110110010011000111101
000110011001010011000111101
011001000010110011000111101
000101100001011011000111101
010010101100000111000111101
010001001010001111000111101
000110000001101111000111101
001010100000011111000111101
011010110100100000100111101
100110101001100000100111101
101100010100110000100111101
011001000101110000100111101
110010000011110000100111101
001101110100001000100111101
110010011100000100100111101
100101010101000100100111101
010000101111000100100111101
001110011000100100100111101
110100000110100100100111101
010110100000110100100111101
110001100001001100100111101
011100000001101100100111101
000011010001101100100111101
101010010000011100100111101
010100010010011100100111101
101100101000010010100111101
000001111100010010100111101
001010001101010010100111101
100000100110110010100111101
001111001000001010100111101
010011010010001010100111101
000110100010101010100111101
000110010100011010100111101
011000100001011010100111101
111010100000000110100111101
101001011000000110100111101
000010001110100110100111101
000111000001010110100111101
000001100010011110100111101
110101110000000001100111101
000111100101000001100111101
011010010001010001100111101
000010101011010001100111101
001100000011110001100111101
001010101100001001100111101
100001101010001001100111101
111000100000101001100111101
000000110101100101100111101
100000111000010101100111101
011000001100010101100111101
100001000001110011100111101
100100100000001111100111101
000000011000101111100111101
101011101010000000010111101
001101011101000000010111101
010010111101000000010111101
010101101001100000010111101
111010000010101000010111101
101001001001101000010111101
000110100001111000010111101
111100010100000100010111101
100010001111000100010111101
101011010000100100010111101
010110010010100100010111101
011001100100010100010111101
001110001010010100010111101
001010101001001100010111101
110101010001000010010111101
010011110000100010010111101
100000101001110010010111101
010100000101110010010111101
110110001000001010010111101
000011000011101010010111101
000010111010000110010111101
000101000111000110010111101
110010000100010110010111101
011001000001001110010111101
100000110001001110010111101
100110011100000001010111101
000111001011000001010111101
001111000100100001010111101
000100110011100001010111101
010001110010001001010111101
111000000101001001010111101
010100010100101001010111101
010110000010011001010111101
010001011001000101010111101
110001000100100101010111101
100001100001010101010111101
001010000101010101010111101
000010110100001101010111101
110010100001000011010111101
100001011000100011010111101
000010001100110011010111101
001000001110001011010111101
001000110000101011010111101
010000101000011011010111101
100000010010011011010111101
110001010010100000110111101
001000101101100000110111101
100010011010010000110111101
100100100011010000110111101
011100001000110000110111101
000110000111001000110111101
000010111000101000110111101
000011100100011000110111101
100000001100111000110111101
000111100010000100110111101
000001011100100100110111101
010100001100001100110111101
000001001011001100110111101
010010000001011100110111101
110000101100000010110111101
000100110110000010110111101
011000000011100010110111101
001001010001010010110111101
010001000100101010110111101
010001001000010110110111101
100010100010100001110111101
001110100000010001110111101
101001000010010001110111101
100011010000001001110111101
001000100110000101110111101
000100001001010101110111101
001100011000000011110111101
000101000010100011110111101
011010000000001011110111101
110101001010100000001111101
100001111001100000001111101
011110011000010000001111101
010111000101010000001111101
101001101100001000001111101
010010101110001000001111101
001101100011001000001111101
010111100000101000001111101
101101010000101000001111101
111100000010011000001111101
010100001001111000001111101
101000000101111000001111101
110100101100000100001111101
010011000011100100001111101
001011100010010100001111101
000100010110110100001111101
010110010001001100001111101
001000110101001100001111101
000011001101001100001111101
000000111010101100001111101
011011100100000010001111101
001101001110000010001111101
011001011001000010001111101
111000010010100010001111101
001000101011100010001111101
110001100001010010001111101
101110100000001010001111101
100011000010011010001111101
000011010110000110001111101
100001100010100110001111101
010000111000010110001111101
001100011000001110001111101
011000000100011110001111101
001010110001100001001111101
010000101101100001001111101
110100010001010001001111101
001010001011001001001111101
010000010011101001001111101
000110100110000101001111101
110000100010010101001111101
000001001110010101001111101
010100000110100011001111101
000110001100001011001111101
100000100100101011001111101
110010000000001111001111101
100011001110000000101111101
111000100101000000101111101
010001101010010000101111101
001100110001010000101111101
101001001000110000101111101
000011100001110000101111101
100010010010101000101111101
001001010010100100101111101
000010100011001100101111101
100000001010011100101111101
010000110011000010101111101
100100000111000010101111101
110110000000100010101111101
000010010101100010101111101
101000010100001010101111101
100010001001001010101111101
110001000100000110101111101
001110010100000001101111101
101100100010000001101111101
010100100100010001101111101
000101010010010001101111101
000000011100110001101111101
010000111000001001101111101
010100001010000101101111101
000011000100100101101111101
100000010001001101101111101
011000001000100011101111101
010001000000011011101111101
000000101001000111101111101
100101010110000000011111101
000110101100100000011111101
111010000001010000011111101
100011000100110000011111101
000010010011110000011111101
011001001010000100011111101
010000110110000100011111101
100100100001100100011111101
001100000001011100011111101
110000000000111100011111101
001101000001100010011111101
001001101000010010011111101
010010001010010010011111101
101000000110010010011111101
000110010000101010011111101
000000110100011010011111101
010111000000000110011111101
001000100100100110011111101
110010010010000001011111101
001100100101000001011111101
010101001000010001011111101
001000011010010001011111101
001001010100001001011111101
100100000011001001011111101
100010001000011001011111101
011010000000100101011111101
010000100001001101011111101
100100110000000011011111101
000100001000100111011111101
010001001101000000111111101
001100100000101000111111101
000101000100010100111111101
000000011010001010111111101
100010010000000110111111101
101000000001100001111111101
100011111111110000000000011
101111110001111000000000011
011101111111000100000000011
111011111010010100000000011
110110111100110100000000011
110111010101011100000000011
111011100100111100000000011
111100100011111100000000011
101011001011111100000000011
111110110101100010000000011
001111111010110010000000011
111011100011110010000000011
111110101110001010000000011
010111110111001010000000011
110011111100101010000000011
111000011111011010000000011
011111101100100110000000011
101001110101110110000000011
001110111011001110000000011
011101010110101110000000011
100010011111101110000000011
100100101111011110000000011
110010110010111110000000011
010101001101111110000000011
111001111110100001000000011
011111111001010001000000011
111111110010001001000000011
011110100111101001000000011
110101101110011001000000011
001100011111111001000000011
010111110110100101000000011
101110101010110101000000011
111010000111110101000000011
100101110111001101000000011
010111001111001101000000011
111001101001101101000000011
000101111100111101000000011
100110001101111101000000011
010001010111111101000000011
110111101001100011000000011
111111010100010011000000011
110110011011010011000000011
001011011101101011000000011
011010111100011011000000011
011111001000111011000000011
010000111011111011000000011
111100110110000111000000011
011010111001100111000000011
101111000011100111000000011
010011101101010111000000011
101001001111010111000000011
111011011000001111000000011
101100100101101111000000011
110100001011101111000000011
000111100110011111000000011
011100011001011111000000011
100010111001011111000000011
001010010111011111000000011
100101010010111111000000011
001001100011111111000000011
110101110111010000100000011
101110101111010000100000011
100111111100011000100000011
010011101111011000100000011
101001010111111000100000011
111011010111000100100000011
011110110010110100100000011
010001111110110100100000011
101100001111101100100000011
011001011011011100100000011
111001111101000010100000011
011110101011100010100000011
010101011011110010100000011
011111011100001010100000011
101100111010101010100000011
110111100001011010100000011
000111111110000110100000011
110011100110010110100000011
011010110101010110100000011
000011010111110110100000011
010100011111001110100000011
010111010001101110100000011
001101010101011110100000011
011001101000111110100000011
110100010100111110100000011
000110101001111110100000011
110011001110110001100000011
111110100001110001100000011
010110010111110001100000011
111010011100101001100000011
110101100101101001100000011
110011010001111001100000011
100100111001111001100000011
011110111100000101100000011
001100110111100101100000011
101101110000110101100000011
010111001001110101100000011
011000101011110101100000011
101110110001001101100000011
010010110011101101100000011
011110001010011101100000011
101000011101011101100000011
000010111111010011100000011
010110111001001011100000011
110011001011001011100000011
001001111011001011100000011
101011100001101011100000011
101100010110011011100000011
000110110100111011100000011
011001010010111011100000011
111000001001111011100000011
011010001111000111100000011
101010100110100111100000011
111011000001010111100000011
000100011101110111100000011
000001110101101111100000011
111000100100011111100000011
010100100011011111100000011
110111110011100000010000011
111111000101110000010000011
001111111100101000010000011
011001111001111000010000011
010100110111111000010000011
111101110100100100010000011
110111100110001100010000011
110011011011001100010000011
001111010110011100010000011
011100101110011100010000011
100101100101111100010000011
010010011111110010010000011
110110110100011010010000011
100011010011111010010000011
010101111010100110010000011
100111011100010110010000011
011010011110001110010000011
111001100101001110010000011
101010101010101110010000011
001011000111101110010000011
010011100011011110010000011
100100011001111110010000011
011010101101110001010000011
011000111111001001010000011
010011110101101001010000011
101011101000111001010000011
110110011000111001010000011
010111000110111001010000011
111111001000100101010000011
000010111111100101010000011
110100110011010101010000011
100001011110110101010000011
111010101100001101010000011
101001010101101101010000011
000101011011101101010000011
001101110001011101010000011
100010100111011101010000011
011110100000111101010000011
101011011011000011010000011
110011110001010011010000011
011100101010110011010000011
001111100001110011010000011
110010111010001011010000011
111100100011001011010000011
100101000111101011010000011
101101100100011011010000011
000110110011011011010000011
110001100010111011010000011
011001000101111011010000011
001110110101000111010000011
110011000110100111010000011
100001101101100111010000011
001001110110010111010000011
100111001010001111010000011
011001101010001111010000011
000100111110001111010000011
110110000101001111010000011
001001011000111111010000011
011110011110100000110000011
111101011010010000110000011
011100111101010000110000011
100100011111110000110000011
011101001101101000110000011
011011100011101000110000011
110001101100111000110000011
110010000111111000110000011
100111001011100100110000011
100110100110110100110000011
111100111000001100110000011
101011001101001100110000011
010101101011001100110000011
100110010111001100110000011
011010010100111100110000011
101000110010111100110000011
110011100101100010110000011
101010110110010010110000011
010111010101010010110000011
101101001100110010110000011
110001110011001010110000011
101110001011001010110000011
110110001100101010110000011
001100110101101010110000011
011011000110011010110000011
011100010011011010110000011
010010101010111010110000011
111101100010000110110000011
110101011001000110110000011
001111001010010110110000011
010110011000110110110000011
000101110001110110110000011
101010000011110110110000011
010110110010001110110000011
000010101111001110110000011
000101101100101110110000011
000001011110011110110000011
110001011011100001110000011
100101101101010001110000011
101011000111010001110000011
000011111110001001110000011
100010101101101001110000011
001100111010011001110000011
001011011001011001110000011
001001110100111001110000011
001111010011000101110000011
111100000011100101110000011
011011110000010101110000011
010010011011010101110000011
100010111000110101110000011
001100101100110101110000011
010011001100101101110000011
110000101010101101110000011
010100110100011101110000011
111001000010011101110000011
101101010101000011110000011
111010001010100011110000011
100001110110100011110000011
000111001101100011110000011
010100110011100011110000011
000111111000010011110000011
010001101001110011110000011
011000100110101011110000011
010101001100011011110000011
101110010000100111110000011
110001010100010111110000011
101001110000001111110000011
001100000111001111110000011
000010010110101111110000011
011000010001101111110000011
110011010111101000001000011
011101011110011000001000011
010110111011100100001000011
010111101110010100001000011
001110110111010100001000011
111100001111010100001000011
111010101001110100001000011
010101110101110100001000011
100111000111110100001000011
001010111101101100001000011
110000101111101100001000011
100010111110011100001000011
011101101001011100001000011
000111110010111100001000011
111100111011000010001000011
101011111001100010001000011
101111100101010010001000011
011000101111110010001000011
001110001111101010001000011
111011101000011010001000011
010111000011111010001000011
111111010000100110001000011
010110011101010110001000011
011011100010101110001000011
001001011011101110001000011
101101000011011110001000011
101000001110111110001000011
011000010101111110001000011
111101001101100001001000011
001011010111110001001000011
011011101110001001001000011
100011101011011001001000011
110011101100100101001000011
101010011110100101001000011
111001010001110101001000011
100110110001110101001000011
101011010011001101001000011
110011000110011101001000011
011010100101011101001000011
010010001011111101001000011
100110110110010011001000011
001101001011110011001000011
111010010110001011001000011
111000111000101011001000011
010110110010101011001000011
010101100100111011001000011
110101101010000111001000011
011110011010000111001000011
110010110011000111001000011
001101010111000111001000011
001010101110010111001000011
111000100010110111001000011
001111110000001111001000011
100101001101001111001000011
001000110110101111001000011
101010001001101111001000011
011001001100011111001000011
100011100000111111001000011
111000111010110000101000011
111111001001001000101000011
101010101110101000101000011
011011110010011000101000011
111100100110011000101000011
001101101100111000101000011
011101010001111000101000011
101001110011010100101000011
110010010110110100101000011
101110011000101100101000011
011000011110101100101000011
001011000101111100101000011
110110010111000010101000011
100101011110100010101000011
100110101101100010101000011
011001010111010010101000011
100010011011110010101000011
001011100111001010101000011
110000011101101010101000011
110001001110011010101000011
100010110101011010101000011
011010001011011010101000011
001110010010111010101000011
111011001010000110101000011
100011011101000110101000011
010110110100100110101000011
001010111010100110101000011
011001001101100110101000011
110100011010010110101000011
110100100101010110101000011
001101011000110110101000011
100000111100110110101000011
100101110001001110101000011
101111011010000001101000011
110010100111100001101000011
111001001011010001101000011
100111100100110001101000011
011101000111001001101000011
010111011000101001101000011
100001111010101001101000011
011010101001101001101000011
110110000101011001101000011
000111010011011001101000011
010011110101000101101000011
011110010001100101101000011
100101101001100101101000011
001011001011100101101000011
101110010100010101101000011
011010001100110101101000011
100100111100001101101000011
110010011001001101101000011
000101100110101101101000011
001001111000011101101000011
000111001100011101101000011
101010100010011101101000011
101011101100000011101000011
011101100010100011101000011
000011110011100011101000011
111000110001010011101000011
011100010100110011101000011
010011000101110011101000011
010100101110001011101000011
101000010011101011101000011
001000100101111011101000011
101100001110000111101000011
000110100111000111101000011
000101110010010111101000011
001100101001001111101000011
110000100001101111101000011
000001001001111111101000011
101010111101010000011000011
101101101101001000011000011
101001011110101000011000011
111001010011011000011000011
100111111001000100011000011
001011011111000100011000011
110011100101010100011000011
011111000010110100011000011
011100011001101100011000011
001011101100011100011000011
110100011100011100011000011
101110100001011100011000011
110001001001111100011000011
010110000101111100011000011
100000010111111100011000011
110001011111000010011000011
010100111110010010011000011
110101110000110010011000011
001011001110110010011000011
011010101100101010011000011
111100000110101010011000011
001101101010011010011000011
100011100110011010011000011
111100001001011010011000011
100000111011011010011000011
110100101100100110011000011
101110000101100110011000011
011100100011100110011000011
000110101011010110011000011
000010110110110110011000011
010001000111110110011000011
000001110111001110011000011
101100110000101110011000011
100011010100101110011000011
010110001010101110011000011
011010110000011110011000011
111111000110000001011000011
011011110011000001011000011
001001101111100001011000011
101101111000010001011000011
111100010101010001011000011
010011011100110001011000011
100111110000101001011000011
111001100100101001011000011
101110001010101001011000011
010101100011011001011000011
011000011010111001011000011
101100100110100101011000011
100011100011100101011000011
100111010010010101011000011
001000111011010101011000011
011000110100110101011000011
001101000101110101011000011
011101010010001101011000011
100001110100011101011000011
110101100101000011011000011
010111001011000011011000011
101100011100100011011000011
100110010011100011011000011
110010001001110011011000011
001110100110001011011000011
101011000101001011011000011
010000011101011011011000011
100101001000111011011000011
001110101000100111011000011
001011010010100111011000011
010001110001100111011000011
010110100100010111011000011
000011011001010111011000011
010000101000111111011000011
011001111110000000111000011
001111110000110000111000011
001110001011110000111000011
110100101001101000111000011
001110011100011000111000011
110110001101000100111000011
000111011100100100111000011
110010110001100100111000011
111001001100010100111000011
100101010101010100111000011
011110100100001100111000011
010001110100101100111000011
100101100010011100111000011
101001101011000010111000011
101110100010100010111000011
010111000110100010111000011
111101000001100010111000011
110010011100010010111000011
010010100111010010111000011
111000100100110010111000011
101000111100001010111000011
100111010010001010111000011
010011101001001010111000011
011010010101001010111000011
001011100001100110111000011
001100000110110110111000011
100110101000001110111000011
001100011010001110111000011
010101101100100001111000011
001100111001100001111000011
000100110111010001111000011
010100011011001001111000011
101001001001101001111000011
010010100100111001111000011
100011000010111001111000011
100001101110000101111000011
110101010000100101111000011
101010001001010101111000011
111011010000000011111000011
000010111100100011111000011
100000010101110011111000011
000001001110101011111000011
110100010000011011111000011
010010100010100111111000011
011000001010010111111000011
001010111011111000000100011
100101111001110100000100011
110010011011110100000100011
011011111100001100000100011
110110010110101100000100011
001101101011101100000100011
011010001111101100000100011
011100111000111100000100011
101010010101111100000100011
110111100100110010000100011
101010110111001010000100011
101101010011101010000100011
010011011011101010000100011
000111111001011010000100011
011001110101011010000100011
111010011000111010000100011
111010101101000110000100011
001111000101110110000100011
011111000011001110000100011
101011110000011110000100011
111000101010011110000100011
100011001101011110000100011
101111101011000001000100011
011110101110010001000100011
011101011100110001000100011
111111000010110001000100011
101111010101001001000100011
110010101111001001000100011
111100101100101001000100011
111010010011101001000100011
111001011010011001000100011
000111100011111001000100011
110110111010000101000100011
111100011101000101000100011
100111110100010101000100011
101000110110110101000100011
010010110101110101000100011
110011110001001101000100011
001111000110101101000100011
001110101001011101000100011
101001100101011101000100011
101110111100000011000100011
011110110000110011000100011
010111101100001011000100011
101011001110001011000100011
011011100010011011000100011
010100001111011011000100011
110100010001111011000100011
001111011001000111000100011
000101101111000111000100011
111010010100100111000100011
011100000111100111000100011
010011011010010111000100011
110001001100110111000100011
101101100010001111000100011
010010011101001111000100011
000100110101011111000100011
000110001010111111000100011
001111110101100000100100011
111001011001110000100100011
111000111011001000100100011
011111010010101000100100011
101011100011011000100100011
010110011011011000100100011
101100110100111000100100011
000101011101111000100100011
101110110110000100100100011
011100011011100100100100011
000110101111100100100100011
101101001101010100100100011
011011000011110100100100011
000011110111001100100100011
111001010100011100100100011
110000110001111100100100011
111101001011000010100100011
110011010110100010100100011
100100110111100010100100011
111011001100010010100100011
100101101110010010100100011
001110100110110010100100011
001001110011110010100100011
010101111010001010100100011
000011001110111010100100011
001100001011111010100100011
100111100101000110100100011
001101001110100110100100011
100010011110010110100100011
010000111011010110100100011
001010011001110110100100011
101001011000101110100100011
010111011101000001100100011
110110110100001001100100011
100101001011101001100100011
110001000111011001100100011
011100100010111001100100011
011001111001000101100100011
010111100011000101100100011
110001110100100101100100011
100111001100100101100100011
101011001010010101100100011
100110000111010101100100011
000001011111010101100100011
111100000100110101100100011
000101100101110101100100011
111010100000101101100100011
100100110010101101100100011
010100010101101101100100011
001111110010000011100100011
111110000110000011100100011
001101101001100011100100011
011000011101100011100100011
101010101001010011100100011
110000101010110011100100011
011011000101001011100100011
000110010111001011100100011
100110011000011011100100011
100011100100011011100100011
001000111000111011100100011
101010000010111011100100011
111000011000010111100100011
001011101000001111100100011
010001001110001111100100011
000010110010011111100100011
010011000000111111100100011
101011111110000000010100011
100101101111100000010100011
010011111011010000010100011
110111101000101000010100011
110001110110101000010100011
101011100101101000010100011
011110110010011000010100011
110100101011011000010100011
111100101001100100010100011
011001010111100100010100011
011001101101010100010100011
111101000011010100010100011
001110011011010100010100011
011011011000110100010100011
001100110111001100010100011
111011000010101100010100011
101000011011101100010100011
111010001001011100010100011
111111100001000010010100011
010011101110100010010100011
111000110011100010010100011
001011011101010010010100011
100010101111010010010100011
101001001011110010010100011
101111011000001010010100011
110011000111001010010100011
111001001100101010010100011
010101100110011010010100011
101100101000111010010100011
101100111010000110010100011
000110111100100110010100011
101000010111010110010100011
011010000110110110010100011
010100010101110110010100011
000001011101101110010100011
011001010010011110010100011
010110111001100001010100011
100111011001010001010100011
110000011111010001010100011
111000111000110001010100011
100001111011001001010100011
011101101000011001010100011
100011010110011001010100011
101100000110111001010100011
010101110101000101010100011
011010101011000101010100011
110101100010100101010100011
011110010010100101010100011
001101001110010101010100011
000011101001110101010100011
111000000111001101010100011
110110000010011101010100011
111001110100000011010100011
011001001111000011010100011
001010011110100011010100011
111010000101010011010100011
000111010010110011010100011
001100011011001011010100011
010010001100111011010100011
001010010001111011010100011
100011010101000111010100011
001101110000100111010100011
100110100001100111010100011
001000001101110111010100011
010000100011110111010100011
111100001000001111010100011
100000001110011111010100011
000101000100111111010100011
001111101010100000110100011
100011111001100000110100011
100110101110001000110100011
111000010101101000110100011
101001111000011000110100011
010010111110000100110100011
010111100100100100110100011
101010001100110100110100011
010000001111110100110100011
100101011010001100110100011
001001000111011100110100011
000000111100111100110100011
101100000001111100110100011
110100101101000010110100011
001000101111100010110100011
011001101010010010110100011
010011110000110010110100011
000100111010110010110100011
010000111001101010110100011
111101000000011010110100011
100000100101111010110100011
011101010100000110110100011
001011100110000110110100011
010011010011000110110100011
101000110100100110110100011
000100100111010110110100011
110000011100001110110100011
001110000010101110110100011
100011000010011110110100011
101110100101000001110100011
100110110010010001110100011
011001110010001001110100011
110101010001001001110100011
000110011100101001110100011
011000001011101001110100011
110010100001011001110100011
100101100000111001110100011
000000010111111001110100011
110011011000000101110100011
101001010110000101110100011
000100111011000101110100011
110010000101100101110100011
001010010101010101110100011
001010011010001101110100011
001101001001001101110100011
100000110101001101110100011
011000001100011101110100011
010010110101000011110100011
100011100011000011110100011
100000111100010011110100011
010100011001010011110100011
101100000011010011110100011
000001001011011011110100011
010110101000000111110100011
110000110010000111110100011
101010000100001111110100011
100000001001101111110100011
001100100000011111110100011
011010111111000000001100011
111011011100100000001100011
111101101010100000001100011
110001111110010000001100011
010110110110110000001100011
001001111101110000001100011
111101110001001000001100011
100100110111011000001100011
001101000111111000001100011
110101011011000100001100011
101001101111000100001100011
101111001001100100001100011
010011100111100100001100011
101111100010010100001100011
101100011010110100001100011
100001111100101100001100011
011000110011101100001100011
001111011110000010001100011
111010000111100010001100011
110101101001010010001100011
101010110010110010001100011
100111000110101010001100011
000011110101101010001100011
010100100111101010001100011
010010111010011010001100011
110000010110111010001100011
011011010101000110001100011
011100010011010110001100011
010001110010110110001100011
111100100100001110001100011
000011010011011110001100011
110100001000111110001100011
001100100001111110001100011
100101110110100001001100011
101000111011100001001100011
100110001111100001001100011
110011010011010001001100011
010100111011010001001100011
110110101000110001001100011
010001101011101001001100011
000110011101011001001100011
101000001111011001001100011
001010110100111001001100011
100010111101000101001100011
010110010111000101001100011
111000101100010101001100011
001011011100010101001100011
100001101010110101001100011
010101000011110101001100011
000110101110001101001100011
011101100000101101001100011
100100011001101101001100011
000000011110111101001100011
000001110001111101001100011
111111001000000011001100011
010001110111000011001100011
011001011010100011001100011
100011011001001011001100011
011100010101001011001100011
000100111100101011001100011
001011000011101011001100011
111100000010011011001100011
011000101001011011001100011
101101010000010111001100011
001001100100110111001100011
100010000110110111001100011
100000100111001111001100011
000110000101101111001100011
001011101110010000101100011
110101010010110000101100011
111001101100001000101100011
001011011011001000101100011
100111001010011000101100011
011110100001011000101100011
010001111001011000101100011
000010101101111000101100011
111011100001000100101100011
100001010111100100101100011
110010111000010100101100011
011110000110010100101100011
000100111101010100101100011
010100101010110100101100011
101011000110001100101100011
000111101001001100101100011
110100000011011100101100011
011110101100000010101100011
111001110000100010101100011
010111011000010010101100011
010101001101001010101100011
100101101000101010101100011
011100011000101010101100011
100001110010011010101100011
000111000011100110101100011
101000001011010110101100011
110010000001110110101100011
111010010000001110101100011
001000010111001110101100011
001010100100101110101100011
111100111000000001101100011
011011000110100001101100011
010100001101110001101100011
110101100010001001101100011
100011000101101001101100011
101101000100011001101100011
110000011000111001101100011
110110000010100101101100011
000010110110100101101100011
110101001000010101101100011
001100100011010101101100011
001111000000110101101100011
001100001100101101101100011
100011010000011101101100011
100100011011000011101100011
010110100001100011101100011
001001001101010011101100011
100011001000110011101100011
000101000110110011101100011
001101001010001011101100011
100001111000000111101100011
011101000001000111101100011
001010110001000111101100011
010010011000100111101100011
101001000010100111101100011
100110100000010111101100011
010000010110010111101100011
000000101100011111101100011
101101010111000000011100011
100111011010100000011100011
010111001101100000011100011
011100110001110000011100011
010110111100001000011100011
111100011010001000011100011
111110000101001000011100011
001110010110101000011100011
110101000011101000011100011
011011010100011000011100011
000111100100111000011100011
010001001110111000011100011
101001110010100100011100011
100100110101100100011100011
010101111000010100011100011
001010100101110100011100011
100110110010001100011100011
011001001011001100011100011
100010001101101100011100011
101000100110011100011100011
110010100000111100011100011
001101010000111100011100011
000100001011111100011100011
110010110110000010011100011
011001101001100010011100011
011000011100110010011100011
100111000001110010011100011
100101110100001010011100011
000110101001101010011100011
011000000111011010011100011
100011101100000110011100011
101011000011000110011100011
110000011010100110011100011
110100100010010110011100011
100100001101010110011100011
000000111001110110011100011
010100110001001110011100011
010011000001101110011100011
101000011000011110011100011
101010010101100001011100011
000111101010010001011100011
111000100011010001011100011
100001000111110001011100011
110001001101001001011100011
000010100111101001011100011
101110010000011001011100011
000100110010111001011100011
101100001011000101011100011
101001001100100101011100011
010010110010010101011100011
011110000001010101011100011
000110011000110101011100011
100111000100001101011100011
001000101101001101011100011
011010000100101101011100011
001011111000000011011100011
001101100011000011011100011
011100100100100011011100011
000101010101100011011100011
100010011010010011011100011
001100010110010011011100011
110110100000001011011100011
011010001010001011011100011
110001010000101011011100011
000011100001011011011100011
010001011100000111011100011
000010001011100111011100011
000010110000101111011100011
011101100101000000111100011
000111110011000000111100011
110011100010100000111100011
101100001110100000111100011
100010110100110000111100011
010010011001110000111100011
100011011100001000111100011
010010001111001000111100011
001001110001101000111100011
001011001000111000111100011
011100000100111000111100011
011010001010100100111100011
010100010110100100111100011
101100101000010100111100011
000001100011110100111100011
010000010101011100111100011
000010010010111100111100011
111001000110000010111100011
100001011001010010111100011
000001101100110010111100011
100010010001101010111100011
001010011100000110111100011
010101001010000110111100011
001100001001100110111100011
010000100101100110111100011
001001110000010110111100011
011000101000001110111100011
110010101100000001111100011
000101001111000001111100011
000111010100010001111100011
001000100110110001111100011
001110101000001001111100011
100100010110001001111100011
011001000001011001111100011
000001011001100101111100011
000010001110010101111100011
010000101001010101111100011
000011000011001101111100011
101000101000100011111100011
010001000011100011111100011
110001100000010011111100011
001001010100001011111100011
000100000101011011111100011
000100110100000111111100011
000011000100100111111100011
101111100111100000000010011
011011101110110000000010011
111011001111001000000010011
011101110011101000000010011
111000111011100100000010011
001110001111110100000010011
111100011110001100000010011
011110110001011100000010011
110001101011011100000010011
101001111000111100000010011
010110111110100010000010011
101011011110010010000010011
110111001101010010000010011
111101101000110010000010011
110010111001110010000010011
111011110001001010000010011
011100111010011010000010011
001111100100111010000010011
100110010110111010000010011
011011010011100110000010011
001101111001010110000010011
001101100111001110000010011
110111100000101110000010011
000001111110101110000010011
100100110011101110000010011
101111001000011110000010011
011010100110011110000010011
010101010011011110000010011
101010100001111110000010011
011000001011111110000010011
000111111110010001000010011
101111010011010001000010011
010011110011110001000010011
110111000011101001000010011
111110101000011001000010011
101010110010111001000010011
010101011001111001000010011
100000101111111001000010011
111001100111000101000010011
101010110101100101000010011
001101011101100101000010011
110101111000010101000010011
001111100101010101000010011
010000111111010101000010011
101110100110001101000010011
110001011101001101000010011
000011111001101101000010011
110011101010010011000010011
100101110001110011000010011
001110101101001011000010011
011101000110011011000010011
000001111101011011000010011
011101100001100111000010011
110110100001010111000010011
100010001011110111000010011
100011100101001111000010011
110000011000111111000010011
000011001100111111000010011
110110111101000000100010011
101101111001100000100010011
110101001111100000100010011
111111000110010000100010011
110011011011010000100010011
101011110110001000100010011
011001011100111000100010011
100111001001111000100010011
010111111000100100100010011
111010101100010100100010011
101100111010010100100010011
001001100111110100100010011
110111001100001100100010011
100111100011001100100010011
110000110110011100100010011
010100101100111100100010011
100111010101100010100010011
011111010000110010100010011
100010100111110010100010011
111000101100101010100010011
000000011111111010100010011
010101110101000110100010011
101001110010100110100010011
000111100010110110100010011
110011010010001110100010011
001010001110101110100010011
101000010101101110100010011
011010011000011110100010011
001100110000111110100010011
100001000110111110100010011
011011101011000001100010011
001000111110110001100010011
000111110101001001100010011
111101001000101001100010011
001011010011101001100010011
001011101100011001100010011
010110011100011001100010011
000110101011011001100010011
111010110010000101100010011
110110001011000101100010011
011111000100100101100010011
100101010110100101100010011
111100010001010101100010011
101001001001110101100010011
101001101010001101100010011
000111011010001101100010011
101101000101001101100010011
110011100000011101100010011
010010000110111101100010011
111101110000000011100010011
011110010101000011100010011
110010110100100011100010011
010010011011100011100010011
001100110011010011100010011
000101001111010011100010011
101001100100110011100010011
000011100110101011100010011
100001011010011011100010011
100100000011111011100010011
110100011100000111100010011
110100100010100111100010011
000110110001100111100010011
101110000010010111100010011
100011010000110111100010011
001011010100001111100010011
011001001001001111100010011
001101000010101111100010011
000111000001011111100010011
110110101110010000010010011
100111111000110000010010011
100110001111101000010010011
010011011101011000010010011
001101011010111000010010011
011111011001000100010010011
110110011010100100010010011
101100110001110100010010011
110011000011110100010010011
100101111100001100010010011
010001001111101100010010011
101100001101011100010010011
011000010111011100010010011
101111110100000010010010011
011001100111010010010010011
111000001101110010010010011
111100010101001010010010011
010111001001101010010010011
110111000010011010010010011
101001110010011010010010011
010001010110111010010010011
111001010110000110010010011
011000110101100110010010011
101000101011010110010010011
001011001001110110010010011
001011110000101110010010011
111100100000011110010010011
000000101101111110010010011
110111011100000001010010011
011101100110100001010010011
111010100011100001010010011
101011010100110001010010011
000111001011110001010010011
010101111010001001010010011
101101001110001001010010011
011010010110101001010010011
110100010110011001010010011
111101000100010101010010011
001110110010010101010010011
111010001010010101010010011
110010010101010101010010011
000001110101110101010010011
101110011000001101010010011
011011000101001101010010011
001011001010101101010010011
001000110011101101010010011
000010011110011101010010011
111110010010000011010010011
011010101110000011010010011
101001111000100011010010011
000100111101100011010010011
001110000111100011010010011
011100011100010011010010011
110000101001011011010010011
101000000111011011010010011
000100100110111011010010011
111011100000000111010010011
011100001011000111010010011
000001011111000111010010011
000111100100100111010010011
010010001101100111010010011
100100101100010111010010011
100101000011010111010010011
011010010000110111010010011
110101010000001111010010011
010010110100001111010010011
001010101000011111010010011
010100000001111111010010011
001101101011010000110010011
111001110000110000110010011
010110101001110000110010011
001110010101110000110010011
111010011010001000110010011
010110100111001000110010011
001001011111001000110010011
101101000011101000110010011
101000101110011000110010011
011000100101111000110010011
011011001110000100110010011
110011010100100100110010011
000100111110100100110010011
110000101101100100110010011
010000110011110100110010011
111000000110101100110010011
011010001001101100110010011
000010110101101100110010011
000011101010011100110010011
111010101001000010110010011
001011110011000010110010011
010000111111000010110010011
101011000110100010110010011
011100011001100010110010011
010011001100110010110010011
110100110000101010110010011
100101010100011010110010011
000100111001011010110010011
000011100101011010110010011
101010010000111010110010011
100010111100000110110010011
000111101001000110110010011
001101100100010110110010011
100110010001010110110010011
001000011100110110110010011
011100001100001110110010011
010001100110001110110010011
100100100101001110110010011
100100001010101110110010011
110001000001011110110010011
101100111100000001110010011
101111001001000001110010011
110000111010010001110010011
011000001111010001110010011
101100100010110001110010011
100011100001110001110010011
011101010100001001110010011
011100101001001001110010011
101110000100101001110010011
010110001010101001110010011
011010100010011001110010011
000110011101000101110010011
010111000010010101110010011
010001011000110101110010011
100011010001001101110010011
100000001111001101110010011
000101110000101101110010011
100101001000011101110010011
100000100100111101110010011
001001101101000011110010011
100010010111000011110010011
011110100000100011110010011
001001001010110011110010011
010101000011001011110010011
001101011000000111110010011
000011000011100111110010011
000100010110010111110010011
010000100101010111110010011
101100101011110000001010011
111001000111110000001010011
101101010101101000001010011
010111100101011000001010011
101111000010111000001010011
110001110001111000001010011
000010110111111000001010011
101111010110000100001010011
110001011100110100001010011
110101100010110100001010011
011110000111001100001010011
101001100110101100001010011
111011010000011100001010011
011101001111000010001010011
100111110010100010001010011
011110101001010010001010011
010100110011110010001010011
001111010011001010001010011
011110010100011010001010011
100100111100011010001010011
000111001110011010001010011
011001111100000110001010011
101000011111000110001010011
101010111000010110001010011
101011000100110110001010011
000011110001110110001010011
100101011010001110001010011
010100111000101110001010011
010000011110011110001010011
001010001101011110001010011
001011111101000001001010011
111010011001100001001010011
010011001111010001001010011
011001111000110001001010011
110110000110110001001010011
000101100111110001001010011
100101110010011001001010011
011100001101011001001010011
011000100011111001001010011
111111000001000101001010011
010101110011000101001010011
101010101011000101001010011
100111011000100101001010011
011001010110100101001010011
100001001111100101001010011
100100011101010101001010011
101011001100001101001010011
000011110110001101001010011
111010000010101101001010011
010010111000011101001010011
001110110100100011001010011
110100011010100011001010011
010001101110100011001010011
100000110111100011001010011
000111101000110011001010011
011101101000001011001010011
100001011100101011001010011
101100100010101011001010011
100010010001111011001010011
011100001100100111001010011
000110010011010111001010011
001000101001110111001010011
110000101100001111001010011
011000110001001111001010011
101000010010011111001010011
000100101010011111001010011
111101010011000000101010011
011010110110100000101010011
000111011011100000101010011
010100011111010000101010011
101110110000011000101010011
110010101000111000101010011
010001001011111000101010011
111100110100000100101010011
111010000101100100101010011
001110011001010100101010011
010110100011010100101010011
101010001010110100101010011
000101001111001100101010011
100001011001011100101010011
100100000101111100101010011
101000101101010010101010011
111100000010110010101010011
010010111100001010101010011
100101100110001010101010011
111000000111001010101010011
001011011000101010101010011
011101000100101010101010011
101110000001101010101010011
100011000011011010101010011
000101100001111010101010011
001111000101000110101010011
110110001000100110101010011
010100000111100110101010011
010101101000010110101010011
011010100000110110101010011
000110100100011110101010011
001001100010011110101010011
011100000001011110101010011
110001111100000001101010011
110011010010100001101010011
111000001110100001101010011
011100101010010001101010011
011011010001010001101010011
101100011001001001101010011
000001101101101001101010011
000100110011101001101010011
101001100001011001101010011
011110000000111001101010011
100011000101010101101010011
010100110000110101101010011
000101001010110101101010011
100000010011110101101010011
001010110000101101101010011
111000001000011101101010011
110100101001000011101010011
111010100000001011101010011
010001110000101011101010011
001101010000011011101010011
110001000100100111101010011
001000000111010111101010011
100010000110001111101010011
000001010011001111101010011
010000001010101111101010011
011111010100100000011010011
101010111010100000011010011
101011001101100000011010011
110100011101100000011010011
111111001000010000011010011
101110000111010000011010011
100100110110110000011010011
111110100010001000011010011
001111100001101000011010011
100110011010011000011010011
000001111110011000011010011
001100110011011000011010011
111100010000111000011010011
101010100100111000011010011
010100101010111000011010011
111010010011000100011010011
010011101011000100011010011
010010101100110100011010011
010111110000001100011010011
110000111001001100011010011
000110100110101100011010011
011001100000111100011010011
000011011000111100011010011
110111010001000010011010011
110011101000100010011010011
000101011011010010011010011
010001100101101010011010011
100001001101011010011010011
110000000011111010011010011
110000100111000110011010011
100010011001100110011010011
100010001110010110011010011
000100110101010110011010011
100001010010110110011010011
111000001010001110011010011
001110011110000001011010011
100100111011000001011010011
011100010011100001011010011
010110011001010001011010011
100001011001110001011010011
110010001110001001011010011
000110101100011001011010011
000101010100111001011010011
101001110001000101011010011
101100001000110101011010011
000110001011001101011010011
000000111100101101011010011
100101000010101101011010011
010001001010011101011010011
110001110010000011011010011
000011110100010011011010011
000000011110110011011010011
000011101010001011011010011
000101110001001011011010011
011000100100011011011010011
001010000010111011011010011
001100010100001111011010011
001001000001101111011010011
100001110111000000111010011
110001101001010000111010011
110101000100110000111010011
010110010010110000111010011
110101001010001000111010011
011001010010101000111010011
110011000001101000111010011
101010100110000100111010011
011001010101000100111010011
101100010010100100111010011
001100100101100100111010011
000011010011010100111010011
100001001100101100111010011
101000010100011100111010011
110010000010011100111010011
011100100110000010111010011
101100110001000010111010011
000011001111000010111010011
110000010110100010111010011
110110100000010010111010011
001000111010010010111010011
001001010001110010111010011
101001100000101010111010011
011000001000111010111010011
000000110100111010111010011
010011011000000110111010011
000000001011110110111010011
001010000011001110111010011
010010000100101110111010011
010110110100000001111010011
100011100100001001111010011
001000100111001001111010011
100010011000101001111010011
011000111000000101111010011
000010010100110101111010011
010000010110001101111010011
000000110001011101111010011
100101001100000011111010011
000111010000100011111010011
010001000110010011111010011
001100001001010011111010011
001010001100001011111010011
100000100010011011111010011
100010100001000111111010011
100000011000010111111010011
111110100011010000000110011
101110011011001000000110011
011110010101101000000110011
010111010110011000000110011
110101110110000100000110011
000111111101000100000110011
101100010111100100000110011
111110011000010100000110011
010111001011010100000110011
011001110001110100000110011
110010111000101100000110011
001110101100101100000110011
100111010001101100000110011
100001011110011100000110011
011101000100111100000110011
111010111010000010000110011
011100110111000010000110011
100011110011010010000110011
000101111100110010000110011
011101001010101010000110011
100110101010011010000110011
101100110001011010000110011
011011001001011010000110011
001011010010111010000110011
000001101011111010000110011
010010000111111010000110011
100010110110100110000110011
100110001101100110000110011
010010111100010110000110011
111100000110010110000110011
110101000001110110000110011
000100011011110110000110011
010101011100001110000110011
110010010001011110000110011
011011010111000001000110011
111001001101010001000110011
110011011000110001000110011
001100110101110001000110011
101101100001101001000110011
000111001101101001000110011
101100011100011001000110011
001111001010011001000110011
111010000110011001000110011
100010110101011001000110011
001001111110000101000110011
100011011011000101000110011
010010101110100101000110011
011110001001100101000110011
001011100010110101000110011
100100101101001101000110011
000110110011001101000110011
011001000011011101000110011
001010011000111101000110011
100101001110100011000110011
101011001001100011000110011
000110101011100011000110011
101000101110010011000110011
110000100101110011000110011
000001010111110011000110011
110000010111001011000110011
110110001000101011000110011
001001101100101011000110011
010010110001101011000110011
110101100000011011000110011
101100101000100111000110011
010100110100100111000110011
110001010010100111000110011
011000110010010111000110011
100001101001010111000110011
101001000000111111000110011
101101011110000000100110011
100011101111000000100110011
110110010011100000100110011
101000110111010000100110011
100001111010110000100110011
011100010110110000100110011
010101100011110000100110011
011011100100101000100110011
101010101001101000100110011
100001110101101000100110011
000010111110011000100110011
001101100101011000100110011
100101010011011000100110011
001000111101100100100110011
001011110100010100100110011
110100101001010100100110011
100010011101001100100110011
010001010110101100100110011
011010000101011100100110011
000010100011111100100110011
101000011011100010100110011
011001000111100010100110011
110100110100010010100110011
001110011010010010100110011
010001011110010010100110011
001011101000110010100110011
101110010100001010100110011
010110001110001010100110011
001000110110101010100110011
011100111000000110100110011
111110000001000110100110011
010010100111000110100110011
110000001110100110100110011
001101000011010110100110011
101001100100001110100110011
000100001101011110100110011
010100000010111110100110011
100111100010100001100110011
011000110011100001100110011
010111101000010001100110011
001101111000001001100110011
101001000110101001100110011
010000101001111001100110011
100101110001000101100110011
011001001010100101100110011
000010111001010101100110011
100000001010111101100110011
000011011100100011100110011
010011000011010011100110011
100000111001001011100110011
001000001111001011100110011
111000010000101011100110011
110000001100011011100110011
001110100100000111100110011
000000111010100111100110011
011010000010001111100110011
001000100001101111100110011
000000010100111111100110011
010110011111000000010110011
011010111100100000010110011
001001111011100000010110011
110101001010110000010110011
011111001100001000010110011
111001101001001000010110011
000111101011001000010110011
000011011110101000010110011
010100101101101000010110011
010101110001011000010110011
100000111001111000010110011
001001010101111000010110011
010110100011100100010110011
101000111100010100010110011
100111000110010100010110011
000010010111110100010110011
001011010011001100010110011
100000100111101100010110011
010110101000011100010110011
110000001100111100010110011
110110010100100010010110011
110010001011100010010110011
111001011000010010010110011
100100100011110010010110011
110010101100001010010110011
001101010110001010010110011
001010100011101010010110011
100110000101011010010110011
100011100000111010010110011
010100011000111010010110011
001000001110111010010110011
001110001110000110010110011
001110010001100110010110011
110001100100010110010110011
000101101010010110010110011
011000101000110110010110011
000010111001001110010110011
101100000011001110010110011
000101100001101110010110011
110011100101000001010110011
101101010010100001010110011
000010111010110001010110011
011101000001110001010110011
110010011001001001010110011
101000101010101001010110011
000101000111011001010110011
111100110000000101010110011
100100011110000101010110011
100101001001100101010110011
010000011011100101010110011
011010100100010101010110011
010100001101010101010110011
100011101000001101010110011
001101100100001101010110011
010011010000101101010110011
100000110010011101010110011
000110110110000011010110011
101010110001000011010110011
011011000100100011010110011
100011001100010011010110011
001010001011010011010110011
111000000010110011010110011
110001001010001011010110011
000001110010101011010110011
011110000000011011010110011
011001010001000111010110011
001000100110100111010110011
110000100000101111010110011
001110111001000000110110011
110001011101000000110110011
000101110110010000110110011
000111001101010000110110011
011001010011010000110110011
100100101100110000110110011
010011111000001000110110011
101100011000101000110110011
110011000100011000110110011
011100001010011000110110011
100110000010111000110110011
101001001011000100110110011
010101000111000100110110011
111000100010010100110110011
100010100101010100110110011
000110110000110100110110011
000111001000101100110110011
001001100010101100110110011
110100010000011100110110011
100101111000000010110110011
011000010100011010110110011
101010010010000110110110011
101101000000100110110110011
110000010001100110110110011
110010001000010110110110011
000001000101110110110110011
000000010011011110110110011
010001101110000001110110011
011110000011000001110110011
111000100100100001110110011
000010001111100001110110011
101000010011001001110110011
000001001100111001110110011
000011110010000101110110011
001010101000100101110110011
000100000011101101110110011
011010011000000011110110011
000111001010000011110110011
010100100010010011110110011
000010000110011011110110011
000100001100100111110110011
001011000000010111110110011
111110100100100000001110011
010101111001100000001110011
001110110011100000001110011
011011001011100000001110011
001111111000010000001110011
000110101111010000001110011
110010001101110000001110011
100111101100001000001110011
100100111010101000001110011
011010101100011000001110011
110100001110011000001110011
111000010101011000001110011
010111001000111000001110011
101001001100111000001110011
100110100001111000001110011
111010001110000100001110011
011100101101000100001110011
010101001110100100001110011
011001101010010100001110011
011010010010110100001110011
001011100101001100001110011
101000101001011100001110011
010000011001111100001110011
010111100110000010001110011
101001110110000010001110011
101001100001110010001110011
110001111000001010001110011
111011000010001010001110011
100000101101101010001110011
100101010000111010001110011
011000110000111010001110011
110110010010000110001110011
001110001000110110001110011
001000101110001110001110011
000010011100101110001110011
111000000001101110001110011
001001010100011110001110011
010011111010000001001110011
101011110000100001001110011
011000011110010001001110011
100001010011101001001110011
001010010011011001001110011
000011000110111001001110011
110011010100000101001110011
110000110001010101001110011
011000000101110101001110011
101000110100001101001110011
110000011010001101001110011
100101000001011101001110011
000100100100111101001110011
100011000111000011001110011
011010100010100011001110011
001010100101010011001110011
110000001011010011001110011
010010010100110011001110011
001111000100001011001110011
010100001001001111001110011
000100010010101111001110011
101111000001010000101110011
010000110101110000101110011
001010000111110000101110011
110010110010001000101110011
101100100011001000101110011
001101001001101000101110011
101000011010011000101110011
100101101010000100101110011
000110011110000100101110011
001011010001100100101110011
010011000100110100101110011
011011001000001100101110011
010110010000101100101110011
111000011100000010101110011
011010010011000010101110011
001100101010100010101110011
110010000110010010101110011
110100010001001010101110011
010000100011011010101110011
001001011010000110101110011
100100110000100110101110011
000001100110100110101110011
100001001100010110101110011
000110111000100001101110011
100010100011010001101110011
110000100101001001101110011
010010001100101001101110011
000011001001011001101110011
100000101100100101101110011
101110000000001101101110011
010001000001101101101110011
000101100101000011101110011
000001101010010011101110011
011001000000110011101110011
000100001000111011101110011
100000010101000111101110011
110011110000010000011110011
001010110110010000011110011
110100100101010000011110011
100011001011010000011110011
010001010111001000011110011
001100001111001000011110011
101011011000000100011110011
001100111000100100011110011
110001000101100100011110011
110000010110010100011110011
101000000011110100011110011
010001101100001100011110011
011100000010101100011110011
011110110000000010011110011
111100001000100010011110011
000011010011100010011110011
010011000101010010011110011
000110000110110010011110011
101001010001001010011110011
000101001100101010011110011
000111010100000110011110011
001000110011000110011110011
010101000000011110011110011
000000100010111110011110011
110101101000000001011110011
001111001000100001011110011
010000110110100001011110011
000001110011010001011110011
000000101101110001011110011
010110010010001001011110011
001000011001101001011110011
111001000010000101011110011
000011001101000101011110011
011000010000011101011110011
000010000001111101011110011
110100000110000011011110011
010000111001000011011110011
000001011000011011011110011
100000000100111011011110011
010110000000100111011110011
101000010000100111011110011
000001101000100111011110011
001111000110000000111110011
010100101011000000111110011
101001010100100000111110011
011010100001100000111110011
010101100000101000111110011
001000101100101000111110011
100100001001011000111110011
001000001101010100111110011
010100000001110100111110011
100001100001001100111110011
101010000101000010111110011
000100010111000010111110011
010100001100010010111110011
100101000010010010111110011
000110011000001010111110011
100000001110001010111110011
000110100010000110111110011
100001011010000001111110011
001101010001000001111110011
001010010010100001111110011
100000110001100001111110011
111010000000010001111110011
110000000010101001111110011
010010010001000101111110011
100100000100010101111110011
000000101010001101111110011
000010100000110011111110011
010011000000001011111110011
011000000100000111111110011
110111011110100000000001011
110111101011010000000001011
111101010111001000000001011
010110111101101000000001011
100101111011101000000001011
111110011010011000000001011
101110000111111000000001011
111110100110100100000001011
011111110001100100000001011
101010011111010100000001011
011100011110110100000001011
011011101011001100000001011
111001011010101100000001011
010101100111101100000001011
111000110101011100000001011
010011011100111100000001011
010110101010111100000001011
010001111111100010000001011
100000110111111010000001011
100110111010100110000001011
110001101001110110000001011
111000010011110110000001011
011101100100011110000001011
101001011100011110000001011
010001111010011110000001011
101110010001011110000001011
010100110001111110000001011
111011001011100001000001011
011101100111010001000001011
110110110010110001000001011
011011011101000101000001011
001101111010010101000001011
011010110110010101000001011
000110111101010101000001011
111111000100001101000001011
110110010011001101000001011
001011110100101101000001011
011100001101101101000001011
001010011011101101000001011
100011000111101101000001011
100100100110111101000001011
110011110110000011000001011
111010101100100011000001011
101101110010100011000001011
001100101111100011000001011
111000111010010011000001011
000011011011110011000001011
101111001001001011000001011
111000010101101011000001011
010011100011101011000001011
010101101001011011000001011
010101111100000111000001011
100111110001000111000001011
110100000111010111000001011
100001101110001111000001011
010001011001101111000001011
010111010000011111000001011
111010000010011111000001011
111100111110000000100001011
111101010100110000100001011
011001110101101000100001011
010111001011101000100001011
101101101001011000100001011
010111110000111000100001011
001011100110111000100001011
001110011001111000100001011
110001100011111000100001011
100010111101100100100001011
110110000011110100100001011
101011111000001100100001011
011101001110001100100001011
100001110110101100100001011
000010001111111100100001011
011101111000100010100001011
101110111000010010100001011
001101110110010010100001011
101011001010110010100001011
111100011001001010100001011
000111011010011010100001011
010000111100111010100001011
110100001010111010100001011
011010100001111010100001011
101010110011000110100001011
100111000110100110100001011
001111001001100110100001011
111000001100110110100001011
100101001011001110100001011
011011000100101110100001011
110000000111101110100001011
001110100010011110100001011
011000010110011110100001011
000011110001011110100001011
100010100100111110100001011
101001011111000001100001011
011101010011100001100001011
000110111011100001100001011
111010011001010001100001011
001111101000110001100001011
101110101100001001100001011
100111100010011001100001011
011001101010011001100001011
100001110101011001100001011
010111100100010101100001011
100000111110010101100001011
000110110110001101100001011
110101000010101101100001011
011001000101011101100001011
100011001000111101100001011
000100011010111101100001011
110110101010000011100001011
001010010111100011100001011
010011011100010011100001011
100101011001010011100001011
001011100101010011100001011
001110001011010011100001011
110011100000110011100001011
010000001111110011100001011
001111010000101011100001011
101000100011011011100001011
100100101101000111100001011
010011010010100111100001011
000001101100110111100001011
000101000011110111100001011
100010010101001111100001011
001011000011001111100001011
101000010000111111100001011
111011010110010000010001011
110000111110110000010001011
110011011001110000010001011
001111110011001000010001011
111101100010101000010001011
111010001101101000010001011
101100111100011000010001011
111010100011011000010001011
011110010111000100010001011
110011101010100100010001011
101111100100010100010001011
001100100111110100010001011
011000110110101100010001011
000111111000011100010001011
110001000110111100010001011
011011000001111100010001011
111100001011100010010001011
001011101011100010010001011
011001101100110010010001011
101100010101110010010001011
101110010110001010010001011
111011010000101010010001011
000101110110101010010001011
100101110001011010010001011
100011001100111010010001011
110110000001111010010001011
001101011101000110010001011
010010111011000110010001011
111001110000010110010001011
100011001011010110010001011
100001100011101110010001011
101100001010011110010001011
000101111111000001010001011
011100111100100001010001011
011100011011010001010001011
101110001100110001010001011
010101001101110001010001011
010110011110001001010001011
101100011001101001010001011
000111100101011001010001011
001101000011111001010001011
110000001011111001010001011
110101001110000101010001011
011010001110100101010001011
001001111001100101010001011
010011000111010101010001011
110101100000011101010001011
011010011000011101010001011
001000101010111101010001011
100000111011100011010001011
000110101110010011010001011
110010010100110011010001011
001101111000001011010001011
010101010101001011010001011
101010000011101011010001011
001011010100011011010001011
011000110001011011010001011
000111010110000111010001011
011000100111000111010001011
100011011000100111010001011
100010110010010111010001011
010000011110010111010001011
011100000100110111010001011
000011101001001111010001011
101101000000101111010001011
100100010100011111010001011
100111111010000000110001011
001111001111000000110001011
110110110100100000110001011
011010111001001000110001011
010011010111001000110001011
101000110111001000110001011
100101001110011000110001011
010001111101000100110001011
001110111000100100110001011
101010101010010100110001011
101100010110010100110001011
011000011001110100110001011
111110000001001100110001011
101100100100101100110001011
011101010000011100110001011
000001010101111100110001011
001011111100000010110001011
010101100111000010110001011
110000101011010010110001011
001000011111010010110001011
011000110010110010110001011
010011000011110010110001011
110010100110001010110001011
111000000101011010110001011
001001001001111010110001011
100101110100000110110001011
101110001100000110110001011
010010010101100110110001011
100100010011100110110001011
011000001010101110110001011
111101100100000001110001011
010111101001000001110001011
101100101011000001110001011
110010001111000001110001011
011110010000110001110001011
110000110001110001110001011
000001100111110001110001011
001100010110101001110001011
100111000001101001110001011
000100011101011001110001011
100010010011011001110001011
011001001011000101110001011
101000011010100101110001011
000110000111100101110001011
111100001000010101110001011
001011001100010101110001011
001111100000001101110001011
110010110000001101110001011
100000101001011101110001011
011100001110000011110001011
111000010011000011110001011
101001101000010011110001011
100110100001010011110001011
101000000110110011110001011
010000101101001011110001011
100100100010101011110001011
000101101010000111110001011
010110000000101111110001011
001011111110100000001001011
100111011101010000001001011
011111011000110000001001011
111010111100001000001001011
101011100011101000001001011
011001001111101000001001011
010110110011011000001001011
001100110110111000001001011
111101011100000100001001011
100100111111000100001001011
001111001010011100001001011
100101010110011100001001011
011000101100111100001001011
100011010001111100001001011
000000111011111100001001011
101011010111000010001001011
110111000101100010001001011
110001110011010010001001011
101010101011010010001001011
011110100100110010001001011
010101010110110010001001011
110111100010001010001001011
100110111001001010001001011
110010001111001010001001011
000011111100011010001001011
101110001000111010001001011
001001110001111010001001011
111110101000000110001001011
001100111100100110001001011
011000111001010110001001011
001011101000110110001001011
011010011000101110001001011
001101000101101110001001011
000101011001011110001001011
101100010011110001001001011
111101001010001001001001011
011101010100101001001001011
010000111110101001001001011
001110110001101001001001011
011111100000011001001001011
110101010001011001001001011
101000111001011001001001011
010110001100111001001001011
000101101010111001001001011
000001011101111001001001011
101110110010000101001001011
110011110000010101001001011
001001110101010101001001011
110000101011010101001001011
101010100100110101001001011
011001001010110101001001011
000100001111110101001001011
010100111001001101001001011
100110101000011101001001011
000111111010000011001001011
011101110001000011001001011
111001000110010011001001011
010000110101110011001001011
011110000011001011001001011
100001100101101011001001011
000100010111101011001001011
001100011100011011001001011
000010100111011011001001011
100110011100000111001001011
010100100110100111001001011
101000000111100111001001011
100000011010110111001001011
010001010110001111001001011
011111010110000000101001011
011110001101100000101001011
001101100111100000101001011
010011101100110000101001011
101010010110011000101001011
011000011101011000101001011
100100011011011000101001011
101001011000111000101001011
110010101110000100101001011
110111100000100100101001011
101011001100100100101001011
111000001011100100101001011
100101111000010100101001011
010100110110010100101001011
110011001001010100101001011
100011100101001100101001011
110000111000101100101001011
001100101010101100101001011
000110010011101100101001011
001100110001011100101001011
100010110110100010101001011
001100011011100010101001011
111101001000010010101001011
001011011001010010101001011
000101101101010010101001011
001110110100001010101001011
111100100000101010101001011
010001011010101010101001011
101001000110101010101001011
100011001001101010101001011
010100000111011010101001011
001001101110000110101001011
010011000111000110101001011
010000110011100110101001011
110001010000110110101001011
110110000100001110101001011
011000100101001110101001011
010100001001101110101001011
101000101000011110101001011
010010000010111110101001011
101111100001000001101001011
111110000010010001101001011
010101001110010001101001011
100010101101010001101001011
010011100011010001101001011
100001010110110001101001011
110000110011001001101001011
100100001101101001101001011
000010111010011001101001011
110001011010000101101001011
000101011101000101101001011
011001110000100101101001011
000010011001110101101001011
011010000110001101101001011
000000110100111101101001011
110101000011000011101001011
000101110100100011101001011
100011110000001011101001011
111000001100001011101001011
000111000101001011101001011
010010010001101011101001011
001000001010111011101001011
101001010001000111101001011
010010101001000111101001011
111010000000100111101001011
100011000010010111101001011
001100100000110111101001011
100100000001011111101001011
011101101011000000011001011
110110100111000000011001011
101001110101100000011001011
000011101111010000011001011
010111100001110000011001011
011010010101110000011001011
001001011011110000011001011
100110101100101000011001011
110010011010101000011001011
010011100110101000011001011
011010001110011000011001011
011001100101011000011001011
100111000011011000011001011
000101101101100100011001011
010000011111100100011001011
001011110010010100011001011
101101001001010100011001011
010101010011010100011001011
110110001000110100011001011
101001101010001100011001011
101100010011001100011001011
000011001011101100011001011
111010100001100010011001011
000011011101100010011001011
111110010000010010011001011
011111001000001010011001011
010000101011101010011001011
000110010100111010011001011
110101000010100110011001011
110000010101010110011001011
000111100100001110011001011
000100001111001110011001011
000001111000101110011001011
000100110010011110011001011
000111001110100001011001011
001110110100010001011001011
110011001010010001011001011
100101100110001001011001011
010001010011101001011001011
100000011110011001011001011
100010000101111001011001011
001111011000000101011001011
101000111100000101011001011
100010010111000101011001011
000100110011100101011001011
011000001101010101011001011
010010101010001101011001011
001100000110011101011001011
001000010001111101011001011
011011100100000011011001011
010100011001100011011001011
100111000100010011011001011
000100100001111011011001011
101010001010000111011001011
000111000001100111011001011
100000011001001111011001011
000010001100101111011001011
000001000010111111011001011
010110101010100000111001011
010101010101100000111001011
100011000111100000111001011
101100100101010000111001011
001000111100110000111001011
101010110000101000111001011
111011000000011000111001011
101100000010111000111001011
110110010010000100111001011
000110110101000100111001011
011101001000100100111001011
001001010110100100111001011
100001001010110100111001011
011000000011011100111001011
010100100000111100111001011
000110011110000010111001011
011000000111100010111001011
011010101000010010111001011
010100110001010010111001011
100100011000110010111001011
100001100001110010111001011
100100010101001010111001011
001101000011001010111001011
000010100101101010111001011
001000100110011010111001011
001011010000001110111001011
010001001100001110111001011
001010101110000001111001011
100110011001000001111001011
001011010101000001111001011
111001000010100001111001011
010100000011110001111001011
001101001100001001111001011
000110100011001001111001011
001000110010001101111001011
100000000110101101111001011
000001100001101101111001011
010011001000100011111001011
001110000100100011111001011
000010010010110011111001011
010101100000001011111001011
001010000001011011111001011
011100010000000111111001011
100000110000100111111001011
010001000001010111111001011
010111111100010000000101011
101011101001110000000101011
001111010011110000000101011
111111000001101000000101011
011101001011011000000101011
100011110100111000000101011
011001110010111000000101011
101101100101100100000101011
100110001011101100000101011
110101011000011100000101011
110011000011011100000101011
000001101110111100000101011
100110011111000010000101011
100011100111100010000101011
001001101111010010000101011
101100001110110010000101011
010011001101110010000101011
010110100011110010000101011
011100011110001010000101011
110100110011001010000101011
110100001101101010000101011
110110000110011010000101011
100001011001111010000101011
110100101110000110000101011
010111101001000110000101011
001110010110100110000101011
110110010001100110000101011
101100110100010110000101011
101010011010001110000101011
010011100110001110000101011
111001001001001110000101011
110001110000101110000101011
111100000010101110000101011
110101111001000001000101011
010111100101100001000101011
000011110111010001000101011
000110011110110001000101011
100000111101110001000101011
001110001111001001000101011
001100111010101001000101011
110010111000011001000101011
011011001100011001000101011
111100100001011001000101011
101010101110000101000101011
100101011010100101000101011
110110001100010101000101011
111100010010010101000101011
111001100000110101000101011
010000111010110101000101011
001101001001110101000101011
011100110100001101000101011
100011011100001101000101011
010001101101001101000101011
010011001010101101000101011
001000110011011101000101011
011101101010000011000101011
101111000100100011000101011
011010010011010011000101011
001011110001001011000101011
101000101101001011000101011
100011010010101011000101011
000010101110101011000101011
100101000101011011000101011
001001000110111011000101011
010101010011000111000101011
001000011111000111000101011
101000110001100111000101011
011001010100010111000101011
001110000100011111000101011
010000100100111111000101011
011001101011100000100101011
011111100010010000100101011
110001101101010000100101011
111010100100110000100101011
001011011100110000100101011
010100111001110000100101011
100110110001101000100101011
011000001110111000100101011
001111101100000100100101011
111110001000100100100101011
111000010110100100100101011
000011011011100100100101011
011000111100010100100101011
000101101011010100100101011
000110010101110100100101011
100100100111001100100101011
011010010001101100100101011
011011011010000010100101011
110010111000100010100101011
010010110110010010100101011
101100100001110010100101011
101111100000001010100101011
110011010000011010100101011
011100110000011010100101011
010101000101100110100101011
100111001000010110100101011
100001000111010110100101011
000000111101001110100101011
000110001100101110100101011
001001001010011110100101011
111111010000000001100101011
001110110001010001100101011
000101110010110001100101011
000011101011001001100101011
010010010110101001100101011
000100101110011001100101011
110110000000111001100101011
010110110000100101100101011
001001010101100101100101011
100100101000110101100101011
000110011001001101100101011
101000001011001101100101011
000001111000101101100101011
010001010010011101100101011
110100010101000011100101011
010001100110100011100101011
010001110001010011100101011
001010011100001011100101011
010100101000101011100101011
000000110011101011100101011
111100100000000111100101011
000011110100000111100101011
101001001100000111100101011
001100011000100111100101011
100010000011100111100101011
011000000010110111100101011
110010001000001111100101011
000101100001001111100101011
100111110101000000010101011
110010010111100000010101011
101101011000110000010101011
110000111101001000010101011
101011001011001000010101011
011110001000111000010101011
010010100101111000010101011
101111010010000100010101011
110001011100100100010101011
001010011101100100010101011
010000110111010100010101011
110100100100110100010101011
000111001110001100010101011
010101001001101100010101011
000100010110111100010101011
011101000110100010010101011
111010001010010010010101011
001100110011010010010101011
000111000111010010010101011
000100101101110010010101011
000111010001101010010101011
110001101000011010010101011
000101011100011010010101011
000011110010011010010101011
001000110100111010010101011
000001111110000110010101011
011010110000100110010101011
000011010100110110010101011
001000011010110110010101011
001001100001110110010101011
010110011000001110010101011
000010010111001110010101011
001011001000101110010101011
111110100010000001010101011
100011101100100001010101011
011011010001100001010101011
110101010100010001010101011
001101100100110001010101011
100110101001001001010101011
010111000011001001010101011
011000100110011001010101011
101000010101011001010101011
000011011000111001010101011
000100101110100101010101011
010111000000110101010101011
101010010000101101010101011
010000110001101101010101011
100100000101101101010101011
101001001000011101010101011
011110010100000011010101011
001111001000010011010101011
100001110000110011010101011
101010100000011011010101011
000001000111100111010101011
100000100101010111010101011
000100001011010111010101011
000110100010001111010101011
010010000001011111010101011
000101111100100000110101011
101110001001010000110101011
001101010101010000110101011
110101000001110000110101011
101010000110101000110101011
000001001111101000110101011
010001110100011000110101011
011100110001000100110101011
110000011011000100110101011
010011101000010100110101011
100001101100001100110101011
000010101010101100110101011
100010011000011100110101011
110111000010000010110101011
100011001101000010110101011
000110001011100010110101011
100110010100010010110101011
001010000101110010110101011
011001010001001010110101011
110001100001000110110101011
010100100010100110110101011
101100010000001110110101011
001000100011001110110101011
001100001101100001110101011
001110000110010001110101011
010000101100110001110101011
111000011000001001110101011
010010001010011001110101011
000101011000010101110101011
011100000010001101110101011
000010100100011101110101011
001000110110000011110101011
011000100001100011110101011
000011100000101011110101011
010000010000111011110101011
100100000110000111110101011
100011111011000000001101011
110011000110110000001101011
110100010101110000001101011
100101001011110000001101011
010011011110001000001101011
001001110111001000001101011
011010101010101000001101011
110101100000111000001101011
011110001011000100001101011
111100110000100100001101011
010110101100100100001101011
101010010011100100001101011
001100101110010100001101011
101001010100110100001101011
001110111000001100001101011
010101101010001100001101011
010111000101001100001101011
111110000000011100001101011
011001010001011100001101011
100000011101011100001101011
010111110000100010001101011
110001101100100010001101011
011000110110100010001101011
101001011010010010001101011
000010010111110010001101011
110001010101001010001101011
101100001011001010001101011
001111010000011010001101011
010100101100011010001101011
110010100001011010001101011
000101100011011010001101011
011001100011000110001101011
000010101111000110001101011
000110011010010110001101011
001011000110010110001101011
011101000000110110001101011
101010000101001110001101011
100110100000101110001101011
010010010100011110001101011
000010001001111110001101011
001101111100000001001101011
011100001110100001001101011
000111011001100001001101011
001010101101100001001101011
010010110011100001001101011
101110000101010001001101011
111000001001110001001101011
100100100011101001001101011
010100010110011001001101011
110000110110000101001101011
110110100001000101001101011
000011001011010101001101011
101011100000001101001101011
110000001100101101001101011
101000000010111101001101011
000110110101000011001101011
101100101000010011001101011
010111000010010011001101011
000000111110010011001101011
101000110010001011001101011
100010001100011011001101011
010001000001111011001101011
100101100100000111001101011
011010001100000111001101011
000100101001100111001101011
000100010100110111001101011
000111001000001111001101011
001001010000101111001101011
110011110100000000101101011
101110101010000000101101011
011101011001000000101101011
111001000101100000101101011
001000111011010000101101011
100000101110110000101101011
000111100110001000101101011
011100000011101000101101011
000011010101011000101101011
001110100001100100101101011
110001100010010100101101011
001001011100001100101101011
001001100000111100101101011
100100010000111100101101011
100100111100000010101101011
111100010010000010101101011
100111010001000010101101011
001110000111000010101101011
110000100111000010101101011
000001011111000010101101011
000011100010110010101101011
001000101001101010101101011
011001000100011010101101011
101100000100100110101101011
100000110001010110101101011
000101010010001110101101011
011011101000000001101101011
010011010000110001101101011
000001101001110001101101011
100010101000101001101101011
011000100100101001101101011
011100001000011001101101011
001011000010011001101101011
001101000110000101101101011
101000100101000101101101011
000001110011000101101101011
110000000100110011101101011
000110000010101011101101011
000000011001011011101101011
000000001110100111101101011
000010000101010111101101011
010000000011001111101101011
101111001100000000011101011
010101110110000000011101011
111100000110010000011101011
010001011101010000011101011
011011000011010000011101011
001110100010110000011101011
110111010000001000011101011
001101101000101000011101011
110000110010011000011101011
001100011001011000011101011
101000100001111000011101011
011111100000000100011101011
000001011010011100011101011
101000011101000010011101011
010110010011000010011101011
000010111010100010011101011
100100000111100010011101011
000001101101001010011101011
010100000010111010011101011
100101011000000110011101011
111100000001000110011101011
001010010001010110011101011
100000000011011110011101011
010100101101000001011101011
011000010111000001011101011
100010100110010001011101011
000010111001010001011101011
101011000000110001011101011
111100000000101001011101011
010010001001101001011101011
001001110000011001011101011
100001101001000101011101011
011000101000100101011101011
000001110100100101011101011
100100110000010101011101011
010000000110110101011101011
000001000101011101011101011
110011000001000011011101011
100110001000100011011101011
001000000101101011011101011
001100000010100111011101011
110000001000010111011101011
000000110111100000111101011
001101001010010000111101011
110010000101010000111101011
111000010000110000111101011
101001010010001000111101011
010001100011001000111101011
010000011100101000111101011
100110100000011000111101011
100001000100111000111101011
110101000100000100111101011
011000100110000100111101011
000110000011010100111101011
000100001100110100111101011
001010001001001100111101011
001001011000100010111101011
010001010010010010111101011
010010110000001010111101011
000011001010001010111101011
101010100000000110111101011
000110010000100110111101011
000000101010010110111101011
010000111010000001111101011
100100100100100001111101011
100000001011100001111101011
101000001100010001111101011
000100010001101001111101011
100100001000001101111101011
010010000110000011111101011
100000100001001011111101011
101110110110010000000011011
100110101101110000000011011
010110011011110000000011011
101111101010001000000011011
111110100101001000000011011
101001100111011000000011011
110101001100111000000011011
000101010111111000000011011
100011110011100100000011011
011101001011100100000011011
010101011101010100000011011
100101110100110100000011011
011010100101110100000011011
011011010110001100000011011
001100111101001100000011011
000110011110101100000011011
001110100011101100000011011
100011101100011100000011011
110100010010111100000011011
111000011110100010000011011
101101001011010010000011011
110001010101110010000011011
110001101101001010000011011
000011011111001010000011011
111010100010101010000011011
101010011001101010000011011
011010001100111010000011011
001011101101000110000011011
100111010010010110000011011
011001001110010110000011011
100000111101010110000011011
011100100011010110000011011
010110000110110110000011011
111000111000001110000011011
100100101100101110000011011
110100001001011110000011011
111111100000100001000011011
100011011101100001000011011
110100101011100001000011011
001001110111100001000011011
100001111011010001000011011
010001110110011001000011011
001110010100111001000011011
011011000010111001000011011
010111101010000101000011011
101101101001000101000011011
011100110010100101000011011
110000010111100101000011011
110000101100110101000011011
100010111010001101000011011
101000001110101101000011011
101100110000011101000011011
011000101001011101000011011
000011010011011101000011011
001010111011000011000011011
000111100011010011000011011
100100011100110011000011011
110101000010110011000011011
011110011000001011000011011
101100010011001011000011011
011100100100101011000011011
000111001010101011000011011
111001010000011011000011011
110010100100011011000011011
011011001000100111000011011
000010100111100111000011011
001011110000010111000011011
001000010110110111000011011
001110000001110111000011011
001101001100001111000011011
101111010010100000100011011
010100110111100000100011011
101010001111100000100011011
000011101011110000100011011
110010101011001000100011011
110011000110101000100011011
011111001000011000100011011
110100110001011000100011011
001010110101011000100011011
010110000101111000100011011
110111010001000100100011011
011010011011000100100011011
111100000111000100100011011
000011011110010100100011011
101110100001010100100011011
011101100000110100100011011
001001101100101100100011011
111000100001101100100011011
010000011101101100100011011
100100011100011100100011011
001011010000111100100011011
111011100100000010100011011
100011111001000010100011011
001110101100100010100011011
110110100001100010100011011
000011110100110010100011011
100100110010110010100011011
111101000010001010100011011
100110000111001010100011011
010110010010101010100011011
010011100010011010100011011
010001011001011010100011011
110010001101000110100011011
001001010111000110100011011
000100101011100110100011011
010110110000010110100011011
100010001010011110100011011
100110011110000001100011011
001101011100010001100011011
111000100110010001100011011
110101000101010001100011011
000111000110110001100011011
100110010001110001100011011
011000010101110001100011011
110000011010101001100011011
011100000011011001100011011
111001010100000101100011011
110000111001000101100011011
100110100100100101100011011
010100001110100101100011011
010001100101100101100011011
100001100010110101100011011
010010101100001101100011011
001001110001001101100011011
000101001001101101100011011
101010000100011101100011011
101000110101000011100011011
001001011001100011100011011
100001000111100011100011011
011000101000110011100011011
000100111010001011100011011
100001101000101011100011011
101100001000011011100011011
010001000100111011100011011
101010101000000111100011011
000000011011010111100011011
001000100110001111100011011
010100000101001111100011011
111001111010000000010011011
100010111111000000010011011
111110010001100000010011011
011011000111100000010011011
001100011111100000010011011
011101110100010000010011011
100001101110101000010011011
111010011100000100010011011
010100101111000100010011011
010101010110100100010011011
110101000011001100010011011
101010000111001100010011011
000111000101101100010011011
011110000010011100010011011
000100011011011100010011011
100010001001111100010011011
010111101100000010010011011
110100111001000010010011011
110011100011000010010011011
100101010111000010010011011
001010100110110010010011011
000001111001110010010011011
101000100101101010010011011
001001010011101010010011011
001110110000011010010011011
011101000001011010010011011
010000001111011010010011011
100110100110000110010011011
001111000011000110010011011
110100000101100110010011011
010001100010110110010011011
110011001000001110010011011
010001110001001110010011011
000011000110011110010011011
111100001101000001010011011
000111110001100001010011011
111010110000010001010011011
010011100100110001010011011
110011010010001001010011011
001011100110001001010011011
001110101000101001010011011
101110000001011001010011011
001000001101111001010011011
100011110100000101010011011
011001101100000101010011011
001100010101010101010011011
001001100011010101010011011
100110000010110101010011011
100110001011000011010011011
011101010000100011010011011
010010111000100011010011011
101011000010010011010011011
000000110111010011010011011
100111100000001011010011011
100010011100001011010011011
110001000001101011010011011
110000101010000111010011011
000100110000110111010011011
011110110010000000110011011
011011101000100000110011011
100111001100100000110011011
110110011000010000110011011
100001111100010000110011011
101000010011110000110011011
101101110000001000110011011
111001001100001000110011011
000010011011101000110011011
001011000011011000110011011
001101000100111000110011011
110000010100111000110011011
000010101100111000110011011
001101010001100100110011011
101001000101010100110011011
111010000000110100110011011
000000100111011100110011011
100000011101100010110011011
000100000111110010110011011
110010010001001010110011011
001000111000101010110011011
010110001010000110110011011
000010110010100110110011011
110000000110010110110011011
000110010100001110110011011
100000110000011110110011011
001010101001010001110011011
000011001101001001110011011
010000000111101001110011011
000111010000011001110011011
100100110010000101110011011
001000110100100101110011011
011000010010010101110011011
000101000110001101110011011
011001000000101101110011011
011001100010000011110011011
000000101110100011110011011
011010000100010011110011011
000110001000110011110011011
001110000010001011110011011
001010010001000111110011011
100001001001000111110011011
110001110110100000001011011
110010111010010000001011011
111001011001010000001011011
001111000101110000001011011
111011001000101000001011011
110101100101000100001011011
110010000111010100001011011
111100000001110100001011011
110110001010001100001011011
000111101000101100001011011
011100011000011100001011011
111000100010011100001011011
010001000101111100001011011
010011110101000010001011011
011110001010100010001011011
001101101001100010001011011
101000110100110010001011011
100110000011110010001011011
011001110010001010001011011
010101010001101010001011011
010001101000111010001011011
001000000111111010001011011
011100010101000110001011011
010001011011000110001011011
111001000100001110001011011
101100100001001110001011011
000011100011001110001011011
100000001011101110001011011
111100010110000001001011011
101001101010100001001011011
010100111100010001001011011
000010001111101001001011011
100011010100011001001011011
100100000111011001001011011
111000000100111001001011011
000011100001111001001011011
001110101100000101001011011
010010011110000101001011011
001100011011000101001011011
101101000100100101001011011
011011000100010101001011011
000010110010110101001011011
010000100111001101001011011
000001011010101101001011011
101101011000000011001011011
001011001110000011001011011
111000100011000011001011011
101010010010100011001011011
100010101001100011001011011
011001000101100011001011011
000101010101010011001011011
001010010101001011001011011
100110000100101011001011011
110100110000000111001011011
011101000010000111001011011
000011010100100111001011011
100001000001110111001011011
010010100000101111001011011
111010110001000000101011011
101101001101000000101011011
111100011000100000101011011
101011100000110000101011011
011000101110001000101011011
100000111101001000101011011
001110001011001000101011011
000101011100101000101011011
100110100010101000101011011
110001100100011000101011011
000001110010111000101011011
111001101000000100101011011
001110000100101100101011011
110100001110000010101011011
000110110011000010101011011
001011000011100010101011011
010111000100010010101011011
100000010111010010101011011
100000001100111010101011011
101110010000000110101011011
100000111010000110101011011
010100100010001110101011011
000000010110101110101011011
100011001011000001101011011
000100101111000001101011011
100000111000110001101011011
010010001010110001101011011
010111000010001001101011011
010001010101001001101011011
001101100000101001101011011
011000110000011001101011011
001011010010000101101011011
000011101000010101101011011
001101000001010101101011011
100101010000001101101011011
001000000011101101101011011
000000001101011101101011011
011000011010000011101011011
110010010000010011101011011
000000100011110011101011011
100000100100010111101011011
000010011000001111101011011
111000101100010000011011011
000011010110110000011011011
100000001111110000011011011
100011110001001000011011011
001010101101001000011011011
011100001100101000011011011
000101101001011000011011011
000101111010000100011011011
100001011101000100011011011
001110001001100100011011011
100000110011010100011011011
001001110100001100011011011
000010010101011100011011011
101111000000100010011011011
100010100101010010011011011
000010110110001010011011011
100100010010101010011011011
110100000100011010011011011
011010000110000110011011011
010110000001010110011011011
010000011000110110011011011
001100000000111110011011011
011110100001000001011011011
101101000011000001011011011
110001001100100001011011011
110000010010110001011011011
110100011000001001011011011
101001010000101001011011011
010101001001000101011011011
001011100000100101011011011
010010000011100101011011011
010100100010010101011011011
000110100010100011011011011
101000101000001011011011011
010000010100101011011011011
000001100110000111011011011
010010011101000000111011011
101000101001100000111011011
000111100010010000111011011
010000100110110000111011011
000010110001110000111011011
010011100100000100111011011
100100001011000100111011011
001001011000010100111011011
011100000100010100111011011
000010001110001100111011011
010100010001001100111011011
001010100000011100111011011
001101010100000010111011011
110001000101000010111011011
100010001010100010111011011
000100001010011010111011011
000011000000111010111011011
000101100000100110111011011
100001000010001110111011011
000100011010100001111011011
101100010000010001111011011
001001100100010001111011011
000110000101010001111011011
010000101000101001111011011
110000000001011001111011011
110010001000000101111011011
000001111000000011111011011
100100000001100011111011011
001000001000100111111011011
111001010011100000000111011
101101101100010000000111011
100101001111001000000111011
100010001110111000000111011
011001100110100100000111011
100010101011010100000111011
100001001101110100000111011
111100010001001100000111011
001111001001001100000111011
100001111001001100000111011
010100100101011100000111011
101100001000111100000111011
110101011010000010000111011
101011000101010010000111011
110010010010110010000111011
001010110001110010000111011
000110100101101010000111011
001001111000011010000111011
001100100010111010000111011
000101110010100110000111011
010000101101100110000111011
000011001010110110000111011
100100010110001110000111011
010010001011001110000111011
110010000100101110000111011
101110011000100001000111011
001110100110100001000111011
010001001111100001000111011
011000011100101001000111011
100000110110101001000111011
010110001001011001000111011
000000011011111001000111011
001111010100000101000111011
101000000111010101000111011
110100100010001101000111011
100010100001101101000111011
100100100111000011000111011
010001101100010011000111011
011100000101010011000111011
010011010100001011000111011
001100001001101011000111011
100100011001000111000111011
100010010100010111000111011
010100001000110111000111011
000101000010011111000111011
011110011100000000100111011
010011110011000000100111011
100100111011000000100111011
100011011010001000100111011
111100000100011000100111011
011010010010011000100111011
000101001010111000100111011
101011100010000100100111011
101101010000010100100111011
100110101000001100100111011
001000011010101100100111011
100001000011101100100111011
000110000110011100100111011
000111010110000010100111011
001101110001000010100111011
100010101100010010100111011
111000000011010010100111011
100101000100110010100111011
000001101110001010100111011
010111000001001010100111011
100001100001011010100111011
101100001010000110100111011
010000010101010110100111011
100000011000110110100111011
001000100100110110100111011
001010110000001110100111011
000100010001101110100111011
010000101000011110100111011
111001100001000001100111011
001100010111000001100111011
010101010100100001100111011
110010001001100001100111011
010100011010010001100111011
011110100000001001100111011
100101100100001001100111011
000100111100000101100111011
000011000111000101100111011
101100000001100101100111011
110010000010010101100111011
001000101010010101100111011
100010110010000011100111011
001010001010100011100111011
010100000011100011100111011
000100101001010011100111011
101010000001001011100111011
110101110000100000010111011
100111000011100000010111011
010011001110010000010111011
011010011001010000010111011
100100011101010000010111011
111001000100110000010111011
101011010100001000010111011
001010111010001000010111011
011011100000011000010111011
100111001000011000010111011
100001010010111000010111011
011000000011111000010111011
110010110010000100010111011
110110001001000100010111011
010011010101000100010111011
101010001010100100010111011
011101001000010100010111011
001110000100110100010111011
111000100100001100010111011
010000011110001100010111011
101001100010100010010111011
010100010110010010010111011
010100101010001010010111011
100000011011001010010111011
100000100110011010010111011
000101010001010110010111011
100001000101001110010111011
001000001001011110010111011
101001011001000001010111011
010110001100100001010111011
100101100010010001010111011
000110010011010001010111011
010000101011010001010111011
100110000110001001010111011
000001100101101001010111011
000000111100011001010111011
000110100101000101010111011
100000111000100101010111011
010001110000010101010111011
110000000001110101010111011
001010001100001101010111011
000101001101000011010111011
101000001100100011010111011
000010010101100011010111011
101100000000010111010111011
001011100101000000110111011
111100000010100000110111011
000101011001001000110111011
000100100110101000110111011
001110000001101000110111011
010010011000100100110111011
100100010100100100110111011
011000000101100100110111011
000000101001110100110111011
010011000010001100110111011
000101100000011100110111011
101100100100000010110111011
010001001011000010110111011
100011010000100010110111011
010000110100100010110111011
001001000110010010110111011
010010100001010010110111011
001100010000110010110111011
001001101000000110110111011
110010010100000001110111011
100000101101000001110111011
010001000010110001110111011
001001001010001001110111011
101000000000111001110111011
100111000000000101110111011
010000001001001101110111011
100000001010010011110111011
110100000000001011110111011
000001010000001111110111011
010011101001010000001111011
001101011010001000001111011
110100101001001000001111011
101100000110101000001111011
011001100001101000001111011
110010000011101000001111011
011001011000100100001111011
000010111001100100001111011
010100010011100100001111011
010111010000010100001111011
100110100100010100001111011
110000001010110100001111011
000101100001110100001111011
001000001101101100001111011
000101001100011100001111011
101011101000000010001111011
000111001011000010001111011
110100100010100010001111011
000100011110100010001111011
001010011100010010001111011
010100011001010010001111011
010001000110101010001111011
111000001000011010001111011
001010000010101110001111011
101100110001000001001111011
001011100011000001001111011
100000011111000001001111011
101010001010010001001111011
011100100000110001001111011
100001100100110001001111011
010101110000001001001111011
101001000101001001001111011
100101001000101001001111011
110001000010011001001111011
000110100010011001001111011
011010110000000101001111011
111100001000000101001111011
000111000010100101001111011
000010001100110101001111011
000100010101001101001111011
001000111000100011001111011
110000010001100011001111011
000000101011001011001111011
001001001000010111001111011
000000110000011111001111011
001100110100100000101111011
001001001110100000101111011
000101000111010000101111011
000110001001110000101111011
101010100100001000101111011
010000011011001000101111011
110001010000101000101111011
000100111000011000101111011
001000010001111000101111011
101000011001000100101111011
000001101101000100101111011
010010100010100100101111011
110000000110001100101111011
100010000001011100101111011
010101001000100010101111011
011010000100100010101111011
001110100000010010101111011
001100001100001010101111011
010001110000000110101111011
110100000000010110101111011
000011000100001110101111011
000111001100000001101111011
000010010110010001101111011
100001010001010001101111011
100100000010110001101111011
000010110001001001101111011
100010010000100101101111011
010000001101000011101111011
000001010010100011101111011
001110010101000000011111011
111000001011000000011111011
100010011100100000011111011
010001101010100000011111011
011010010000101000011111011
000110001010101000011111011
001100100100011000011111011
100000101110000100011111011
001001000111000100011111011
001100010010010100011111011
011000100001010100011111011
101101000000001100011111011
000100100011001100011111011
011001001100000010011111011
010101100001000010011111011
000011100100100010011111011
100001001001100010011111011
100000111000010010011111011
000000110001101010011111011
100010000000110110011111011
110000010000001110011111011
000100001110010001011111011
001000010100110001011111011
010010100100001001011111011
101010000001000101011111011
100001010100000011011111011
001000100010010011011111011
000110000001001011011111011
000000011010000111011111011
100010010011000000111111011
010001001000011000111111011
000000110100010100111111011
011000000010001010111111011
000011000001100001111111011
001100100000000101111111011
100101011111100100000000111
010011111001110100000000111
101110100101110100000000111
111010110110001100000000111
111100010101101100000000111
110011100011101100000000111
010010011111011100000000111
011011010010111100000000111
111001011011100010000000111
010110101111010010000000111
111010001110110010000000111
011101010101110010000000111
001001101111101010000000111
001101111100011010000000111
110011010110011010000000111
101101001001111010000000111
001011011110100110000000111
110111001010010110000000111
010101101110001110000000111
001111001101001110000000111
100001111001101110000000111
101100110010011110000000111
011010101001011110000000111
001110010100111110000000111
111100101101010001000000111
100100110111110001000000111
001011110111001001000000111
100110111010101001000000111
011101001011101001000000111
101110001110011001000000111
111001100011011001000000111
110110100100111001000000111
101111010100100101000000111
100011011101010101000000111
010111010011010101000000111
011001101100110101000000111
110100011010110101000000111
010110110101001101000000111
001010111010011101000000111
010101100001111101000000111
100111100110100011000000111
001110110011100011000000111
100101101011010011000000111
010100111100110011000000111
011111100001001011000000111
101001110100101011000000111
110010011001101011000000111
100011001010111011000000111
110010101010100111000000111
110001010101100111000000111
011100001110010111000000111
011001110001010111000000111
101100011100001111000000111
101010100011001111000000111
111110011011000000100000111
101011111000110000100000111
110111100010110000100000111
110010101101110000100000111
010110110110011000100000111
101110010101011000100000111
001011111011000100100000111
011101101010100100100000111
011111001100010100100000111
100110011001110100100000111
001101011100101100100000111
011000111001101100100000111
100011010101101100100000111
110101100100011100100000111
000100111011011100100000111
011000100111011100100000111
110000001110111100100000111
111101000110100010100000111
110010110011100010100000111
111100100011010010100000111
011011100100110010100000111
001100111001110010100000111
111001101010001010100000111
110111110000000110100000111
111100011000100110100000111
111000100101100110100000111
101011010010010110100000111
001111100001010110100000111
110100101001001110100000111
010011100101001110100000111
010000110110101110100000111
100101011000011110100000111
100000010111011110100000111
110100101110100001100000111
010101111001100001100000111
001011101101100001100000111
001101011011010001100000111
011101101100001001100000111
100101011101001001100000111
011000010111101001100000111
011011010100011001100000111
110100001011011001100000111
010001100110111001100000111
101001110101000101100000111
010011000111100101100000111
000111101010010101100000111
101001000110110101100000111
011011100010001101100000111
001001001111001101100000111
000110001011101101100000111
110010010010011101100000111
000010101100111101100000111
100110110101000011100000111
011011010011000011100000111
100010011110100011100000111
001001011100110011100000111
001111000010110011100000111
110010101100001011100000111
011100011010001011100000111
101110001000101011100000111
101010110000011011100000111
101001000101011011100000111
010000110101011011100000111
000110001101011011100000111
000100101010111011100000111
000010010011111011100000111
001101000101100111100000111
100010000101110111100000111
100101000110001111100000111
010100001100101111100000111
000001011010101111100000111
111011101101000000010000111
110011001110101000010000111
001011011011101000010000111
110101111000011000010000111
011001110110011000010000111
011111010001011000010000111
101110110010100100010000111
010110101110100100010000111
001110111100010100010000111
100101110110010100010000111
011010110011010100010000111
101000001111110100010000111
100110101101001100010000111
101101001010101100010000111
011010100101101100010000111
001100010011111100010000111
100101111101000010010000111
101110110001010010010000111
101000111100110010010000111
100110101010110010010000111
010101001110110010010000111
101111100010001010010000111
011110010010101010010000111
000010111101101010010000111
101000010111101010010000111
010011101100011010010000111
011000100011111010010000111
110100011110000110010000111
101101010001100110010000111
100100100111100110010000111
001101000111010110010000111
000011100101110110010000111
000111110001001110010000111
011001001001101110010000111
110100000011011110010000111
000001110010111110010000111
111100110001100001010000111
011001011101010001010000111
111110000011010001010000111
111010010101001001010000111
100010111100011001010000111
101101010010011001010000111
010011011110000101010000111
101101001101000101010000111
011001110010100101010000111
101010101001100101010000111
010001101011010101010000111
110011100000110101010000111
110001011000101101010000111
110100000110101101010000111
000011100110101101010000111
001000011110101101010000111
100100101010011101010000111
100111000001011101010000111
000010110001111101010000111
000001001101111101010000111
011111011000000011010000111
011010110100100011010000111
001101010110100011010000111
111010101000010011010000111
111000010110010011010000111
001000011011110011010000111
100111010100001011010000111
110101001001001011010000111
010110101000101011010000111
010000001111101011010000111
010110000011100111010000111
100110000110010111010000111
001010100010110111010000111
000100101001110111010000111
010001000110011111010000111
110101011100100000110000111
110001001111010000110000111
100010111011001000110000111
001001001110111000110000111
011001100001110100110000111
011011011000001100110000111
011100010110001100110000111
100001100111001100110000111
000011110100011100110000111
000110001110011100110000111
000011000011111100110000111
001101001011100010110000111
111001010001010010110000111
100111001001010010110000111
010010111001010010110000111
010100100101110010110000111
100100110110001010110000111
100001001101101010110000111
010001011000111010110000111
111010010100000110110000111
000000011111100110110000111
010100101010010110110000111
001100001001011110110000111
110011101010000001110000111
101000011101100001110000111
100111010000110001110000111
001010101010101001110000111
001110010001101001110000111
011100000101011001110000111
010100010010111001110000111
010100001111000101110000111
100101100100100101110000111
010000110101100101110000111
101010100100010101110000111
010001010001011101110000111
010010001110010011110000111
001001100011010011110000111
110110000010001011110000111
000101100101001011110000111
101001000010101011110000111
001000101100011011110000111
010011001001000111110000111
001010001100100111110000111
110000000010110111110000111
010001100000101111110000111
111101110110000000001000111
100101101101110000001000111
011101100011110000001000111
011110111000101000001000111
101111001100101000001000111
101100011011101000001000111
111001001110100100001000111
111010011100010100001000111
101100101110001100001000111
111011000101001100001000111
010001111010101100001000111
110110001001101100001000111
010011110110100010001000111
110011011001010010001000111
001011110011010010001000111
101001010110110010001000111
110110100001110010001000111
100011111010001010001000111
101001011101001010001000111
010110011011001010001000111
110000100111011010001000111
100010001101111010001000111
110110100110000110001000111
001101101011000110001000111
110001110100010110001000111
101100011001010110001000111
011100101000110110001000111
011010000011110110001000111
000101010011110110001000111
100000101011110110001000111
001100110101001110001000111
010111000100101110001000111
010010110001101110001000111
011101010000011110001000111
000001011100111110001000111
000100100110111110001000111
010110111110000001001000111
110111010001100001001000111
000001111110110001001000111
101011001001110001001000111
110000001111110001001000111
110011011100001001001000111
001101110010101001001000111
110000111010011001001000111
010011110001011001001000111
001110100011011001001000111
101000010101111001001000111
101111101000000101001000111
011110100100100101001000111
010111001010100101001000111
101001011010010101001000111
100110001011010101001000111
001011110000110101001000111
001000100111110101001000111
111001110000001101001000111
111000001011001101001000111
100000101101011101001000111
011010101011000011001000111
000111011100100011001000111
110110001100010011001000111
010010010111010011001000111
101100100100110011001000111
100110000111001011001000111
011010000101101011001000111
000101010110011011001000111
000100011001111011001000111
001011000101010111001000111
010011000011001111001000111
001100000011101111001000111
000010110100011111001000111
100001010001011111001000111
101010010111100000101000111
001100111110010000101000111
101011110001001000101000111
010010010101111000101000111
111010100010100100101000111
001111010010100100101000111
100100111010100100101000111
001001101101010100101000111
010011010110001100101000111
100001001011101100101000111
001010010011011100101000111
100010110000111100101000111
101110011100000010101000111
110001000011110010101000111
011000110011001010101000111
001111100000101010101000111
010100011100011010101000111
010101100010011010101000111
100001100100111010101000111
010010001110100110101000111
100100010101100110101000111
101101000100010110101000111
000011001011010110101000111
010000011001110110101000111
011010000100011110101000111
110110110000010001101000111
110001100101010001101000111
001010001111010001101000111
000110101001110001101000111
000101010101110001101000111
110010001010101001101000111
000110000110111001101000111
111100100001000101101000111
100001011100100101101000111
010001010010110101101000111
000000110111001101101000111
100001010111000011101000111
011100001001100011101000111
100010100010110011101000111
001011001001001011101000111
100000101011001011101000111
100110010010000111101000111
010100010001001111101000111
101000000100101111101000111
100010001000011111101000111
010001111101100000011000111
011110101010010000011000111
011100100111001000011000111
100100100011111000011000111
011101110001000100011000111
110000101110010100011000111
100011001100110100011000111
100001110001110100011000111
101010000110101100011000111
010111001000011100011000111
001010001001111100011000111
101101101000100010011000111
101010001011100010011000111
010100010111100010011000111
000101011010101010011000111
000011100011101010011000111
101100010100011010011000111
000101000101111010011000111
001010100111000110011000111
010110010010010110011000111
001000011110010110011000111
110001010010001110011000111
001100001100101110011000111
010010011011100001011000111
100110100101010001011000111
010100100110110001011000111
010111100100001001011000111
111100001100001001011000111
001001111100001001011000111
001010010110011001011000111
001100101000111001011000111
000110010110100101011000111
011011000001100101011000111
110100000001110101011000111
100100010101001101011000111
001001100011001101011000111
100000110010101101011000111
111001001010000011011000111
000000101111010011011000111
001010110001001011011000111
100010100100101011011000111
001101100100000111011000111
100001100010010111011000111
001100010000110111011000111
011000000001011111011000111
111010001100100000111000111
110110000011100000111000111
111001100010010000111000111
011011000101010000111000111
010011001010110000111000111
101010100001110000111000111
011000010011110000111000111
101101000110001000111000111
111100010001001000111000111
100110010100101000111000111
011100001010101000111000111
110000100110101000111000111
110001010100011000111000111
001101100001011000111000111
101000001101011000111000111
010101100110000100111000111
001111001001000100111000111
010001011011000100111000111
101001000101100100111000111
100010000111010100111000111
101000011000110100111000111
100001111000001100111000111
010000101101001100111000111
000110100001101100111000111
010000110010011100111000111
001000100100111100111000111
100111100100000010111000111
001100101101000010111000111
001110010011000010111000111
010100111000100010111000111
001000110110100010111000111
110100000110010010111000111
000011010100110010111000111
010001000111001010111000111
001000011001101010111000111
110000101000011010111000111
100000010010111010111000111
000011110010000110111000111
100101000011000110111000111
110001001000100110111000111
100100110000010110111000111
000010101000110110111000111
000101010100001110111000111
110010000001001110111000111
010111010010000001111000111
100010110110000001111000111
100011001101000001111000111
001100000111100001111000111
001010111000010001111000111
100000011011010001111000111
100000101100110001111000111
011010000011001001111000111
011000110000101001111000111
000101001010011001111000111
010000001001111001111000111
000110101100000101111000111
001011000110000101111000111
001001101000100101111000111
101100000010010101111000111
000011100001010101111000111
101010010000001101111000111
000100011000101101111000111
000101011001000011111000111
010110000101000011111000111
011001000100100011111000111
000110001010100011111000111
011100100000010011111000111
010010011000001011111000111
000001110000011011111000111
000010010001100111111000111
000001001100010111111000111
000100100010001111111000111
010101111110100000000100111
101110111001100000000100111
100110111110010000000100111
101001011111010000000100111
101101110010110000000100111
011110011010110000000100111
100111110011001000000100111
100101001110111000000100111
001010101111010100000100111
111101010010001100000100111
010110101011001100000100111
011100100110101100000100111
101001000111101100000100111
011111100000011100000100111
010001110011011100000100111
101100001011011100000100111
100110101000111100000100111
001011001100111100000100111
110011110101000010000100111
011110011101000010000100111
010111110010010010000100111
110000011101110010000100111
110100111100001010000100111
111101100000101010000100111
011011010100101010000100111
001100100111011010000100111
111001011100000110000100111
111100110001000110000100111
001001110111000110000100111
100110010011010110000100111
100101010100101110000100111
010010101100101110000100111
101110000001101110000100111
010100011001101110000100111
100001100110011110000100111
010100010110011110000100111
010001001010111110000100111
111011011001000001000100111
011111101000100001000100111
110110100011100001000100111
011110000101110001000100111
001001101011110001000100111
011001110001101001000100111
110111010000011001000100111
011100010011011001000100111
000011011011011001000100111
000110011101100101000100111
000110110010110101000100111
011000011001110101000100111
110101101000001101000100111
011110011000001101000100111
011101000101001101000100111
100011001001101101000100111
000000101111101101000100111
110001111010000011000100111
010110010110100011000100111
011000101110100011000100111
100101011001100011000100111
101010100101100011000100111
101100011010010011000100111
110100100110010011000100111
001011010110010011000100111
010001011100011011000100111
100000101100111011000100111
000011000101111011000100111
011011100100000111000100111
101010001100010111000100111
000011100011010111000100111
101000000011110111000100111
100010010110001111000100111
110010100000011111000100111
011110100111000000100100111
011010110001110000100100111
001111001001110000100100111
111111000100001000100100111
101010011110001000100100111
100011100110101000100100111
001100110011101000100100111
111100011000011000100100111
011001001101011000100100111
010100000111111000100100111
010001101101100100100100111
110101000011100100100100111
001101111000010100100100111
100011101001010100100100111
011100010101010100100100111
000110111100001100100100111
001111001010001100100100111
000111000101011100100100111
010010011000111100100100111
001001010001111100100100111
111000110110000010100100111
100011001011100010100100111
101010000111010010100100111
010001100111010010100100111
000100011111010010100100111
010110101000110010100100111
001011011000011010100100111
011110000010011010100100111
000110011010100110100100111
001010100011100110100100111
110000101100010110100100111
000001110100110110100100111
100110100010001110100100111
101000001101001110100100111
001100101000101110100100111
110110011000100001100100111
001100111100100001100100111
001010011011100001100100111
111010100010010001100100111
110000111001010001100100111
110001010010101001100100111
001110100100011001100100111
101100101010000101100100111
000101110110000101100100111
100010110001100101100100111
110011000100010101100100111
011000110000011101100100111
101010000001011101100100111
000101001000111101100100111
001111001100000011100100111
100001101101000011100100111
100011010001010011100100111
011000001011010011100100111
010101000001110011100100111
111000100001001011100100111
100000010101101011100100111
011000000100111011100100111
010100100101000111100100111
100100010100010111100100111
001000100110010111100100111
001010010000101111100100111
011111010110000000010100111
011101011001100000010100111
111010110100010000010100111
011100001111010000010100111
110110000110110000010100111
001000110111110000010100111
011010101110001000010100111
101100011101001000010100111
101010010011011000010100111
010010001011111000010100111
000111111010000100010100111
100010011110100100010100111
111010010001100100010100111
111000011010010100010100111
000101101100110100010100111
001010111000101100010100111
000110000111101100010100111
101101000100011100010100111
110000100101011100010100111
010001010100111100010100111
100111001100100010010100111
010101100011100010010100111
001010111010010010010100111
101011010000110010010100111
000110011110001010010100111
100001011010011010010100111
011000011001011010010100111
011011001010000110010100111
100001101011000110010100111
110000110000110110010100111
110111000000001110010100111
100010000100111110010100111
110110001101000001010100111
001010111101000001010100111
111101000100100001010100111
101001101100010001010100111
010010100111010001010100111
000011001110110001010100111
110001001001110001010100111
010001101100101001010100111
100111000010101001010100111
000100110101101001010100111
001110100110000101010100111
010110010100010101010100111
000000111110010101010100111
101100100001010101010100111
101001100000101101010100111
010001000011101101010100111
001011000010011101010100111
100100010000111101010100111
110010010011000011010100111
011010001001100011010100111
000101110001010011010100111
001001101001001011010100111
001110000100101011010100111
100010001001011011010100111
100110011000000111010100111
000100010111000111010100111
100100100100001111010100111
011000010100001111010100111
000011001100001111010100111
101101100001100000110100111
110011010010010000110100111
010101101001010000110100111
010000011110011000110100111
100100110001011000110100111
001000101011011000110100111
010110011001000100110100111
101100010011000100110100111
000011001111000100110100111
001001011010100100110100111
110110100000010100110100111
100000011101010100110100111
011100000010110100110100111
100000101010110100110100111
010100110000101100110100111
100100001100101100110100111
110001001000011100110100111
111010100000100010110100111
011100001100100010110100111
110001000100110010110100111
100011110000001010110100111
001111000001001010110100111
010010100011001010110100111
000001101010101010110100111
110100000001101010110100111
000001010101011010110100111
001110110000000110110100111
010001111000000110110100111
010010000101010110110100111
111000000010001110110100111
001001000100101110110100111
101101011000000001110100111
111001000011000001110100111
001011010100100001110100111
010011100001100001110100111
000001111000110001110100111
010100101010001001110100111
010011000110001001110100111
100000100110011001110100111
000101000011010101110100111
000111010000001101110100111
000010101001001101110100111
001000010010011011110100111
100001010000100111110100111
000110000000110111110100111
111010001011010000001100111
100011100011110000001100111
010001010111110000001100111
010011101101001000001100111
000101111010011000001100111
110101000101011000001100111
011001011000111000001100111
110111001100000100001100111
101011100100100100001100111
000111110001100100001100111
101100100011100100001100111
000011110110010100001100111
101000110101010100001100111
010100100111010100001100111
010100011100110100001100111
001001111001001100001100111
000010011011101100001100111
000001001111011100001100111
010110000010111100001100111
100001010010111100001100111
001000101010111100001100111
000001111011100010001100111
111000111000010010001100111
011111000100010010001100111
000010101110110010001100111
111010001100001010001100111
011001100110001010001100111
001110101000011010001100111
010110111000000110001100111
101110001010000110001100111
000101011101000110001100111
001000101101100110001100111
011001001001010110001100111
100010011000110110001100111
111000000100110110001100111
011000011010001110001100111
011110110001000001001100111
001101100101100001001100111
010111001001010001001100111
100011010100110001001100111
011110000110001001001100111
110000110100101001001100111
101010100010101001001100111
001001001110101001001100111
001110001001101001001100111
011011010010000101001100111
111010001000100101001100111
001101011000100101001100111
110000010011100101001100111
100101000110010101001100111
010011001110000011001100111
001100001111000011001100111
000100100011110011001100111
100100110001001011001100111
010101001000101011001100111
101001100000011011001100111
001110010100000111001100111
110010000101000111001100111
100100001100100111001100111
000000011011010111001100111
010000010000111111001100111
100111010110000000101100111
011101001110000000101100111
110110101001000000101100111
011110010100100000101100111
010100101100101000101100111
100000111001101000101100111
101010000100111000101100111
011001110100000100101100111
110011010000100100101100111
000110100100110100101100111
001000010110110100101100111
101100110000001100101100111
110000000101101100101100111
101101100010000010101100111
111100000101000010101100111
111000001010100010101100111
001011000101100010101100111
000000111110001010101100111
010011010001001010101100111
001001010010101010101100111
101000010001011010101100111
100010110100000110101100111
010101100000100110101100111
100100000010110110101100111
000100001011001110101100111
000011001000101110101100111
000110010000011110101100111
000001100001011110101100111
001001111010000001101100111
100100100111000001101100111
110001101000100001101100111
101001010001100001101100111
010010011010010001101100111
101100001001010001101100111
100110001100001001101100111
100111000001000101101100111
011000000111000101101100111
100000110010010101101100111
000011100100001101101100111
010000011100001101101100111
010101010100000011101100111
010000110010100011101100111
010010100100010011101100111
100000001110010011101100111
100011000010001011101100111
011011110000100000011100111
111000100101100000011100111
100101011100010000011100111
001101100110010000011100111
110100010011010000011100111
010000111010110000011100111
110001101010001000011100111
100111001001001000011100111
111100100000011000011100111
110010011000011000011100111
010001100001111000011100111
000000011101111000011100111
010010101001100100011100111
001001010011010100011100111
001110010001001100011100111
000101100101001100011100111
000010100011011100011100111
010101101100000010011100111
101100010010100010011100111
011010100001010010011100111
101001000101010010011100111
000110010101010010011100111
101000100011001010011100111
010010000110101010011100111
000111000010011010011100111
011100000110000110011100111
000100101010100110011100111
100001000110100110011100111
101100110100000001011100111
110001010110000001011100111
100011110001000001011100111
100100101001100001011100111
011100011000010001011100111
101000001010110001011100111
000010111010001001011100111
000101010011001001011100111
011001000100010101011100111
010000100110001101011100111
000100001100011101011100111
101010000110000011011100111
000111100000100011011100111
010011010000010011011100111
000000110100110011011100111
100100001010001011011100111
001000101000010111011100111
011100110010000000111100111
001001011101000000111100111
000100011011100000111100111
011000101100010000111100111
100110001000110000111100111
010101011000001000111100111
001011100010001000111100111
000010110101001000111100111
100001000011011000111100111
101110000100000100111100111
000011011000010100111100111
100001100100010100111100111
001000001110001100111100111
000101000010101100111100111
110110010000000010111100111
100010101010000010111100111
000000110011010010111100111
001101000000110010111100111
101001001000001010111100111
000010001100011010111100111
001010000010010110111100111
100000100000101110111100111
000010000011110001111100111
010110000000101001111100111
011010100000000101111100111
110000001010000101111100111
001000000001101101111100111
000001100110000011111100111
011000010001000011111100111
000000001101100011111100111
110000000100001011111100111
010111011101100000000010111
110011111100010000000010111
001110111011010000000010111
010011111011001000000010111
110100101111001000000010111
101011101001011000000010111
110110011001011000000010111
010110100011111000000010111
111101101100000100000010111
101111110000010100000010111
011011010101010100000010111
101100011100110100000010111
011111001000101100000010111
101010001101101100000010111
000101101101101100000010111
101011000110011100000010111
100100110101011100000010111
111110001001100010000010111
001011110101100010000010111
101010010011110010000010111
110100000111110010000010111
100001110111001010000010111
101111010000101010000010111
110010100101101010000010111
001100011101101010000010111
010011110000111010000010111
100101100010111010000010111
011110110000100110000010111
101011101000100110000010111
101110000110100110000010111
000011101110010110000010111
010101100100110110000010111
000000110111110110000010111
101000101100011110000010111
000011011001011110000010111
101011101110000001000010111
011101011110000001000010111
011010111010100001000010111
111110010000110001000010111
101101001010110001000010111
001111011001001001000010111
100010010111101001000010111
011000101110011001000010111
011100111001000101000010111
010110101100010101000010111
110001010110010101000010111
101000110011010101000010111
001011001011010101000010111
110010101001001101000010111
011010010011001101000010111
100101001011001101000010111
001100101010101101000010111
010000110010111101000010111
000101000110111101000010111
111010011100000011000010111
111100101010000011000010111
100100011111000011000010111
110011000100110011000010111
001010101100110011000010111
001001110010110011000010111
010110001010110011000010111
010011001101001011000010111
010100010011101011000010111
001010001011101011000010111
001100100001111011000010111
101101010010000111000010111
010001001011100111000010111
110001100010001111000010111
000101010101001111000010111
011001010000101111000010111
110000000101011111000010111
001101110110100000100010111
111001100101001000100010111
011110000110101000100010111
000110111001101000100010111
010101010101011000100010111
001100001111011000100010111
101100101000111000100010111
101011011100000100100010111
101011000011100100100010111
100110010110010100100010111
100011100100110100100010111
011000011010110100100010111
110001010001110100100010111
100100100011110100100010111
001111100100001100100010111
010101001010011100100010111
011111100010000010100010111
100100111100100010100010111
000111011100010010100010111
110101010010010010100010111
110010010101010010100010111
000001101101110010100010111
110000011110001010100010111
000101011011001010100010111
001010010111001010100010111
000100100111101010100010111
001010101010011010100010111
001011000001111010100010111
100000110001111010100010111
010100001001111010100010111
101101001001000110100010111
111001100000010110100010111
100110101000010110100010111
011000001101010110100010111
010110000011001110100010111
111001100010100001100010111
101100010011100001100010111
000100111101010001100010111
111000111000001001100010111
101111000010001001100010111
100011110000101001100010111
000001110011011001100010111
001101100011000101100010111
100010100111000101100010111
010010011100100101100010111
001110100000110101100010111
110100010000101101100010111
000010010101011101100010111
001011111000000011100010111
000110101110000011100010111
110011100001000011100010111
101000101001100011100010111
100000110110010011100010111
101100100100001011100010111
010001101000011011100010111
111000000010011011100010111
100011001010000111100010111
011001000110000111100010111
010010100010010111100010111
000000101101001111100010111
001000001000111111100010111
101011010111000000010010111
111111000010100000010010111
110001101011100000010010111
100010011101110000010010111
010101010011110000010010111
111010101000101000010010111
101100100110101000010010111
100111100100011000010010111
101001011100011000010010111
001010000111111000010010111
011011101000010100010010111
100010111010010100010010111
100001101101010100010010111
011100001001110100010010111
011000111100001100010010111
111001010001001100010010111
100011010010101100010010111
000011111010100010010010111
100111100001100010010010111
001100110110010010010010111
011110000101010010010010111
100110111000001010010010111
010101110100001010010010111
101010001110001010010010111
000111000110101010010010111
001001101000111010010010111
100100001100111010010010111
110010110001000110010010111
000110011011000110010010111
010001011100010110010010111
011101000010001110010010111
101000011000101110010010111
110001000100101110010010111
000110100000111110010010111
111000011011000001010010111
010101100101010001010010111
110001000111001001010010111
001100010111001001010010111
000010101111001001010010111
100101101000101001010010111
101011000001101001010010111
001011110000011001010010111
100111100010000101010010111
010100110110000101010010111
111000010100100101010010111
010000001110110101010010111
010101001100001101010010111
101000100101001101010010111
001110000100011101010010111
101000000010111101010010111
110000100110100011010010111
010011010001100011010010111
000011101001010011010010111
100001010101010011010010111
100010110000110011010010111
011000110010001011010010111
000100011010011011010010111
001010010110000111010010111
100001001000110111010010111
010010001010001111010010111
100000010011001111010010111
011011110100000000110010111
101110100011000000110010111
010111001011000000110010111
101011001010010000110010111
010000111100110000110010111
001010110010110000110010111
110001000010111000110010111
100100111001000100110010111
010010010111000100110010111
010011100010100100110010111
011100110000010100110010111
110100001100010100110010111
110010100100001100110010111
001001101001001100110010111
101100011010000010110010111
110010011000100010110010111
011101001000010010110010111
011000000110110010110010111
000011010010011010110010111
100000001011011010110010111
010111000100000110110010111
101000000111000110110010111
000101010010100110110010111
001000101010100110110010111
010000011001001110110010111
111010000110000001110010111
110110010001000001110010111
001101001100100001110010111
000000111011100001110010111
100101000110010001110010111
111000100001010001110010111
100100001001110001110010111
110000001100101001110010111
001110001010000101110010111
010101000001100101110010111
001000011001010101110010111
001001010010001101110010111
010000100011001101110010111
010001011010000011110010111
000010100101100011110010111
001110010000010011110010111
000101100000110011110010111
000011001000101011110010111
000100010100101011110010111
010010000001011011110010111
101111001011000000001010111
110010101110100000001010111
101001110011100000001010111
101110101100010000001010111
111001011010001000001010111
101010100111001000001010111
110001001101101000001010111
011011000011011000001010111
100000011111011000001010111
001001100101111000001010111
011011100110000100001010111
100001111110000100001010111
111110000010010100001010111
001100110010110100001010111
000010011110110100001010111
010111000001110100001010111
110100110010001100001010111
001001010111001100001010111
011100100100011100001010111
000101100011011100001010111
000111111001000010001010111
111001001100010010001010111
010001101011010010001010111
100001111000110010001010111
000011000111110010001010111
111000101001001010001010111
110110000010101010001010111
011000010110101010001010111
000110110010011010001010111
001100001010111010001010111
100011010011000110001010111
110100010000110110001010111
001100000101110110001010111
110010010100001110001010111
001011001010001110001010111
000000111011001110001010111
100101000001101110001010111
010010001000111110001010111
000011101011100001001010111
010111100010010001001010111
001110010101010001001010111
100001111001001001001010111
101000101100101001001010111
010100101001101001001010111
110101001000011001001010111
011001001101000101001010111
100100110100100101001010111
101001100100010101001010111
100011000010110101001010111
000110011100001101001010111
010001100100101101001010111
101101100001000011001010111
010100110101000011001010111
011111000000100011001010111
011000011000011011001010111
010001000010111011001010111
010011101000000111001010111
000010001111000111001010111
000101100010100111001010111
010010010010100111001010111
101000001010100111001010111
010111100100100000101010111
011100110001100000101010111
101101011000010000101010111
111000010110010000101010111
010110101010001000101010111
011010001101001000101010111
100110010011001000101010111
111010010000101000101010111
011001101000101000101010111
001000111001011000101010111
001100010100111000101010111
000000101110111000101010111
010101011100000100101010111
110010011010000100101010111
011100001011000100101010111
000001111001100100101010111
000110001101100100101010111
010010110100010100101010111
101010101000001100101010111
110000100001011100101010111
100011001100100010101010111
000110010110100010101010111
001001110100010010101010111
100100001101001010101010111
000001010101101010101010111
001000010011100110101010111
101100000010001110101010111
000010100010101110101010111
001110110010000001101010111
110000010101100001101010111
110010001001010001101010111
001001000011110001101010111
101001010100001001101010111
110100000110001001101010111
000011001110001001101010111
000111000001101001101010111
110001000011000101101010111
010010100001100101101010111
000111010000010101101010111
001101001000001101101010111
000000011010011101101010111
101010000011000011101010111
000010110001010011101010111
010100000011010011101010111
100000110000001111101010111
110110010100010000011010111
001110110100001000011010111
011101001001001000011010111
010010011100101000011010111
100000110101101000011010111
001000101011101000011010111
110110101000000100011010111
111100000101000100011010111
001010110001100100011010111
001101000011100100011010111
001101010100010100011010111
100101001010010100011010111
010000010011101100011010111
000100111000011100011010111
001011101100000010011010111
110010001101000010011010111
000101100111000010011010111
100100101001010010011010111
001010011000110010011010111
010010100010110010011010111
011011010000001010011010111
010000101110001010011010111
011100100000101010011010111
101010000001011010011010111
010000110001011010011010111
000111001000100110011010111
000001110100100110011010111
000110000101001110011010111
010101011000100001011010111
100111000100100001011010111
001001010101100001011010111
111001010000010001011010111
101010100010010001011010111
011010000100110001011010111
000100110001110001011010111
000100001110101001011010111
011100000010011001011010111
100000001001101101011010111
100011011000000011011010111
001100111000000011011010111
111000000001100011011010111
100100000010110011011010111
001001000110001011011010111
010100001000010111011010111
000011000000011111011010111
100100101110000000111010111
101010011001000000111010111
001110101000100000111010111
000001011110100000111010111
100101010001100000111010111
000010101101010000111010111
101000110010001000111010111
010100000101101000111010111
010011100000011000111010111
001011000000110100111010111
000001000101011100111010111
110011000010000010111010111
100000100011100010111010111
000110000001110010111010111
000101101000001010111010111
010100010010001010111010111
101001010000000110111010111
011000100001000110111010111
100000000100110110111010111
011011001000000001111010111
010001110001000001111010111
110100100000100001111010111
000000011101001001111010111
000001100010101001111010111
100110000000011001111010111
101000001100000101111010111
000100010011000101111010111
011000000010100101111010111
000000100110010101111010111
010000010000110011111010111
100001000001001011111010111
111101010101000000000110111
110100111000110000000110111
001100101110110000000110111
101011001010101000000110111
011100101001011000000110111
111100001010100100000110111
101001011001100100000110111
110000001111010100000110111
011001001110001100000110111
001110010010101100000110111
000010110100111100000110111
100001100001111100000110111
001011101011000010000110111
110011100010100010000110111
011000111001100010000110111
001111010001010010000110111
010010011011010010000110111
100101101001001010000110111
110001010001101010000110111
100010011100011010000110111
101010010101000110000110111
010011011000100110000110111
001110100010010110000110111
101110010110000001000110111
100110101100100001000110111
000111011010100001000110111
000001111101100001000110111
011011100001010001000110111
100001100111010001000110111
100111000001110001000110111
010010111100001001000110111
101001110010001001000110111
111110000001001001000110111
010101100011001001000110111
010111110000000101000110111
111000100001100101000110111
010010000011110101000110111
001000010101101101000110111
010011001000011101000110111
100100110010100011000110111
000100001101110011000110111
101010101000001011000110111
011100001100001011000110111
100001100100100111000110111
001101000100010111000110111
101001101100100000100110111
010001011011100000100110111
000010110111100000100110111
100110001011010000100110111
111100000001110000100110111
110110100000101000100110111
000111110000011000100110111
000110001100111000100110111
011010101010000100100110111
101100100101000100100110111
010100110011000100100110111
000111010100100100100110111
000001001110110100100110111
100000101110001100100110111
001100011001001100100110111
010011101100000010100110111
110000101011000010100110111
001101011000100010100110111
010100010101100010100110111
001010010100110010100110111
000101000110011010100110111
100001001000111010100110111
110100000100001110100110111
100000010010101110100110111
000010000101101110100110111
011000101101000001100110111
000101000111100001100110111
101101100000010001100110111
110001001010010001100110111
011010001000110001100110111
100010010010110001100110111
000100011110001001100110111
010010001011001001100110111
100000100011101001100110111
100100000101011001100110111
001001110000100101100110111
000100101001100101100110111
010000100100110101100110111
100001011000001101100110111
000100100010011101100110111
010100110000001011100110111
001001010001001011100110111
010101001000000111100110111
110010000000100111100110111
000001010010010111100110111
110000111110000000010110111
100101011011000000010110111
100011110100100000010110111
001110001101100000010110111
011001100010110000010110111
110010100001110000010110111
011010110001001000010110111
001001100111001000010110111
110100010010101000010110111
001100110000111000010110111
000101001001111000010110111
101011100001000100010110111
001000011111000100010110111
010000111001010100010110111
100100000101110100010110111
101100101000001100010110111
010010001101001100010110111
000101010010011100010110111
001101100100100010010110111
010001001101100010010110111
101110001000010010010110111
100000010110110010010110111
010001000011011010010110111
010000100100111010010110111
011000010010100110010110111
101001000010010110010110111
001000100101010110010110111
000000110110001110010110111
000111010101000001010110111
011010010010010001010110111
101000010001110001010110111
010010100010101001010110111
101110000000100101010110111
000001010110100101010110111
100011010000010101010110111
010100010001001101010110111
000000001011011101010110111
001001011100000011010110111
011100100001000011010110111
001100001010100011010110111
100001000011100011010110111
110100010000010011010110111
101101000000001011010110111
110000001001000111010110111
000000110001100111010110111
110000000111100000110110111
001100011100010000110110111
000011100011010000110110111
010111000000110000110110111
010110010100001000110110111
100001010110001000110110111
011001000001101000110110111
100010101000011000110110111
000010010001111000110110111
111001000100000100110110111
001010000110100100110110111
100010001001100100110110111
001110000001010100110110111
010000001010101100110110111
000011011001000010110110111
100101000101000010110110111
000000101110010010110110111
001000001001110010110110111
001100100010001010110110111
001010001000001110110110111
011100010000100001110110111
010001010100010001110110111
110001100000001001110110111
001000110100001001110110111
000001100101000101110110111
100010000010001101110110111
100110100000000011110110111
010000101000100011110110111
101000000100010011110110111
110010010111000000001110111
101011010010010000001110111
010001101100110000001110111
000011011001110000001110111
001011011100001000001110111
010101010100101000001110111
000011110010101000001110111
110001101001000100001110111
100010110001001100001110111
100100000111001100001110111
011010100000101100001110111
100110100101000010001110111
010101010011000010001110111
010110001100100010001110111
100100001011100010001110111
010000110110010010001110111
001010010001101010001110111
000011100100011010001110111
010110000001011010001110111
111101000000000110001110111
010000100001110110001110111
010001000101001110001110111
110000000010011110001110111
110110001010000001001110111
100101001101000001001110111
001000110111000001001110111
010011000101100001001110111
100011101000010001001110111
111100000100010001001110111
010100010010110001001110111
100110010000101001001110111
001101000000111001001110111
110000000001111001001110111
001010011001000101001110111
010000111000100101001110111
001100001010010101001110111
000001010101010101001110111
001100100001001101001110111
100010000100011101001110111
011001110000000011001110111
001000000110110011001110111
000100100110001011001110111
000001100001101011001110111
100010100010000111001110111
011010000000010111001110111
011001100011000000101110111
101110000010100000101110111
100000111100010000101110111
110000100010110000101110111
100001000101110000101110111
011000001100100100101110111
010110001000010100101110111
100100010001010100101110111
000000101011010100101110111
101001000000101100101110111
000011000010011100101110111
001010001110000010101110111
100001110001000010101110111
011100010000010010101110111
000101001001010010101110111
010001001010001010101110111
001000100101001010101110111
100100100000011010101110111
001011100000000110101110111
010100011001000001101110111
000011010011000001101110111
001010100100100001101110111
001000001100011001101110111
000000110000111001101110111
111000010000000101101110111
000010001010100101101110111
100000011000100011101110111
000010010100001011101110111
001100000000100111101110111
101001001110000000011110111
000100111101000000011110111
100101100010100000011110111
010110010001100000011110111
100001011000101000011110111
101100000001101000011110111
001010001010011000011110111
011010010100000100011110111
010100011010000100011110111
010100100100100100011110111
110010000010100100011110111
000111100000010100011110111
000011000100101100011110111
001100000011010010011110111
000001001010110010011110111
100010010010001010011110111
010001100010000110011110111
000010001001010110011110111
101000000100001110011110111
000110100011000001011110111
010000001111000001011110111
000010011100010001011110111
001001001001010001011110111
011000101000001001011110111
001010000101001001011110111
100000100000110101011110111
000001110000001101011110111
100000101100000011011110111
000101000001000111011110111
010010100110000000111110111
001001010000011000111110111
000000110010100100111110111
110000000001010010111110111
100100001000000110111110111
000101000100001001111110111
001101111101100000000001111
011010110111100000000001111
001111101110010000000001111
011101111010001000000001111
100011111101001000000001111
110101110100101000000001111
011011101100101000000001111
001011010101111000000001111
110101110011000100000001111
101110101011000100000001111
100111101100100100000001111
101001111001010100000001111
010001001111110100000001111
101000110011101100000001111
111011001000011100000001111
110110100001011100000001111
111110110010000010000001111
101111100000110010000001111
110001100110110010000001111
000110110110110010000001111
110111011000001010000001111
101101001110001010000001111
010010011110101010000001111
110101000011101010000001111
110010101010011010000001111
101010111100000110000001111
011001110100100110000001111
010110100101100110000001111
101001001101100110000001111
100010110001110110000001111
001011110010001110000001111
100101100101001110000001111
110000011101001110000001111
011100001011001110000001111
001000011001111110000001111
000110000011111110000001111
010100011111100001000001111
111011100100010001000001111
100101011110010001000001111
110111001000110001000001111
011001010110110001000001111
100010101110110001000001111
110001001101011001000001111
011010000111011001000001111
001101011000111001000001111
010110010001111001000001111
111001101010000101000001111
111010110001000101000001111
010010101111000101000001111
001101100110100101000001111
100001100101110101000001111
001010001101110101000001111
011101000010011101000001111
100001110010011101000001111
001011100001011101000001111
100100011001011101000001111
100010010100111101000001111
110101110000010011000001111
101011011000010011000001111
110011000011010011000001111
000101110011001011000001111
000101101100101011000001111
110000110010101011000001111
001110010010011011000001111
000000011111011011000001111
110110001001000111000001111
000110001110100111000001111
011100010001100111000001111
001100100101010111000001111
101100001000110111000001111
011000000110101111000001111
110111100101000000100001111
111100101001100000100001111
110001010111100000100001111
110100011101010000100001111
011001110011010000100001111
011100100110110000100001111
110011110010001000100001111
101101000101101000100001111
010000101111101000100001111
100100010110111000100001111
010100111100100100100001111
000101110101010100100001111
001010110100110100100001111
110000110010110100100001111
100011001110001100100001111
001111010001001100100001111
011110100000101100100001111
101101010011000010100001111
010100111011000010100001111
011010011001100010100001111
100100001111100010100001111
111011000001001010100001111
101010010010101010100001111
000110010101101010100001111
001111000100011010100001111
100010011001011010100001111
000001101011011010100001111
101100100110000110100001111
000011101010100110100001111
010010011010010110100001111
001100010010110110100001111
110100010010001110100001111
010101000001011110100001111
000111111100000001100001111
111000110100100001100001111
011011000001110001100001111
101000001011110001100001111
111100100010001001100001111
001100110101001001100001111
000011011001101001100001111
010100111000011001100001111
000101000111011001100001111
100010100001111001100001111
110110010100000101100001111
001010011110000101100001111
101111000000010101100001111
101000101000101101100001111
001100000001111101100001111
010101001101000011100001111
011001001010100011100001111
100101100001100011100001111
000000111101100011100001111
010110000100110011100001111
011010001000011011100001111
100010000110011011100001111
001001100000111011100001111
001101110000000111100001111
000001100111000111100001111
110000100001010111100001111
000110010001010111100001111
001001001001010111100001111
111100010110100000010001111
100110011011010000010001111
000011111100110000010001111
101011000011110000010001111
001110001110101000010001111
100010100111101000010001111
110010110000111000010001111
111000111000100100010001111
110111000001100100010001111
111100010001010100010001111
110010001101010100010001111
010101011000110100010001111
000010111110001100010001111
000100011101101100010001111
110101101010000010010001111
100111010010100010010001111
110101000101010010010001111
010011001011001010010001111
001110100001101010010001111
011100001100011010010001111
010101010010011010010001111
101000101001011010010001111
010010010101011010010001111
100110010101000110010001111
010001010111000110010001111
001001101010010110010001111
011010001000110110010001111
000001001110101110010001111
100011010000011110010001111
101111010001000001010001111
000110101101100001010001111
011000101011100001010001111
100001001111100001010001111
010010111010010001010001111
000010010111110001010001111
000111101010001001010001111
011001001110001001010001111
011110001001001001010001111
100001110001101001010001111
000100110110011001010001111
100101000100111001010001111
001010100100111001010001111
010000011100111001010001111
100101111000000101010001111
011101010100000101010001111
000011110011000101010001111
110010010010100101010001111
110000110100010101010001111
010000011011001101010001111
001100110000101101010001111
111000000001101101010001111
110110100100000011010001111
001011000101100011010001111
111100010000001011010001111
010011110000001011010001111
101000100110001011010001111
010101100001000111010001111
101100000011000111010001111
000000110110100111010001111
001001010001001111010001111
100000100000111111010001111
101001100110100000110001111
001011110001100000110001111
010011001101100000110001111
101010011100010000110001111
001111010010010000110001111
101100110000110000110001111
111001001000110000110001111
110110101000001000110001111
111000001011001000110001111
100000111100101000110001111
100010001010111000110001111
000000110011111000110001111
100011011001000100110001111
110100001010100100110001111
011010000011100100110001111
000101100011100100110001111
011000001110010100110001111
000111000100110100110001111
011001100100001100110001111
100100000101011100110001111
001110101010000010110001111
011001101001000010110001111
101010100101000010110001111
110001110000100010110001111
000100111100010010110001111
000011100110010010110001111
001001011010001010110001111
011000010100101010110001111
011100000101000110110001111
100110100000100110110001111
001001010100010110110001111
000111001000001110110001111
000000101001101110110001111
010010100110100001110001111
010101100010010001110001111
000011001011010001110001111
000100001110110001110001111
100100011010001001110001111
110001000101000101110001111
000001011100001101110001111
001010000101001101110001111
110010000001100011110001111
100000001101010011110001111
000001010001110011110001111
010000011000100111110001111
110101001111000000001001111
111111000001010000001001111
011100110101010000001001111
111001110000110000001001111
110010010011110000001001111
010111010010101000001001111
110100101010101000001001111
010001101110011000001001111
001110001101011000001001111
100001000111111000001001111
111000101101000100001001111
011100000111100100001001111
000001110111100100001001111
100010001111100100001001111
010110110000110100001001111
110101000100110100001001111
001110010110001100001001111
100101011000101100001001111
111100001100100010001001111
101000111010100010001001111
010101001001110010001001111
101101110000001010001001111
010100110110001010001001111
010001111001001010001001111
101010100100011010001001111
010111010001000110001001111
001010011011000110001001111
001110100010100110001001111
110000010110100110001001111
111000001010010110001001111
100011000010101110001001111
001000100011011110001001111
110000000001111110001001111
010011111000100001001001111
001110011010100001001001111
110001100011100001001001111
010111010100010001001001111
000101111001010001001001111
000111000011110001001001111
101011000110001001001001111
100010011011001001001001111
100100110000111001001001111
010010100010111001001001111
101000011001100101001001111
001101001100010101001001111
011000010011010101001001111
000101110100001101001001111
010100001110001101001001111
000010101001101101001001111
010001011000011101001001111
011001011100000011001001111
000011101101000011001001111
101110000001100011001001111
110000101000110011001001111
011100000010110011001001111
001100101010001011001001111
000011010000111011001001111
100001001011000111001001111
001001100001100111001001111
010000001101100111001001111
010100100000011111001001111
101110100100100000101001111
100011011010100000101001111
001001101010110000101001111
010000011110110000101001111
100000110101110000101001111
011011001010001000101001111
001110101000010100101001111
010111000010010100101001111
100100001110010100101001111
000010100011110100101001111
111100001000001100101001111
110001010001001100101001111
101010000001101100101001111
000010011100011100101001111
101001000010011100101001111
011011110000000010101001111
111010000110000010101001111
100001011100010010101001111
100110000101010010101001111
001000001101110010101001111
100110001010001010101001111
010110100001001010101001111
000010111000101010101001111
010000100100110110101001111
100101110010000001101001111
011001100110000001101001111
000110010111000001101001111
101101001000100001101001111
001000110011100001101001111
101010010000110001101001111
010010110100001001101001111
110001000100101001101001111
001000011100101001101001111
100001101000011001101001111
001001010001011001101001111
010101101000000101101001111
100010111000000101101001111
100100000011100101101001111
111000000100010101101001111
010010000001011101101001111
000011000110100011101001111
000111100000010011101001111
000100011010010011101001111
001010100000001111101001111
000101000000101111101001111
101101011010000000011001111
001111100101000000011001111
110011010101000000011001111
110101100001001000011001111
001000111010011000011001111
100001011001011000011001111
011100000001111000011001111
011011001100000100011001111
111001000011000100011001111
100110100010010100011001111
000000111101010100011001111
011000100010110100011001111
111000010100001100011001111
010110000011001100011001111
010010100100011100011001111
010010111100000010011001111
001001001111000010011001111
100100110100100010011001111
011001010010100010011001111
001101010001010010011001111
101010011000001010011001111
011010100010001010011001111
100011100001000110011001111
100100001001100110011001111
001000010101100110011001111
001110000100010110011001111
100000101100001110011001111
110010101001000001011001111
011001101000010001011001111
101110100000001001011001111
000101001001101001011001111
010000100101101001011001111
101000000011011001011001111
001100101001000101011001111
000001010110010101011001111
000101100000110101011001111
000010001010110101011001111
100011001000001101011001111
001001000100101101011001111
000110010000011101011001111
001111000010000011011001111
110000000111000011011001111
001000101100100011011001111
100000110001010011011001111
000110001001010011011001111
110001101100000000111001111
010010110011000000111001111
110000011001100000111001111
100011110000010000111001111
010110001100010000111001111
000100101011010000111001111
001010000110110000111001111
000001110110001000111001111
001101010000101000111001111
101101100000000100111001111
001100011100000100111001111
000000101110100100111001111
011010010000010100111001111
000100010001110100111001111
010011000000101100111001111
000100000110101010111001111
100101000000011010111001111
110000100010000110111001111
000010001101000110111001111
101000000001010110111001111
000000010011001110111001111
011101000001000001111001111
000110110000100001111001111
001010001001100001111001111
010000010101010001111001111
000011000100011001111001111
010100000100100101111001111
001000001000011101111001111
110100001000000011111001111
101000010100000011111001111
010000000010011011111001111
111011100011000000000101111
110001011010110000000101111
101001111000101000000101111
010001011101101000000101111
011110010100011000000101111
010110011110000100000101111
010111100010100100000101111
100100110110100100000101111
001011011010010100000101111
001100110001110100000101111
101110001100001100000101111
110000111010001100000101111
101010100010011100000101111
011101100101000010000101111
110110001010100010000101111
001010001111100010000101111
011010101100010010000101111
111101000010010010000101111
100011001110010010000101111
100100111001010010000101111
000111110100001010000101111
001101011001001010000101111
000010111011001010000101111
001111000010101010000101111
011100011000010110000101111
110001010001010110000101111
001001101100001110000101111
000001010011101110000101111
101000010111100001000101111
110010010101010001000101111
111001010100001001000101111
011010110010001001000101111
010101100100011001000101111
001010001010111001000101111
000100101001111001000101111
011100100011000101000101111
010101001100100101000101111
100110110000001101000101111
100111101000000011000101111
100110010000110011000101111
111000001010001011000101111
100100000110101011000101111
010000100011011011000101111
010011000001100111000101111
001010001001001111000101111
001011110110000000100101111
101000111101000000100101111
110100101010010000100101111
010010001111010000100101111
001110101001001000100101111
010101010011001000100101111
110010001100101000100101111
101100001010101000100101111
101001100100011000100101111
010001101000111000100101111
000011010010111000100101111
011101010000100100100101111
100010000110110100100101111
010011001001001100100101111
100010010011001100100101111
001000100101101100100101111
100000001001111100100101111
000111100011000010100101111
110100100100100010100101111
011000100010101010100101111
100100001100011010100101111
110001001010000110100101111
010010110001000110100101111
101001100000100110100101111
011011000000010110100101111
010001010100001110100101111
001010000110001110100101111
011110001010000001100101111
010000110111000001100101111
100000111010100001100101111
011001011000010001100101111
100100010011010001100101111
000011100100110001100101111
001001000011101001100101111
011010000100100101100101111
010000001011100101100101111
000000101101010101100101111
110000100100001101100101111
001110100000100011100101111
100001100010010011100101111
000000010110110011100101111
011101000000001011100101111
000010100101001011100101111
101000010010000111100101111
000000101010001111100101111
101100100111000000010101111
011110100100100000010101111
010110110001010000010101111
000110110010101000010101111
100010011001101000010101111
000110101100011000010101111
100011100001011000010101111
100011100110000100010101111
001101001011000100010101111
100000101101100100010101111
100101000010110100010101111
000110001001110100010101111
001001010110001100010101111
100101010001001100010101111
010100100010011100010101111
101101010100000010010101111
001011010011000010010101111
010000101111000010010101111
001110011000100010010101111
111001000001100010010101111
100110000011001010010101111
100001100100101010010101111
001101100000011010010101111
010011000000111010010101111
101000000010111010010101111
110010101000000110010101111
000001001101010110010101111
010000000101101110010101111
000010001010011110010101111
101010011010000001010101111
001100101010010001010101111
001001000111010001010101111
110100001000011001010101111
111011000000000101010101111
100010000011010101010101111
101000000100110101010101111
100000001010101101010101111
010100110010000011010101111
010001010100100011010101111
000010100011100011010101111
010001001010010011010101111
001100000001110011010101111
100000111000001011010101111
001100001100000111010101111
110100000000100111010101111
011010010101000000110101111
000001111011000000110101111
010100010100110000110101111
001011001100001000110101111
100101100010001000110101111
001010110000011000110101111
011001000010011000110101111
010001000110100100110101111
001100100100010100110101111
000010010100101100110101111
000101001110000010110101111
100000010111000010110101111
010010010010100010110101111
000100110001100010110101111
110000011000010010110101111
010100000011010010110101111
001000011001000110110101111
100001110100000001110101111
110100100001000001110101111
000111001000100001110101111
101100000100001001110101111
100001001001001001110101111
000110000001011001110101111
100010001100000101110101111
000100010010100101110101111
011000000001010101110101111
000010101000010011110101111
001000001000101011110101111
000011000010000111110101111
001101010110100000001101111
000111101000110000001101111
100010110110001000001101111
011010011001001000001101111
000100101111001000001101111
111001000010101000001101111
101101001000011000001101111
000101010001111000001101111
101000011110000100001101111
100110011001000100001101111
000011000101110100001101111
010011110000001100001101111
100001100011001100001101111
010100100001101100001101111
001010010000111100001101111
110000011011000010001101111
011011001000100010001101111
101010010100100010001101111
100100010110010010001101111
000001110101010010001101111
001001000011110010001101111
000011000111001010001101111
110100010000101010001101111
001100100100101010001101111
001000001110011010001101111
100001101000010110001101111
010010100010010110001101111
110100011100000001001101111
100001101110000001001101111
011001001011000001001101111
010001110010010001001101111
001000011101010001001101111
000111100001001001001101111
000010010101101001001101111
101001000001010101001101111
001000100100011101001101111
000100000011011101001101111
001010110000010011001101111
000001001100110011001101111
010010101000001011001101111
000001011010001011001101111
100000001001101011001101111
100011010000000111001101111
000010100100100111001101111
101100000000001111001101111
000110001110100000101101111
010001110001100000101101111
100101100001010000101101111
001010100101010000101101111
001100011000110000101101111
101000000111001000101101111
100111000000101000101101111
110010000010011000101101111
000100100010111000101101111
000110110010000100101101111
001011000011000100101101111
000000011101100100101101111
010001001100010100101101111
010000010010101100101101111
100010100001100010101101111
101010001000010010101101111
010000101001010010101101111
110001100000001010101101111
001101001000000110101101111
011000000001100110101101111
100000011000001110101101111
111010000001000001101101111
010101000010100001101101111
001100010010001001101101111
010100000101001001101101111
100000010100011001101101111
010100010000010101101101111
000010001011000011101101111
001100000100010011101101111
110010001110000000011101111
001000111001100000011101111
011101000100001000011101111
101000001100101000011101111
001010000011101000011101111
001010101010000100011101111
010100010101000100011101111
110001100000100100011101111
000011010010100100011101111
100010010100010100011101111
010000001011010100011101111
001001001000110100011101111
100001110010000010011101111
000110100110000010011101111
010000010001110010011101111
010100001001001010011101111
000000101000111010011101111
000100100001010110011101111
001000110000001110011101111
100101010000100001011101111
001001100010100001011101111
000000011110100001011101111
000110000100110001011101111
110000010001001001011101111
011010000000011001011101111
010110001000000101011101111
111000100000000011011101111
000100010100001011011101111
010001000000001111011101111
100100001101000000111101111
010010100000110000111101111
101000000010100100111101111
000011000001010010111101111
000000101100001001111101111
001001010000000101111101111
111110001110000000000011111
110101100001110000000011111
101010110100101000000011111
011010111000011000000011111
100010110011011000000011111
110011001011000100000011111
111011000100100100000011111
001001111010100100000011111
110100011001100100000011111
001110010101100100000011111
010011110010010100000011111
000100111110010100000011111
000111101001010100000011111
101101010100001100000011111
010100010111001100000011111
010111000100011100000011111
101100100011100010000011111
110100101100010010000011111
111010100001010010000011111
100011001001110010000011111
011000100111001010000011111
010100010100111010000011111
000001011010111010000011111
001111011000000110000011111
111000010100010110000011111
100000001110110110000011111
001101100000101110000011111
001001000101011110000011111
100101110101000001000011111
010110110100100001000011111
101000111100010001000011111
011101010001010001000011111
011100001100110001000011111
100111001100001001000011111
001001101101001001000011111
010001101010101001000011111
110001110000100101000011111
101010100010100101000011111
010010011001010101000011111
000010100110011101000011111
110001001110000011000011111
001101101000010011000011111
100011010001001011000011111
010100010010010111000011111
100110000010001111000011111
011001001111000000100011111
100101101010100000100011111
001110001010110000100011111
000101011001110000100011111
110101001001001000100011111
000101101100011000100011111
001100110010011000100011111
010110100110000100100011111
011011100001000100100011111
100000011111000100100011111
001101000110010100100011111
010011001000110100100011111
010101110000001100100011111
111010000010001100100011111
001010001001011100100011111
100110000000111100100011111
011000000100111100100011111
011100110100000010100011111
010001011100100010100011111
010010000111100010100011111
101001010000110010100011111
100001101100000110100011111
100010010100100110100011111
001000111000010110100011111
000100001110001110100011111
100010100001001110100011111
010001000010101110100011111
010011010110000001100011111
001110001101000001100011111
001011100010010001100011111
010010100101010001100011111
100001001100110001100011111
001000011011001001100011111
001011000100101001100011111
000101010010101001100011111
101100011000000101100011111
000010010011100101100011111
000100010100110101100011111
100000000011011101100011111
111110000000000011100011111
001100000110100011100011111
011000000001101011100011111
001000010100011011100011111
010001010001000111100011111
101001000000001111100011111
110100110010010000010011111
001100101101010000010011111
000001011111010000010011111
011011010000110000010011111
010011100101001000010011111
000111011000101000010011111
111010000100011000010011111
000011100010111000010011111
101000110110000100010011111
001001100101100100010011111
000010101011100100010011111
000110000111010100010011111
010000010101110100010011111
110110010000001100010011111
011100100001001100010011111
010010000110101100010011111
101001100000011100010011111
010001001001011100010011111
110010010110000010010011111
101001110001000010010011111
001010011101000010010011111
100010101100100010010011111
010000110011100010010011111
000111001010010010010011111
000100100011011010010011111
010100101000100110010011111
100100011000010110010011111
000010110100010110010011111
000010010001101110010011111
001000010010011110010011111
001101110010000001010011111
011000110101000001010011111
100110101000010001010011111
001010001110010001010011111
000110000011101001010011111
100001001010011001010011111
010100100000111001010011111
001010011000100101010011111
100100001100100101010011111
011010000010100011010011111
000001000110110011010011111
010000001001110011010011111
001110100000000111010011111
011001000000010111010011111
000100001001001111010011111
101100010101000000110011111
110011000001010000110011111
010000111010001000110011111
010100000110011000110011111
011000010001011000110011111
001010101100000100110011111
000101001101000100110011111
100001010010010100110011111
100000100010101100110011111
000000011000111100110011111
101000100010010010110011111
110100000000110010110011111
001011100000001010110011111
010010001100001010110011111
000000110101001010110011111
000101000001101010110011111
111000001000000110110011111
000001100001010110110011111
010100011100000001110011111
100001100011000001110011111
100000010110100001110011111
001100100001100001110011111
101010001000001001110011111
000110100100001001110011111
010010010000101001110011111
000001001010100101110011111
010000101000010101110011111
100101010000000011110011111
100010000000010111110011111
010110101101000000001011111
011000111011000000001011111
101001011100100000001011111
100100010111100000001011111
010101011010010000001011111
100011100110010000001011111
011010001001110000001011111
011001010100011000001011111
101100010001011000001011111
100010011000111000001011111
000110100100111000001011111
000111001110000100001011111
001001010001110100001011111
101001001001001100001011111
110000001100011100001011111
110101010100000010001011111
100000101111000010001011111
110010110000100010001011111
001001100110100010001011111
001000111100001010001011111
000110001001101010001011111
010010000110011010001011111
001010001100100110001011111
110011000000010110001011111
000100001011010110001011111
010101001000001110001011111
000000100101101110001011111
100110010010010001001011111
001100100110010001001011111
110011100000001001001011111
001100000101101001001011111
010000001011011001001011111
001000010010111001001011111
101010010100000101001011111
100100101010000101001011111
110110000000100101001011111
100010100001010101001011111
010100000101010101001011111
011010001000001101001011111
000000011011100011001011111
101000001001010011001011111
100000010110001011001011111
110100000001001011001011111
011000100100000111001011111
000000011100010111001011111
000010111110000000101011111
110100100011000000101011111
001011001100010000101011111
010110010001010000101011111
010100101000110000101011111
110010000100110000101011111
100001100001101000101011111
000011010101000100101011111
001000100111000100101011111
101000110000100100101011111
100001000110100100101011111
100100100100001100101011111
000001101010001100101011111
101001001010000010101011111
001010101001000010101011111
001010010010010010101011111
011001000001010010101011111
000101000010110010101011111
000111010000001010101011111
000100011000100110101011111
010000010000011110101011111
010001001001100001101011111
100010000101001001101011111
000100100001011001101011111
010000110010000101101011111
001100010001000011101011111
110000000010100011101011111
000001100100001011101011111
000110000100000111101011111
001011001010100000011011111
010100001011100000011011111
011000000111010000011011111
101100000100110000011011111
100010101010001000011011111
000101010101001000011011111
010001110000101000011011111
001111000000011000011011111
000001001100111000011011111
011100010000100100011011111
100000011010100100011011111
101010001000010100011011111
001100001010001100011011111
111100000010000010011011111
010001100100010010011011111
100001000011010010011011111
001000100001110010011011111
100011000100001010011011111
000100010110000110011011111
010001000001100110011011111
000101101100000001011011111
010110000110000001011011111
100010010001100001011011111
000000110011001001011011111
100000100100011001011011111
010011010000000101011011111
001000110000010101011011111
110000000010001101011011111
100001100000100011011011111
001001010011000000111011111
100100001000101000111011111
000110000010100100111011111
000000011001010010111011111
011000000100001001111011111
010010100000000011111011111
000011101110100000000111111
001111100001100000000111111
100111010100010000000111111
000101110011010000000111111
001001110100110000000111111
100110100010110000000111111
010101000110110000000111111
010111001010001000000111111
000110011101001000000111111
001101001100101000000111111
010010101001101000000111111
100011000101101000000111111
100100011010011000000111111
010011010001011000000111111
001110000011011000000111111
010001111100000100000111111
110010100101000100000111111
001010110011000100000111111
000100001111100100000111111
111100100000010100000111111
011010000110010100000111111
101010000001110100000111111
000101100110001100000111111
110101000000101100000111111
001000011100011100000111111
001001000010111100000111111
001100111010000010000111111
011001010110000010000111111
100001011101000010000111111
000110010011100010000111111
000010100111010010000111111
011110000000110010000111111
111010010000001010000111111
101001000011001010000111111
100000101010101010000111111
110001000100011010000111111
100100000001111010000111111
101000101001000110000111111
000100110101000110000111111
101100010000100110000111111
000110001100010110000111111
100000110010010110000111111
010110100000001110000111111
011000001000101110000111111
010100101110000001000111111
100010111001000001000111111
101100001011000001000111111
111001001000100001000111111
110100000101100001000111111
000011001101010001000111111
010000110001110001000111111
000001010111001001000111111
011100000010101001000111111
101011000000011001000111111
010010000100111001000111111
011000011010000101000111111
000001101011000101000111111
001000101100100101000111111
000101010001100101000111111
100101001000010101000111111
011001100000001101000111111
110000010000011101000111111
110000110100000011000111111
000010011110000011000111111
001011010000100011000111111
110010001000010011000111111
101000100000110011000111111
000011100010001011000111111
010000011001001011000111111
010000100010100111000111111
001000010001010111000111111
100000001100001111000111111
110001100110000000100111111
101011010001000000100111111
011011000010100000100111111
110010110000010000100111111
101000001110010000100111111
001001101001010000100111111
000100100101110000100111111
110000010101001000100111111
010100011000101000100111111
000101011010000100100111111
110000101000100100100111111
001100100010100100100111111
010001000011010100100111111
000000110001011100100111111
100110011000000010100111111
011100001001000010100111111
101000000101100010100111111
010101100000010010100111111
010000001010110010100111111
000001110000101010100111111
000001001001100110100111111
001100000000011110100111111
000000001101101001100111111
000010011000011001100111111
001011001000000101100111111
010110000001000101100111111
000001000100011101100111111
100011000100000011100111111
001000100011000011100111111
000110000010010011100111111
010000000110001011100111111
110101001100000000010111111
011100010011000000010111111
011000001110100000010111111
101101000001010000010111111
001010101000110000010111111
011001011000001000010111111
100100110100001000010111111
110000100011001000010111111
000010010110011000010111111
000000100110110100010111111
000001101000101100010111111
000110101001000010010111111
011000110000010010010111111
100010010001010010010111111
001100000101001010010111111
000000011100101010010111111
100101100000000110010111111
001011000100000110010111111
000100000010101110010111111
010011101000000001010111111
101010100100000001010111111
110000000110010001010111111
000100011000110001010111111
001110010000001001010111111
001000100001011001010111111
010101000010000101010111111
100000010101000101010111111
001000000011100101010111111
000011000001001101010111111
000100100100010011010111111
100010000000101011010111111
001010001011000000110111111
100001100000110000110111111
101000000001001100110111111
000110000100100010110111111
010100010000000110110111111
000000110010010001110111111
011110100010000000001111111
101010001101000000001111111
101100101000100000001111111
010010011010100000001111111
011000010101100000001111111
101000100011010000001111111
110110000100001000001111111
000001001011101000001111111
100001110000011000001111111
001101110000000100001111111
110001010010000100001111111
100011001000100100001111111
011000000011001100001111111
100000010100101100001111111
000010101000011100001111111
000100110000110010001111111
000000010011011010001111111
010000001110000110001111111
001110000001000110001111111
000101000100100110001111111
100000000101010110001111111
000011110100000001001111111
100010000110100001001111111
000000101010110001001111111
101000011000001001001111111
010001001100001001001111111
010001000000110101001111111
000010010010001101001111111
010110010000000011001111111
100101000010000011001111111
000010000001110011001111111
010100010110000000101111111
001010001000101000101111111
000101000001001100101111111
000000101100100010101111111
011000000010010001101111111
100001100000000101101111111
100001100101000000011111111
010100010000011000011111111
000000011001001100011111111
110000000100100010011111111
000011000010010001011111111
001010001000000011011111111


==> anc/codes/A28-6-10-18642.orbit-reps.txt <==
134218239 39
134507910 351
804047 702
308124 702
39417 702
29547 702
134255837 702
273393 2106
274150 2106
313579 2106
277619 2106
134485718 2106
134485817 2106
134231924 2106


==> anc/codes/A28-6-10-18642.txt <==
1101011011001110000000000000
0111101100101110000000000000
1010110110011110000000000000
1011011101110001000000000000
1001111110011001000000000000
1111110100100101000000000000
1111001111000011000000000000
1001000101111111000000000000
1101100111110000100000000000
1110101110101000100000000000
0101111111000100100000000000
1111110010010010100000000000
0100100011111110100000000000
1000001111011101100000000000
1111000001101011100000000000
0001110100110111100000000000
0110111011110000010000000000
1111111001001000010000000000
1110011110010100010000000000
0011111110100010010000000000
0010011001111110010000000000
0001111001101101010000000000
0010001110111011010000000000
1110010001010111010000000000
1110100000111100110000000000
0001110011011010110000000000
0100001111100110110000000000
1011101010001001110000000000
1000101001111001110000000000
1100111100000101110000000000
0100010101110101110000000000
0111010110000011110000000000
0011000011110011110000000000
0101001001001111110000000000
0010100100101111110000000000
1000010010011111110000000000
1000111111010100001000000000
0110011101110100001000000000
1100111000111100001000000000
0011101001111100001000000000
1101101001101010001000000000
1001010111011010001000000000
1011111000010110001000000000
0001011111101001001000000000
1010100101110101001000000000
1100010011110101001000000000
0011100111001101001000000000
1101011100010011001000000000
0111110000101011001000000000
0110101001011011001000000000
0000110011111011001000000000
0001101101100111001000000000
0001011011010111001000000000
0011101111010000101000000000
1010111011001000101000000000
1111000011010100101000000000
1011010100110010101000000000
1110000010111010101000000000
1101110100000110101000000000
0010011110010110101000000000
0101101010001110101000000000
1000101100101110101000000000
0100010110101110101000000000
0010110110110001101000000000
1001101011000101101000000000
0101110001100101101000000000
1101000110001101101000000000
1010111000100011101000000000
0110010101100011101000000000
0101000101011011101000000000
1100001101000111101000000000
1011001000001111101000000000
1101001100111000011000000000
0111100110100100011000000000
0110101100011100011000000000
1010110001011100011000000000
1111000011100010011000000000
0010011111001010011000000000
0100101010111010011000000000
0100110001110110011000000000
0010111101100001011000000000
1110001010101001011000000000
1010001101011001011000000000
1001010011001101011000000000
0000011110011101011000000000
0101111001000011011000000000
1011000110001011011000000000
0110110100000111011000000000
1001001010100111011000000000
0010100010110111011000000000
1100010000101111011000000000
1100101011100000111000000000
1110100110010000111000000000
0011010101101000111000000000
0110001011011000111000000000
1111001100000100111000000000
0101111000010100111000000000
1000011001101100111000000000
0001100110110010111000000000
1011100000101010111000000000
0111010000100110111000000000
1100000011001110111000000000
1011010010010001111000000000
0011001100110001111000000000
0100000111101001111000000000
1001100100011001111000000000
0100110010011001111000000000
0000010111010011111000000000
0101101011101100000100000000
0110110100111100000100000000
0101011111100010000100000000
1011000111110010000100000000
1101110101001010000100000000
0111010101010110000100000000
1000110101110110000100000000
1110101000111001000100000000
0110100111010101000100000000
1001001110101101000100000000
0010011101011101000100000000
1010111010010011000100000000
0011010001111011000100000000
1010010111000111000100000000
1101010001100111000100000000
0111100111001000100100000000
0001101110110100100100000000
1010010101101100100100000000
1011110000011100100100000000
0001011001111100100100000000
0111001001110010100100000000
1100010011110010100100000000
0001101101101010100100000000
0000110110111010100100000000
1000111010100110100100000000
1001010110110001100100000000
0011110100101001100100000000
1100000111100101100100000000
1110001100010101100100000000
1100101010001101100100000000
1011010010001011100100000000
0100101100011011100100000000
1000011001011011100100000000
0001001111000111100100000000
0101101000100111100100000000
0111000000011111100100000000
1000111111100000010100000000
1101100011011000010100000000
1101011100100100010100000000
1110001001011100010100000000
1110101001100010010100000000
0111110010001010010100000000
1001001111001010010100000000
0010111100001110010100000000
0011001010011110010100000000
0100010110011110010100000000
1110011011000001010100000000
0110011100110001010100000000
0000111011011001010100000000
1010001101100101010100000000
1001100010110101010100000000
1100110000011101010100000000
1110100110000011010100000000
0011110101000011010100000000
1011100000011011010100000000
0101000100110111010100000000
0110001000101111010100000000
1001011011010000110100000000
1101010100011000110100000000
1011000010111000110100000000
0010100011101100110100000000
0100111100100010110100000000
0011110000110010110100000000
0110000110101010110100000000
0110101010000110110100000000
1100100100001110110100000000
1101101001000001110100000000
1000100111010001110100000000
0001001011101001110100000000
0011011001000101110100000000
0100110011000101110100000000
0010001010110101110100000000
1001111100101000001100000000
1111010000111000001100000000
0111101101000100001100000000
1111001100100010001100000000
1110011001001010001100000000
1100110010011010001100000000
0101110010100110001100000000
0000101101011110001100000000
1011111001000001001100000000
1010101110100001001100000000
0100011111010001001100000000
1111100100001001001100000000
1000011100110101001100000000
0110001110001101001100000000
0011100100110011001100000000
0101001000111011001100000000
1000100000111111001100000000
0100110111100000101100000000
1010100111000100101100000000
1010011001010100101100000000
0011001011001100101100000000
0101100100101100101100000000
1000000011111100101100000000
1011101010000010101100000000
0011010111000010101100000000
1000111100010010101100000000
0100011001100110101100000000
0101001100010110101100000000
0000110011001110101100000000
0001111010100001101100000000
1001001101001001101100000000
0010011001101001101100000000
1010100010011001101100000000
0000100101111001101100000000
0100001001011101101100000000
0011011000010011101100000000
0001000010110111101100000000
0000010100011111101100000000
0011110011100000011100000000
1011011100010000011100000000
0011101110001000011100000000
1101001011000100011100000000
1101100100010100011100000000
0111001000110100011100000000
0100000111110100011100000000
1010101000101100011100000000
0110111000010010011100000000
0001010101110010011100000000
0000111001101010011100000000
0110100001001110011100000000
1100010110000101011100000000
0010010011010101011100000000
0011000010101101011100000000
0101001110000011011100000000
0010000111100011011100000000
1101000001001011011100000000
1010000101110000111100000000
1110010010001000111100000000
0011100010010100111100000000
0010010000111100111100000000
0101000010011010111100000000
0100100000110101111100000000
1000000100101101111100000000
1000001011000011111100000000
1100010000010011111100000000
1001100000000111111100000000
0011101110111000000010000000
1100101011111000000010000000
0111110010101100000010000000
1011100011101010000010000000
0101010011111010000010000000
1011010011010110000010000000
0010111100110110000010000000
0101011110110001000010000000
1110010100111001000010000000
0110111001100101000010000000
1011111000001101000010000000
0100101110101101000010000000
0111100110010011000010000000
1110000101100111000010000000
1001010110001111000010000000
1000101101001111000010000000
0011001011001111000010000000
1101011101001000100010000000
1110010101010100100010000000
1001100001111100100010000000
1010011011100010100010000000
1101001010101010100010000000
0111100000111010100010000000
1001000111100110100010000000
0100101110010110100010000000
1111001100100001100010000000
1011000111010001100010000000
1110011010001001100010000000
1001110010101001100010000000
0001011101100101100010000000
1100110001001101100010000000
0100111001010011100010000000
1100000110110011100010000000
0010100011011011100010000000
0111010001000111100010000000
1010000100011111100010000000
0111001001111000010010000000
1010100101111000010010000000
1010111010100100010010000000
0001011011011100010010000000
0000110110111100010010000000
0000111111010010010010000000
0101011100011010010010000000
1101110001000110010010000000
1101000010110110010010000000
0001100101110110010010000000
0101101101100001010010000000
0011010110011001010010000000
1001110001011001010010000000
0111100011000101010010000000
1100101001010101010010000000
1010001010011101010010000000
1010011100001011010010000000
1000011000110111010010000000
0110010010001111010010000000
0101101011010000110010000000
1001110010010100110010000000
1101101000001100110010000000
0010010111001100110010000000
0101000101101100110010000000
1110000111000010110010000000
0110001010110010110010000000
0000101110101010110010000000
0010110100011010110010000000
0110011100000110110010000000
1010100001001110110010000000
0110110100100001110010000000
0100011011100001110010000000
0000101100110101110010000000
0011011000100011110010000000
1001100100100011110010000000
1000001101010011110010000000
1101011010011000001010000000
1110011011000100001010000000
1001110101001100001010000000
0011111011000010001010000000
1110110001100010001010000000
1011100100100110001010000000
1110100010010110001010000000
0001001010111110001010000000
1001101101010001001010000000
0111001100011001001010000000
0110100010111001001010000000
0111010110000101001010000000
0011101010100101001010000000
0100111100010101001010000000
1000011010101101001010000000
1000100011011101001010000000
1001011001001011001010000000
0100010110011011001010000000
0010000101111011001010000000
0001100100011111001010000000
0110111010100000101010000000
0101110101010000101010000000
1011011000101000101010000000
1100010011101000101010000000
1010010110011000101010000000
1000001101111000101010000000
1101100010100100101010000000
0000111001110100101010000000
0101011110000010101010000000
0111000011001010101010000000
0001100011010110101010000000
1101000000011110101010000000
0110001001110001101010000000
0101010100101001101010000000
1110100100000011101010000000
0100100001101011101010000000
1000010100100111101010000000
0111001111000000011010000000
0111110010010000011010000000
1000101110110000011010000000
0010101011101000011010000000
0101011001100100011010000000
1111011000000010011010000000
1100001110001010011010000000
1000010011100110011010000000
0011000001101110011010000000
0001110111000001011010000000
0100110010100101011010000000
0000010101101101011010000000
0111000100100011011010000000
0010011010010011011010000000
0100100011010011011010000000
0001001001110011011010000000
1000000010111011011010000000
0000101000101111011010000000
1010101100001000111010000000
0100100100111000111010000000
1000011110000100111010000000
0100001101010100111010000000
0100010101001010111010000000
1010010000010110111010000000
1001000001101001111010000000
1010100000100101111010000000
0010000110010101111010000000
0011010000001101111010000000
0010001001001011111010000000
1110100110011000000110000000
0101110110010100000110000000
1111100001010100000110000000
0111011001001100000110000000
1111000100101100000110000000
1010110110100010000110000000
0011111000011010000110000000
0000010111101110000110000000
1101100111000001000110000000
1001111000110001000110000000
1011010101001001000110000000
0001100011111001000110000000
1000111110000101000110000000
0001010100111101000110000000
0110110011000011000110000000
0110101100100011000110000000
1010100101010011000110000000
0010001011110011000110000000
1100010100010111000110000000
1010010000101111000110000000
1101110100100000100110000000
0011001111100000100110000000
1100011110010000100110000000
1000110011011000100110000000
1110110010000100100110000000
0010100101011100100110000000
0101000111010010100110000000
1010001110000110100110000000
0100010001011110100110000000
0010101110001001100110000000
1000001010111001100110000000
0110100000101101100110000000
0111001010000011100110000000
1001001001100011100110000000
1000101000010111100110000000
0011011010110000010110000000
1100111100001000010110000000
0101010111001000010110000000
1001101010101000010110000000
1100011010100010010110000000
1101000101100010010110000000
0010100111001010010110000000
0011000100111010010110000000
1000101100100110010110000000
0010110010010110010110000000
0100001001110110010110000000
0001011000101110010110000000
1100000011110001010110000000
1111001000000101010110000000
0010101001001101010110000000
1000111001000011010110000000
1001000001010111010110000000
0001111100010000110110000000
1001100101001000110110000000
1100011001000100110110000000
0100100110100100110110000000
1001000100110100110110000000
0000010011110100110110000000
0000101001011010110110000000
0010000101100110110110000000
0001000011001110110110000000
0111000001001001110110000000
0100001100101001110110000000
0010010001010011110110000000
0100110000001011110110000000
0100000010010111110110000000
0011010110101000001110000000
1001101010010100001110000000
0100111101000010001110000000
1101001010100001001110000000
0110111000001001001110000000
0011000001011101001110000000
0110101100010000101110000000
1011010100000100101110000000
1000100001100110101110000000
0000010011100011101110000000
0010001000100111101110000000
1010010111000000011110000000
1101100010000010011110000000
0100010000111010011110000000
0000100101010101011110000000
0100000011001101011110000000
0001001000111000111110000000
1000000100011010111110000000
1100010111011100000001000000
1011100100111100000001000000
0111110100110010000001000000
0011011011110010000001000000
1110011100101010000001000000
0110010111100110000001000000
1100011001110110000001000000
1011010110101001000001000000
1011110001010101000001000000
1110001011001101000001000000
0100011010111101000001000000
0110100001111101000001000000
0101001101110011000001000000
0010100111110011000001000000
1101010001011011000001000000
1010110000111011000001000000
1101101000010111000001000000
1101111000110000100001000000
1011001101101000100001000000
0110111100010100100001000000
0000101111101100100001000000
1000101110110010100001000000
1111000110001010100001000000
0011111000101010100001000000
1100110010001110100001000000
0101010101001110100001000000
0011100011001110100001000000
0111101001100001100001000000
0110011101001001100001000000
0011001011011001100001000000
1001000010111101100001000000
1100110100010011100001000000
1110000011010011100001000000
0001010110011011100001000000
1001100110000111100001000000
1000011100001111100001000000
1000101111011000010001000000
1001010111100100010001000000
0100110011101100010001000000
0011111000011100010001000000
1101101011000010010001000000
0110000011111010010001000000
0101011010100110010001000000
0110001100110110010001000000
0111011001010001010001000000
1110010010011001010001000000
0000111111000101010001000000
0001011100110101010001000000
1001101100001101010001000000
0111001010001011010001000000
1000110101001011010001000000
0100101001101011010001000000
0011110000100111010001000000
1010100100010111010001000000
0010000111001111010001000000
0101101110100000110001000000
0100110111010000110001000000
1101100001101000110001000000
1011001001010100110001000000
0000111010110100110001000000
1100001101001100110001000000
1001011110000010110001000000
1110010010100010110001000000
1010001011001010110001000000
0010010101010110110001000000
0000100110011110110001000000
1010101100100001110001000000
1001011001100001110001000000
0011100000111001110001000000
1101000100100101110001000000
0110100010100101110001000000
0001100011010101110001000000
1101001111010000001001000000
1010111010110000001001000000
0111100011101000001001000000
1110000101101100001001000000
0100110101101010001001000000
1010010011101010001001000000
1000000111110110001001000000
0001011001101110001001000000
1010001010011110001001000000
1111010001100001001001000000
0101110100011001001001000000
0101100110100011001001000000
1000011110100011001001000000
1100000111001011001001000000
0010001101010111001001000000
0000110110001111001001000000
1101010000101100101001000000
0000011101011100101001000000
0010001111100010101001000000
0000111010011010101001000000
1100001010100110101001000000
1001010001010110101001000000
1101100101000001101001000000
1100100010110001101001000000
0001000111110001101001000000
0100101011001001101001000000
1000101100010101101001000000
0110000100110101101001000000
1110100000001101101001000000
0000110000111101101001000000
1001001010010011101001000000
0110010010001011101001000000
0101011101001000011001000000
1101010000110010011001000000
1000101001110010011001000000
0110010100011010011001000000
0001001011011010011001000000
0010111010000110011001000000
1100100100100110011001000000
1011010000001110011001000000
0011011110000001011001000000
1011100010100001011001000000
0010101010011001011001000000
0111101000000101011001000000
1001000101100011011001000000
0001111011000000111001000000
1110001000110000111001000000
0111110000001000111001000000
0000001110111000111001000000
0100011001010010111001000000
1101001000001010111001000000
1000110110000001111001000000
0100011000101001111001000000
0101010010000101111001000000
0000001101100101111001000000
0001100001001011111001000000
1010101011101000000101000000
0000111101111000000101000000
0110001011110100000101000000
1110101100001100000101000000
1001100111001100000101000000
0001101110011010000101000000
1001010100111010000101000000
0001110011010110000101000000
0011101000110110000101000000
0110011010001110000101000000
0011001101001110000101000000
1101001100011001000101000000
0111010000110101000101000000
1010001110001011000101000000
0101010110000111000101000000
1011000010010111000101000000
0000000110111111000101000000
0101010011101000100101000000
1110011000100100100101000000
0111000110100100100101000000
0010110110001100100101000000
1011010001100010100101000000
0001011101010010100101000000
1001001000011110100101000000
0011100110010001100101000000
0101110001010001100101000000
0010111000110001100101000000
0101001010110001100101000000
1000001101110001100101000000
0001111100000101100101000000
0100010100101101100101000000
1110100000100011100101000000
1100000001001111100101000000
1010110001110000010101000000
0101101000111000010101000000
0101001110010100010101000000
1010100010011100010101000000
1010001010110010010101000000
1100010011000110010101000000
1010010100100110010101000000
1111010100000001010101000000
1010000100111001010101000000
1100100001100101010101000000
0000011101100011010101000000
1100001001010011010101000000
1001001000101011010101000000
1010111010000000110101000000
0001011100101000110101000000
1001110000001010110101000000
1110000000011010110101000000
0011010010000110110101000000
0101100001000110110101000000
0000001011010110110101000000
0110010001100001110101000000
1000010010101001110101000000
0110000100000111110101000000
1001011011100000001101000000
0011110101010000001101000000
1100100100111000001101000000
0001010110110100001101000000
0100010001111100001101000000
1111010010000010001101000000
1001100010110010001101000000
0101111000001010001101000000
0101000011001110001101000000
0110110100100001001101000000
0010101101001001001101000000
1101110000000101001101000000
0011010100001101001101000000
0000011011001101001101000000
0100001100100111001101000000
0111010001000100101101000000
0001100011100100101101000000
1100010100100010101101000000
0010010010110010101101000000
1100011001000001101101000000
0001001000101101101101000000
0100000110010011101101000000
1000100001010011101101000000
1010010000000111101101000000
1111100001000000011101000000
1000110011001000011101000000
0110001001101000011101000000
0011010010011000011101000000
1000001101010100011101000000
0001101001001100011101000000
1001000000111100011101000000
1010100100001010011101000000
0000000011111001011101000000
0000100110100101011101000000
0101000001010101011101000000
0001010011000011011101000000
1100000010100011011101000000
1001100100100000111101000000
1100000010010100111101000000
0000100111000010111101000000
0000001100001110111101000000
1101110011010000000011000000
1011101001110000000011000000
0111001101100100000011000000
1110110000110100000011000000
0101111100001100000011000000
0110101011010010000011000000
1010111010001010000011000000
0010101101101010000011000000
0000011110111010000011000000
1100001111000110000011000000
0101100001101110000011000000
0110010111010001000011000000
1100100101110001000011000000
0011011001101001000011000000
0001000111101011000011000000
0001010001110111000011000000
0100111001101000100011000000
1000010100111100100011000000
1001111001000010100011000000
0111100101000010100011000000
1100001100011010100011000000
0001110010100110100011000000
0101001001010110100011000000
0010011000011110100011000000
1010110010010001100011000000
0001010011001101100011000000
1100001000101101100011000000
0000111100100011100011000000
0011001100010011100011000000
0001101000001111100011000000
1110000110110000010011000000
1111000101001000010011000000
0010110011011000010011000000
0010110101100100010011000000
1101010100010100010011000000
1000010101110010010011000000
0001110000111010010011000000
0110100110000110010011000000
0010001111100001010011000000
1001010000101101010011000000
1100001100100011010011000000
1010000001101011010011000000
0001001110000111010011000000
1000100111100000110011000000
0100011100110000110011000000
1010110000101000110011000000
1001000110011000110011000000
0001101101000100110011000000
0110000001110100110011000000
0100110000011100110011000000
1011000100000110110011000000
1000101010000110110011000000
1011100001000001110011000000
1100001010010001110011000000
0000111010001001110011000000
1100010000000111110011000000
1000011101100100001011000000
0110001110010100001011000000
1111000010001100001011000000
1011000111000010001011000000
0111001000110010001011000000
1100111000000110001011000000
1110001101000001001011000000
0000101100111001001011000000
1100000110100101001011000000
0001011000011101001011000000
0100000101011101001011000000
0011100001010011001011000000
1101100000001011001011000000
0110100000100111001011000000
1100101110000000101011000000
0001100101101000101011000000
1100100001010100101011000000
0011100000110100101011000000
0010001001101100101011000000
1001001100100010101011000000
0000101101010010101011000000
0110101000001010101011000000
1000100010101010101011000000
1000001011100001101011000000
0001010101000011101011000000
1100100010011000011011000000
0011010011000100011011000000
1010101000010100011011000000
0011001100001010011011000000
0000010110010110011011000000
0000100001011110011011000000
1101000011000001011011000000
1000110001000101011011000000
0110010000010101011011000000
0100010001100011011011000000
0100001000011011011011000000
1000000100001111011011000000
1110010100000000111011000000
0011001010010000111011000000
0001010000110001111011000000
0100100100000101111011000000
0011111100100000000111000000
1001001110110000000111000000
0100110010111000000111000000
0001011111000100000111000000
0100101101010100000111000000
1100000001111010000111000000
0000111001100110000111000000
0011000101110001000111000000
0001110110001001000111000000
0010011010011001000111000000
1000000111011001000111000000
1100100010010101000111000000
1010001001010101000111000000
0010001100101101000111000000
0001101101000011000111000000
0110000010101011000111000000
1001011000000111000111000000
0101101010000100100111000000
1101000001100100100111000000
0110000011001100100111000000
0011010000101100100111000000
0101011000100010100111000000
0100010110001010100111000000
1000000101010110100111000000
1010011100000001100111000000
1001100000011001100111000000
0010000111000011100111000000
0010101100011000010111000000
0011010001001010010111000000
0111000000100110010111000000
0100101110000001010111000000
1100010001001001010111000000
0001000101001101010111000000
0000010010100111010111000000
0110001101000000110111000000
0010010110100000110111000000
0101010010010000110111000000
0000010101011000110111000000
0010101000100010110111000000
0001001001010001110111000000
0010000000011101110111000000
1101011100000000001111000000
1000101011000010001111000000
0001011010010010001111000000
1000010101001010001111000000
0001000101100110001111000000
1000001000110110001111000000
1010010010100001001111000000
0100011000110001001111000000
1001000100101001001111000000
0000000011010111001111000000
1100110000001000101111000000
0010111000000100101111000000
0100010100010100101111000000
0100000101100001101111000000
0000100001001101101111000000
0000011000001011101111000000
0101000000000111101111000000
1010001100100000011111000000
1000011000011000011111000000
0101000100011000011111000000
0101001001000010011111000000
0010000001100101011111000000
1000010001100000111111000000
1001001000000100111111000000
1011110011011000000000100000
1001101101111000000000100000
1111000110011100000000100000
1011001010111010000000100000
0111000101111010000000100000
0111001011100110000000100000
1100110011010110000000100000
0110111100101001000000100000
0100011111100101000000100000
1010001001111101000000100000
0101101010110011000000100000
0011101100011011000000100000
1010000111011011000000100000
1001110101000111000000100000
0011011000110111000000100000
1000011011111000100000100000
0010100111111000100000100000
1101101010010100100000100000
0111100001101100100000100000
1101010001011100100000100000
1101110001100010100000100000
0110110101001010100000100000
1110001100100110100000100000
0011001101010110100000100000
1010010001110110100000100000
1011100101100001100000100000
1111001001000101100000100000
1010101100001101100000100000
0101010010101101100000100000
0010010100111101100000100000
0001011110100011100000100000
0001100111010011100000100000
1100010011001011100000100000
1001110000011011100000100000
0100110110000111100000100000
1000001010101111100000100000
0111110101010000010000100000
0100011111011000010000100000
1100100110110100010000100000
1110101010001100010000100000
1001110100011100010000100000
1011010111000010010000100000
0000011110110110010000100000
0111011000001110010000100000
1000111000101110010000100000
0011100010101110010000100000
0011011011100001010000100000
0010111110010001010000100000
0101101110001001010000100000
1111001000011001010000100000
0110110000110101010000100000
1100001100101101010000100000
1100100101100011010000100000
0001011101010011010000100000
1001000011101011010000100000
0110000110100111010000100000
0000011011001111010000100000
1010110100110000110000100000
0111010011001000110000100000
1110001001101000110000100000
1011000110100100110000100000
1000101101100100110000100000
0001101011001100110000100000
0100111010001010110000100000
0100101001010110110000100000
0101000110001110110000100000
1100010110010001110000100000
0101100100110001110000100000
1000110001010101110000100000
0000111001100011110000100000
1010011000010011110000100000
0110100010010011110000100000
0111111001100000001000100000
1100110101110000001000100000
1010011101101000001000100000
1101011100001100001000100000
0001001111011100001000100000
1000010110111100001000100000
1111010001010010001000100000
1010100110110010001000100000
0110001110101010001000100000
0011110110000110001000100000
0010110000111110001000100000
1110001011010001001000100000
0101000011111001001000100000
1110100010100101001000100000
1001011001100101001000100000
0001110001011101001000100000
0111100011000011001000100000
1001010010110011001000100000
1010011010001011001000100000
1011001011100000101000100000
0110010011110000101000100000
1001100100110100101000100000
0000101010111100101000100000
0001100001111010101000100000
1000001110110001101000100000
0110000110011001101000100000
1100000000111101101000100000
0000101110001011101000100000
0101100000010111101000100000
0101110100101000011000100000
1010110010101000011000100000
0011010100110100011000100000
0110000111001100011000100000
0010100101101010011000100000
0001111000011010011000100000
0101000011010110011000100000
1001000101001110011000100000
0011000111010001011000100000
0100011010110001011000100000
0100101011000101011000100000
1101010000010101011000100000
0000110110100011011000100000
1010000001110011011000100000
0100011100001011011000100000
1100100010001011011000100000
0011010001000111011000100000
1101011001000000111000100000
1000100111001000111000100000
0001010110011000111000100000
0001101000100110111000100000
0110000100010110111000100000
0000110100001110111000100000
0110001101000001111000100000
1100110000100001111000100000
0001011100000101111000100000
0111000000001011111000100000
0110101111100000000100100000
1101011101010000000100100000
1010111000110100000100100000
1101001000111100000100100000
0011010010111100000100100000
0100001011111010000100100000
1110000010110110000100100000
1100001101001110000100100000
0001100100111110000100100000
0111100001011001000100100000
0100010101111001000100100000
0011100110100101000100100000
1011000011001101000100100000
0000101101101101000100100000
1001011100001011000100100000
0110010010011011000100100000
1101100000001111000100100000
1111100000110000100100100000
0010111010011000100100100000
0101001110011000100100100000
0011110011000100100100100000
0110001010101100100100100000
1000000111101010100100100000
0001011010001110100100100000
1001101110000001100100100000
1100111000010001100100100000
0100100010111001100100100000
1000011101000101100100100000
1010110100000011100100100000
1000001110111000010100100000
0001011101001100010100100000
0101100001101010010100100000
0110001100011010010100100000
0001000111100110010100100000
0111100000010110010100100000
0001111100100001010100100000
1110000101010001010100100000
0011000101101001010100100000
1011110000000101010100100000
0000001111010101010100100000
0110100100001101010100100000
0110110010100000110100100000
0110011001010000110100100000
0000101011110000110100100000
0100101101001000110100100000
0010011100100100110100100000
1011001000001100110100100000
0100010111000010110100100000
1010000011010010110100100000
1110010000000110110100100000
0001010001010110110100100000
0101011010000001110100100000
0011000100010101110100100000
0000110000101101110100100000
0011101000000011110100100000
0000000110110011110100100000
1100101010101000001100100000
1010100101011000001100100000
1010001111000010001100100000
0101000110110010001100100000
0111010100001010001100100000
1110101000000110001100100000
0110011001000101001100100000
1000100110001101001100100000
1100010101000011001100100000
1001101000100011001100100000
0001001011001011001100100000
0000010001101111001100100000
1110000110100000101100100000
1000110001101000101100100000
0000010111010100101100100000
0110110000001100101100100000
0110001010010010101100100000
1010010000011010101100100000
0001100101000110101100100000
0010000011100110101100100000
0110101000100001101100100000
0011000000111001101100100000
0010000101001101101100100000
1011000001000011101100100000
0101010000100011101100100000
0100000010001111101100100000
0110011110000000011100100000
0000010111101000011100100000
0100100110011000011100100000
0000110010110100011100100000
1010010100001100011100100000
0100011000011100011100100000
0110010001100010011100100000
1000110001010010011100100000
1000000100110110011100100000
1111000010000001011100100000
1000101101000001011100100000
0100001100110000111100100000
0001100010101000111100100000
0001100001010001111100100000
0010010010000011111100100000
1100011100110100000010100000
0001010111110100000010100000
0000111111001100000010100000
0101100011011100000010100000
1010001101110010000010100000
0001111001101010000010100000
1000110101011010000010100000
1110010110000110000010100000
0100111010100110000010100000
1011001100001110000010100000
1000100110101110000010100000
1101010001110001000010100000
1100001101011001000010100000
0010110101010101000010100000
0010101111000011000010100000
0111001000101011000010100000
1101000010011011000010100000
1100011001000111000010100000
0110100111000100100010100000
1100001110001100100010100000
1011100001010010100010100000
0011101010001010100010100000
1100101001001010100010100000
0000001011011110100010100000
1111100010000001100010100000
0110000101101001100010100000
0001000110111001100010100000
1100000011010101100010100000
0100100100011101100010100000
0110010000110011100010100000
0001100111101000010010100000
1101100000111000010010100000
0011101000110100010010100000
1111000100010010010010100000
1010101010010010010010100000
1001011010000110010010100000
0100100101001110010010100000
1101011100000001010010100000
0001100110010101010010100000
0101110000001101010010100000
1110000001001101010010100000
1001101000001011010010100000
0010110000101011010010100000
0000001101101011010010100000
1000111011000000110010100000
0011110001100000110010100000
1001010101010000110010100000
0010101101010000110010100000
0100000111110000110010100000
1110010000011000110010100000
0001110110000010110010100000
0011000010010110110010100000
0110000000101110110010100000
1011000000110001110010100000
0101001000010101110010100000
1010000010001011110010100000
1001110110010000001010100000
0100101111010000001010100000
0011011001010100001010100000
0110000001111100001010100000
0001101110100010001010100000
0010010111100010001010100000
0001010100111010001010100000
1000010111000101001010100000
1001100000101101001010100000
1010100000011011001010100000
1000100011110000101010100000
0000110110101000101010100000
0001111010000100101010100000
1001001101000100101010100000
0100001011100100101010100000
1010001000011100101010100000
0110011001000010101010100000
1100000101100010101010100000
0101100100001010101010100000
1000000110010110101010100000
0010011110000001101010100000
0111000000100101101010100000
0001001000011011101010100000
0000100010100111101010100000
0011100100011000011010100000
0011001010001100011010100000
0010111100000010011010100000
0110100000110010011010100000
0100000011101010011010100000
1010001000100110011010100000
1001100000010110011010100000
0011101001000001011010100000
1010000110100001011010100000
1001001010010001011010100000
1000010100011001011010100000
0001000011100101011010100000
1101000110000000111010100000
1000001010101000111010100000
0100110001000100111010100000
0000100101100001111010100000
1000000001000111111010100000
1001110011100000000110100000
0101101100110000000110100000
1111101000001000000110100000
0100111001011000000110100000
0110010011010100000110100000
0011110100001100000110100000
0001101011010010000110100000
0011000001110110000110100000
0010101000101110000110100000
1110110000100001000110100000
1001101001000101000110100000
0101011000100101000110100000
1010000100110101000110100000
1100010010001101000110100000
0100000111100011000110100000
0000110100100111000110100000
0100100001010111000110100000
1011010010010000100110100000
1000010110100100100110100000
0111110000000010100110100000
0010000110011010100110100000
1001100010000110100110100000
0001001100100110100110100000
0001101000101001100110100000
0110001000011001100110100000
0000001001110101100110100000
0010100001100011100110100000
0000011010010011100110100000
0111000010011000010110100000
1001001001011000010110100000
1011100000100010010110100000
0000111000110010010110100000
0100110010010001010110100000
0000011010101001010110100000
0110001001000011010110100000
0000000110001111010110100000
0111000100100000110110100000
0010001011001000110110100000
0100010001101000110110100000
1101000000001010110110100000
0000100100010110110110100000
0111100110000000001110100000
0001101101001000001110100000
0100011100101000001110100000
0101000010101100001110100000
0100000101011010001110100000
0000100010111010001110100000
1100000110010001001110100000
0010100100101001001110100000
0101000101000101001110100000
0010100011000101001110100000
1101001000010000101110100000
0011000101010000101110100000
0100100010010100101110100000
0000001001101010101110100000
1000000000110011101110100000
0111010000000100011110100000
1001010100000010011110100000
0011000011000010011110100000
0101000000110001011110100000
0100100100000011011110100000
0010000010110000111110100000
0001000100001100111110100000
0010100000001010111110100000
0000010000100110111110100000
1001011111001000000001100000
1111010101000100000001100000
1010001111100100000001100000
0110100110101100000001100000
0010011110011100000001100000
1101011010010010000001100000
1110100011001010000001100000
0101010000111110000001100000
0101111101000001000001100000
1110011100010001000001100000
0011110010110001000001100000
1101001001101001000001100000
1101001110000101000001100000
1000010011101101000001100000
0011010101100011000001100000
0001111010000111000001100000
0100000101101111000001100000
0111100011010000100001100000
1100111100001000100001100000
0111010100101000100001100000
1011101000011000100001100000
0101101100010010100001100000
0010011100110010100001100000
1001010010101010100001100000
0010010011011010100001100000
1101000011000110100001100000
1000111000010110100001100000
0000100101110110100001100000
0110100000011110100001100000
1110110001000001100001100000
1010011000101001100001100000
0100101100100101100001100000
1001010100010101100001100000
0010011001010101100001100000
0101000001110101100001100000
1000100001101011100001100000
0000010010110111100001100000
0011000000101111100001100000
1011011100100000010001100000
1110101001010000010001100000
0110011010101000010001100000
1011000001111000010001100000
1101111000000100010001100000
0110010001011100010001100000
1101000110100010010001100000
1000011011100010010001100000
1000110110010010010001100000
0001100011110010010001100000
0100011101000110010001100000
0100001010011110010001100000
1001110010001001010001100000
0001101001011001010001100000
1000000110011101010001100000
0011100110000011010001100000
0010101000110011010001100000
1000101001000111010001100000
0001001101110000110001100000
0010101110000100110001100000
1000100010101100110001100000
1100101000100010110001100000
0010001001100110110001100000
0010000110101001110001100000
0000110100011001110001100000
0100000011100011110001100000
1100000100001011110001100000
0001000101000111110001100000
0000111111100000001001100000
1111100100010000001001100000
0011001100111000001001100000
0101101001010100001001100000
0010110011010100001001100000
0101011100100010001001100000
0011100010011010001001100000
1100001001011010001001100000
0010101100100110001001100000
0110011000010110001001100000
1010101001100001001001100000
1011010010000101001001100000
0010100100011101001001100000
1100101100000011001001100000
0110000000111011001001100000
0100110001000111001001100000
1100000010010111001001100000
1100010010011000101001100000
0011000101100100101001100000
0001001101001010101001100000
1000100100011010101001100000
1010000001001110101001100000
0001011010001001101001100000
0000100111000101101001100000
0101001011100000011001100000
1001010011010000011001100000
1110001100001000011001100000
1011101000000010011001100000
0010001110010010011001100000
0000000110101110011001100000
1000111000010001011001100000
0101100010010001011001100000
0100010011001001011001100000
0011010000101001011001100000
1100000101000101011001100000
0001001000001111011001100000
0110100100100000111001100000
0101000001001100111001100000
0010011000001010111001100000
0000000010011011111001100000
0010100000000111111001100000
1000110110101000000101100000
1101110000011000000101100000
0010111101000100000101100000
1101010010100100000101100000
1000000101111100000101100000
1000101000111010000101100000
1010001100010110000101100000
0000100011101110000101100000
0001001011100101000101100000
0101010001001101000101100000
0011001000011101000101100000
1100000100110011000101100000
0000110001110011000101100000
0001000101011011000101100000
0110000011000111000101100000
1101001100100000100101100000
1100100011100000100101100000
0110000001111000100101100000
0000101100011100100101100000
0101100010001010100101100000
1110001010000001100101100000
1011000100001001100101100000
1000110010000101100101100000
0100100101000011100101100000
0101110110000000010101100000
1001101001100000010101100000
0010100110110000010101100000
1110100000101000010101100000
0011010001100100010101100000
0100100011010100010101100000
1000011010001100010101100000
0011000110001100010101100000
0011011000010010010101100000
0100010010110010010101100000
0010000000111110010101100000
0010101011000001010101100000
1001000111000001010101100000
1001010000110001010101100000
0010011100001001010101100000
1100100100010000110101100000
0001100000110100110101100000
1101000110001000001101100000
0001011001011000001101100000
0001111000100100001101100000
0111000010010100001101100000
0000010010011110001101100000
0111001100000001001101100000
0100101000011001001101100000
1010100010000011001101100000
0100011010000011001101100000
1010101100000000101101100000
0100110000110000101101100000
1001000001110000101101100000
0100010101001000101101100000
0000100011011000101101100000
0001001110000100101101100000
0010001000110100101101100000
1001011000000010101101100000
0000101010100010101101100000
0000000100101011101101100000
0000001001000111101101100000
0100111001000000011101100000
1110010000010000011101100000
1000010000101010011101100000
0010000101000110011101100000
0100000000101101011101100000
0011001001000000111101100000
0010000100011000111101100000
1000001000100001111101100000
0111001110001000000011100000
1010011001011000000011100000
0110100101011000000011100000
1100101000011100000011100000
0011000110110010000011100000
1011110000000110000011100000
0010011011000110000011100000
0100110100010110000011100000
1100101011000001000011100000
0011100001100101000011100000
0001001101010101000011100000
0110010100001101000011100000
1010100010001101000011100000
0101000010100111000011100000
0011011101000000100011100000
0110011010010000100011100000
0001110010011000100011100000
1101010100000010100011100000
0010000011110001100011100000
1000010110001001100011100000
0000101101001001100011100000
1010000101000101100011100000
0011010010000011100011100000
1100110001100000010011100000
0001011110010000010011100000
1000101100101000010011100000
1000100101010100010011100000
1100000011010010010011100000
0101010010001010010011100000
0011000011001001010011100000
0100000100110101010011100000
1000010010110000110011100000
0110100010001000110011100000
0011001000101000110011100000
0000100001111000110011100000
0101010000100100110011100000
0000011100001100110011100000
0000000111001010110011100000
0100010001010001110011100000
0000001010100101110011100000
0001100000010011110011100000
0101010111000000001011100000
0011011010100000001011100000
1000001110011000001011100000
1010010100010100001011100000
0100010010110100001011100000
0000011001110010001011100000
1010000100101010001011100000
0100001000101110001011100000
0101110000100001001011100000
0100100110001001001011100000
1110010000000011001011100000
0000010010101011001011100000
1000110101000000101011100000
0010101011000000101011100000
1100011000100000101011100000
0010110000100010101011100000
0000010001100101101011100000
0001000010010101101011100000
0101101100000000011011100000
0010010101001000011011100000
0001000010111000011011100000
1001000100100100011011100000
1100010000001100011011100000
0010100000101100011011100000
0000000101010011011011100000
0001000001100010111011100000
1000001000010010111011100000
1000100000001001111011100000
0111010100010000000111100000
1101100100000100000111100000
1011001000100100000111100000
0010110010100100000111100000
1100110010000010000111100000
1110000101000010000111100000
1000011100100010000111100000
1001001010001001000111100000
0100100001101001000111100000
0101001000010011000111100000
1000100100001011000111100000
1000000001100111000111100000
1000001111000000100111100000
0000011000111000100111100000
0001000001011100100111100000
1010000010100010100111100000
0100000000110110100111100000
1000010000001110100111100000
0011100101000000010111100000
0010001001110000010111100000
0001111000001000010111100000
1001000010010100010111100000
0100100000011010010111100000
1000001100010001010111100000
0010000010010011010111100000
0001001010000010110111100000
1000100001000010110111100000
0000010100000011110111100000
1010100000110000001111100000
1000000011101000001111100000
0110000100100100001111100000
1101000000100010001111100000
0010001010001010001111100000
1000000000011101001111100000
0001000110000011001111100000
0101100001000000101111100000
0001010100100000101111100000
0100001100000010101111100000
0010010000010001101111100000
0000010001010100011111100000
0000101000000110011111100000
0000001001001001011111100000
0000110010000000111111100000
1101111001100100000000010000
0100110111110100000000010000
1100101101011100000000010000
1010100011111100000000010000
0111011001101010000000010000
1010101100111010000000010000
1110101011000110000000010000
1011110011100001000000010000
1101101010101001000000010000
0011001111100101000000010000
0110011011010011000000010000
0001001111011011000000010000
1110011100000111000000010000
0101110011000111000000010000
1011100100001111000000010000
1000111000011111000000010000
0101010100011111000000010000
0010111101011000100000010000
1011010110010100100000010000
1000110111001100100000010000
1100001011101100100000010000
0011001110110010100000010000
0101110010101010100000010000
1001100101011010100000010000
1100000101110110100000010000
1001011111000001100000010000
1001101100110001100000010000
0001100111101001100000010000
0110010010111001100000010000
0010111110000101100000010000
1110100101000101100000010000
0100101000111101100000010000
1011010001010011100000010000
1010001010011011100000010000
0110000110010111100000010000
0001001100101111100000010000
0111110000111000010000010000
0101001101110100010000010000
1000011011110100010000010000
1011010010101100010000010000
0110111101000010010000010000
1000100111101010010000010000
1110000110011010010000010000
1101000001111010010000010000
0111100001100110010000010000
1010110000110110010000010000
1101010011010001010000010000
1011101000100101010000010000
1110000100110101010000010000
0011011100001101010000010000
1100101010010011010000010000
0100010110110011010000010000
0010010101101011010000010000
0000111100100111010000010000
0010101010001111010000010000
1100110010110000110000010000
0000111011101000110000010000
0001101110011000110000010000
0101110001001100110000010000
0111001000101100110000010000
1110100100100010110000010000
0011011010001010110000010000
1100010110000110110000010000
0011101000010110110000010000
1001000011010110110000010000
0100001100011110110000010000
0111001011000001110000010000
0010110011010001110000010000
1010011001001001110000010000
1101000101001001110000010000
0001010100111001110000010000
0101010001100011110000010000
1100000111111000001000010000
0101010011101100001000010000
0001110100111100001000010000
0111000111010010001000010000
0001101011110010001000010000
1111001010001010001000010000
0011011100011010001000010000
0001011110100110001000010000
0010111001100110001000010000
1100100110001110001000010000
0100011010011110001000010000
1100011101001001001000010000
1110100011001001001000010000
0110110001010101001000010000
0000111010110101001000010000
1000110101010011001000010000
0101101100001011001000010000
0010010010101111001000010000
0111100001110000101000010000
1000011110101000101000010000
0110000111100100101000010000
0110101001001100101000010000
1010100100011100101000010000
1001010011100010101000010000
0111000100101010101000010000
0111100110000001101000010000
0100110100001101101000010000
1001010000011101101000010000
0000000110111101101000010000
0000111011000011101000010000
0011110000000111101000010000
1110000000100111101000010000
1100110001101000011000010000
1000111100001100011000010000
0110010100101100011000010000
1010011010100010011000010000
0110001110000110011000010000
0000001101101110011000010000
0101011100100001011000010000
0101100011100001011000010000
1000010111100001011000010000
1001110000110001011000010000
0010001011110001011000010000
0001111010001001011000010000
1111000001000101011000010000
1000101001001011011000010000
1010000000011111011000010000
1110111000000000111000010000
1011000001011000111000010000
0000101011010100111000010000
1010000010110100111000010000
0110001001100010111000010000
0010010011000110111000010000
1100100001010001111000010000
1100001000001101111000010000
0010100101000011111000010000
1011110100110000000100010000
0111010011110000000100010000
1111100001101000000100010000
1100011011011000000100010000
1101000110110100000100010000
1010001110011100000100010000
1001111010001010000100010000
0111100110000110000100010000
0000101111100110000100010000
0101001011010110000100010000
1001010001011110000100010000
1101011000010101000100010000
0011110010010101000100010000
0001110101001101000100010000
1000010010111101000100010000
1001100011010011000100010000
0010101001101011000100010000
1010001010100111000100010000
0100100010101111000100010000
1110001101100000100100010000
1010111000101000100100010000
0101101001011000100100010000
0010101001110100100100010000
1101001100001100100100010000
1110011000010010100100010000
0101100100110010100100010000
0001110001100110100100010000
1000101011100001100100010000
0011001101010001100100010000
0001011010011001100100010000
1100000001111001100100010000
0110011000001101100100010000
0011000110001101100100010000
0111100001000011100100010000
0010011100100011100100010000
1001100000101011100100010000
1100101100110000010100010000
1011001001110000010100010000
0000110001111100010100010000
0100110011010010010100010000
0000011101010110010100010000
0111100100100001010100010000
0001101011000101010100010000
0100011010100101010100010000
1010000011001011010100010000
0000110100011011010100010000
0001010010001111010100010000
0100001111010000110100010000
1010001011000100110100010000
0000011110001100110100010000
0010110001001010110100010000
0110000001010110110100010000
1010000110100001110100010000
0111010000010001110100010000
1010100000001101110100010000
0001100110000011110100010000
0101111011000000001100010000
0010011111100000001100010000
0000111110011000001100010000
1001001010111000001100010000
0001100011011100001100010000
1001100101100010001100010000
1010000001110110001100010000
1001010110001001001100010000
1010010001011001001100010000
1000110011000101001100010000
0010001000111101001100010000
0100110001001011001100010000
1100000100011011001100010000
1000101100000111001100010000
1100010001001100101100010000
0101001010100010101100010000
0100110000010110101100010000
0100101101000001101100010000
1000110100100001101100010000
1100001010010001101100010000
0101000011000101101100010000
0000101000110011101100010000
0100011001110000011100010000
1011000100101000011100010000
0110000010111000011100010000
0001011010010100011100010000
0010110010001100011100010000
0001111100000010011100010000
0100100110100010011100010000
0010001100110010011100010000
0100001011001010011100010000
1100000101000110011100010000
0110101010000001011100010000
0100001100010101011100010000
0011010000100011011100010000
1001001110000000111100010000
0000100101001100111100010000
1010100000010010111100010000
0000011000011010111100010000
0000010010110001111100010000
0100000000101011111100010000
0111100111100000000010010000
1010011110110000000010010000
0010001101111100000010010000
1101010101010010000010010000
1110001001011010000010010000
1001101001010110000010010000
0110100101010110000010010000
0110000110101110000010010000
0000110011011110000010010000
0100001111010101000010010000
1010000111001101000010010000
0010110000111101000010010000
1010110001001011000010010000
0000101010111011000010010000
0001100110100111000010010000
1010110001100100100010010000
0011000011110100100010010000
0101100110001100100010010000
1011001001001100100010010000
1000111010010010100010010000
1100101000100110100010010000
0000010110110110100010010000
0110110000001110100010010000
1110000011100001100010010000
0001110110010001100010010000
1000100010110101100010010000
1101110000000011100010010000
0000001111100011100010010000
1010010010000111100010010000
1110110001010000010010010000
1001011101000100010010010000
0010101111000100010010010000
0100001010111100010010010000
1001111000100010010010010000
1010001100010110010010010000
0001101100001110010010010000
1011000101100001010010010000
1011011000010001010010010000
0000011101110001010010010000
0011001010101001010010010000
1100001001101001010010010000
0010010110100101010010010000
1001000110010011010010010000
1111000000001011010010010000
0001100001101011010010010000
1100100100000111010010010000
0100111110000000110010010000
0111010101000000110010010000
1101010010001000110010010000
0010011001010100110010010000
0101000110100010110010010000
0011101100000001110010010000
1000110100001001110010010000
0000001011011001110010010000
1000100011000011110010010000
0001010000010111110010010000
0010110111010000001010010000
0101111000110000001010010000
0000111101101000001010010000
1110110100000100001010010000
0011010101100100001010010000
1011001001100010001010010000
1000100001111010001010010000
1001110010000110001010010000
1000010100011110001010010000
1100110000011001001010010000
0001010101011001001010010000
1010101001000101001010010000
0100100101100101001010010000
1111010000010000101010010000
0010001010111000101010010000
0100110100100010101010010000
0011100100010010101010010000
1100000011010010101010010000
0010010001101010101010010000
0001010010011010101010010000
0111001000000110101010010000
0011011001000001101010010000
1010000100101001101010010000
0001001100010101101010010000
0000001010001111101010010000
1101101001000000011010010000
1011110000001000011010010000
1000001011001100011010010000
0101001010010010011010010000
0100111000001010011010010000
0000100110011010011010010000
1010100010010001011010010000
1000001100100101011010010000
0011000000110101011010010000
0110100000001101011010010000
0000010011001011011010010000
0001001101001000111010010000
1000010000111000111010010000
1010000101000100111010010000
0000110100010100111010010000
0000000101110010111010010000
1100001110101000000110010000
0010101011011000000110010000
1100010011100100000110010000
0110011100010100000110010000
1011100010001100000110010000
1110010100001010000110010000
1011001110000001000110010000
0101010001101001000110010000
1011000000111001000110010000
0010011011000101000110010000
0001001010110101000110010000
0001011001010011000110010000
0100000011011011000110010000
1101000010000111000110010000
0011000101000111000110010000
0111000010101000100110010000
0100110100011000100110010000
0000101100101100100110010000
1011000100100010100110010000
0100011010000110100110010000
0001000000111110100110010000
1110101000000001100110010000
0100010110100001100110010000
1110001010010000010110010000
1010001101001000010110010000
0101010000110100010110010000
1101000001001100010110010000
0001001011100010010110010000
0000110010101010010110010000
1000001000111010010110010000
1011010000000110010110010000
0010000111010001010110010000
0000111000010101010110010000
1010010100010000110110010000
1100100000101000110110010000
0011100000011000110110010000
1000100001010100110110010000
1000000010100110110110010000
0010001000001110110110010000
0000110001100001110110010000
1001001000001001110110010000
1010111010000000001110010000
0000110110100100001110010000
0011000110010100001110010000
0010000011101100001110010000
0000011001011100001110010000
0010101000010110001110010000
0101100010001001001110010000
1000101000101001001110010000
1011100000000011001110010000
0110001011000000101110010000
1000010010010100101110010000
1000011000100010101110010000
0010100010100010101110010000
0010100001010001101110010000
0010010010001001101110010000
0110100101000000011110010000
1000100011100000011110010000
0000000100111100011110010000
0010011001000010011110010000
1000001001010001011110010000
1000010000001101011110010000
0001000000011011011110010000
0000100010000111011110010000
0100000001011000111110010000
1110111000011000000001010000
0110001111011000000001010000
1010110110100100000001010000
0010111110010010000001010000
1101001101001010000001010000
0100101110101010000001010000
1111000100010110000001010000
1000110001101110000001010000
1101010100110001000001010000
1001011010100101000001010000
0100101011100101000001010000
0011100010101101000001010000
1010010100011101000001010000
0001001001111101000001010000
1011101010000011000001010000
1100111001000011000001010000
0111010010100011000001010000
0010110101000111000001010000
0100100100110111000001010000
1101000000101111000001010000
0110111011000000100001010000
1111000010110000100001010000
1011110010001000100001010000
1010011101000100100001010000
0011101100100100100001010000
0010100111010100100001010000
0001010101110100100001010000
1000101010011100100001010000
1100100111000010100001010000
0110010001110010100001010000
1100100000111010100001010000
1000000110101110100001010000
0000011011110001100001010000
0101001110001001100001010000
1011000011000101100001010000
0100000011011101100001010000
0011000101001011100001010000
1110101010100000010001010000
0101110101100000010001010000
1001111010010000010001010000
1010011110001000010001010000
0100111001010100010001010000
0001110110001100010001010000
1010010011010010010001010000
0010100101011010010001010000
1000001001011110010001010000
1111100000010001010001010000
1001001011001001010001010000
0010111000101001010001010000
0100100010111001010001010000
1000010001111001010001010000
0000100101101101010001010000
0110100011000011010001010000
0011000001010111010001010000
0100010001001111010001010000
0101011100000100110001010000
0101000011100100110001010000
0011000010011100110001010000
0011110100000010110001010000
0001010010110010110001010000
0010001100101010110001010000
1000000101010101110001010000
0000011000011101110001010000
0100001101000011110001010000
0001101000100011110001010000
1010001000000111110001010000
1010110101001000001001010000
0101101010011000001001010000
0110001010101100001001010000
0011101101000010001001010000
1011110000100010001001010000
0010001001111010001001010000
0011000011100110001001010000
0001000101011110001001010000
1010011011000001001001010000
1011000101010001001001010000
1100000001110011001001010000
0001001010101011001001010000
1001010100000111001001010000
1001111100000000101001010000
0101001101100000101001010000
0011010011010000101001010000
0100110001011000101001010000
1001000100111000101001010000
0100110010100100101001010000
1000100101100100101001010000
1111000001000010101001010000
0100011100001010101001010000
0010100110001010101001010000
0100000001101110101001010000
1011001000100001101001010000
0001010001101001101001010000
0000010111011000011001010000
1010001001100100011001010000
0001100001110100011001010000
1100000100011100011001010000
0100010010101010011001010000
1000110000011010011001010000
0000011000110110011001010000
1110000110000001011001010000
0011100100001001011001010000
1001001000010101011001010000
0110011000000011011001010000
0010110001100000111001010000
0010011100010000111001010000
0101000110010000111001010000
0100101010000010111001010000
0100011101100100000101010000
0111110000001100000101010000
1001101000101100000101010000
0100100110011100000101010000
1100011110000010000101010000
1101001000110010000101010000
0110100010110010000101010000
1011000010101010000101010000
1100100110100001000101010000
0100111010010001000101010000
1010111000000101000101010000
0001110100100011000101010000
0000111110100000100101010000
1011100001010000100101010000
0011001000111000100101010000
1010000100110100100101010000
0011001011000010100101010000
1000110100000110100101010000
0010100101100001100101010000
1000110001001001100101010000
1101000100000011100101010000
0100010011000011100101010000
0001000001110011100101010000
0000101010001011100101010000
0000001100010111100101010000
1011000110010000010101010000
0101010001011000010101010000
0000011010111000010101010000
1000010101001100010101010000
1100101000001010010101010000
0111000100001010010101010000
0100000101110001010101010000
0110001000011001010101010000
0100110100000101010101010000
0010101100000011010101010000
0001001010010011010101010000
1000001001101000110101010000
0100010100010010110101010000
1000100000110001110101010000
0000000111001001110101010000
0001010000100101110101010000
1100111000100000001101010000
1011011000001000001101010000
0101100101001000001101010000
0110010011001000001101010000
1011100100000100001101010000
0010101011000100001101010000
1110001000010100001101010000
0010001110010001001101010000
0110000101000101001101010000
1000000001101101001101010000
0000100011100011001101010000
0000010000111011001101010000
0010100000001111001101010000
0101011000010000101101010000
0100000011110000101101010000
0010010100101000101101010000
0001110010000010101101010000
1001000000100110101101010000
0000010110000101101101010000
0011000000010101101101010000
1000010010100100011101010000
0010000001011100011101010000
0010010110000010011101010000
1001000001010010011101010000
0011001000000110011101010000
0010001010100000111101010000
0100000100100100111101010000
0000101000000101111101010000
1111011000100000000011010000
0001101111010000000011010000
0101100100111000000011010000
1001010010111000000011010000
1000111011000100000011010000
0101001011001100000011010000
1100100010101100000011010000
0100011011100010000011010000
0101010100100110000011010000
1010000010110110000011010000
0100011001011001000011010000
1010100100100011000011010000
0011001000100111000011010000
0000011010010111000011010000
0110000000011111000011010000
1000010111010000100011010000
0010110100110000100011010000
0111010010000100100011010000
0100001110100100100011010000
1110001010000010100011010000
0000001101001110100011010000
1101001001000001100011010000
1000010000011011100011010000
0100100010000111100011010000
0111000011010000010011010000
0110110100001000010011010000
1011001010000100010011010000
1010000100101100010011010000
1001100000011100010011010000
0101001000101010010011010000
1100000001100110010011010000
0001001100011001010011010000
0000110110000011010011010000
1001010100100000110011010000
0011100010100000110011010000
1010001000011000110011010000
0100110001000010110011010000
1000100100010010110011010000
0000010010001110110011010000
0101000000001101110011010000
0000000100100111110011010000
0001110011001000001011010000
1100010100101000001011010000
1010011100000010001011010000
0000110010110010001011010000
0000100100101110001011010000
0111001010000001001011010000
1001100001100001001011010000
0010010001110001001011010000
0000011110001001001011010000
0100000011101001001011010000
0010110010000101001011010000
0001000111000101001011010000
1000101000010011001011010000
0001000100110011001011010000
1110100000100000101011010000
1001100010010000101011010000
0100001000011100101011010000
0010100001000110101011010000
0100010010010001101011010000
0100001000100011101011010000
1100011010000000011011010000
0111000100000100011011010000
1000100110000100011011010000
1001000010100010011011010000
0000000010011101011011010000
0000001001000111011011010000
1000000001001010111011010000
0010000011000001111011010000
0100110111000000000111010000
1000111100010000000111010000
0110101000101000000111010000
1000100101101000000111010000
0000100011110100000111010000
0010001110100010000111010000
0110001001000110000111010000
1000000011001110000111010000
1010100011000001000111010000
0011101000010001000111010000
0101000110010001000111010000
0101100001000101000111010000
1001011010000000100111010000
0010011001001000100111010000
0000010101100010100111010000
0100101000010010100111010000
1010100000001010100111010000
0101000001001010100111010000
0010000010100101100111010000
0000010001010101100111010000
1001110001000000010111010000
1110100000000100010111010000
1001001100000010010111010000
0000100101000110010111010000
0000010100101001010111010000
0000100001011001010111010000
0000001000110100110111010000
0011000000000011110111010000
0111000001100000001111010000
1100001001001000001111010000
1010010001000100001111010000
0010000101010010001111010000
0100000110000110001111010000
0000111001000001001111010000
1001010000010001001111010000
1000001010000101001111010000
0000100000111000101111010000
0001000010001100101111010000
0001100100000001101111010000
0000011100000100011111010000
0010000000101010011111010000
0100100000100001011111010000
0000000010010010111111010000
0111101101001000000000110000
0101101110100100000000110000
1110011000101100000000110000
1111100010100010000000110000
1100001110110010000000110000
1001001111000110000000110000
1010011010010110000000110000
0011100001011110000000110000
1110010101100001000000110000
1101100110010001000000110000
0101011011001001000000110000
0110101010011001000000110000
0101001100111001000000110000
0000111001111001000000110000
1011001100010101000000110000
1100100001110101000000110000
0111110100000011000000110000
0011000110101011000000110000
1011000001100111000000110000
0010001101001111000000110000
1111000111000000100000110000
0011110110100000100000110000
1001111001010000100000110000
1001100010111000100000110000
0110100100110100100000110000
0110101110000010100000110000
0001111100001010100000110000
0101001000110110100000110000
0010000010111110100000110000
1000111010001001100000110000
1000010101011001100000110000
0101111000000101100000110000
0000110101100101100000110000
0100010100101011100000110000
0100001011000111100000110000
1010111001100000010000110000
0010110111001000010000110000
1001000111011000010000110000
0111010110000100010000110000
1100110101000100010000110000
1011100010010100010000110000
1001001001101100010000110000
0101101000011100010000110000
0101010101001010010000110000
0110101000101010010000110000
0000010011111010010000110000
1010010001001110010000110000
0000100111110001010000110000
0110010100011001010000110000
1000011110000011010000110000
1000000100111011010000110000
0100011000010111010000110000
1111010000100000110000110000
1101000100010100110000110000
0100010000111100110000110000
0101100011000010110000110000
1001000101100010110000110000
0010010110010010110000110000
0010100001110010110000110000
0001001001011010110000110000
1000100000011110110000110000
0010001000111001110000110000
0001010011000101110000110000
1000001010010101110000110000
0110000010001101110000110000
0000100010101011110000110000
1000101011011000001000110000
1010101110000100001000110000
1101000101100100001000110000
1010010011100100001000110000
1101110000001010001000110000
0011010011001010001000110000
1001001100101010001000110000
0110010101000110001000110000
0001101111000001001000110000
0111010000110001001000110000
0110001001101001001000110000
0100010110010101001000110000
0011101000001101001000110000
0100010011100011001000110000
0110011100100000101000110000
0000100111100010101000110000
1000110000110010101000110000
0010101000011010101000110000
1100011000000110101000110000
1011000010000110101000110000
1000101000100101101000110000
0010000011010011101000110000
1011001101000000011000110000
1001100110100000011000110000
0111100010001000011000110000
0001111001000100011000110000
0101001001010001011000110000
1010011000000101011000110000
1000100100010101011000110000
0000010001110101011000110000
0000001010101101011000110000
0011100000010011011000110000
0001000110000111011000110000
1000001001110000111000110000
1001101000001000111000110000
0101001010000100111000110000
0000010110100100111000110000
1100000010100010111000110000
0011000001100001111000110000
0000110001001001111000110000
0000001100010011111000110000
1110110011000000000100110000
0001011110110000000100110000
0011100110011000000100110000
1000100111010100000100110000
1000111001001100000100110000
0110000101101100000100110000
1001011001100010000100110000
0010110101100010000100110000
1011000101001010000100110000
1000010110011010000100110000
0101101001100001000100110000
0010101100110001000100110000
1100110100001001000100110000
1000001111001001000100110000
1110000110000101000100110000
0000001010011111000100110000
1100010100110000100100110000
0110010110001000100100110000
1010000001011100100100110000
1101101000000010100100110000
0110001001001010100100110000
0011010000101010100100110000
1000010011000110100100110000
0010111001000001100100110000
0101010101000001100100110000
0011001000100101100100110000
1001100000010101100100110000
0110000010100011100100110000
0000100100001111100100110000
0111001001000100010100110000
0100010011001100010100110000
0000100110101100010100110000
1000100010110010010100110000
1100000000101110010100110000
1010010010010001010100110000
1001000100001101010100110000
0010100000100111010100110000
0001101100000100110100110000
0000011010100010110100110000
0000001001001101110100110000
1000010000001011110100110000
0011101010100000001100110000
1001101100010000001100110000
0001000101111000001100110000
0100001111000100001100110000
1100000010011100001100110000
1101000011000010001100110000
0011001001010010001100110000
0010000100011110001100110000
0010110110000001001100110000
1001000010100101001100110000
0000101001010101001100110000
0100100010010011001100110000
0111000000000111001100110000
1000010000010111001100110000
0011110000010000101100110000
1111000000001000101100110000
0010011010000100101100110000
0001001000011100101100110000
0000000011101001101100110000
1000011100100000011100110000
0101010010100000011100110000
0111000100010000011100110000
1001010000011000011100110000
0100000101001001011100110000
0000100000111001011100110000
0000101001000010111100110000
0001000000110010111100110000
0100010000000101111100110000
0111110001000100000010110000
0101011010010100000010110000
0100010101011100000010110000
1001010110100010000010110000
0111101000010010000010110000
1100000111001010000010110000
0100000011110110000010110000
0000011000111110000010110000
0011111010000001000010110000
1000011011010001000010110000
0100110100110001000010110000
1001100101001001000010110000
0011001001011001000010110000
1110010000010101000010110000
0010011001100011000010110000
1001100000110011000010110000
0101001100000111000010110000
1000101010000111000010110000
1000000001011111000010110000
0110000011011000100010110000
0001010001111000100010110000
0000100011101100100010110000
0000101100110010100010110000
1010001000101010100010110000
1000100101000110100010110000
0011100000100110100010110000
1000011100100001100010110000
0100101010100001100010110000
0101100001010001100010110000
1001000110000101100010110000
0110100110010000010010110000
0110011000110000010010110000
1010000001110100010010110000
0010111000001100010010110000
0000010111000110010010110000
0110010011000001010010110000
0000110001010011010010110000
1110001100000000110010110000
0010010010101000110010110000
1100100010000100110010110000
0101011000000010110010110000
1011100011000000001010110000
0111011000001000001010110000
1110000010101000001010110000
0101000110011000001010110000
0110110010000010001010110000
1001011000010010001010110000
1100100100010010001010110000
1000110010100001001010110000
1000000101110001001010110000
0001110100000101001010110000
0010010001001101001010110000
0100101001000011001010110000
0010100101001000101010110000
0100101100000100101010110000
0010010000110100101010110000
0100010010001100101010110000
0100000000111010101010110000
0100000111000001101010110000
1000001001001001101010110000
0100001110100000011010110000
1100001000011000011010110000
0001000101010100011010110000
0010000001011010011010110000
0000100001100110011010110000
0101000000001110011010110000
0000101100001001011010110000
0100010000101001011010110000
0001000010001001111010110000
0110101010000100000110110000
0001100101100100000110110000
1010101001000010000110110000
0001110100010010000110110000
0001001001001110000110110000
1111000001000001000110110000
0011010100100001000110110000
0101000000011101000110110000
1000000010101011000110110000
1010100110000000100110110000
1100011000001000100110110000
0011001100001000100110110000
0010010101000100100110110000
0010000000010111100110110000
1100010110000000010110110000
0011010001010000010110110000
0100100001110000010110110000
0101100100001000010110110000
0000011100011000010110110000
0011000010100100010110110000
0000011001100100010110110000
0000101110000010010110110000
1000000101010010010110110000
1000100100100001010110110000
1000000011000101010110110000
0000000010011100110110110000
0000000100101010110110110000
0100000100010001110110110000
1100010001010000001110110000
0110100000011000001110110000
0100001000110100001110110000
1000001100001100001110110000
1010000010010010001110110000
0001000001100011001110110000
0000010100001011001110110000
0000101010001000101110110000
0100000001000110101110110000
0000000100100101101110110000
0010110000100000011110110000
0001100010010000011110110000
0010000110001000011110110000
0001011000000001011110110000
1001000001000000111110110000
0111010010011000000001110000
1011101001000100000001110000
1100110100100010000001110000
1000110111000001000001110000
0110011010000101000001110000
1000001000110111000001110000
0101011010100000100001110000
1011001100000010100001110000
0100000101011010100001110000
0010100001011001100001110000
0000011001001011100001110000
0011101100010000010001110000
1100100110001000010001110000
0010000011101100010001110000
0101000000110011010001110000
0000100010010111010001110000
1000010001100100110001110000
0001000100101100110001110000
1011001010010000001001110000
0001010110101000001001110000
0011011100000100001001110000
0110001011000010001001110000
1000000010111010001001110000
1100001010100001001001110000
0110110000001001001001110000
0010000111001001001001110000
1000100100101001001001110000
0010000010110101001001110000
0101000101000011001001110000
0000111000100011001001110000
0111101000000000101001110000
0000011000101100101001110000
0100100001100001101001110000
0101000000011001101001110000
0111010001000000011001110000
1000011001001000011001110000
1101000000101000011001110000
0001011010000010011001110000
1000100101000010011001110000
0010100010100010011001110000
0000010100001101011001110000
0000000001101011011001110000
1100101101000000000101110000
1010001100101000000101110000
0001101010010100000101110000
0100001001011100000101110000
1001100110000010000101110000
1011100000100001000101110000
0001101100001001000101110000
0100010010101001000101110000
1000011000011001000101110000
0101000100100101000101110000
0110100000010101000101110000
0110001100010000100101110000
0010100010101000100101110000
0001010100011000100101110000
1011010000000100100101110000
1000001010100100100101110000
0100010010010100100101110000
1000001001010010100101110000
0000000000111101100101110000
0001000010000111100101110000
1010110100000000010101110000
0001000100010110010101110000
0010010000110000110101110000
0010100001000100110101110000
1000110010010000001101110000
0000101001101000001101110000
1100010100000100001101110000
0011000000101100001101110000
0000011100010010001101110000
0001010001000110001101110000
0001001000110001001101110000
1001000000001011001101110000
0100100110000000101101110000
1010000011000000101101110000
0010001000001001101101110000
0000001011010000011101110000
0101100000000100011101110000
0010000100100001011101110000
0110000000000010111101110000
0110010110100000000011110000
0100111010001000000011110000
1100000110010100000011110000
0000111101000010000011110000
0010000101100110000011110000
1101010010000001000011110000
0000100011001011000011110000
1100110000010000100011110000
0000110110000100100011110000
0101000101000100100011110000
0011001000010100100011110000
1010010001000010100011110000
0010100010010010100011110000
1010000111000000010011110000
0100000101101000010011110000
0001100011000100010011110000
1000011000010100010011110000
1101100000000010010011110000
0011001001000010010011110000
0100001100010010010011110000
1001000001010001010011110000
1000010000100011010011110000
0000101000001010110011110000
0000000001010110110011110000
0011100100100000001011110000
1010101000001000001011110000
0000101010100100001011110000
0000110000011100001011110000
0001000011010010001011110000
0100010001001010001011110000
1001001100000001001011110000
0110000100010001001011110000
0000000110110000101011110000
1001010000001000101011110000
1100000000000101101011110000
0000010011100000011011110000
0010010000000110011011110000
0100000010000011011011110000
0100001001000000111011110000
0101011001000000000111110000
0001000111001000000111110000
0000010100110100000111110000
0111000010000010000111110000
0001100000101010000111110000
1000100000010110000111110000
0000001101100001000111110000
0010110000000011000111110000
0000100101010000100111110000
0100100000001100100111110000
1000000010010001100111110000
0010011010000000010111110000
1100001000100000010111110000
1010000000001001010111110000
1000000100000100110111110000
1110101100110100000000001000
1101010101110100000000001000
1000111101101100000000001000
1001001011111100000000001000
1000111011011010000000001000
0110100110111010000000001000
1001101110100110000000001000
1100110011101001000000001000
0111011011000101000000001000
1101011000101101000000001000
0001101100111101000000001000
0011110011010011000000001000
1010011001101011000000001000
1111000100011011000000001000
0000011101110111000000001000
1110000111011000100000001000
0101101001110100100000001000
0010110101110100100000001000
0111001010011100100000001000
1100110110100010100000001000
0001011111001010100000001000
1001011000111010100000001000
0010001101111010100000001000
1100001011010110100000001000
1010000110110110100000001000
1101001101010001100000001000
1011110001001001100000001000
1101100000111001100000001000
1110000100101101100000001000
0010100110011101100000001000
1000011110010011100000001000
0111100010001011100000001000
0101011100000111100000001000
1010100011000111100000001000
0011001001100111100000001000
0000110101001111100000001000
1111001010110000010000001000
1011101100011000010000001000
0011110010110100010000001000
0101100111100010010000001000
0011110001101010010000001000
0100111110000110010000001000
1111000100100110010000001000
1010011010001110010000001000
1100101001001110010000001000
0110010101001110010000001000
0111111000100001010000001000
1010111001010001010000001000
0101000111011001010000001000
1011010000111001010000001000
1101110010000101010000001000
1000011110100101010000001000
1000100101011101010000001000
0110001011100011010000001000
0001101011001011010000001000
0001010111000111010000001000
0010110000011111010000001000
0111001101100000110000001000
1010101010010100110000001000
0000011111010100110000001000
0110110010001100110000001000
1001101101000010110000001000
0101010101010010110000001000
0100010010111010110000001000
1100110000010110110000001000
1001100010001110110000001000
0011100110100001110000001000
1101000011100001110000001000
0010011100101001110000001000
0100101010101001110000001000
0110010001011001110000001000
0110000100110011110000001000
0110110001111000001000001000
0100001111101100001000001000
0010010111011100001000001000
0111010010110010001000001000
1010001011110010001000001000
1011110010001010001000001000
1101000110101010001000001000
1110000111000110001000001000
1001001101010110001000001000
0110111000001110001000001000
1010010100101110001000001000
0000111101011001001000001000
1100101100001101001000001000
0101010101001101001000001000
1011100101000011001000001000
1111010000000111001000001000
1100000001011111001000001000
0011111000011000101000001000
1100110100011000101000001000
1010001101100100101000001000
0001011100110100101000001000
0100101100110010101000001000
1100011010001010101000001000
0011000101001110101000001000
1100010111000001101000001000
0000101111100001101000001000
0110100101010001101000001000
0010011011010001101000001000
1011000001110001101000001000
1010001110001001101000001000
0001110010010101101000001000
1000101000011011101000001000
0001100000101111101000001000
0001011011110000011000001000
1110100101001000011000001000
0111010001010100011000001000
0101101000101100011000001000
1001011000011100011000001000
0010100111010010011000001000
0101010011001010011000001000
1001111100000001011000001000
0001100010111001011000001000
0011100001100101011000001000
1010001000110101011000001000
1001010001010011011000001000
0011000100010111011000001000
0111011010000000111000001000
0100011100001100111000001000
0000100110101100111000001000
0110000001101100111000001000
1010001100010010111000001000
0001001110000110111000001000
0001110001000110111000001000
0000111000110001111000001000
1000110000001101111000001000
0101001000010011111000001000
1011101101100000000100001000
1110110010110000000100001000
0011011011011000000100001000
0101110001011100000100001000
0011100101011010000100001000
0100011101011010000100001000
0110100001110110000100001000
1011100000101110000100001000
1000000111011110000100001000
1100010110011001000100001000
0000110111100011000100001000
1000101001110011000100001000
0101010100101011000100001000
1010000010111011000100001000
1011001100000111000100001000
0100111001000111000100001000
0001100110001111000100001000
0001110111010000100100001000
0100011110101000100100001000
1110100101000010100100001000
0110011011000010100100001000
0110110000011010100100001000
1101000000110110100100001000
0110001100001110100100001000
1111000110000001100100001000
0011101011000001100100001000
1011001000101001100100001000
1001011010000101100100001000
0100100011010011100100001000
0000110111001100010100001000
1100000100111100010100001000
1111000001010010010100001000
1010001100101010010100001000
1010110001000110010100001000
0000100110110110010100001000
1001110001100001010100001000
1010001110010001010100001000
0001011110001001010100001000
1110000001101001010100001000
1000010100110011010100001000
1000110010001011010100001000
0010111001100000110100001000
0100111010010000110100001000
0110000011110000110100001000
1010011000011000110100001000
1100101000100100110100001000
0101010001100100110100001000
0001111000001100110100001000
0000001101101100110100001000
1010100010100010110100001000
0011010100001010110100001000
0110101100000001110100001000
1000010101001001110100001000
0010010110000101110100001000
1100000001010101110100001000
0000001010011011110100001000
1010011010101000001100001000
0101101100011000001100001000
1011010001001100001100001000
0001101111000010001100001000
1101001010010010001100001000
1001000001111010001100001000
0011000011010110001100001000
0100000010111110001100001000
0110000100111001001100001000
1001100001010101001100001000
0000001011110101001100001000
0100110000101101001100001000
0010010101001011001100001000
0000101100101011001100001000
1000000101100111001100001000
1011100100010000101100001000
0101100010110000101100001000
0000110001110010101100001000
1010000011001010101100001000
0100100110000110101100001000
0111110000000001101100001000
0101001010001001101100001000
1000100010100101101100001000
1001010100000011101100001000
1100101110000000011100001000
1100010011010000011100001000
0011000110110000011100001000
0100100011101000011100001000
0000011100111000011100001000
0010011101000100011100001000
0100101001010100011100001000
0001110010010010011100001000
0111001000001010011100001000
1100010100001010011100001000
0000010001011110011100001000
1101000100100001011100001000
0110010010100001011100001000
0001001101010001011100001000
1010011000000011011100001000
1001100011000000111100001000
0000000111011000111100001000
1001011111010000000010001000
0100111101110000000010001000
1101100101011000000010001000
1100110110001100000010001000
0110100101101100000010001000
1110000010111100000010001000
0111101001100010000010001000
0001110110110010000010001000
1111010001001010000010001000
0111001110000110000010001000
0001001101101110000010001000
0011101101001001000010001000
0100011111001001000010001000
0101000111100101000010001000
0111010000011101000010001000
1000001110101011000010001000
0101001001011011000010001000
0010010010110111000010001000
0100100010011111000010001000
1011110000110000100010001000
0010010011111000100010001000
0011111001000100100010001000
1000100111010100100010001000
0000001110111100100010001000
0010100111100010100010001000
0011011010010010100010001000
1011100100001010100010001000
1010010101100001100010001000
0111000010110001100010001000
0000110110100101100010001000
1010011000010101100010001000
0110001101000011100010001000
0001100001110011100010001000
0010111000001011100010001000
1100010100001011100010001000
0001000110010111100010001000
1011100011010000010010001000
0011010101110000010010001000
0100101011100100010010001000
1010001001101100010010001000
0000001011111010010010001000
1000110110010001010010001000
0110000110101001010010001000
0110101000011001010010001000
1000001011000111010010001000
0101010000100111010010001000
0100001100001111010010001000
1110100001100000110010001000
0111010000101000110010001000
0000110001101100110010001000
1110001000001010110010001000
0000011010100110110010001000
0000111101000001110010001000
1101010000010001110010001000
1100000110000101110010001000
0001010010001011110010001000
1010101000111000001010001000
1111101000000100001010001000
0011100101010100001010001000
0100110011010100001010001000
0000111110001010001010001000
1100100011001010001010001000
0011000110011010001010001000
0101010100010110001010001000
0110101011000001001010001000
1101100010010001001010001000
0011011010001001001010001000
1000001110010101001010001000
0001010111100000101010001000
1110001010010000101010001000
1001010001011000101010001000
0110010100100100101010001000
1001001010001100101010001000
0010010101010010101010001000
1000010010110001101010001000
1001100100000101101010001000
0100101000100101101010001000
0000000101110101101010001000
1010000001001101101010001000
0001001010100011101010001000
0110000010000111101010001000
1101010101000000011010001000
0000101101100010011010001000
0110001001010010011010001000
1001001000101010011010001000
1000110100000110011010001000
0011100010000110011010001000
1000100001110001011010001000
1000101010001001011010001000
1010010010000101011010001000
0110000101000101011010001000
0010110001000011011010001000
1000101001000100111010001000
0011000000110010111010001000
0001000011010001111010001000
0000001100011001111010001000
1100000000100011111010001000
0101111010100000000110001000
1110001101010000000110001000
1101000011101000000110001000
0011001100110100000110001000
1000011010110100000110001000
1100010111000010000110001000
0011001010101010000110001000
1000110000111010000110001000
1101001001000110000110001000
1001010100100110000110001000
1010010011010001000110001000
0010100110110001000110001000
1101110000001001000110001000
1001101010000011000110001000
1111000000100011000110001000
0110000001001111000110001000
1001101001010000100110001000
0011100110000100100110001000
0101001000101100100110001000
1100111000000010100110001000
0001010001101010100110001000
0010110000100110100110001000
0000011100010110100110001000
1000101100100001100110001000
0010011010100001100110001000
0001000111001001100110001000
0010010100011001100110001000
0100110000010101100110001000
1000000010001111100110001000
0010110100101000010110001000
0101000011010100010110001000
0100101000101010010110001000
1100000010011010010110001000
0001100000011110010110001000
0101011001000001010110001000
0000010010011101010110001000
1001000100001011010110001000
1010000110001000110110001000
0110001000010100110110001000
0010000000101011110110001000
0001001000000111110110001000
1011100010100000001110001000
0110000111001000001110001000
1101000110000100001110001000
1011010000010010001110001000
0010100001101010001110001000
0001010110010001001110001000
0000110011001001001110001000
1000100100011001001110001000
1010000110000011001110001000
0011001001000011001110001000
0100101000010011001110001000
1010110001000000101110001000
0001011100001000101110001000
0100101001001000101110001000
0111000000011000101110001000
0011000001100100101110001000
1000001101000010101110001000
0100010010010010101110001000
0100000100001101101110001000
0000000001011011101110001000
1001011010000000011110001000
1000000101001100011110001000
0000011001010000111110001000
0000010010101000111110001000
1110011011010000000001001000
0111000111110000000001001000
0101101101101000000001001000
1010001110111000000001001000
0011011101010100000001001000
0001111011001100000001001000
1111101000001010000001001000
1011010110000110000001001000
0011100101100110000001001000
1001110000110110000001001000
0110001001101110000001001000
0000111110110001000001001000
1010100101101001000001001000
1100101010011001000001001000
1000100011110101000001001000
0010111100001101000001001000
0100101111000011000001001000
1010010101010011000001001000
1110000000110111000001001000
1000111101010000100001001000
0010101011110000100001001000
1100000001111100100001001000
1101000101100010100001001000
0100110001100110100001001000
0001110101100001100001001000
0001101010100101100001001000
0101110000001101100001001000
1100000010101011100001001000
0000000111100111100001001000
0110101101000100010001001000
1111000011000100010001001000
1110010000101100010001001000
0101001001011100010001001000
1011001001100010010001001000
1000100010111010010001001000
0001101010010110010001001000
1001000100011110010001001000
0010110011100001010001001000
1001101000110001010001001000
0111100001001001010001001000
0000001101111001010001001000
0011010010001101010001001000
0100100110001101010001001000
1010000110100011010001001000
0100110010010011010001001000
1010001000011011010001001000
1010010110010000110001001000
1011100000100100110001001000
0101100100010100110001001000
1100010001001010110001001000
0001001010101010110001001000
0111000000001110110001001000
0110000111000001110001001000
0001011010010001110001001000
1000001010001101110001001000
1011010000000011110001001000
1100011100110000001001001000
0011110100101000001001001000
0101011010101000001001001000
0000100111111000001001001000
1011000010110100001001001000
0001001110110010001001001000
0010101011001010001001001000
1101100010000110001001001000
0101010011010001001001001000
1010101010000101001001001000
0100011110000101001001001000
0110000011100101001001001000
0110000100001111001001001000
1011010101000000101001001000
1110100011000000101001001000
0100101010010100101001001000
0010110001001100101001001000
1010100100100010101001001000
0001101001100010101001001000
0110000001011010101001001000
0011011000000110101001001000
0001000010011110101001001000
0000010110101001101001001000
1101000000010101101001001000
0010001000011101101001001000
1000010001100011101001001000
0010100010010011101001001000
0101010100100100011001001000
1000010001110100011001001000
1000001100101100011001001000
0001000011101100011001001000
0100010010011100011001001000
0010010101100010011001001000
1110001000000110011001001000
1010010100001001011001001000
0000000111010101011001001000
0000110000101011011001001000
0011101100000000111001001000
1000011010100000111001001000
1001110000010000111001001000
0100110001000001111001001000
0010001000100011111001001000
1001111110000000000101001000
0111011001100000000101001000
1010110100011000000101001000
1000010011111000000101001000
0010101110010100000101001000
0010011000111100000101001000
0101010010011010000101001000
0110110100000110000101001000
1010001011000110000101001000
0010011111000001000101001000
1011011000010001000101001000
0101100100110001000101001000
1011100010001001000101001000
0100000111101001000101001000
1110010001000101000101001000
0010101001100101000101001000
0010001100110011000101001000
0100001010010111000101001000
1000101000001111000101001000
1010000111100000100101001000
0011001110001000100101001000
1111000001001000100101001000
1001110001000100100101001000
0100001111000100100101001000
1110100000010100100101001000
0001010110100010100101001000
0011000100010110100101001000
0010100100001011100101001000
0000100000110111100101001000
0001101100100100010101001000
0000111011000010010101001000
0101110000100010010101001000
0100001110100010010101001000
0010000110011010010101001000
0011000011010001010101001000
0100111000001001010101001000
0010001010101001010101001000
0000010001101101010101001000
0111100010000000110101001000
0010010011001000110101001000
0100001100011000110101001000
1010001100000100110101001000
0001000001011010110101001000
1001000100010001110101001000
0001010111001000001101001000
0111100000100100001101001000
0010000101110100001101001000
1101001000001100001101001000
0110010000101010001101001000
1000001100011010001101001000
1000110000110001001101001000
0001100001101001001101001000
0100100010001011001101001000
0011000000011011001101001000
0000011101100000101101001000
1100000101010000101101001000
0001001001010100101101001000
0101000100001010101101001000
0011000100100001101101001000
1011010000100000011101001000
0110001010010000011101001000
0000001001100110011101001000
0100000101000011011101001000
0010000010000111011101001000
0101001000100000111101001000
0000101010001000111101001000
1000000000001011111101001000
0011101000101100000011001000
1000000111101100000011001000
0101000110011100000011001000
0111000100101010000011001000
0000110011101010000011001000
0100111000011010000011001000
0100101100100110000011001000
1010010001100110000011001000
1011001000010110000011001000
0010100100011110000011001000
1000010010011110000011001000
1100111100000001000011001000
1000011001110001000011001000
1101100000100101000011001000
0101110001000011000011001000
0100010110100011000011001000
0000011000101111000011001000
1011101010000000100011001000
1001000011110000100011001000
0110001010101000100011001000
1110001001000100100011001000
1000111000100100100011001000
1001000000101110100011001000
0101000001101001100011001000
1010000000111001100011001000
0100001100010101100011001000
0010010100000111100011001000
0111010110000000010011001000
0100010011110000010011001000
0001001111001000010011001000
1011000010101000010011001000
0001011100100010010011001000
0100000010101110010011001000
0001001001100101010011001000
0000110000110101010011001000
0111000000010011010011001000
0010100010001011010011001000
0001101000011000110011001000
1000100100001100110011001000
0100001001100010110011001000
0000000110110010110011001000
1000010011000001110011001000
0010100100010001110011001000
0000000001001111110011001000
0001111101000000001011001000
1010100110001000001011001000
0001100110100100001011001000
0100100000111100001011001000
1110000010100010001011001000
1001100100010010001011001000
1100010001010010001011001000
0100001101001010001011001000
0101001100100001001011001000
1100010010001001001011001000
0010110000011001001011001000
0000001011011001001011001000
0011010000100011001011001000
0000011100010011001011001000
0010001100110000101011001000
1010010000001010101011001000
0010100001100001101011001000
1000001000000111101011001000
0001001100010100011011001000
0000111000001100011011001000
1011001000000001011011001000
0010000010110001011011001000
0111000001000000111011001000
1110010100100000000111001000
0110100011100000000111001000
1111000010010000000111001000
0110010001011000000111001000
0101011000010100000111001000
0101100110000010000111001000
0000110101010010000111001000
1000100010100110000111001000
0001010011100001000111001000
0100000001110101000111001000
0110011000000011000111001000
1100001000110000100111001000
0001000100111000100111001000
0000100101100100100111001000
0010000001110010100111001000
0000110000101001100111001000
0100000010011001100111001000
1011000000000101100111001000
0100100101001000010111001000
0010000111000100010111001000
1010000000110100010111001000
1010010010000010010111001000
1000101000010010010111001000
0000000100010111010111001000
0011011000000000110111001000
1100000100000010110111001000
0000101010110000001111001000
1000101100000100001111001000
0011001010000100001111001000
0000000010101101001111001000
0000110000000111001111001000
0100100000100010101111001000
0010101001000000011111001000
0010010100010000011111001000
1000100000101000011111001000
0110000000001100011111001000
0000000011001010011111001000
0001000110000000111111001000
0101111011010000000000101000
1011010110110000000000101000
0000110011111100000000101000
0110011101100010000000101000
0000101111101010000000101000
1010101001100110000000101000
1000010111100110000000101000
1101000001101110000000101000
0001010110011110000000101000
1100001010110101000000101000
0011000011110101000000101000
1011010100001101000000101000
0010101010101101000000101000
1101101001000011000000101000
1000101100010111000000101000
0101010001010111000000101000
1100000110001111000000101000
1100001111100000100000101000
0110111000100100100000101000
1001110010100100100000101000
0001100101011100100000101000
1110101000010010100000101000
0000111011000110100000101000
1010110000001110100000101000
1101110100000001100000101000
0110010110100001100000101000
0111001100001001100000101000
0100100011100101100000101000
0011010100010011100000101000
0001110101100100010000101000
0001011010101100010000101000
1100000011011100010000101000
1100001010101010010000101000
1001100001011010010000101000
1011010000010110010000101000
1111010001000001010000101000
0001001110110001010000101000
1001001001010101010000101000
1110001100000011010000101000
0001110000110011010000101000
0101001010000111010000101000
0110101011000000110000101000
0010011010110000110000101000
0100110001110000110000101000
0011100010011000110000101000
0000101100111000110000101000
0101010010010100110000101000
0011011001000010110000101000
0010001110001010110000101000
1010000000111010110000101000
1000011100000110110000101000
1010110010000001110000101000
1100011000001001110000101000
0001100001101001110000101000
1001001000100011110000101000
0110000001000111110000101000
1111001110000000001000101000
0010111100110000001000101000
1110010011001000001000101000
1000111010001100001000101000
0111010000101100001000101000
1001011011000010001000101000
0101001001110010001000101000
0010011001011010001000101000
0100101101000110001000101000
0011011101000001001000101000
1110011000100001001000101000
1000100111010001001000101000
0001111000101001001000101000
0010010010111001001000101000
1010010001010101001000101000
0110100001001101001000101000
0101010110000011001000101000
1100100000110011001000101000
0011000010001111001000101000
1101010000110000101000101000
0001110011001000101000101000
1110100000101000101000101000
0001001110101000101000101000
1100001100010100101000101000
1000010101001100101000101000
1110010100000010101000101000
0001110100100010101000101000
0000000011011101101000101000
1000010010000111101000101000
1010000110011000011000101000
0110001010100100011000101000
1110100000010100011000101000
0000101110010100011000101000
1100010001000110011000101000
0100010101100001011000101000
0010101010000011011000101000
0110010000010011011000101000
0000001000111011011000101000
0100110110000000111000101000
1011010000001000111000101000
1010100001000010111000101000
0100011000100010111000101000
0000000101100110111000101000
1001000101000001111000101000
1101011010001000000100101000
1010110110000100000100101000
0011001001101100000100101000
0111101100000010000100101000
0010010100111010000100101000
1000011001010110000100101000
1010100011100001000100101000
0100101101010001000100101000
0101010010110001000100101000
0010011001110001000100101000
1001000101110001000100101000
0100001011001101000100101000
0110100000101011000100101000
0000110010010111000100101000
0010011000001111000100101000
0101110000101000100100101000
1110000011000100100100101000
0000101110010010100100101000
1001000100001110100100101000
0000000001111110100100101000
0100011011100000010100101000
0010110011010000010100101000
0110101000110000010100101000
1100110001001000010100101000
0101001100101000010100101000
0001000011111000010100101000
1001010011000100010100101000
0110000110010100010100101000
1000100001110100010100101000
0001101010100010010100101000
1010100100010010010100101000
0100000101110010010100101000
1010000000011101010100101000
0001010001001011010100101000
0000001100100111010100101000
1011000001100000110100101000
1000001101010000110100101000
0001010100110000110100101000
0100100000011100110100101000
0000100011001010110100101000
0100000010100110110100101000
1001000010001001110100101000
1000100100000101110100101000
0101000100000011110100101000
1010101010010000001100101000
1001010100010100001100101000
0100010110001100001100101000
0011100000011100001100101000
0100110100010010001100101000
0001010010101010001100101000
1001110010000001001100101000
0100100110100001001100101000
0101001000010101001100101000
1000100001001011001100101000
0010000000110111001100101000
0010101001000100101100101000
1010010000100100101100101000
0000110101000001101100101000
0010001100010001101100101000
0011110100000000011100101000
1001001000110000011100101000
0000001101001010011100101000
0101100000001001011100101000
0010000011001001011100101000
0001010000100101011100101000
1000111000000000111100101000
0010001000101000111100101000
1000000110000010111100101000
0000010000011001111100101000
0000100000100011111100101000
1001101010110000000010101000
0100010110111000000010101000
0101110000110100000010101000
0110011010001100000010101000
1101011000100010000010101000
1110100100100010000010101000
0010110001110010000010101000
0011010101000110000010101000
1100101000101001000010101000
1000000011111001000010101000
1000100101100101000010101000
0001001110001101000010101000
0001100010101011000010101000
0100010001101011000010101000
1000011000011011000010101000
1100011001010000100010101000
1001111000001000100010101000
0011010110001000100010101000
0000011101101000100010101000
0000101100001110100010101000
0000110001011001100010101000
1000100110000011100010101000
1010000000100111100010101000
1100100111000000010010101000
0010011111000000010010101000
0011011000011000010010101000
0010100110100100010010101000
0111000001100100010010101000
1101000100001100010010101000
1010000101001010010010101000
0000001101010110010010101000
0100010000011110010010101000
0111100100000001010010101000
1001010010100001010010101000
1110000010010001010010101000
0100001010011000110010101000
1000000011100100110010101000
0010010100010100110010101000
1000110000100010110010101000
0001000100011010110010101000
1010001001000001110010101000
0001000100100101110010101000
0101100011100000001010101000
0010100011011000001010101000
1100001001001100001010101000
1000101001010010001010101000
1000010000110110001010101000
0001000001011110001010101000
0111000001010001001010101000
1100110000000101001010101000
0000010011010011001010101000
1010000111000000101010101000
0010100000010110101010101000
0011100000001001101010101000
0100000010101001101010101000
0000111010100000011010101000
0000110101010000011010101000
0001010110000100011010101000
0100100010001100011010101000
0010010010001010011010101000
0001001100000011011010101000
0110000100001000111010101000
0100000000110100111010101000
0000001011000010111010101000
0010010000100001111010101000
1011011001000000000110101000
0001010101011000000110101000
0100001101100100000110101000
1001100101000010000110101000
0101000000111010000110101000
0101010010000110000110101000
0011001010010001000110101000
0110000010100101000110101000
0000011101000011000110101000
0110000100010011000110101000
0110001110000000100110101000
0110100001010000100110101000
0000110010001100100110101000
0001100100010001100110101000
1100000001000011100110101000
1010001010100000010110101000
1001110000010000010110101000
0110100010000010010110101000
0000010110010010010110101000
0000101001100001010110101000
0110010000001001010110101000
1000010000000111010110101000
0000011000001010110110101000
0111001000100000001110101000
1100010010100000001110101000
0000110001100100001110101000
1010000010001100001110101000
0000001100110010001110101000
0010010100000101001110101000
0100011000000100101110101000
1000000001010100101110101000
0000101000011000011110101000
0001001001000100011110101000
1000000001100010011110101000
1100001000000001011110101000
1001100011101000000001101000
0001111100011000000001101000
0100110111000100000001101000
0101001100110100000001101000
1011001010001100000001101000
0100011110001010000001101000
1100010101001001000001101000
0011000110011001000001101000
1000110000011101000001101000
0010011010010011000001101000
0101100100000111000001101000
0010000001011111000001101000
0001101111000000100001101000
0000111010101000100001101000
0110000101010100100001101000
0010001100101100100001101000
0011100000110010100001101000
1101000000011010100001101000
0000101001011010100001101000
0110001010000110100001101000
0100011011000001100001101000
1010000011001001100001101000
1000001100011001100001101000
1000001001100101100001101000
0001001000010111100001101000
0000100010001111100001101000
0011111010000000010001101000
0010001011011000010001101000
0110000100111000010001101000
0101100010100100010001101000
0011100001010100010001101000
0110100001100010010001101000
0001000101101010010001101000
0011001100000110010001101000
0010010010100110010001101000
1000101110000001010001101000
0101010100010001010001101000
0001010011100000110001101000
1100100001000100110001101000
1100000000110001110001101000
0010101000001001110001101000
0100011001100100001001101000
0001011010010100001001101000
1000101000110100001001101000
1100000010101100001001101000
1010110000010010001001101000
0101100000101010001001101000
0001000111000110001001101000
1010000100110001001001101000
0110001010001001001001101000
0000001101001101001001101000
0000111100000100101001101000
1000001000101010101001101000
0100010000001110101001101000
1001101000000001101001101000
0100100001011000011001101000
0010100101000001011001101000
0100101000100001011001101000
0001000001110001011001101000
0000110010000101011001101000
1101000000000011011001101000
0000011001000011011001101000
0010010001010000111001101000
1000000000011100111001101000
0100111100100000000101101000
0111000010101000000101101000
1010100001001100000101101000
1011000100100010000101101000
0011100010000110000101101000
1100001000100110000101101000
1110100100000001000101101000
0101100011000001000101101000
0100000100011101000101101000
1000010010100011000101101000
0000001001101011000101101000
0010001101000010100101101000
0100011000010010100101101000
0001011000100001100101101000
0111000000010001100101101000
1111001000000000010101101000
1000010101100000010101101000
0001010000011100010101101000
1100000010000101010101101000
0000101000010101010101101000
1010000001000011010101101000
0110010100000000110101101000
0001100100001000110101101000
0000011001000100110101101000
0100000001001001110101101000
0010000000100101110101101000
1101010001000000001101101000
1000001110100000001101101000
0001100110010000001101101000
0010111000001000001101101000
1000000011010010001101101000
0000010100100110001101101000
1000011000000101001101101000
0000000010110001101101101000
0100100000000101101101101000
0100001100000100011101101000
0001100001000010011101101000
0001001010000001011101101000
1111100001000000000011101000
0110110000101000000011101000
0000011110100100000011101000
0110100010010100000011101000
1000001011010100000011101000
0010110110000010000011101000
0010001000111010000011101000
0001101001000110000011101000
0101100000011001000011101000
1011000000001011000011101000
0101101000100000100011101000
1100000100100100100011101000
1001100000010100100011101000
1000011010000010100011101000
1010000100010010100011101000
0001010001010010100011101000
0101000110000001100011101000
0000010100110001100011101000
0001100100110000010011101000
1000000110000110010011101000
0100001101000001010011101000
0010000101100000110011101000
0001000010001100110011101000
1110000000011000001011101000
0011000100001100001011101000
0000010011001100001011101000
0100101010000010001011101000
1000100000001110001011101000
0000100100100011001011101000
1011000000100000101011101000
0100000000010011101011101000
0100011000010000011011101000
1010000001000100011011101000
1100001100001000000111101000
0000101011001000000111101000
0010010000010110000111101000
0000000101001110000111101000
1100010000010001000111101000
0110000000001010100111101000
0010100010000001100111101000
0000001000001101100111101000
0000110100000100010111101000
0100010001000010010111101000
0001000000100011010111101000
0000000011010000110111101000
0001000000110100001111101000
0000100001010001001111101000
0001010000001001001111101000
1000000100000001101111101000
0001011101111000000000011000
1110010001011100000000011000
0111000100111100000000011000
0011010111100010000000011000
1011100001110010000000011000
0011101110001010000000011000
0110110011001010000000011000
0111110000010110000000011000
1100100010110110000000011000
1001011100001110000000011000
0101100101001110000000011000
1010000111110001000000011000
0101111000011001000000011000
0001010110110101000000011000
1000011011001101000000011000
1000100110101101000000011000
0111001000110011000000011000
0010010110011011000000011000
1100001100111000100000011000
1100111000001100100000011000
0100010110011100100000011000
0101101010010010100000011000
0001110110000110100000011000
0000110000111110100000011000
1100101110000001100000011000
0010001011101001100000011000
1001100001100101100000011000
0001001011010101100000011000
0000100110110011100000011000
0101000010100111100000011000
0100111100101000010000011000
1001001110101000010000011000
1100000111100100010000011000
1101100001010100010000011000
1100011001100010010000011000
1010110100001010010000011000
0101000010011110010000011000
1011010110000001010000011000
1100010100001101010000011000
0110001001001101010000011000
0001010001011101010000011000
1101100000100011010000011000
1110000010000111010000011000
0000001110010111010000011000
0110110100010000110000011000
1110001001010000110000011000
0101011000110000110000011000
1011000100110000110000011000
0001100011110000110000011000
1111100000001000110000011000
0010001110100100110000011000
1000101000101010110000011000
0000001011001110110000011000
1000001101100001110000011000
0000101100001101110000011000
1000010010100011110000011000
1101100111000000001000011000
1011011100100000001000011000
0110111010010000001000011000
0011000011111000001000011000
0100010101110010001000011000
1001000011001110001000011000
0011001000101110001000011000
0010100010011110001000011000
1110001000011001001000011000
1010110000100101001000011000
0011011000010101001000011000
0000101001101101001000011000
1000001100110011001000011000
0001010001100111001000011000
1001110000101000101000011000
0001101101000100101000011000
1001000110100100101000011000
1000001001011100101000011000
1100100001100010101000011000
0000000111010110101000011000
0101000100110001101000011000
1000011100000101101000011000
0111000000001101101000011000
0110101000000011101000011000
0000101111001000011000011000
0110100011000100011000011000
1100001010010100011000011000
1000100000111100011000011000
0000111001010010011000011000
0110000000110110011000011000
0010010101010001011000011000
0100111000000101011000011000
0010000110001101011000011000
1000100110000011011000011000
0100010011100000111000011000
1100100100000100111000011000
0001010010001100111000011000
1001011000000010111000011000
0000000001111001111000011000
1000000011000101111000011000
0001001000100101111000011000
0010100000010101111000011000
0100010100000011111000011000
0011000010000011111000011000
1100110101100000000100011000
1010010111001000000100011000
0101001111001000000100011000
0110001001111000000100011000
0011100011100100000100011000
1110000011100010000100011000
1011001000011010000100011000
0010111010000110000100011000
0100010111000101000100011000
0000100101110101000100011000
1100100001001101000100011000
0010010100101101000100011000
0010000011011101000100011000
0101000101010011000100011000
1001110000000111000100011000
0010010110110000100100011000
1011101000000100100100011000
1110010100000100100100011000
0011010001010100100100011000
0101010000001110100100011000
0101100100001001100100011000
0110000000110101100100011000
0000001101001011100100011000
0011111000010000010100011000
0101100110010000010100011000
1010011000100100010100011000
0001001100011100010100011000
0101101001000010010100011000
1000001011010010010100011000
0001010000111010010100011000
1001000110000110010100011000
0010000010101110010100011000
1101001010000001010100011000
1010100101000001010100011000
0000101110100001010100011000
0110000101001000110100011000
0000110010100100110100011000
1001000000101100110100011000
0011001000100010110100011000
0000100101010010110100011000
0000011100010001110100011000
1001000001000011110100011000
1000100110110000001100011000
1110110000001000001100011000
1000001101101000001100011000
1000111000010100001100011000
0100000101011100001100011000
0000110101000110001100011000
0001000100110110001100011000
0001001110000101001100011000
1010000100010101001100011000
1100010010000011001100011000
0010110000010011001100011000
0010001010001011001100011000
0101010110000000101100011000
0011001010010000101100011000
0110000100010010101100011000
0001100000011010101100011000
0010000111000001101100011000
0000111000001001101100011000
1101010000000100011100011000
1000110000100010011100011000
0000100011010001011100011000
0110100000100000111100011000
0100001000000110111100011000
1111110010000000000010011000
1101001101100000000010011000
0011110100011000000010011000
1010101100001100000010011000
0001010111001100000010011000
1010100110010010000010011000
1000010011110010000010011000
1001000100111010000010011000
1100011000010110000010011000
0111100000101001000010011000
1011010001000101000010011000
1110001000100101000010011000
0001111000100101000010011000
0000110100010111000010011000
1001110101000000100010011000
1101000110010000100010011000
0110101000110000100010011000
1000001111001000100010011000
0011000101101000100010011000
0001100100110100100010011000
0001011000011100100010011000
0110010110000010100010011000
0000111001100010100010011000
0011000010001110100010011000
0100010101010001100010011000
1011001000000011100010011000
0001010100100011100010011000
1000000001101011100010011000
0000110111100000010010011000
0001111001001000010010011000
1110000011001000010010011000
0010001110011000010010011000
1100110000100100010010011000
0100100100011100010010011000
0101110100000010010010011000
0100001111000010010010011000
0110011100000001010010011000
0001100110001001010010011000
1000010101000011010010011000
0001101000010011010010011000
0100000001010111010010011000
0010000000111100110010011000
0010100100000110110010011000
0100100010010001110010011000
1010100101100000001010011000
0010011110000100001010011000
0101001100001100001010011000
1011000000011100001010011000
1001001110000010001010011000
0000101011000110001010011000
1101011000000001001010011000
0011000110100001001010011000
0000011011100001001010011000
0010101100010001001010011000
0100100010100011001010011000
0110010000001011001010011000
0000000101001111001010011000
0100011000101000101010011000
0110000001010100101010011000
0001001001010010101010011000
0010001100001010101010011000
1000010001000110101010011000
1000000111010000011010011000
0001010100101000011010011000
0100010001001100011010011000
1010101000000010011010011000
0000000110100110011010011000
0000001000011110011010011000
0101000010000101011010011000
0000010000110011011010011000
1010000110100100000110011000
1000101001100100000110011000
1000010101010100000110011000
0010110001001100000110011000
0001101100100010000110011000
0000011011001010000110011000
0110000010010110000110011000
0000011000111001000110011000
0101100001100000100110011000
1011010000001000100110011000
1100000000011100100110011000
1000011001000001100110011000
0101001000010001100110011000
0000000011110001100110011000
0010001100000101100110011000
0000110010000011100110011000
1000000100010011100110011000
1100001100000100010110011000
1000100001001010010110011000
0000010100001110010110011000
0001000100110001010110011000
0000100000101101010110011000
1000101010000000110110011000
1001010001100000001110011000
0100100100101000001110011000
0010010100100010001110011000
0101100000000110001110011000
0100001001000101001110011000
0100000010100100101110011000
0001000000101001101110011000
1001100100000000011110011000
0100110010000000011110011000
0110000000010001011110011000
0000001100100000111110011000
0001000000010100111110011000
1111100100100000000001011000
0101110010110000000001011000
1101110001001000000001011000
0011101001011000000001011000
1011000001101100000001011000
1010011000110010000001011000
0000001011110110000001011000
0100001100101101000001011000
0011100100010011000001011000
1100000101000111000001011000
0100100101110000100001011000
0010011010011000100001011000
0001000111011000100001011000
0111100001000100100001011000
1101000010001100100001011000
1110110000000010100001011000
1001010100010010100001011000
0000110011010010100001011000
0001100100101010100001011000
0000011100100110100001011000
0011111000000001100001011000
1000010000101101100001011000
1000001011000011100001011000
0100100001001011100001011000
0111011000001000010001011000
0100001011101000010001011000
1101001000100100010001011000
0000100011011100010001011000
0000011101001010010001011000
1100000100101010010001011000
1000111000000110010001011000
0001101101000001010001011000
1000110100100001010001011000
1100011000010001010001011000
0011000100100101010001011000
1000100001010011010001011000
1001100110000000110001011000
0000110101000100110001011000
0110000010010010110001011000
0101000001010001110001011000
0000000100011011110001011000
1001011001010000001001011000
1100001110001000001001011000
0000111000111000001001011000
1100101001000100001001011000
0000010101101100001001011000
1100010000100110001001011000
0010010001010110001001011000
0111010100000001001001011000
0011100011000001001001011000
0000010111000011001001011000
1010000001001011001001011000
0110001100000100101001011000
1100001000010010101001011000
1000000110010001101001011000
0000100100000111101001011000
0011110000000100011001011000
0000011011000100011001011000
0101001100000010011001011000
1100000011000010011001011000
0001100010001010011001011000
0001010010100001011001011000
1100100000001001011001011000
1001000001100000111001011000
1100100011010000000101011000
0100010100111000000101011000
0100101000110100000101011000
0010000101101010000101011000
0000010110010110000101011000
1000000000111110000101011000
1000001010110001000101011000
0010100000111001000101011000
0110000110000011000101011000
0001101100010000100101011000
0100001000101010100101011000
1100001000000101100101011000
0000100011000101100101011000
0110110001000000010101011000
0111000000110000010101011000
0010101000001100010101011000
1011100000000010010101011000
0100100010000110010101011000
1001010000001001010101011000
0000110000011000110101011000
0001001010000100110101011000
0000000011100010110101011000
0010001001000001110101011000
1000000111000100001101011000
0010101000100010001101011000
0101101000000001001101011000
0100010000010101001101011000
0000001001010011001101011000
0000001110000010101101011000
0000000110101000011101011000
1000010100000000111101011000
0011000000001000111101011000
0100000010000001111101011000
1000101110100000000011011000
0010011101100000000011011000
0100011110010000000011011000
1101001000011000000011011000
0110111000000100000011011000
1010100001010100000011011000
0010010010101100000011011000
1000001101010010000011011000
0000110101001001000011011000
0000000110111001000011011000
1000010110000101000011011000
0011000010010101000011011000
0010101001000011000011011000
1100010001100000100011011000
0000001001111000100011011000
1001001100000100100011011000
0000100000011101100011011000
0001001010110000010011011000
0010100001101000010011011000
0000000101110100010011011000
0100100000110010010011011000
1101000100000001010011011000
0000101010000101010011011000
0100000110001000110011011000
1010000000100010110011011000
0000011000010010110011011000
0101000101010000001011011000
0010001010010010001011011000
0001000001101010001011011000
0010001000101001001011011000
1000000000110101001011011000
0000111010000000101011011000
0101100000001000101011011000
0000001101000001101011011000
0110010000100000011011011000
0010000100000011011011011000
0000100001010000111011011000
0000010000001001111011011000
1001100000110000000111011000
1010001010001000000111011000
0001110010000100000111011000
1101010000000010000111011000
0001000001010110000111011000
1100000000101001000111011000
0001000010001011000111011000
0110100100000000100111011000
0000111000100000010111011000
0010100010010000010111011000
0100001001010000010111011000
0010010000000101010111011000
0000010011010000001111011000
0100000000011010001111011000
1010000000010000101111011000
1000000000000110011111011000
1101010011100000000000111000
1110100101010000000000111000
1100110000111000000000111000
1100011110000100000000111000
0110010010110100000000111000
0010101010110010000000111000
1000001001111010000000111000
1111001000000110000000111000
0100011001001110000000111000
0110001111000001000000111000
0001100011011001000000111000
1010010011000011000000111000
0001001101100011000000111000
1100010100010011000000111000
0111000001001011000000111000
0100000010111011000000111000
0010100110000111000000111000
1010101100100000100000111000
1110001010001000100000111000
0001101000101100100000111000
0011100101000010100000111000
1100100100001010100000111000
1001010001001010100000111000
0010110000101001100000111000
0100001001011001100000111000
1100010001000101100000111000
0000011010100101100000111000
0000010001110011100000111000
1100001101001000010000111000
0110010001101000010000111000
1000101010100100010000111000
1000010100110100010000111000
0110100010100001010000111000
0000011010011001010000111000
0010110001000101010000111000
0001100000001111010000111000
1001001011000000110000111000
0000111000010100110000111000
0010000011010100110000111000
1000000110001100110000111000
0101000000101010110000111000
1000011010110000001000111000
0101110010000100001000111000
0010110100001100001000111000
0010001011001100001000111000
0011111000000010001000111000
1001100000100110001000111000
0100100100011001001000111000
0000000111100101001000111000
0010100001100011001000111000
0000110010001011001000111000
0100001000100111001000111000
0001011001100000101000111000
0110010000011000101000111000
0100000100101100101000111000
1000101010000010101000111000
0001010000010110101000111000
0000100001001110101000111000
0110101100000000011000111000
1000110011000000011000111000
0011010010010000011000111000
0101100000110000011000111000
1001000100010010011000111000
0100000110001010011000111000
0000010000101110011000111000
0011000100000100111000111000
0100000001010010111000111000
1010011100010000000100111000
1101000100011000000100111000
1011000000110100000100111000
1000000011101100000100111000
0001010011010010000100111000
1010100010001010000100111000
1000111000100001000100111000
0001001010101001000100111000
0011010000011001000100111000
0000101011000011000100111000
0001111010000000100100111000
0100001010110000100100111000
0110100000000110100100111000
1101000000100001100100111000
0000000110011001100100111000
0000111101000000010100111000
1110000100100000010100111000
0100101010001000010100111000
0011100000101000010100111000
0100010001010001010100111000
0010001010000101010100111000
0010000100001011010100111000
0010010000001100110100111000
0111100001000000001100111000
0000110001011000001100111000
0010001100100100001100111000
1000011000001010001100111000
0100000001101010001100111000
0000010100110001001100111000
0001100100000011001100111000
1100001001000000101100111000
0010000001110000101100111000
0000100100010100101100111000
1000000000001101101100111000
0000000010010110011100111000
0110001100101000000010111000
0000100101111000000010111000
1100110001000010000010111000
0101001010001010000010111000
1000001100100110000010111000
0001100010010110000010111000
1100000110100001000010111000
0001011100010001000010111000
0001000001101101000010111000
1010000010110000100010111000
0110000001100010100010111000
0010011000000110100010111000
0100000100010110100010111000
0000101001000101100010111000
0000010100001101100010111000
1001100001100000010010111000
0000101011010000010010111000
0101000001011000010010111000
0100101000000110010010111000
0101001000100001010010111000
0011010000000011010010111000
0100100100100000110010111000
0000000010000111110010111000
0100011101000000001010111000
0110100000100100001010111000
0101000100100010001010111000
0000101000101010001010111000
1100000010000110001010111000
1010001010000001001010111000
0001100110000000101010111000
0000001010010100101010111000
1001000000010001101010111000
1111000000000000011010111000
0010000100110000011010111000
1000000000001011011010111000
0010010011100000000110111000
1100101000010000000110111000
0001001001110000000110111000
0001110001000001000110111000
0100100100000101000110111000
0000100000011011000110111000
1000000101100000100110111000
0001010000100100100110111000
0001010010001000010110111000
0010001000010010010110111000
0000000111000010001110111000
0011000000001010001110111000
0000001000000011101110111000
0000000010100001011110111000
1101101010000000000001111000
0011010011000100000001111000
1101010000010100000001111000
0100100001101100000001111000
0001000010111100000001111000
1000100011000110000001111000
0001100110100001000001111000
0101001001000101000001111000
0100101000010011000001111000
1001000010010011000001111000
1000010110100000100001111000
1001001000110000100001111000
0000010001011100100001111000
0100100010100010100001111000
0000000101101001100001111000
1011000100001000010001111000
1000101000011000010001111000
1010001010000010010001111000
1000000011100001010001111000
0101000010001001010001111000
0000101001100000110001111000
0100001000001100110001111000
0010000001001010110001111000
1001000000000110110001111000
0110001000110000001001111000
1000010100011000001001111000
0100010010010010001001111000
1010000100000110001001111000
0001000100010101001001111000
1010011000000000101001111000
1101000100000000101001111000
0000110000010001101001111000
0010000001000101101001111000
0000100100100100011001111000
0010000000011001011001111000
0000000111000000111001111000
1000011011000000000101111000
0010100111000000000101111000
0001010001101000000101111000
0110000001010010000101111000
0000101100000110000101111000
0011001000000011000101111000
0010010010000010100101111000
0000000100110010100101111000
0000000101011000010101111000
0100010000100100010101111000
1000010000010010010101111000
0000010110000001010101111000
0110000100001000001101111000
0000100010001100001101111000
1100100000000010001101111000
0001100000100000101101111000
0011010000110000000011111000
0101010100001000000011111000
0011100010001000000011111000
0011000101000001000011111000
1000100100010001000011111000
0010000010100011000011111000
0000001100001011000011111000
0000010001000111000011111000
1010000000001100100011111000
0000010000101010100011111000
0010001000100100010011111000
0100110000000001010011111000
0010110001000000001011111000
1000001001100000001011111000
0001101000010000001011111000
0000001010001000011011111000
1100000001000100000111111000
0100001010000001000111111000
0000011100000000100111111000
0101000000000000110111111000
1001000010000000001111111000
0000000001001000101111111000
0101011101101100000000000100
1010011011011100000000000100
1110010111010010000000000100
0111100011110010000000000100
0100111110011010000000000100
0101010110110110000000000100
0100101101110110000000000100
1110101101010001000000000100
0010111010111001000000000100
1100110111000101000000000100
1001110000111101000000000100
1001111001010011000000000100
0011011110001011000000000100
1110100010011011000000000100
1101001100001111000000000100
0110010100101111000000000100
1011000010101111000000000100
1001111001101000100000000100
0111011000110100100000000100
1110100011001100100000000100
1101000100111100100000000100
1011101100100010100000000100
0001000111111010100000000100
0111100100010110100000000100
0000110111010110100000000100
1101010101100001100000000100
1011110100010001100000000100
1010001100111001100000000100
0010101011100101100000000100
1101100001010101100000000100
0000111100101101100000000100
0111111000000011100000000100
0101001110010011100000000100
0001101010101011100000000100
0100010011100111100000000100
1001010001001111100000000100
0111011010011000010000000100
1110001011100100010000000100
0001101110101100010000000100
0101100101011100010000000100
1000000111111100010000000100
0010110101110010010000000100
1001010011110010010000000100
0110001101101010010000000100
1100001011011010010000000100
1010101101000110010000000100
1010100110110001010000000100
0100110110101001010000000100
0011100011101001010000000100
0011001001011101010000000100
1100011101000011010000000100
0001001111100011010000000100
0111010001001011010000000100
1011011000000111010000000100
0100111000001111010000000100
0110100111100000110000000100
0101001111001000110000000100
1101110000100100110000000100
0110110001010100110000000100
1010111000001100110000000100
0011100110001010110000000100
1100011000101010110000000100
1000100100111010110000000100
1000011011000110110000000100
1110000010010110110000000100
0001010010101110110000000100
1000111010010001110000000100
0110101000110001110000000100
1010000011011001110000000100
1011000001100101110000000100
0010011100010101110000000100
1001000110010101110000000100
0101101111100000001000000100
0011010111110000001000000100
0001111011011000001000000100
1010110100111000001000000100
0110110011100100001000000100
1111100000101100001000000100
1010101110001010001000000100
0111011010000110001000000100
1110001001010110001000000100
1010010010110110001000000100
0000100110111110001000000100
1100111001100001001000000100
1001100011110001001000000100
0000001101111101001000000100
0010011100110011001000000100
1100000100110111001000000100
1000110110100100101000000100
0011001110100100101000000100
0010100101101100101000000100
0100001110011100101000000100
0010101010110010101000000100
1001001001011010101000000100
1011100001000110101000000100
0010011001001110101000000100
0101011011000001101000000100
1010010101000101101000000100
1010001010010101101000000100
0100001100101011101000000100
0011100000011011101000000100
0010000110001111101000000100
1101110001010000011000000100
1001101101001000011000000100
1000011010111000011000000100
1001001001110100011000000100
1100110010001100011000000100
1001110100100010011000000100
0100011011100010011000000100
0000001111010110011000000100
1110010000110001011000000100
1011100000010101011000000100
1110000100001101011000000100
0001001100011011011000000100
0001010000110111011000000100
1010101001010000111000000100
1101000010110000111000000100
1010000110101000111000000100
0000110001111000111000000100
1001010100001100111000000100
0111000010001100111000000100
1101000101000010111000000100
0001011010010010111000000100
0000101011001010111000000100
0111100001000001111000000100
0001010110100001111000000100
0001101000001101111000000100
0110001010000011111000000100
1011101001011000000100000100
1100001101111000000100000100
1011010001110100000100000100
1101111000001100000100000100
0110101010011100000100000100
1110001010101010000100000100
0100100111101010000100000100
1001001011100110000100000100
0010001110110110000100000100
1011010100001110000100000100
1101000010011110000100000100
0001101101110001000100000100
1000011011101001000100000100
1110010010100101000100000100
0011101000101101000100000100
1011100001100011000100000100
0101100101000111000100000100
0010110100010111000100000100
1100110010101000100100000100
0001010111100100100100000100
1111100000001010100100000100
0110010110000110100100000100
0011100010100110100100000100
0110000001101110100100000100
0101110110000001100100000100
0101100001101001100100000100
0000111001010101100100000100
1100000101010011100100000100
1000110000110011100100000100
1000100011001011100100000100
0010010111011000010100000100
1001110101000100010100000100
0111010011000100010100000100
0111001100001100010100000100
0001100111010010010100000100
1100000110110010010100000100
1000100010101110010100000100
1011101100000001010100000100
1100000111001001010100000100
0000101110001011010100000100
0001110000101011010100000100
0011000110000111010100000100
0000011010010111010100000100
1010000000110111010100000100
0111001010100000110100000100
1001001101100000110100000100
1010010011100000110100000100
0000011110110000110100000100
1100100001110000110100000100
1100001110000100110100000100
0100010101001100110100000100
0001111001000010110100000100
0000110000011110110100000100
0001010101010001110100000100
0010100101001001110100000100
0101010000000111110100000100
1100010101010100001100000100
0001011110001100001100000100
1000101011001100001100000100
0110011000101100001100000100
1110110100000010001100000100
0011011001100010001100000100
1000110011100010001100000100
0011100011001010001100000100
0111100010100001001100000100
1010000101101001001100000100
0000010110111001001100000100
0100100100011101001100000100
1000111000001011001100000100
0101010010001011001100000100
0110111001000000101100000100
1010011100100000101100000100
1001101100000100101100000100
0100001111000010101100000100
0100010001110001101100000100
1001010000101001101100000100
0100011100000101101100000100
1101001000000011101100000100
1010000010100011101100000100
1110001101000000011100000100
0001101010110000011100000100
1001000011101000011100000100
0101100001100100011100000100
1011000010010010011100000100
0100101100000110011100000100
1000100001011001011100000100
0100010100100011011100000100
0101001001010000111100000100
0000101100011000111100000100
0100110010000010111100000100
0010010100010010111100000100
0000000011110010111100000100
1010001000001010111100000100
1100000000100110111100000100
0000101001100001111100000100
0110000000011001111100000100
0000000111000101111100000100
1111011001010000000010000100
1100110110110000000010000100
1001101101100100000010000100
1000110011101100000010000100
0011000111101100000010000100
1010010001111010000010000100
0011110001100110000010000100
0100001011101110000010000100
1100110000011110000010000100
1110100001101001000010000100
1100000110011101000010000100
1101010000101011000010000100
0000011011011011000010000100
0001011010100111000010000100
0110000011010111000010000100
0001011010111000100010000100
0100010101111000100010000100
0111001011000100100010000100
0011100010011100100010000100
1100001001011100100010000100
1100100110001010100010000100
0011010100101010100010000100
0000111010001110100010000100
1100001111000001100010000100
0101110000110001100010000100
0101000011011001100010000100
0001101110000101100010000100
1110000000110101100010000100
0101011000001101100010000100
0001111011100000010010000100
1011001100101000010010000100
1110010010101000010010000100
0011001110010100010010000100
1011010001001100010010000100
0110100001011010010010000100
1010000110001110010010000100
0011011101000001010010000100
1001010100110001010010000100
1010001001110001010010000100
1100011000011001010010000100
1101000101000101010010000100
1001100010001101010010000100
0110010100010011010010000100
0011100000110011010010000100
0001110100000111010010000100
0000000110110111010010000100
1110101010000000110010000100
1000111100100000110010000100
0010011001101000110010000100
1100100100010100110010000100
0101101100000010110010000100
1010010110000001110010000100
0101000010100101110010000100
0000001101001101110010000100
1001001010000011110010000100
0110000001100011110010000100
1110000111100000001010000100
0011111100010000001010000100
0111001010101000001010000100
0110101000110100001010000100
1000101100011100001010000100
0101010001011100001010000100
0101001101010010001010000100
1000100111010010001010000100
0110100100101010001010000100
0101100010011010001010000100
1001010010010101001010000100
0110001001001101001010000100
0010010100011101001010000100
0010101001100011001010000100
0000110001001111001010000100
1101001001100000101010000100
1000011011010000101010000100
0100111100001000101010000100
1110100000011000101010000100
0111110000000100101010000100
1010000000101110101010000100
0011100100100001101010000100
0100100010001101101010000100
0001001001000111101010000100
0100110101100000011010000100
0111010100001000011010000100
0001100000111100011010000100
1000111010000010011010000100
0001000111001010011010000100
1001010000011010011010000100
0010100100010110011010000100
1100001010000101011010000100
1010000101000011011010000100
1001001100010000111010000100
0100010110010000111010000100
1001000011000100111010000100
0000101010100100111010000100
0011010001000010111010000100
0100001000001110111010000100
1000000000011101111010000100
0000100100001011111010000100
0110101101001000000110000100
0000111110101000000110000100
0010110111000100000110000100
1101001100010100000110000100
0100100001111100000110000100
1000101001101010000110000100
1101100000100110000110000100
0010001001011110000110000100
0110011110000001000110000100
0111001001100001000110000100
1000101011010001000110000100
0001111001001001000110000100
0001000111010101000110000100
0010011000110101000110000100
1010100100001101000110000100
0111000010001101000110000100
1001000110100011000110000100
0010010101100011000110000100
0001000001101111000110000100
1010000011010100100110000100
1001000010101100100110000100
0000010110011100100110000100
0100110001100010100110000100
0000001101110010100110000100
0100000010111010100110000100
0011010000010110100110000100
0000100111100001100110000100
1011001000010001100110000100
0110100010010001100110000100
1101000100001001100110000100
1100110011000000010110000100
0010111001010000010110000100
0001010001111000010110000100
1100001000101100010110000100
0010011010001010010110000100
0100111000100001010110000100
0000001011100101010110000100
1011110000000000110110000100
0101100010001000110110000100
0010101100000100110110000100
0100011000010010110110000100
1100111000010000001110000100
1101100001001000001110000100
1010001010100100001110000100
1000010000111100001110000100
0110101010000010001110000100
0101101100000001001110000100
0100000010100111001110000100
0001101011000000101110000100
1100001010001000101110000100
0010010101001000101110000100
1000100100101000101110000100
0100010011000100101110000100
0001011000100100101110000100
1101010000100000011110000100
0011001001001000011110000100
0100000110101000011110000100
0001100110000100011110000100
1010100001000100011110000100
0010010100100100011110000100
1000100000110010011110000100
0001000101100001011110000100
0001001000010101011110000100
0000000001101100111110000100
0010000010000110111110000100
1001101010111000000001000100
1100110001111000000001000100
0001100111110100000001000100
1000111110001100000001000100
1011011000101100000001000100
1011110001001010000001000100
0110011001011010000001000100
1111000001100110000001000100
1010100011010110000001000100
0101100110001110000001000100
0010110010101110000001000100
0111000100111001000001000100
0011010110010101000001000100
0100101110010101000001000100
1101010010001101000001000100
0110110001100011000001000100
0110001010110011000001000100
0010101001001111000001000100
1100001011110000100001000100
1010100101011000100001000100
0011110101000100100001000100
1001001011001100100001000100
0001101011010010100001000100
0101001100100110100001000100
0100011010010110100001000100
1101101010000001100001000100
0110110000011001100001000100
1110001000001011100001000100
0000001111001011100001000100
0111000010000111100001000100
1010000100100111100001000100
0001100001100111100001000100
0010111101001000010001000100
0110000111010100010001000100
0001111010001010010001000100
0111010100000110010001000100
0011001011000110010001000100
0001010001011110010001000100
1011010011000001010001000100
1110000101100001010001000100
0011100101010001010001000100
1100100011010001010001000100
0000111001110001010001000100
1110110000000101010001000100
0100010100011101010001000100
1000001110010011010001000100
0000001100101111010001000100
0110011110000000110001000100
0000011011011000110001000100
1000001100110100110001000100
0000101101100010110001000100
0100110000110010110001000100
0010101000011010110001000100
0100000110110001110001000100
0101001000011001110001000100
0000010110000111110001000100
1111111000000000001001000100
0110100110110000001001000100
1100011011001000001001000100
0101001001111000001001000100
1001110011000100001001000100
0100100011011100001001000100
0111000101001010001001000100
1100010110000110001001000100
0001101010100110001001000100
0001011010110001001001000100
0011110010001001001001000100
0010001110101001001001000100
1000001111000101001001000100
1110001000100101001001000100
0001110100100101001001000100
0111010000010011001001000100
0010010011000111001001000100
1010110000010100101001000100
1101100000100010101001000100
1110000100010010101001000100
0001110100010010101001000100
0001010011001010101001000100
1011000110000001101001000100
0000110101001001101001000100
0101000010101001101001000100
0000111010000101101001000100
0010000001101011101001000100
0110101011000000011001000100
0101110010100000011001000100
1010010101010000011001000100
1011001010001000011001000100
0001010100111000011001000100
0100001110100100011001000100
1000100010110100011001000100
0000110011010010011001000100
0001100101000110011001000100
1000101000001110011001000100
1000010010001011011001000100
1000000001010111011001000100
0011000011100000111001000100
1100100100001000111001000100
0001100010011000111001000100
0100000000111100111001000100
0010011001000001111001000100
1011011101000000000101000100
0110111010100000000101000100
1101100110010000000101000100
0011000011111000000101000100
1000101001110100000101000100
1000011001001110000101000100
0100101000101110000101000100
1000100100011110000101000100
0001010101101001000101000100
0000011110100101000101000100
0110001101000011000101000100
1010011000100011000101000100
1010000001011011000101000100
0100010001010111000101000100
0100000111011000100101000100
1110000101000100100101000100
1001100101000010100101000100
1101010000010010100101000100
0001100000111010100101000100
0000010100110110100101000100
1001000011100001100101000100
0100011010001001100101000100
0011010100000011100101000100
1000001010000111100101000100
0110010000111000010101000100
0101110000010100010101000100
0000110110100010010101000100
0100101010010010010101000100
0000001011101010010101000100
0100000101100110010101000100
0011001000110001010101000100
0101100100001001010101000100
0110010010000011010101000100
0001101000000111010101000100
0010100011010000110101000100
1010010100001000110101000100
0101000110000010110101000100
1010100000000110110101000100
1000101000001001110101000100
0011000010001001110101000100
0000000001110101110101000100
1000010001000011110101000100
0100001000100011110101000100
0000100100010011110101000100
1100010010110000001101000100
0100101110001000001101000100
1001001110000010001101000100
0000011100101010001101000100
0010100110000110001101000100
1100100001000110001101000100
0100001011100001001101000100
1100010100001001001101000100
0001100010010101001101000100
0000001010011011001101000100
0011000000100111001101000100
0000000101001111001101000100
0111100100000000101101000100
1000010111000000101101000100
1000101010010000101101000100
0001001100110000101101000100
0010011000011000101101000100
1011000000001100101101000100
0000000010101110101101000100
0001000001011001101101000100
0010101000000011101101000100
0000100101101000011101000100
0011000100010100011101000100
1000000110001100011101000100
1010000001100010011101000100
0101000000101010011101000100
0111010010110000000011000100
1110001000111000000011000100
1101001010100100000011000100
0010101110100100000011000100
1010000101110100000011000100
1100100101001100000011000100
1000111000110010000011000100
1001011100001010000011000100
1001110101000001000011000100
0010111011000001000011000100
0010110100101001000011000100
0100001101101001000011000100
0001100001011101000011000100
1101000100010011000011000100
0100101010001011000011000100
0000100111000111000011000100
1000001000011111000011000100
0010100011101000100011000100
0011001010100010100011000100
0000010011110010100011000100
0101110000001010100011000100
0110010000100110100011000100
1000001001100110100011000100
1001000010010110100011000100
0110101100000001100011000100
1100010010100001100011000100
0000011110010001100011000100
1001001011010000010011000100
1100110100000010010011000100
1111000010000010010011000100
1001100001100010010011000100
0011100000001110010011000100
0000010011101001010011000100
1000100100011001010011000100
1010000010100101010011000100
0001011000010011010011000100
0100100000010111010011000100
0010110010000100110011000100
0000000110101100110011000100
1010000001010010110011000100
0001000111000001110011000100
0100100000101001110011000100
0000110110011000001011000100
0001001100101100001011000100
0101000011100010001011000100
1100001010010010001011000100
0100010100110010001011000100
1010001001001010001011000100
1001010000100110001011000100
0100010000101101001011000100
0110000110000011001011000100
0001000010001111001011000100
0001000101010100101011000100
0000100011010001101011000100
0000010000010111101011000100
0010110000110000011011000100
1101100000000100011011000100
0110000001000110011011000100
0100011100000001011011000100
0010100101000000111011000100
0101000100100000111011000100
0000001001110000111011000100
0001011000001000111011000100
0100000011001000111011000100
1000000110000010111011000100
0100011011010000000111000100
1111010000000100000111000100
0100000110110100000111000100
0101010101000010000111000100
0001010010101010000111000100
0000100011011010000111000100
0010000011100110000111000100
0101010000011001000111000100
0111100000000011000111000100
0111001000001000100111000100
1001010001001000100111000100
1000001100001100100111000100
0000101110000010100111000100
1100000011000010100111000100
0000011001100001100111000100
0011101010000000010111000100
1000101101000000010111000100
1010000011001000010111000100
0000110001001100010111000100
1010010000010001010111000100
0010000100001011010111000100
1000001010100000110111000100
0001010100000100110111000100
0101100000110000001111000100
1001000010011000001111000100
0010010010010100001111000100
0010110000001010001111000100
0011011000000001001111000100
0100110010000001001111000100
0010000100100010101111000100
1010000001000001101111000100
0010001000010010011111000100
0000000110010001011111000100
0000100001000011011111000100
0000100000010100111111000100
1111001101100000000000100100
1010101011110000000000100100
1100001111010100000000100100
0010110110110100000000100100
1110110100001100000000100100
1001100111100010000000100100
1101101010001010000000100100
0101110001011010000000100100
1000110010111010000000100100
0001111100100110000000100100
1010000100111110000000100100
1100100100111001000000100100
0100011001011101000000100100
1110101000100011000000100100
1010010110100011000000100100
0000111101001011000000100100
0010100101100111000000100100
1111000000010111000000100100
0100100011001111000000100100
0001011111010000100000100100
0010011110101000100000100100
1101000011101000100000100100
0110011101000100100000100100
1100010010110100100000100100
0100011001110010100000100100
1110000001011010100000100100
1001010110000110100000100100
0100110101010001100000100100
1001011000110001100000100100
0011011001001001100000100100
1100001010011001100000100100
1010110000100101100000100100
0000000111110101100000100100
1100000101001101100000100100
1001101000000111100000100100
0010011010000111100000100100
0101010111100000010000100100
1000011101110000010000100100
0110100010111000010000100100
0011010000111010010000100100
0110000001110110010000100100
1101001011000001010000100100
0111000000101101010000100100
0000101100011101010000100100
0010110011000011010000100100
1100110000010011010000100100
1010100000001111010000100100
0001110010110000110000100100
0110001000011100110000100100
0000111100010010110000100100
0000001010111010110000100100
0011110000000110110000100100
0001101101000001110000100100
1010001010100001110000100100
1101100000001001110000100100
0100001100000111110000100100
0011010101001100001000100100
1010100010011100001000100100
0001011000111100001000100100
1100100101001010001000100100
0010010110011010001000100100
1101000000111010001000100100
0010101011000110001000100100
1000110100010110001000100100
0100001010110110001000100100
0101001001001110001000100100
1000010011001110001000100100
1011101010000001001000100100
0011001001110001001000100100
0001100110011001001000100100
0000101110100101001000100100
1100101000010101001000100100
0010001000011111001000100100
0111010110000000101000100100
0101000101110000101000100100
0011110000101000101000100100
0011001010011000101000100100
0110110000010010101000100100
0001000100011110101000100100
1010100001001001101000100100
1000011000001101101000100100
0001010001010011101000100100
0000100100110011101000100100
1100111100000000011000100100
0100101001110000011000100100
1010001100010100011000100100
1110000100100010011000100100
0101010100010010011000100100
0100100000011110011000100100
0000001011011001011000100100
0010000100111001011000100100
0000110101000101011000100100
0100010010000111011000100100
1100000001010100111000100100
0010100000110100111000100100
0010000111000010111000100100
1001000010001010111000100100
1000010011000001111000100100
0101001000100001111000100100
0000000000101111111000100100
0111000111010000000100100100
0000101111011000000100100100
0011101100010100000100100100
1001110010010100000100100100
0000011011110100000100100100
1000011100101100000100100100
1100101001010010000100100100
0110111000001010000100100100
1001000010111001000100100100
0011100010010011000100100100
0101000001110011000100100100
1110000100001011000100100100
0011001001000111000100100100
0100000110010111000100100100
0000101000110111000100100100
0011101001100000100100100100
1100011100000010100100100100
0011001110000010100100100100
1010001000110010100100100100
1010000010001110100100100100
1101000010000101100100100100
0001010000011101100100100100
0000001011100011100100100100
1110011000100000010100100100
1101100010100000010100100100
1100010010011000010100100100
0000110100111000010100100100
1010000001101100010100100100
0010011101000010010100100100
1001100100001010010100100100
1001010000100110010100100100
0000101001001110010100100100
1000110110000001010100100100
0101110001000001010100100100
0101001100010001010100100100
1000011001001000110100100100
0101000000111000110100100100
0001001010010100110100100100
0110100001000010110100100100
1000000101000110110100100100
0011010000100001110100100100
1000000100011001110100100100
0001110110100000001100100100
0100110011001000001100100100
0111000001101000001100100100
1110001000011000001100100100
1100011010000100001100100100
0010000110101100001100100100
0000111010010010001100100100
0010010001010110001100100100
0000100111000011001100100100
0001010100000111001100100100
0010100110010000101100100100
0001000111001000101100100100
1001100000011000101100100100
0111001000000100101100100100
1001010001000100101100100100
0000001101100100101100100100
1100100100000001101100100100
1000001001010001101100100100
1000000111010000011100100100
1101000000001100011100100100
1010100000100001011100100100
1000010000110000111100100100
0100000100001010111100100100
0101111110000000000010100100
1011100100110000000010100100
1101010011000100000010100100
0101001001110100000010100100
0011101001001100000010100100
1000011111000010000010100100
1011010010001010000010100100
1100001100101010000010100100
1001000101010110000010100100
0001011100101001000010100100
0011110000011001000010100100
0010001110011001000010100100
1000001011001101000010100100
0000110110010011000010100100
1101100101000000100010100100
1001001110100000100010100100
0010110011010000100010100100
1000000111011000100010100100
1100111000000100100010100100
0010001010110100100010100100
1111000000100010100010100100
1000010100110010100010100100
0010001101001010100010100100
0100010100001110100010100100
1000101001100001100010100100
0011010100000101100010100100
1000001100010101100010100100
0001000000110111100010100100
1100001010110000010010100100
0001101010011000010010100100
1000101110000100010010100100
1110100000100100010010100100
1110010001000010010010100100
0101110000100010010010100100
0010001110100010010010100100
1000100011001010010010100100
1010111000000001010010100100
0010000111000101010010100100
1001001000100101010010100100
0000100001101101010010100100
1100000110000011010010100100
1000010010001100110010100100
0000010001011010110010100100
0100100011000001110010100100
1110101001000000001010100100
1111000010010000001010100100
1010011000110000001010100100
0010111010001000001010100100
0001010011101000001010100100
1011000001100100001010100100
0011100101000010001010100100
0100011000011010001010100100
1101001000001001001010100100
0100010101001001001010100100
0010010010100101001010100100
1000001010100011001010100100
1100000001010011001010100100
0001101000110000101010100100
1011000100001000101010100100
0010000001110010101010100100
0000000011001011101010100100
0110000101010000011010100100
1000000001111000011010100100
0000100011010100011010100100
0000010010110010011010100100
1001100100000001011010100100
0110000010001001011010100100
0010001001000100111010100100
0001010000010100111010100100
1100100000000010111010100100
0001101010100100000110100100
0100000111001100000110100100
1011000000011100000110100100
1010110000010010000110100100
1000000011110010000110100100
0110100100000110000110100100
1010001101000001000110100100
1101100000010001000110100100
0000000100111011000110100100
0101010001010000100110100100
0000110000110100100110100100
0010011000001100100110100100
1000100001001100100110100100
0010000010101001100110100100
1000001000001011100110100100
0110000011100000010110100100
0001000110110000010110100100
0010100010001100010110100100
0000100101100010010110100100
0010100100010001010110100100
0000011100000101010110100100
1000100010010000110110100100
0100000000001101110110100100
0000011101010000001110100100
1000101100000010001110100100
0100010110000010001110100100
1001000011000001001110100100
1000010100100001001110100100
0100010000010101001110100100
0000001000101101001110100100
1010000000000111001110100100
0001010000001010101110100100
0000001000010110101110100100
0010010000011000011110100100
0000101010000001011110100100
1110110010010000000001100100
0011111001010000000001100100
1101000101011000000001100100
0111110000100100000001100100
1000110101100100000001100100
0000001101111010000001100100
1100100000110110000001100100
1011100100000101000001100100
0010001100110101000001100100
0001000110101101000001100100
0110000010011101000001100100
0110100100010011000001100100
0101010100001011000001100100
0000011001100111000001100100
1000110011001000100001100100
0110000010101010100001100100
0010000110010110100001100100
0111000101000001100001100100
0000110110100001100001100100
0101010010010001100001100100
0100010001101001100001100100
1000100010010011100001100100
0010010011110000010001100100
1111010000001000010001100100
0101100011001000010001100100
0001011001101000010001100100
1001001101000100010001100100
0000101011100100010001100100
0000110010011100010001100100
1010110000100010010001100100
0001000110011010010001100100
0110101000000110010001100100
0100111010000001010001100100
1010001001001001010001100100
0001010010100011010001100100
1001110100000000110001100100
0100001100101000110001100100
0010010000101100110001100100
0101000000010110110001100100
0010100001100001110001100100
0000000011001101110001100100
0011001111000000001001100100
0100011110010000001001100100
1001000110110000001001100100
0100000111101000001001100100
0110100101000100001001100100
1011010100000010001001100100
1100010001100010001001100100
1001001000010110001001100100
0000101101010001001001100100
0010010001011001001001100100
1000010000110101001001100100
0000000011110011001001100100
1000010100101000101001100100
0001010010100100101001100100
0000001011010100101001100100
0101001010000010101001100100
1000101001000010101001100100
0110100010000001101001100100
0000011100000011101001100100
0111000000110000011001100100
0000000101110100011001100100
0100100110000010011001100100
0001000101001001011001100100
1100000000011001011001100100
0010001010000101011001100100
0000010001000110111001100100
0101100101100000000101100100
0110001110000100000101100100
0001010101010100000101100100
0110010100100010000101100100
1001000001101010000101100100
0111000000011010000101100100
0001000010110110000101100100
0010100110001001000101100100
0110001000101001000101100100
0000111000001101000101100100
1001110000000011000101100100
0001001100100011000101100100
1011100010000000100101100100
1000111000100000100101100100
0001001010101000100101100100
1100000000101100100101100100
0001101000010001100101100100
0110010000000101100101100100
0110000101001000010101100100
1010000110000010010101100100
0100100000110001010101100100
0100001011000000110101100100
0000010010001010110101100100
0010100011100000001101100100
1000001101001000001101100100
0000100000111100001101100100
1011000000010001001101100100
1000000100010100101101100100
0100000001010010101101100100
1000000010001001101101100100
0001011100000000011101100100
0010110000000100011101100100
0000010001100001011101100100
0000000110100000111101100100
0001000000000101111101100100
0110011001100000000011100100
0011000011010100000011100100
1000000010111100000011100100
0010010101010010000011100100
0001001011001010000011100100
0100000001011110000011100100
1011010000100001000011100100
1010100001010001000011100100
1100110000001001000011100100
0010011000001011000011100100
1000010100000111000011100100
0100001101010000100011100100
1010001010001000100011100100
1000010001010100100011100100
0101100000000101100011100100
0000110111000000010011100100
0010000100011100010011100100
0000001000111001010011100100
0001010001000101010011100100
0000101100000011010011100100
0110000100000010110011100100
0000011000100010110011100100
1000000100100001110011100100
0100110001010000001011100100
0111100000001000001011100100
1100001100000100001011100100
0001111000000010001011100100
0000100001101010001011100100
1000011001000001001011100100
0010000101100001001011100100
0001010100010001001011100100
0110000000010100101011100100
0000101000001100101011100100
1001000000000011101011100100
1010010010000000011011100100
1000010100011000000111100100
0100001010100010000111100100
0000001010010101000111100100
0010110100000000100111100100
0000000101101000100111100100
0011000001000010100111100100
0000001110001000010111100100
0101000010000001010111100100
1000100000000101010111100100
0010001000000001110111100100
0001001001100000001111100100
0010000001001100001111100100
0100000000001011001111100100
1100000001000000011111100100
0011111101100000000000010100
1101101011010000000000010100
1011000110111000000000010100
0000011110111100000000010100
1100010100111010000000010100
0101001010111010000000010100
0001011001110110000000010100
0001101011001110000000010100
0110100000111110000000010100
0100110001101101000000010100
0110001100011101000000010100
0001110010110011000000010100
1101100001001011000000010100
0110001001100111000000010100
0001101100010111000000010100
0110110100101000100000010100
0110001101010010100000010100
1000101001110010100000010100
0100010111001010100000010100
0011100001101010100000010100
1101100010000110100000010100
1000011100010110100000010100
0110001010001110100000010100
1111100000100001100000010100
0000101111010001100000010100
1110000110001001100000010100
0001110001011001100000010100
0100100101100011100000010100
0010101100001011100000010100
0110001110110000010000010100
1110010101001000010000010100
0101111000010010010000010100
1011010100010010010000010100
0001011100101010010000010100
0000110011100110010000010100
1101010000001110010000010100
1010011100100001010000010100
1001001101010001010000010100
0011010001110001010000010100
1001100100101001010000010100
1000111001000101010000010100
0000010111010101010000010100
1000001110001101010000010100
1100000001011101010000010100
0011101001000011010000010100
0101000110001011010000010100
0111110010000000110000010100
1011001010010000110000010100
1001100011001000110000010100
1010100110000100110000010100
0010011000110010110000010100
1101011000000001110000010100
0100100100011001110000010100
0111000100000101110000010100
0000110000110101110000010100
1010000000101011110000010100
0100111101010000001000010100
0111100100011000001000010100
1110010010011000001000010100
1001010001111000001000010100
0011001011010100001000010100
0011110001010010001000010100
1001100010101010001000010100
1011001100000110001000010100
0110011010100001001000010100
1001001110100001001000010100
1001100101000101001000010100
1100000010101101001000010100
1000011010010011001000010100
1010100000110011001000010100
0000000111101011001000010100
0110100010000111001000010100
0011000001001111001000010100
0110010100010100101000010100
0100001001110100101000010100
0101000101001100101000010100
0000111000011100101000010100
0011000000111100101000010100
0100010010110010101000010100
0000101110000110101000010100
1010110010000001101000010100
1110001001000001101000010100
0101101000010001101000010100
0111000101100000011000010100
0101110100000100011000010100
1001101010000100011000010100
0001000110110100011000010100
0000010110001110011000010100
0101010000011001011000010100
0010001101000101011000010100
0000100011001101011000010100
1001000011000011011000010100
0100001000110011011000010100
0100011010001000111000010100
0001010001100100111000010100
1100000000011010111000010100
1100000100100001111000010100
0000100010010011111000010100
1110101110000000000100010100
1001010111010000000100010100
0101101100101000000100010100
0010100101111000000100010100
1111001000100100000100010100
1001000101101100000100010100
0010010110101010000100010100
0101011100000110000100010100
1011100000010110000100010100
1100001011000101000100010100
1110010001000011000100010100
0000011111000011000100010100
1010001100010011000100010100
0111000000101011000100010100
1001100110100000100100010100
0100011011100000100100010100
1111000100010000100100010100
0011101010001000100100010100
0110010001011000100100010100
0001110100010100100100010100
1001001001010100100100010100
1101000001100010100100010100
1010010000100110100100010100
1000101000001110100100010100
0011000010110001100100010100
1000011100001001100100010100
1011000001001001100100010100
0000000101011101100100010100
0111100001010000010100010100
1111000010001000010100010100
0001110010011000010100010100
0001111000100100010100010100
1110010000010100010100010100
0000101110010100010100010100
0110000111000010010100010100
0101000010100110010100010100
0011011010000001010100010100
1100010000101001010100010100
0011000100011001010100010100
1101100000000101010100010100
0000000010111011010100010100
0101001000001010110100010100
0000001001100110110100010100
0100100010100001110100010100
0010111000110000001100010100
0100010101101000001100010100
1000011001100100001100010100
0101000001011010001100010100
0110000100100110001100010100
0000100001101110001100010100
0001010011100001001100010100
0001011100010001001100010100
1001001000001101001100010100
0001101010000011001100010100
0010011000000111001100010100
1010100001100000101100010100
0001001001101000101100010100
0111010000000010101100010100
0000100110001001101100010100
1100001010100000011100010100
1000010001001010011100010100
0000001100101001011100010100
1010000010000101011100010100
0010000001010011011100010100
1000110000000100111100010100
0010001000010100111100010100
1001000000010001111100010100
1010110110001000000010010100
0111101100000100000010010100
1001000011011100000010010100
1101011010000010000010010100
0101000101101010000010010100
1000100100110110000010010100
1001011001100001000010010100
1010010101010001000010010100
0011001100110001000010010100
1100010011001001000010010100
0000111100011001000010010100
0010000011111001000010010100
0111010000100101000010010100
0010100110010101000010010100
0000101001110101000010010100
1010001011000011000010010100
0101101000100011000010010100
0100010001110011000010010100
0010010111100000100010010100
0011101001010000100010010100
1100011000110000100010010100
1001000101110000100010010100
0100100011110000100010010100
1010010000011100100010010100
0001011001001010100010010100
0010001100100110100010010100
1001000100001110100010010100
0001100000101101100010010100
0000000110011011100010010100
1100000001000111100010010100
0000011111001000010010010100
0011110000010100010010010100
1110001000100010010010010100
0100100010001110010010010100
0000000001111110010010010100
0100000111100001010010010100
0001100011010001010010010100
1100100000110001010010010100
0000011000101101010010010100
0010001000011011010010010100
0010010001000111010010010100
0010100010001001110010010100
0100101000000101110010010100
0100010010000011110010010100
1101100100100000001010010100
0100110010101000001010010100
0001100011100100001010010100
0010100001011100001010010100
0010000110110010001010010100
0011101000001010001010010100
0101110001000001001010010100
1100001100010001001010010100
1010011000001001001010010100
0001001011001001001010010100
1000101101000000101010010100
1010000011001000101010010100
0001000110101000101010010100
1010001000010010101010010100
0000010100110001101010010100
1011000000000101101010010100
0101000000001011101010010100
1010001110000000011010010100
1010010001100000011010010100
0001011000000110011010010100
0001000100001101011010010100
0000110011000000111010010100
0110000000101000111010010100
1100011101000000000110010100
0011010011001000000110010100
0001101000011100000110010100
0101100011000010000110010100
0011001010000110000110010100
1000110001000110000110010100
1001110010000001000110010100
0100100101010001000110010100
0000000110101101000110010100
0101111000000000100110010100
0010011010010000100110010100
0100010000101100100110010100
0010100101000010100110010100
1000000001011010100110010100
0010110000000101100110010100
1000001000100101100110010100
0001100000010011100110010100
1000010100100010010110010100
1101000000010010010110010100
0101010100000001010110010100
0100001010001001010110010100
1000000100010101010110010100
1000000111000000110110010100
0001010010100000110110010100
0000010000011001110110010100
0001000001000101110110010100
0111001000010000001110010100
1010100100010000001110010100
0000000111011000001110010100
0001010000110010001110010100
1100001000000110001110010100
0100000000111001001110010100
0000010101000101001110010100
0000100100100011001110010100
1001000010000010101110010100
0110000100000001101110010100
0011000100000010011110010100
0100000001100010011110010100
1110010011100000000001010100
0111101000110000000001010100
1000011101011000000001010100
0111010001010100000001010100
0100000101111100000001010100
0111001110000010000001010100
1011001001010010000001010100
1110100100001010000001010100
0011000100101110000001010100
0110000110100101000001010100
1011000000110101000001010100
0100011100010011000001010100
0101000011010011000001010100
1010001110100000100001010100
0111000011001000100001010100
1101001000101000100001010100
0000100110111000100001010100
0000111001100100100001010100
1010100000101100100001010100
0010001001011100100001010100
1000011010001010100001010100
1010011000010001100001010100
0001001101000101100001010100
1001010000100011100001010100
0000110000001111100001010100
1100010110010000010001010100
1000110010101000010001010100
1110001100000100010001010100
0110010010001100010001010100
0101100000101100010001010100
0000110100010110010001010100
0100101100100001010001010100
0010100000011101010001010100
0001010101000011010001010100
1000001001100011010001010100
0100001010000111010001010100
0001000001111000110001010100
0010000101100100110001010100
1001010000010100110001010100
0111000000100010110001010100
0001001100010010110001010100
0111010000101000001001010100
1010000110010100001001010100
0000010011110100001001010100
0010101100001100001001010100
0000111001001010001001010100
0100000110011010001001010100
0000011101100001001001010100
0100110000110001001001010100
0010100001100101001001010100
0010010100001011001001010100
0001100111000000101001010100
0110001010010000101001010100
0000100000110110101001010100
0010100100010001101001010100
1001100000001001101001010100
1100001001010000011001010100
1010000000111000011001010100
1001000100001010011001010100
0010000011001010011001010100
0010010010010001011001010100
0000010100100010111001010100
0001000010000110111001010100
0000001000001011111001010100
0101001101010000000101010100
1001110100001000000101010100
0011111000000010000101010100
0100110000011010000101010100
1001010010000110000101010100
1000001100100110000101010100
1010010110000001000101010100
1001101001000001000101010100
0101011000100001000101010100
0010110001010001000101010100
0100100011001001000101010100
0010001010001101000101010100
0001000000011111000101010100
1000010000111000100101010100
0010010011000100100101010100
0001011000001100100101010100
0000001010110010100101010100
0010000100011010100101010100
0001100100110000010101010100
0100011100001000010101010100
1011000001000100010101010100
0001100001001010010101010100
0010000010010110010101010100
0000010000101110010101010100
0010000001101001010101010100
1000100010000011010101010100
0011000110100000001101010100
0010100010011000001101010100
0000010100011100001101010100
1010010000010010001101010100
0110001000001010001101010100
1110100000000001001101010100
1000000011010001001101010100
1100001100000000101101010100
0100000000001101101101010100
0000111010000000011101010100
0000001101000010011101010100
0100100001000000111101010100
1101000111000000000011010100
0001101001101000000011010100
0110100011000100000011010100
1100011000001100000011010100
1100100001010010000011010100
0100001000110110000011010100
0001010110100001000011010100
1110000010010001000011010100
0010011100000101000011010100
1000110000010101000011010100
0101010100010000100011010100
0000011100101000100011010100
1001100001000100100011010100
0000101100010100100011010100
0011000001100001100011010100
1000000010001101100011010100
1000001100000011100011010100
0001111100000000010011010100
0010001101010000010011010100
1010010000001010010011010100
1001000000000111010011010100
0110100000010000110011010100
0000001011000100110011010100
0110010101000000001011010100
1001001000110000001011010100
0000100101110000001011010100
1000000101001001001011010100
0001101000000101001011010100
0001110000100000101011010100
0000010001001100101011010100
0010010010000010101011010100
0100000010110000011011010100
0001100000010010011011010100
1010110000100000000111010100
0001010001100100000111010100
0101000100001100000111010100
0010000000111100000111010100
1000000110010010000111010100
0000001001001011000111010100
0001000011010000100111010100
0000110010001000100111010100
0110000100100000010111010100
1000000001110000010111010100
0000010011000010010111010100
0100000000000110110111010100
0000001010101000001111010100
1000100000001100001111010100
0000001000010001101111010100
0000000100001000111111010100
0001110111000100000000110100
0100111000110100000000110100
0011001110001100000000110100
0011011010100010000000110100
0010100111010010000000110100
1100101100000110000000110100
1001111100000001000000110100
1010010000111001000000110100
1000001101100101000000110100
1010000011010101000000110100
0000100010111101000000110100
1000110001100011000000110100
0010111000010011000000110100
1000100110001011000000110100
1001001000011011000000110100
1001001101001000100000110100
1000101011000100100000110100
0111000010100100100000110100
0010110010001010100000110100
0101010001000110100000110100
1000000001101110100000110100
0100011110000001100000110100
0011100011000001100000110100
0000111110100000010000110100
1000110001011000010000110100
0001011100010100010000110100
0110100001001100010000110100
0000010101101100010000110100
1010000011100010010000110100
1010001100001010010000110100
1000000110010110010000110100
0001101000110001010000110100
0110010000100011010000110100
0011001100100000110000110100
0100000111000100110000110100
1100001000100100110000110100
0100000100110010110000110100
0000100101001010110000110100
0000011000001110110000110100
0110000001010001110000110100
1000010100000101110000110100
1110110000100000001000110100
1001011010001000001000110100
1011010000010100001000110100
1000000101011100001000110100
1010011001000010001000110100
0100001101100010001000110100
0001001110010010001000110100
0000110100101010001000110100
0000110011010001001000110100
0100001010001011001000110100
0010110001000100101000110100
1100100000001100101000110100
0010000110100001101000110100
0010110100010000011000110100
0101001100001000011000110100
1100000011001000011000110100
0001100001101000011000110100
0100110001000010011000110100
0110000010010010011000110100
1000000010110001011000110100
0000101000000111011000110100
0010101010000000111000110100
0001000011010000111000110100
1101010001001000000100110100
0010110000011100000100110100
0001101101000010000100110100
0100010101010010000100110100
0011000100110010000100110100
0000101010101010000100110100
0110001000010110000100110100
0010010001100101000100110100
1100000011010000100100110100
1010001100000100100100110100
0000000110100110100100110100
1000010010100001100100110100
0010010100010001100100110100
0000100001110001100100110100
0110100000001001100100110100
0001000100101001100100110100
0001011000000011100100110100
0100000100011100010100110100
0001010110000010010100110100
0011000000001110010100110100
1001000001100001010100110100
0100000001000111010100110100
0100110100000000110100110100
0010011100001000001100110100
1110000001000100001100110100
1000100010000110001100110100
0001001000100110001100110100
0100010000001110001100110100
0011000101000001001100110100
1100000000100011001100110100
0000010010011000101100110100
1100100000010000011100110100
0010000001001000111100110100
0011010110010000000010110100
1100100010011000000010110100
1010101000010100000010110100
1000111000001010000010110100
0110000100011010000010110100
1100010000100110000010110100
1110100100000001000010110100
0101000010110001000010110100
0001100001000111000010110100
1110010010000000100010110100
0010111000100000100010110100
0101001000011000100010110100
0000000100111100100010110100
0010000011000110100010110100
1100000000101001100010110100
0110001000000011100010110100
0000010101000011100010110100
0011000101001000010010110100
1000000110101000010010110100
1011000010000001010010110100
0000110010000101010010110100
0001000100100011010010110100
1010100001000000110010110100
0001100100010000110010110100
0010000000100101110010110100
1000000000010011110010110100
0110000110000100001010110100
0000011100100100001010110100
1001000001001010001010110100
0000000010101110001010110100
0011000000101001001010110100
0001010010000011001010110100
0111000001000000101010110100
0000100000011001101010110100
1010000000001100011010110100
0000001001100001011010110100
1000011000000000111010110100
0000000100000110111010110100
0000111011000000000110110100
0111100000100000000110110100
0100001110010000000110110100
0100001001101000000110110100
1001010100000100000110110100
0001000010011010000110110100
0000110000101001000110110100
0010000110000011000110110100
0101000100000010100110110100
0000101100000001100110110100
0000001001010000110110110100
0010010000000010110110110100
0000100001010010001110110100
0000010001100000101110110100
0001100000000100101110110100
0100000010000000111110110100
0110111100000000000001110100
0111100001000010000001110100
1001101000100010000001110100
0100011000101010000001110100
0000101001010110000001110100
0010010000110110000001110100
1100001100001001000001110100
1100100010000101000001110100
0100010101000101000001110100
0000111010010000100001110100
0100101001001000100001110100
0010010101001000100001110100
0010100100100010100001110100
0100001000110001100001110100
0010101000000101100001110100
0101001010010000010001110100
0100100101010000010001110100
0010011000011000010001110100
0001000001100110010001110100
0000010100110001010001110100
1000000000101101010001110100
0100100000001011010001110100
0010000100000111010001110100
0000000010110100110001110100
1001100001010000001001110100
1000111000000100001001110100
0011100010000100001001110100
1000000100010011001001110100
0100010011000000101001110100
1000100010100000101001110100
1000001000011000101001110100
0000000110001100101001110100
0001000000101010101001110100
0011010000000001101001110100
0001000000011100011001110100
1100000000000110011001110100
1010000101010000000101110100
0011001001001000000101110100
0101000011000100000101110100
1100000010001010000101110100
0000010010010011000101110100
0000100011000010100101110100
1000000001000101100101110100
1101000100000000010101110100
0110100010000000010101110100
0000001010100001010101110100
0001010001000000110101110100
1000000000100010110101110100
0000110101000000001101110100
1001010000100000001101110100
0100000100110000001101110100
0000001100000101001101110100
0101001100100000000011110100
1000011010100000000011110100
1010000001101000000011110100
0001100000110100000011110100
0000010110001010000011110100
0101000001001001000011110100
0000000011100101000011110100
0011000000010011000011110100
1000100100001000100011110100
0001001010000001100011110100
1001001000001000010011110100
0000000011011000010011110100
0110000000100010001011110100
0010001100000000101011110100
0001000110000000011011110100
0010100000000001011011110100
0110010000001000000111110100
1010000010000100000111110100
0000011000000110000111110100
0000110000010000010111110100
0100101000000000001111110100
0000000000100100011111110100
1100101111001000000000001100
0001110111101000000000001100
1101011010010100000000001100
1101110011000010000000001100
0010111100101010000000001100
1001110100011010000000001100
0010011111000110000000001100
1100001000111110000000001100
1101100110100001000000001100
0011001111010001000000001100
1111001010001001000000001100
0100111010100101000000001100
1001010011100101000000001100
1010110010010101000000001100
0110010001110101000000001100
1001101001001101000000001100
1001011100100011000000001100
0100000111110011000000001100
1000001101011011000000001100
0001011000011111000000001100
1111101001000000100000001100
1001101110010000100000001100
1110010100110000100000001100
0101111010001000100000001100
1100100101100100100000001100
1111010000001100100000001100
0101001011100010100000001100
1000010011101010100000001100
0000101001101110100000001100
0110110100000101100000001100
0011000100110101100000001100
0011000011001101100000001100
1110010010000011100000001100
0111000001010011100000001100
0000110010011011100000001100
0110011101010000010000001100
0111101000010100010000001100
1001100100110100010000001100
0100011011001100010000001100
1011000010011100010000001100
0010100001111100010000001100
1011101010000010010000001100
1100101100100010010000001100
0111000110010010010000001100
1100010010100110010000001100
1000010101010110010000001100
0010001100011110010000001100
0101100001110001010000001100
0011110100001001010000001100
0011001010100101010000001100
0001000101101101010000001100
0010010010101011010000001100
1010001111000000110000001100
0011101000101000110000001100
1100100010011000110000001100
1001000101011000110000001100
0100001001111000110000001100
1000010000111100110000001100
1001000110100010110000001100
0010000011100110110000001100
0100000100101110110000001100
0000011001100101110000001100
0100100001001101110000001100
0000110100100011110000001100
1010100000010011110000001100
0000101010000111110000001100
1010011110010000001000001100
1111000101010000001000001100
1110001100101000001000001100
1010100011101000001000001100
0010001010111100001000001100
0100101011010010001000001100
0001100001110110001000001100
1000010101110001001000001100
0101100011001001001000001100
0011010001101001001000001100
1010000110100101001000001100
0011001100001101001000001100
1100001110000011001000001100
0110011001000011001000001100
1101000001100011001000001100
1010010000011011001000001100
0100110000010111001000001100
0110100110001000101000001100
0001100100111000101000001100
0010101100010100101000001100
1001000001101100101000001100
0100110000101010101000001100
0000011100011010101000001100
1100101000000110101000001100
1011011000000001101000001100
1100010000100101101000001100
0001000111000011101000001100
0000110100011100011000001100
1010010011000010011000001100
0000011100100110011000001100
1110100010000001011000001100
0100001000011101011000001100
0001101000100011011000001100
1000000100101011011000001100
0100101101000000111000001100
1010110000100000111000001100
1100011000010000111000001100
0010010010010100111000001100
1000001001100010111000001100
0010000101100001111000001100
0000010001001011111000001100
1010100111010000000100001100
0101001110110000000100001100
0100111001101000000100001100
0110000111100100000100001100
0000010101111100000100001100
0011110110000010000100001100
0010101011100010000100001100
1000011110001010000100001100
0010010010011110000100001100
0001111010010001000100001100
0011000110101001000100001100
0010101100011001000100001100
1001010001011001000100001100
1100100000110101000100001100
0000100011101101000100001100
1000001010011101000100001100
0101101000001011000100001100
0101011101000000100100001100
1101001000011000100100001100
0000111110000100100100001100
0101000110001100100100001100
1010000100011100100100001100
1100010001000110100100001100
0010000001111001100100001100
0110001001000101100100001100
0000010010110101100100001100
0010110001000011100100001100
0010000110010011100100001100
0001010110010100010100001100
0010001011010100010100001100
0100110101000010010100001100
0011000101100010010100001100
0100101011000001010100001100
0010110000100101010100001100
0110001000010011010100001100
1100000000001111010100001100
1000110100010000110100001100
1000000011001100110100001100
0110010000100010110100001100
0000101000110010110100001100
0001100100000110110100001100
1000111101000000001100001100
1001100110001000001100001100
0011010100011000001100001100
0100011010011000001100001100
0101101010000100001100001100
1001110000100100001100001100
1011001000010100001100001100
0010100101000101001100001100
0001000000111101001100001100
0111000100000011001100001100
0000100010110011001100001100
1001000010000111001100001100
1111000000100000101100001100
0101010000010100101100001100
0000100001011100101100001100
0010001001010010101100001100
0000000101101010101100001100
0001001000001110101100001100
1000010110100000011100001100
0010010001110000011100001100
0101000101001000011100001100
0010001110000010011100001100
0000100011000110011100001100
1011000001000001011100001100
0100010001000101011100001100
0110000100000100111100001100
0001000010100100111100001100
1000001000000101111100001100
1010111001001000000010001100
0101101000111000000010001100
0110010011100010000010001100
1111100000010010000010001100
0101010110001010000010001100
1001111000000110000010001100
1111010100000001000010001100
0110011000101001000010001100
0110000101011001000010001100
0010001101100101000010001100
0101100100001101000010001100
1000010100101101000010001100
0001010101010011000010001100
0000101100110011000010001100
0100100001100111000010001100
1001010100010100100010001100
0110101000001100100010001100
1000101011000010100010001100
0100110100010010100010001100
1010000010011010100010001100
0000000101011110100010001100
0011110010000001100010001100
1100101000010001100010001100
0111110001000000010010001100
0000101101011000010010001100
0110000100110100010010001100
0001011100001100010010001100
1011010000100010010010001100
0001100100101010010010001100
0100001010010110010010001100
0011000001010110010010001100
1100010001100001010010001100
0010001011001001010010001100
1001011001000000110010001100
0001000011101000110010001100
0101000000011100110010001100
0000010111000010110010001100
0001100010010010110010001100
0010010000001110110010001100
0000001010110001110010001100
0011000100000011110010001100
1011001011000000001010001100
1100101010100000001010001100
0100000011111000001010001100
1110010000010100001010001100
0010110000101100001010001100
0010110010010010001010001100
1001000010110010001010001100
0101000000101110001010001100
1100100101000001001010001100
0010010111000001001010001100
0101010010100001001010001100
0000100110101001001010001100
0111001100000000101010001100
0010100011000100101010001100
1000001000110100101010001100
0010011000100010101010001100
0001010010000110101010001100
0000100100100110101010001100
0000001001101001101010001100
0100010000011001101010001100
0001001110100000011010001100
0001110010001000011010001100
1011000100000100011010001100
1000000010101100011010001100
0000000011100011011010001100
1000001000010011011010001100
0010000001011000111010001100
0000010100000101111010001100
0110110010001000000110001100
1000000110111000000110001100
1000001111000100000110001100
0011010010100100000110001100
0010000100101110000110001100
0001110100100001000110001100
1000011100010001000110001100
0000100101001011000110001100
0101000000010111000110001100
1101010010000000100110001100
1000011000101000100110001100
0011101000000010100110001100
1010010100000010100110001100
0000010001001101100110001100
1101101000000000010110001100
0000011101100000010110001100
0000100011110000010110001100
0100010100011000010110001100
0010001000111000010110001100
1110000010000100010110001100
1001000001100100010110001100
1000100110000010010110001100
1010001001000010010110001100
1001000010010001010110001100
0101000000101001010110001100
0100000001001010110110001100
1000000000010110110110001100
1000100001000001110110001100
0010101100100000001110001100
1000001001011000001110001100
0100110100000100001110001100
0001000011001100001110001100
1100000100100010001110001100
0000000110010110001110001100
1010000000110001001110001100
0000011010000101001110001100
1000000011100000101110001100
0000100010001010101110001100
0101000001000001101110001100
0110011000000000011110001100
0011100000010000011110001100
0001010000000011011110001100
1001000000001000111110001100
0100110100110100000001001100
1110000110001100000001001100
1001010101001100000001001100
1010101000011100000001001100
0101111100000010000001001100
0010101101010010000001001100
1001000111010010000001001100
0011001010011010000001001100
1010001011100001000001001100
1101110000010001000001001100
0010100011011001000001001100
0000011011010101000001001100
0011100010100011000001001100
1100011000000111000001001100
0011011011000000100001001100
0110000101101000100001001100
0101100001011000100001001100
0100011000101100100001001100
1000101100001010100001001100
0010010110001010100001001100
0000101000111001100001001100
0100010101000011100001001100
1101100101000000010001001100
1001011100010000010001001100
1100101010000100010001001100
1110010000010010010001001100
1000010010110001010001001100
1100001000101001010001001100
0010011100000011010001001100
0101000100100011010001001100
0010000001110011010001001100
1001100000001011010001001100
0000110001000111010001001100
0000010101110000110001001100
0000100111001000110001001100
1100010100000100110001001100
1000110010000010110001001100
0011100001000010110001001100
1000001001010001110001001100
0001010000101001110001001100
0110000000010101110001001100
1001001101100000001001001100
0100010101011000001001001100
1000100101010100001001001100
0000010010111010001001001100
0101010001000110001001001100
0000001001011110001001001100
1010110001000001001001001100
0000100100011011001001001100
1100000110100000101001001100
0010000111010000101001001100
1000100010001100101001001100
1010001010000010101001001100
1001000100000110101001001100
1100000001001001101001001100
0011100000000101101001001100
0001000000110011101001001100
0001101001010000011001001100
1000000011011000011001001100
0001010110000010011001001100
0000101100000101011001001100
1001000000100101011001001100
0110001000001000111001001100
0000100010100001111001001100
0010110101100000000101001100
1110011000001000000101001100
1110100010000010000101001100
1100000101001010000101001100
0111001000000110000101001100
0000111000010110000101001100
0100001001011001000101001100
0101000010100101000101001100
0110100000001101000101001100
0001100001010011000101001100
0000010011001011000101001100
1010010001010000100101001100
0100110100001000100101001100
0010001010100100100101001100
1010000000101010100101001100
0001000011000110100101001100
0100000000011110100101001100
0101011010000000010101001100
1010101000100000010101001100
1100000011100000010101001100
0110100100010000010101001100
1001000100101000010101001100
0001100010001100010101001100
0010000001001110010101001100
0000000010111000110101001100
1001001000000010110101001100
0111000011000000001101001100
0011001000101000001101001100
0100000100101100001101001100
0001100100100010001101001100
1001010000001010001101001100
1010001100000001001101001100
1100000000010011001101001100
0001111000000000101101001100
0010100000110000101101001100
1100110000000000011101001100
0000011000010001011101001100
0000010000001100111101001100
0110001111000000000011001100
1001110000101000000011001100
0010011100011000000011001100
0001010011011000000011001100
1010110100000100000011001100
0111000001001100000011001100
1010001100100010000011001100
0001000100110110000011001100
0110100000110001000011001100
0000110010001101000011001100
0110001000010010100011001100
0100000110000110100011001100
0001101001000001100011001100
0111001000100000010011001100
0000101010101000010011001100
0110000010011000010011001100
1001010010000100010011001100
0000100110010100010011001100
1100000001010100010011001100
0000100101100001010011001100
0100010000001011010011001100
0100111000000000110011001100
1000100000110000110011001100
1101000100001000001011001100
0001110000010100001011001100
0010101000000110001011001100
1000000011000110001011001100
0000010100001110001011001100
0000111000100001001011001100
0101000010010000101011001100
0000110001000010101011001100
0010000100101000011011001100
0001000000011001011011001100
0011001001010000000111001100
1100100000011000000111001100
0000001001101100000111001100
1100000110000001000111001100
0001001100000101000111001100
0001100010100000100111001100
0000000101010001100111001100
0100100000100100010111001100
0000010000110010010111001100
0110000001000001010111001100
0010100000001000110111001100
0000000010000101110111001100
0000100111000000001111001100
0100010001100000001111001100
0100001100010000001111001100
1100000000000100101111001100
1011110001100000000000101100
0110101110010000000000101100
0111001001011000000000101100
1010010101011000000000101100
1101101000100100000000101100
0011100100101100000000101100
1001001100011100000000101100
0101100100110010000000101100
0110010100010110000000101100
0001001011010110000000101100
0101011001100001000000101100
1100010011010001000000101100
0111000110000101000000101100
0001110100010101000000101100
0001101110000011000000101100
0000110000101111000000101100
0011000111100000100000101100
1100010110001000100000101100
0011101010000100100000101100
1010001001001100100000101100
0000011010011100100000101100
0010100100011010100000101100
0000001100110110100000101100
0110011000010001100000101100
1011000010010001100000101100
0000101011001001100000101100
1000011001000011100000101100
1100000100100011100000101100
0101000000001111100000101100
0100100101101000010000101100
1000011010010010010000101100
0101100001000110010000101100
0010100010010110010000101100
0000000111001110010000101100
0010101100100001010000101100
0100001001001011010000101100
1001000100000111010000101100
0010110001001000110000101100
1101010000000010110000101100
0010000100001101110000101100
0000010000010111110000101100
0101110101000000001000101100
1001111000010000001000101100
0100110010110000001000101100
0010101101001000001000101100
1100100110000100001000101100
1000001011100100001000101100
0101000010011100001000101100
0000111001100010001000101100
0100001100110001001000101100
0000100001111001001000101100
0010111000000101001000101100
0011100001010000101000101100
1000000010111000101000101100
0000010001110100101000101100
1000000101010010101000101100
0001010100001001101000101100
0100100001000011101000101100
0000001010010011101000101100
1100010000101000011000101100
0001010001011000011000101100
0101011000000100011000101100
0011000011000100011000101100
1000100010100010011000101100
1000000001001101011000101100
0010011100000000111000101100
1001100000000100111000101100
0011011100100000000100101100
1010100000111000000100101100
1001000110100100000100101100
0100101100001100000100101100
1000001101100010000100101100
0000100101010110000100101100
0110010101000001000100101100
0100110000011001000100101100
1000110001000101000100101100
1010001000100101000100101100
1110110000000000100100101100
0000110011100000100100101100
0100001010001010100100101100
1000000111000001100100101100
0001100000100101100100101100
0001001111000000010100101100
0111010000010000010100101100
0100110010000100010100101100
1100001001000100010100101100
0010000010110001010100101100
0001001000001101010100101100
0000111000000011010100101100
0010001000000110110100101100
0000011001001100001100101100
1011100000000010001100101100
0110000010100010001100101100
1000000000101110001100101100
0001101001000001001100101100
0000110000000110101100101100
0100010010000001101100101100
0010000000001011101100101100
1000001010001000011100101100
0000101000100100011100101100
0000000100010101011100101100
0100000001100000111100101100
1001001001101000000010101100
1101010000011000000010101100
0011000010111000000010101100
1010000110010100000010101100
0100110001001100000010101100
0000011010101010000010101100
0110001000100110000010101100
0010001001010011000010101100
0000100110110000100010101100
0001011100000010100010101100
0001100001001010100010101100
0010100101000001100010101100
0011001000100001100010101100
0100000001110001100010101100
1010010000001001100010101100
0100001010000101100010101100
1001000001000101100010101100
1011100000001000010010101100
0001000010100110010010101100
1000001000001110010010101100
1000000101010001010010101100
0000000010011011010010101100
0111000010000000110010101100
0001000111010000001010101100
0100001110001000001010101100
0001101100000100001010101100
0000000101101100001010101100
0111010000000010001010101100
0001100000010011001010101100
0100000100000111001010101100
1000110010000000101010101100
0100010011000000011010101100
0010100001100000011010101100
0010001010010000011010101100
0000011000001001011010101100
0011100011000000000110101100
0100011000110000000110101100
0010000101110000000110101100
0000001110100001000110101100
1000100010001001000110101100
0000000011000111000110101100
1001000000110000100110101100
0000001100011000100110101100
0010010001000100010110101100
0100001100000010010110101100
0001100000101000001110101100
0110100000000001001110101100
1010001000000000101110101100
0000100100000000111110101100
1100111001000000000001101100
1101010100100000000001101100
1000100110011000000001101100
1000011000111000000001101100
1001000001110100000001101100
0001110010010010000001101100
0000100110100110000001101100
0001001000101110000001101100
0111101000000001000001101100
0100100010101001000001101100
1000100101000011000001101100
0100010000110011000001101100
1000001010001011000001101100
0010000100101011000001101100
1110001000100000100001101100
1000001110000100100001101100
0010111000000010100001101100
1000010000100110100001101100
0000100001010101100001101100
0011010101000000010001101100
1010100011000000010001101100
1001001010100000010001101100
1010000100100100010001101100
0100000001100101010001101100
0001000010010101010001101100
1000000001101000110001101100
0100010000011000110001101100
0010000010000011110001101100
1010001001010000001001101100
0001101010001000001001101100
1111000000000100001001101100
0110001100000010001001101100
0010000001100110001001101100
1000010110000001001001101100
1001000011000000101001101100
0000100101100000101001101100
1100100000010000101001101100
0000001100011000011001101100
0011000000001010011001101100
0100000010000100111001101100
1100001010010000000101101100
0110000000110100000101101100
0010010100001100000101101100
0000000011011100000101101100
0001011001000010000101101100
0011000001100001000101101100
1101000000001001000101101100
0000010110010000100101101100
0000001001110000100101101100
0101000000100010100101101100
0000000100000111100101101100
0000100000101010010101101100
0011011000000100000011101100
0000001110010010000011101100
0100100100001010000011101100
1000010001001010000011101100
0010000010001110000011101100
1001001000010001000011101100
0000000111001001000011101100
0010100000100100100011101100
0100000110100000010011101100
0000001000010100110011101100
0011000010000001001011101100
1100000000100001001011101100
0100010100000000101011101100
0000001010100000101011101100
1000101000000000011011101100
0001010000100000011011101100
0000000001000001111011101100
0101110000000000000111101100
1000100001100000000111101100
1001000000000110000111101100
0000010000100101000111101100
0000100000010010100111101100
0001000001001000010111101100
1000010000000000110111101100
1011100101001000000000011100
1100011010101000000000011100
0001100110011100000000011100
1010110010100010000000011100
1110001010010010000000011100
0000100011111010000000011100
0011000010110110000000011100
0010010001101110000000011100
1110111000000001000000011100
0111000011100001000000011100
0010110100110001000000011100
1100000101101001000000011100
0010011001011001000000011100
1101000100010101000000011100
1000011000110101000000011100
0010001110100011000000011100
0100110100001011000000011100
1001010010001011000000011100
0000000100111111000000011100
0101010001101000100000011100
0000101010110100100000011100
1010000001110100100000011100
0000011101001100100000011100
1100001001001010100000011100
0101000100011010100000011100
0100100001010110100000011100
0011010101000001100000011100
0100110011000001100000011100
1100000010110001100000011100
1001100100000011100000011100
0101101010100000010000011100
0010011011100000010000011100
0000001101110010010000011100
0011100000011010010000011100
0110011000000110010000011100
0010101010010001010000011100
0110000000111001010000011100
0001011110000000110000011100
1010010010001000110000011100
0010101001000100110000011100
0100100110000010110000011100
0110101001100000001000011100
0001111100001000001000011100
1100100001011000001000011100
1000101100100100001000011100
0100010000111100001000011100
0100000011100110001000011100
0100001100010110001000011100
0000110110000101001000011100
0000101101000011001000011100
1110000010000100101000011100
0101100000100100101000011100
0010110100000010101000011100
0001001100100010101000011100
1011000000001010101000011100
0010001000110001101000011100
0110010110000000011000011100
1011000010100000011000011100
0101010000100010011000011100
0000001010101010011000011100
0001011001000001011000011100
1000010000000111011000011100
0111000000010000111000011100
1000001100001000111000011100
0110000110011000000100011100
0001011011000100000100011100
0101000001110100000100011100
1000110010001100000100011100
0001010101001010000100011100
1100100000101010000100011100
0001100111000001000100011100
1011010000100001000100011100
1000000001010111000100011100
0000101101100000100100011100
0000001011011000100100011100
0010011000001010100100011100
0001000010101010100100011100
0100010000010011100100011100
0011000000000111100100011100
1100000101010000010100011100
0100110000110000010100011100
1000000010110100010100011100
0100010010001010010100011100
1000010011000001010100011100
1010001000001001010100011100
0101000011000000110100011100
0000100000001011110100011100
0110100000010100001100011100
1001001001000010001100011100
0110000001001001001100011100
1000011010000000101100011100
0000010100100100101100011100
1000000000110010101100011100
1110000000000010011100011100
0100100100000001011100011100
0001000010001001011100011100
0010010000000001111100011100
1011101000100000000010011100
0100100110100100000010011100
0110010100001100000010011100
0001001010101100000010011100
0100011100100010000010011100
0010000111001010000010011100
0101001110000001000010011100
1000100011100001000010011100
1100000000011011000010011100
0010101110000000100010011100
0110011001000000100010011100
1000010010100100100010011100
0000101000011010100010011100
0001000001100110100010011100
0000011010001001100010011100
0011000000011001100010011100
0000000111000101100010011100
0001100101000100010010011100
1001001000010100010010011100
1000101100000001010010011100
1001000001001001010010011100
0110100000000011010010011100
1101000000100000110010011100
0100001100010000110010011100
0000000100101001110010011100
0000001001000011110010011100
0001011010010000001010011100
0000001100111000001010011100
1101000001000100001010011100
1000100100001010001010011100
0000010001011010001010011100
0010000000100111001010011100
0100000101100000101010011100
0100001010000010101010011100
1000110000010000011010011100
0001000001110000011010011100
0100001000100100011010011100
0000100000001100111010011100
1110100001000000000110011100
0110001010100000000110011100
0000110110010000000110011100
1001001100001000000110011100
0010100000110010000110011100
0100000101000110000110011100
1100010000000101000110011100
0000001010010011000110011100
1000100100000100100110011100
1010000010000001100110011100
0010000001100000110110011100
0000011000000100110110011100
0101010000001000001110011100
0010001000001100001110011100
0000111000000010001110011100
0000001011000000011110011100
1100101100010000000001011100
0110101010001000000001011100
1010010100101000000001011100
0101000110101000000001011100
1010011010000100000001011100
0000101111000100000001011100
1001100010100100000001011100
0110100101000001000001011100
0001000101110001000001011100
0100010010011001000001011100
1111000000000011000001011100
0010001000010111000001011100
0101001000010100100001011100
0000000011101100100001011100
0101010010000010100001011100
0010001001100010100001011100
0010100010000110100001011100
0001100010010001100001011100
0000010100010101100001011100
0001110011000000010001011100
0000010110100100010001011100
0000001000111100010001011100
1001000000110010010001011100
0100000001011010010001011100
1000000010001110010001011100
0101010000000101010001011100
0010000011000101010001011100
1000100000000101110001011100
0001011000100100001001011100
1000100010010010001001011100
0001110000000011001001011100
0001010000011000101001011100
0100011000000001101001011100
0010000010001001101001011100
1010100100000000011001011100
0100000101000100011001011100
0000100001100010011001011100
0001000100000001111001011100
0011010010010000000101011100
1001000011001000000101011100
0100010001001100000101011100
0100001011000010000101011100
0000100110001010000101011100
0000111100000001000101011100
1101100000000000100101011100
0000110000100010100101011100
1000000100100001100101011100
1000001110000000010101011100
0001001001100000010101011100
0000000100001101010101011100
0010011001000000001101011100
0100100010100000001101011100
1001000100010000001101011100
0000000001111000001101011100
0001100001000100001101011100
1010000000100100001101011100
0000001010010100001101011100
1000000100011100000011011100
0001101010000010000011011100
0011010001000010000011011100
0000100001001110000011011100
1010100000001001000011011100
1000001001000101000011011100
1000001010010000100011011100
0100000000100101100011011100
0000001100000110010011011100
0000010001010001010011011100
0010010100000000110011011100
0001000000001010110011011100
1110001000000000001011011100
0010000011100000001011011100
0100000010001100001011011100
0100000001000011001011011100
1000000000101000101011011100
0010000000010100011011011100
1000000010000001011011011100
1111000000101000000000111100
0100011100011000000000111100
0100111010000010000000111100
1101000001010010000000111100
1000010000011110000000111100
1011001001000001000000111100
1000001110010001000000111100
0000100101001101000000111100
1000000010100111000000111100
0101101100000000100000111100
1001011000000100100000111100
0010010110000100100000111100
0011001000010010100000111100
0000001000101011100000111100
0011100110000000010000111100
1010001000110000010000111100
0100000011110000010000111100
0101110000001000010000111100
0001000100111000010000111100
1101000010000100010000111100
0011010000100100010000111100
1000101001000010010000111100
0010010001010010010000111100
0101000101000001010000111100
0000100100010011010000111100
0001000001001100110000111100
0000100000100110110000111100
0001000010100001110000111100
0010010101100000001000111100
0001100011000010001000111100
0010000000111010001000111100
1101100000000001001000111100
1010000100001001001000111100
0100000110010000101000111100
1000000001100001101000111100
0000100010011000011000111100
0000001001010100011000111100
0000110000100001011000111100
0000010010000010111000111100
0100000000001001111000111100
0100010110100000000100111100
0010101001010000000100111100
1000010001110000000100111100
1110000000010001000100111100
0100000000101101000100111100
0101000010000011000100111100
0001000101010000100100111100
1010000001000010100100111100
0000011000101000010100111100
1010100000000100010100111100
0000101110000000001100111100
0001000010110000001100111100
0001000100001100001100111100
0000001000011001001100111100
0000000011000100101100111100
0000000100100010011100111100
0001001000000000111100111100
1100001011000000000010111100
0001110010100000000010111100
0110110000010000000010111100
0000010011010100000010111100
1000100000101100000010111100
1011000100000010000010111100
0001101000001001000010111100
0110000001000101000010111100
1001000010001000100010111100
0101010000000001100010111100
0000010000110000110010111100
0010001000001000110010111100
0010100100001000000110111100
0101001000000100000110111100
1000010010000010000110111100
0000000000001110100110111100
1100000000001000010110111100
0000000110000100010110111100
0001100000000010010110111100
0010000110110000000001111100
0000101100101000000001111100
0100001010100100000001111100
0000010011100010000001111100
0001010100000110000001111100
1000000001011001000001111100
0011000000001101000001111100
0100110000000100100001111100
0000000010011010100001111100
0001000001000011100001111100
0110001001000000010001111100
1100100000100000010001111100
0001101000000100010001111100
1010010000000001010001111100
1000000100010000110001111100
0101000001100000001001111100
0000000101001010001001111100
0000001011000001001001111100
0000001000000110101001111100
0001100000011000000101111100
1000001000001100000101111100
0000010000001001100101111100
0000100001000001010101111100
0100000000111000000011111100
0010000001010000100011111100
1100000000000010100011111100
0000100010000000110011111100
1111001011101000000000000010
1010111001111000000000000010
0011011111001100000000000010
0011101011011010000000000010
0010010111111010000000000010
1101001101100110000000000010
0011100110110110000000000010
0101101001111001000000000010
1001010011111001000000000010
1011101101000101000000000010
0110001101101101000000000010
1010000110111101000000000010
1110001100110011000000000010
1100010110101011000000000010
0010110011100111000000000010
0000111110010111000000000010
0100001011110111000000000010
1110010111100000100000000010
0101110101101000100000000010
1001011101010100100000000010
1001101110001100100000000010
1110011001001100100000000010
0111011010100010100000000010
0101110001010110100000000010
0110100110001110100000000010
1100101000011110100000000010
1011000010011110100000000010
1100011011010001100000000010
0111000110101001100000000010
0000101110111001100000000010
0011011010010101100000000010
1000111000110101100000000010
1011100000101101100000000010
1101100100001011100000000010
1000100101100111100000000010
0011010100001111100000000010
1100110110011000010000000010
0101110100110100010000000010
0000101011111100010000000010
1011100101010010010000000010
1010110011001010010000000010
0001011011101010010000000010
1110011000100110010000000010
0110100011010110010000000010
1010011010110001010000000010
0010101110100101010000000010
1000111010001101010000000010
0111000100011101010000000010
0100010011011101010000000010
1011010001100011010000000010
0111110000010011010000000010
1110001001001011010000000010
0101001100101011010000000010
1101010100000111010000000010
0001101000011111010000000010
1101110011000000110000000010
0111100010110000110000000010
1011110100001000110000000010
0010101111001000110000000010
1100000111010100110000000010
0000111100011100110000000010
0110110001100010110000000010
1000011100110010110000000010
0011001000111010110000000010
0001010110010110110000000010
0101100000101110110000000010
0101011101000001110000000010
1010010101010001110000000010
1100001001100101110000000010
0100101011000011110000000010
1001000111000011110000000010
1100100000110011110000000010
1111100101100000001000000010
0111011011010000001000000010
1101000001111100001000000010
0100110110110010001000000010
1001110000111010001000000010
0101011000110110001000000010
1000101010110110001000000010
0111010001001110001000000010
0010001100111110001000000010
0001111100110001001000000010
1111001000010101001000000010
1100100110010101001000000010
1010010001101101001000000010
1000101111000011001000000010
1101100000100111001000000010
1100001010001111001000000010
1110010000110100101000000010
0001001101101100101000000010
0111100000011100101000000010
1010001001101010101000000010
0001101100011010101000000010
0110001011000110101000000010
1001100110100001101000000010
0101100011010001101000000010
1100000101110001101000000010
1011000011001001101000000010
1000110001011001101000000010
0111000101000101101000000010
0110100010100011101000000010
0001110010001011101000000010
0000001011011011101000000010
0100111000000111101000000010
0001101101010100011000000010
0011000011110100011000000010
0110011010001100011000000010
1001100010011100011000000010
1010101100100010011000000010
1000111001000110011000000010
0110000101100110011000000010
0001011100001110011000000010
1110011100000001011000000010
0101010110010001011000000010
0010110110001001011000000010
1001000100110101011000000010
0110010011000011011000000010
0110001110100000111000000010
0011110001010000111000000010
0010101001100100111000000010
0000111110000010111000000010
1110000001010010111000000010
0011100100000110111000000010
1101001010000001111000000010
0100101100001001111000000010
1010000000111001111000000010
0010101000010011111000000010
0000000110100111111000000010
0010111110110000000100000010
1001101011110000000100000010
0001111101100100000100000010
1101010011010100000100000010
1100011110001100000100000010
1011011000110010000100000010
1011101100001010000100000010
1110000101101010000100000010
1101001001011010000100000010
1110110000010110000100000010
0000011011011110000100000010
0111110001100001000100000010
0101110010011001000100000010
0011001100111001000100000010
0100110110100101000100000010
0101001101010101000100000010
0100100101110011000100000010
0000001111101011000100000010
0111011000000111000100000010
0111010100110000100100000010
0100111001110000100100000010
1001000111011000100100000010
0110000011011010100100000010
0000000111110110100100000010
1111000001010001100100000010
0000100111001101100100000010
1100110001000011100100000010
0001100001011011100100000010
1110000010000111100100000010
1000011101011000010100000010
0100100101101100010100000010
0101011010010010010100000010
1000101110010010010100000010
1100110000101010010100000010
0010001111000110010100000010
1000010010110110010100000010
1001000100101110010100000010
1100010101100001010100000010
0110101001010001010100000010
0001101101001001010100000010
0110100010101001010100000010
1100001010010101010100000010
0001010001110101010100000010
0000011100101101010100000010
1010101000000111010100000010
0101100010000111010100000010
0011101100100000110100000010
1000110001001100110100000010
0010000110011100110100000010
1100001101000010110100000010
1101000010100010110100000010
1000001010001110110100000010
1010110000100001110100000010
0001101010010001110100000010
1010001100001001110100000010
0000110100000111110100000010
1001110111000000001100000010
1110001010110000001100000010
0100011011101000001100000010
0010100111101000001100000010
1010101100010100001100000010
0010111001001100001100000010
1010010010011100001100000010
1010010101010010001100000010
0100010111000110001100000010
0011100001100110001100000010
0011010010110001001100000010
0101011100001001001100000010
1011100010000101001100000010
0101100001001101001100000010
0000101010101101001100000010
1000010011001011001100000010
0000110001010111001100000010
1000010100111000101100000010
0101101001000010101100000010
1001000011000110101100000010
1010000100100110101100000010
0001010000101110101100000010
1100000010101001101100000010
0110001100000011101100000010
0101001101100000011100000010
0110100100110000011100000010
0011010110000100011100000010
1110010001000100011100000010
1011110000000010011100000010
1100000000011110011100000010
0011001011000001011100000010
0100100111000001011100000010
1001100000101001011100000010
0100101000100011011100000010
0000011100010011011100000010
0010000100001111011100000010
1000110010010000111100000010
0000100100101010111100000010
0010011000000110111100000010
0000010010001101111100000010
0100000001000111111100000010
1100110101100100000010000010
0110000111110100000010000010
1110001100011100000010000010
0010011010111100000010000010
1101100001110010000010000010
1000001111011010000010000010
0100101100111010000010000010
0111110100000110000010000010
1010011101000110000010000010
1101100010001110000010000010
0110101001001110000010000010
0000111011101001000010000010
0110001011011001000010000010
1001001011100101000010000010
1011101000100011000010000010
0101110010100011000010000010
1010100110000111000010000010
0100011000011111000010000010
0000110111110000100010000010
1100110000111000100010000010
0101001100110100100010000010
1111001000010010100010000010
1001010011001010100010000010
0010110010101010100010000010
1000110100010110100010000010
1100110110000001100010000010
0110001010100101100010000010
0000011110001101100010000010
0001110000011101100010000010
1000101010001011100010000010
0001001101001011100010000010
1100000001011011100010000010
0111011000010100010010000010
1110110000001100010010000010
0001101010110010010010000010
1011001010001010010010000010
1000111000011010010010000010
1010000000111110010010000010
1010101100010001010010000010
0001001111010001010010000010
1101001000110001010010000010
0100100110110001010010000010
0110010001110001010010000010
0001110100101001010010000010
0110001110000011010010000010
0011000010100111010010000010
0001010001001111010010000010
0011111010000000110010000010
0110000011101000110010000010
0101010001011000110010000010
0010110000110100110010000010
0100011000101100110010000010
0001010101100010110010000010
0001100011100001110010000010
1000010010100101110010000010
0011100000001011110010000010
1010010110100100001010000010
0001011110010100001010000010
0100010100111100001010000010
0110100111000010001010000010
1001011010100010001010000010
0110110000011010001010000010
0010010001110110001010000010
1000000101101110001010000010
0111011000100001001010000010
1001010101100001001010000010
0001100001110101001010000010
1001001100001101001010000010
0110000100010111001010000010
1011001110000000101010000010
0100011101100000101010000010
1010100100110000101010000010
0100101010011000101010000010
1001000010111000101010000010
0001110100100100101010000010
0000101011100010101010000010
1001000101010010101010000010
1010101000000110101010000010
1100010010000110101010000010
0000100000111110101010000010
0011010100010001101010000010
0000001100110011101010000010
0011010000111000011010000010
0000000111111000011010000010
0010001001011100011010000010
1100001001100010011010000010
1001100001001010011010000010
0001001011000110011010000010
0100101000010110011010000010
1101110000000001011010000010
0011000101001001011010000010
0010111000000101011010000010
1000010110000011011010000010
1010011001000000111010000010
1100100101000000111010000010
0000011010110000111010000010
0110100010000100111010000010
1111010010001000000110000010
0101011000111000000110000010
1001100100111000000110000010
1000111000101100000110000010
0111000011100010000110000010
0001101110000110000110000010
0100011100100110000110000010
1011000100010110000110000010
1110000110100001000110000010
0000111101010001000110000010
1100101001001001000110000010
0100101000110101000110000010
0010110000110011000110000010
0010010110001011000110000010
1010111000010000100110000010
0001001011010100100110000010
1100000010110100100110000010
0011101000001100100110000010
0101010100001100100110000010
0010010011000110100110000010
0011000010011001100110000010
0100010001100101100110000010
1011010100100000010110000010
1101000110010000010110000010
0010001110101000010110000010
0100110110000010010110000010
0010100101100001010110000010
0011011000001001010110000010
1001000011001001010110000010
0000001001111001010110000010
0000010111000101010110000010
1100000100001101010110000010
0110000000011011010110000010
0011000001110000110110000010
0110100100001000110110000010
1100001000011000110110000010
0101100000010100110110000010
0011000110000010110110000010
0000010100110001110110000010
1010000001000101110110000010
0000001010100011110110000010
0111010101000000001110000010
1010011100001000001110000010
0110110000100100001110000010
1100001100010010001110000010
0101000001010110001110000010
0111100000010001001110000010
0100010001011001001110000010
1000100100100101001110000010
0010001010010101001110000010
0000111010000011001110000010
1100010000100011001110000010
1001000010010011001110000010
0010110110000000101110000010
0010001000011010101110000010
0000100010110001101110000010
0000100101000011101110000010
0000111100100000011110000010
0110001100000100011110000010
1001000010100100011110000010
0100010010010100011110000010
0011001000100010011110000010
0001100100010010011110000010
1000001000001011011110000010
0000000000110111011110000010
0110111101100000000001000010
1001110110110000000001000010
1100101011010100000001000010
0010101101011100000001000010
0111000011011100000001000010
0001100101111010000001000010
0001001111010110000001000010
0000111100101110000001000010
1010010001011110000001000010
1010001111010001000001000010
0011110101001001000001000010
1101100011001001000001000010
1111000010100101000001000010
0001100110011101000001000010
0001011000111011000001000010
0111100000001111000001000010
0001111001011000100001000010
0110110000101100100001000010
0000110111001010100001000010
1010000100111010100001000010
1010000111000110100001000010
0011010000110110100001000010
0100100111100001100001000010
1101000110010001100001000010
1001100001110001100001000010
1000110100101001100001000010
0100110010010101100001000010
0010101010001101100001000010
0101010100100011100001000010
0001001011100011100001000010
0100001110000111100001000010
0110000001100111100001000010
1010000111101000010001000010
0100010101111000010001000010
1011010010010100010001000010
0011001010101100010001000010
1000110000111100010001000010
0110111000001010010001000010
0101000111001010010001000010
1010001100001110010001000010
1011111000000001010001000010
1100101101000001010001000010
1001000101011001010001000010
0100111000100101010001000010
1100011010000011010001000010
0000011111100000110001000010
1110110000010000110001000010
0010010010111000110001000010
1110001010000100110001000010
0001110001100100110001000010
1000010110001100110001000010
0111100100000001110001000010
0010010011000101110001000010
1100000000011101110001000010
1010100010000011110001000010
0001010001010011110001000010
0111101100001000001001000010
1101011010000100001001000010
0010100010111100001001000010
1010110110000010001001000010
0100010011011010001001000010
0100101001100110001001000010
1110000100011001001001000010
0001001110100101001001000010
1001110001000011001001000010
0010011000001111001001000010
0000000001111111001001000010
1101000011100000101001000010
1000100111010000101001000010
0101100100110000101001000010
1100001100101000101001000010
0010110100011000101001000010
0011000001111000101001000010
0001010111000100101001000010
0111001000100100101001000010
1000001001110100101001000010
1000011011000010101001000010
1011100000010010101001000010
0000010101110010101001000010
0000111001100001101001000010
0110010001010001101001000010
0010001010110001101001000010
1000000101001101101001000010
1001000000101011101001000010
0001000100010111101001000010
1000110101100000011001000010
0111000101010000011001000010
1001001010110000011001000010
0010011001110000011001000010
0100100011110000011001000010
0001100100101100011001000010
1000000110011010011001000010
1101000001000110011001000010
0100100010001110011001000010
0000001011001100111001000010
0110000000101010111001000010
0000110000010110111001000010
0011001000001001111001000010
1000011000000101111001000010
0010010100000011111001000010
0011010111100000000101000010
1001110001101000000101000010
1111001001000100000101000010
1010110011000100000101000010
0101100001110100000101000010
0100111000011100000101000010
1000101101100010000101000010
1100100110001010000101000010
1010100010110001000101000010
0100111100000011000101000010
0011110010000011000101000010
0000101011010011000101000010
0001001010001111000101000010
1011001100010000100101000010
0100101110010000100101000010
0101001101001000100101000010
1100010001011000100101000010
0000001010111100100101000010
0100110010100010100101000010
1010011000001010100101000010
0110001000010110100101000010
1000100000101110100101000010
0100101000101001100101000010
0010000101011001100101000010
0011100001000101100101000010
1000000110100011100101000010
0000011000100111100101000010
0011001001011000010101000010
1011000011000010010101000010
0010000101110010010101000010
0000011110001010010101000010
0001010101000110010101000010
0010100010100110010101000010
1000100001010110010101000010
0011001100000101010101000010
0110000001001101010101000010
0001100000110011010101000010
1101011000000000110101000010
0010110101000000110101000010
1110000100100000110101000010
0110000010010001110101000010
0000011001001001110101000010
0110110010010000001101000010
1000001011011000001101000010
0011011000010100001101000010
1000110100001100001101000010
0000111000110010001101000010
1000010001100110001101000010
1100001110000001001101000010
1101000000110001001101000010
0001100100001011001101000010
0110000111000000101101000010
0011110000100000101101000010
1101000100000100101101000010
0000101100100100101101000010
0000100010000111101101000010
0100010110100000011101000010
1100000101001000011101000010
1100001000100100011101000010
0000101010010100011101000010
0001011000100001011101000010
1010000000010101011101000010
0001000011010000111101000010
0010100000001100111101000010
1100100000000010111101000010
1110011110000000000011000010
0101101011100000000011000010
0010110110010100000011000010
1000010011110100000011000010
1001001010011100000011000010
1110100100010010000011000010
0011100110001010000011000010
1100110001001010000011000010
0100100010110110000011000010
1010110001100001000011000010
1010001010101001000011000010
1110101000000101000011000010
0001111001000101000011000010
1111000001000011000011000010
0000011111000011000011000010
0001110100010011000011000010
0010101000011011000011000010
1100000111001000100011000010
1111000000101000100011000010
0001001110101000100011000010
1010100000011100100011000010
0110001100100010100011000010
1001101100000001100011000010
1000100011000101100011000010
0111000000010101100011000010
0000001001011101100011000010
0110110000000011100011000010
1110100011000000010011000010
0100111010010000010011000010
0011001100110000010011000010
0110100000111000010011000010
1000111100000100010011000010
1011000001100100010011000010
0001110011000010010011000010
0100100101100010010011000010
1101000000011010010011000010
0100010100001110010011000010
0010100100001101010011000010
0000000100111011010011000010
1000101001010000110011000010
0101000110000100110011000010
1100100000100100110011000010
0000000011100110110011000010
0010011000010001110011000010
0111000110100000001011000010
0010111000101000001011000010
1001101000100100001011000010
1000101100001010001011000010
0101010000101010001011000010
0000110101000110001011000010
0110100001001001001011000010
0101000010011001001011000010
0101111000000000101011000010
0010010011100000101011000010
0000001010010110101011000010
0011100010000001101011000010
0010001100000101101011000010
0100000011000011101011000010
0011110100000000011011000010
1001001101000000011011000010
1000010010101000011011000010
0100000001101100011011000010
0011000000010110011011000010
0100001010100001011011000010
0001101000010001011011000010
0000110001001000111011000010
1001010000000010111011000010
0100000100010010111011000010
0001000001000101111011000010
0000100000100011111011000010
1001010101010000000111000010
0011000010110100000111000010
0010100001101100000111000010
0101000100110010000111000010
1010000010011010000111000010
0000010000111110000111000010
0110001100010001000111000010
0101000000101101000111000010
0001100111000000100111000010
0001101000110000100111000010
0000111100001000100111000010
1001000100001010100111000010
0100100100000110100111000010
1000000001101001100111000010
0000000110010101100111000010
1100001000000011100111000010
1100010000110000010111000010
1011100000001000010111000010
0000100100110100010111000010
0101010000000011010111000010
1000000101000011010111000010
0000011010000100110111000010
0100100001000001110111000010
1010100101000000001111000010
1100010011000000001111000010
0001100001011000001111000010
0000001011100100001111000010
0110000100001010001111000010
1000100010001001001111000010
0010000000111001001111000010
0000010010011000101111000010
0010000001010100101111000010
0001000010100010101111000010
0100101000001000011111000010
1010000010000000111111000010
0100111101010100000000100010
0111010001110100000000100010
1101110000101100000000100010
1011000101101100000000100010
0000111011110010000000100010
1100011001101010000000100010
1110100000111010000000100010
0101011110000110000000100010
1101100100010110000000100010
0010111010001110000000100010
1001011000011110000000100010
1001010110100101000000100010
0001111100001101000000100010
1010001011100011000000100010
1011100010001011000000100010
1000101100101011000000100010
0001100001101111000000100010
1010001101011000100000100010
1011010000111000100000100010
1010100011010100100000100010
1001101011000010100000100010
0010011111000010100000100010
0111101000000110100000100010
1000010100101110100000100010
1101101000100001100000100010
0110011001100001100000100010
1000110011100001100000100010
1110000010110001100000100010
0001010101110001100000100010
0100001111001001100000100010
1111010000000011100000100010
0011000011000111100000100010
0000000110011111100000100010
0110001101110000010000100010
0000111101101000010000100010
1100010011100100010000100010
1001110010100010010000100010
0011001101001010010000100010
0010100110011010010000100010
0100101100100110010000100010
1011001110000001010000100010
0011010001011001010000100010
0000010110111001010000100010
0001001101100101010000100010
1000010101001101010000100010
0100000111010011010000100010
0110111100000000110000100010
1011010001000100110000100010
1110000100001100110000100010
0000001110101100110000100010
1010101000001010110000100010
1100000010011010110000100010
0000110000111010110000100010
0010001011010001110000100010
0010100101000101110000100010
0001001010001011110000100010
1011101001010000001000100010
0101010101011000001000100010
1110000101010100001000100010
0101100110001100001000100010
0110101100010010001000100010
1000011110010010001000100010
1100000011110010001000100010
0110010010100110001000100010
0100101101100001001000100010
1110101000001001001000100010
0111010010001001001000100010
0100110000111001001000100010
1000110000001111001000100010
1001011100100000101000100010
0101110010100000101000100010
0110100011001000101000100010
1001010010010100101000100010
0010000110110100101000100010
0010011100001100101000100010
0000011010101010101000100010
0000110001100110101000100010
0100000101001110101000100010
0001100101001001101000100010
0100010011000101101000100010
0001001000110101101000100010
1100001000010011101000100010
0010010001001011101000100010
1000101100011000011000100010
0001001001111000011000100010
1000011000110100011000100010
0011110000001100011000100010
0100101001001010011000100010
1011000000011010011000100010
0100000100111010011000100010
1100000001101001011000100010
1001011000000011011000100010
0000001010010111011000100010
1010010110000000111000100010
0001001111000000111000100010
0111001000010000111000100010
0000101010100001111000100010
0010010000010101111000100010
1111110100000000000100100010
1010011011010000000100100010
0111001100100100000100100010
0010100101110100000100100010
1010100010101100000100100010
0101111000100010000100100010
0111001010001010000100100010
0000111100011010000100100010
0010011001100110000100100010
1010011100100001000100100010
1101000011100001000100100010
0011111000010001000100100010
0001011001101001000100100010
1100101100000101000100100010
0001100011010101000100100010
0010001110010011000100100010
0100011001010011000100100010
0000110010101011000100100010
0100010100001111000100100010
0001101101010000100100100010
1011100001001000100100100010
1001111000000100100100100010
1000001110010100100100100010
0100001110100010100100100010
1110000100010010100100100010
0001110010010010100100100010
1001001000101010100100100010
0101001000001101100100100010
0100000001101011100100100010
1110000011001000010100100010
0001110011001000010100100010
0110110000011000010100100010
0001101000101100010100100010
1101010001000010010100100010
1000101000110001010100100010
0110010010000101010100100010
0000111001000101010100100010
0010000001010111010100100010
1100101010000000110100100010
0001010010100100110100100010
0010101000010100110100100010
1000000000111100110100100010
0001011100000010110100100010
1001000100100001110100100010
0110001101001000001100100010
0011000011011000001100100010
0010101000111000001100100010
0001011011000100001100100010
1100000100101100001100100010
0101100000011010001100100010
0000100110010110001100100010
1001010001010001001100100010
0110110000000011001100100010
1010000000101011001100100010
1010001010001000101100100010
0011000000010110101100100010
0000101000001110101100100010
0011000110000001101100100010
0000100011100010011100100010
1000010010100001011100100010
0010100010010001011100100010
0000000101110001011100100010
0100001010001001011100100010
0001100100000101011100100010
0010001000100101011100100010
0000011001100000111100100010
0001000001001010111100100010
0110111011000000000010100010
1101100110100000000010100010
1011011100010000000010100010
1000101001110100000010100010
0100010101110010000010100010
0100010011001110000010100010
0101000100101110000010100010
0010010100011110000010100010
0010011101001001000010100010
0001011010011001000010100010
1011000001010101000010100010
0000001100111101000010100010
0011110001000011000010100010
0010000010111011000010100010
1010000110101000100010100010
1101000100011000100010100010
0001100010110100100010100010
1100000001101100100010100010
0001001110010010100010100010
0011000001101010100010100010
1000100101010001100010100010
1011001000001001100010100010
0010110010000101100010100010
0000110100001011100010100010
0111100001001000010010100010
0100110010101000010010100010
0010001011100100010010100010
0000110001011100010010100010
1110000010100010010010100010
0001000011011010010010100010
1000011001100001010010100010
0010101010001001010010100010
1101000010000101010010100010
1100010000001011010010100010
0100101000110000110010100010
1001100010001000110010100010
0011001100000100110010100010
0100001100001010110010100010
0000010011001001110010100010
0101000000101001110010100010
0010000100011001110010100010
1000101000000101110010100010
0100010100000101110010100010
0000000001110011110010100010
0011001101100000001010100010
0011100010101000001010100010
0000011001101100001010100010
0001101000011100001010100010
1111100000000010001010100010
0010001011010010001010100010
1000001000111010001010100010
1000111100000001001010100010
0100010110100001001010100010
1100001000100101001010100010
0001010000100111001010100010
1010110000001000101010100010
0011100001000100101010100010
1101000001000001101010100010
1000000010001101101010100010
0000011110001000011010100010
0110001000101000011010100010
1010100100000100011010100010
0101100000100100011010100010
0100000110000110011010100010
0100001100010001011010100010
0001100010000011011010100010
0001000100110000111010100010
0111001001010000000110100010
0100101110001000000110100010
0010011110000100000110100010
0001000110011100000110100010
1000011010001010000110100010
0110010000101010000110100010
1100000000111001000110100010
0000010010110101000110100010
0010100000011101000110100010
1000100011000011000110100010
0100001010000111000110100010
0010001100110000100110100010
0111000010000100100110100010
0000001101001100100110100010
0000111001000010100110100010
1000100000011010100110100010
0000000010101110100110100010
1010110010000000010110100010
0100011101000000010110100010
0101001010100000010110100010
0000100111010000010110100010
1001000101000100010110100010
1100100000000110010110100010
0000001000011110010110100010
1000010100001000110110100010
0000100001100100110110100010
0010110001010000001110100010
0100101001000100001110100010
1001010000001100001110100010
1001001001000010001110100010
1000000101001001001110100010
0011011000000000101110100010
1001100100000000101110100010
0000001011000001101110100010
0000010000101001101110100010
1000000010011000011110100010
0000010001000011011110100010
1100000000100000111110100010
1010110101010000000001100010
1111001000110000000001100010
1010101110001000000001100010
1100100101101000000001100010
0101000111100100000001100010
1110010010001100000001100010
1011100001100010000001100010
0010000011110110000001100010
1000100010011110000001100010
0111001011000001000001100010
0101011000010101000001100010
1110000110000011000001100010
0001010011001011000001100010
1011001000000111000001100010
0010110000010111000001100010
0011000111001000100001100010
0010101001101000100001100010
1010001010010010100001100010
1100100001010010100001100010
0010010110010001100001100010
0001100010101001100001100010
0100000100111001100001100010
0010001100001011100001100010
1000010001000111100001100010
1100001110010000010001100010
1010101000100100010001100010
0110100100010100010001100010
0000011011010100010001100010
0101001100001100010001100010
0001010100110010010001100010
1000000101100110010001100010
1100010000010110010001100010
0000100111001001010001100010
1010100000011001010001100010
0000100001110101010001100010
0101100001000011010001100010
1000000010110011010001100010
1101000101000000110001100010
0101100000011000110001100010
0000100110100010110001100010
0001010000001110110001100010
0110101010100000001001100010
0110010001101000001001100010
0000110100110100001001100010
1010011000100010001001100010
0010000101011010001001100010
0111000100000110001001100010
0001110110000001001001100010
1000000111100001001001100010
1101000000001101001001100010
1110001001000000101001100010
0001101010010000101001100010
1001000110000010101001100010
0101010001000010101001100010
0100100000001011101001100010
0011100011000000011001100010
0001000110010100011001100010
0000010111000010011001100010
0100110000100010011001100010
1010010001000001011001100010
0000001100100011011001100010
1000100000110000111001100010
0100000110001000111001100010
0100001000000110111001100010
1011100000010100000101100010
0010001011001100000101100010
0001010100101100000101100010
1100001011000010000101100010
0001001001110010000101100010
1000010110000110000101100010
0110000101100001000101100010
1100000001010101000101100010
0100100010001101000101100010
1000001000101101000101100010
0011010001010000100101100010
0001000110110000100101100010
1001000010001100100101100010
1000010000110010100101100010
1001001001000001100101100010
1010001101000000010101100010
0000111010100000010101100010
0000010001011010010101100010
0001000010011001010101100010
0000101000001011010101100010
1000010011000000110101100010
0100110000000100110101100010
0000000100001101110101100010
1011000010100000001101100010
0100100101010000001101100010
0000010011110000001101100010
0010001001010001001101100010
0000110001001001001101100010
0100000010100100101101100010
0000110100000010101101100010
0001110000010000011101100010
1001001000001000011101100010
0001000000100110011101100010
0010100111100000000011100010
1001110100001000000011100010
0101110010000100000011100010
0011010001001100000011100010
0101101000001010000011100010
0100000110011010000011100010
0000110011010001000011100010
0011000110000101000011100010
0000110000101101000011100010
1100100000100011000011100010
1000001001001011000011100010
0001000000011111000011100010
1101001010000000100011100010
0100110100100000100011100010
1001010001100000100011100010
0011100100010000100011100010
0010011000100100100011100010
1000001100000110100011100010
0000100001001110100011100010
0100011000001001100011100010
1000000000110101100011100010
0000001101011000010011100010
0101000001010100010011100010
1000000011001100010011100010
1001001000100010010011100010
0001100100000110010011100010
1101010000010000001011100010
0100001011001000001011100010
0001100000110010001011100010
0010100010000110001011100010
1000000001010110001011100010
1010000010010001001011100010
0100000001110001001011100010
0001001000101001001011100010
0000000100101100101011100010
0000101001100000011011100010
0001011000000100011011100010
0010000000001011011011100010
1000101010010000000111100010
1101000001001000000111100010
1000011001000100000111100010
1010000100001100000111100010
0001000011000110000111100010
0001011100000001000111100010
0000000110101001000111100010
1110010000000000100111100010
0100001001100000100111100010
0110000110000000010111100010
0010010000100001010111100010
0010000000000110110111100010
0000001100010100001111100010
0100010000000110001111100010
0000000010000101011111100010
0000000101000000111111100010
1110100110110000000000010010
1100011101110000000000010010
0100111010111000000000010010
0110111100001100000000010010
0011110001101100000000010010
0101011001011100000000010010
0110001111100010000000010010
1001011011010010000000010010
0001110110011010000000010010
1111010010000110000000010010
1100000011011110000000010010
0011101010110001000000010010
0101000111110001000000010010
1010011001010101000000010010
1001100001011101000000010010
1010000001111011000000010010
1110010100011000100000010010
1101001010011000100000010010
0110010011010100100000010010
0001010110101100100000010010
1110100001001010100000010010
1000010010111010100000010010
0011000101100110100000010010
0010011000101110100000010010
0110101100100001100000010010
0111010001001001100000010010
1001011000101001100000010010
0000010111000111100000010010
1010100000010111100000010010
1100010000001111100000010010
0001101111100000010000010010
0011000101111000010000010010
1001001110010100010000010010
0110101000110100010000010010
1110000001101100010000010010
1011000110100010010000010010
0111001001010010010000010010
0101101010001010010000010010
0001111001010001010000010010
0001010111001001010000010010
0000001101011101010000010010
1001110000001011010000010010
1010000101000111010000010010
0011010011100000110000010010
0101100101010000110000010010
0110001101000100110000010010
1001100100100100110000010010
1101010000010010110000010010
0000001011110010110000010010
0100110100001010110000010010
1001001100001010110000010010
0110000010100110110000010010
0000110110100001110000010010
1100001100010001110000010010
0110110000000101110000010010
0010000110001011110000010010
0011111110000000001000010010
1100110011010000001000010010
0101001110101000001000010010
1101101000001100001000010010
0110000110011100001000010010
0111101000100010001000010010
0010100101110010001000010010
0100100011101010001000010010
1000110100100110001000010010
0110001101010001001000010010
1111000000101001001000010010
0011110000011001001000010010
1000001110011001001000010010
0000111101000101001000010010
0100011000101101001000010010
0100011110000011001000010010
1110010000010011001000010010
0001011011001000101000010010
1001110001000100101000010010
1000001111000100101000010010
0001100110010100101000010010
0100001100100110101000010010
1101010100000001101000010010
0110001010001001101000010010
1000001010100011101000010010
0100100100010011101000010010
0000010000110111101000010010
0110110010100000011000010010
1001011001100000011000010010
0100101110010000011000010010
1110100000011000011000010010
0101000011011000011000010010
0100001011100100011000010010
1000000110101100011000010010
0111010100000010011000010010
1000001101010010011000010010
0011000010001110011000010010
0001000001101101011000010010
0101001000000111011000010010
0100010100110000111000010010
1001100010000010111000010010
0100000111000010111000010010
0000100001011010111000010010
0010011000100001111000010010
1001001011001100000100010010
0110010010101100000100010010
0110100001011100000100010010
0101010011001010000100010010
1000011100101010000100010010
0010001101011010000100010010
1100011001000110000100010010
1001100010100110000100010010
0001100101010110000100010010
0101001000101110000100010010
0010100100101110000100010010
0111010110000001000100010010
0010010101110001000100010010
0011100011001001000100010010
1110000010011001000100010010
1100000111000011000100010010
0010010001001111000100010010
1100111100000000100100010010
1000100101110000100100010010
0000111011000100100100010010
0110010101000010100100010010
0000011110010010100100010010
1000000101001110100100010010
0000001101100101100100010010
1000000011010101100100010010
0001010010100011100100010010
0011001000001011100100010010
1011101010000000010100010010
0010100011110000010100010010
1011010001001000010100010010
1000101101000100010100010010
1001110000010100010100010010
0000100011001110010100010010
1000001010101001010100010010
0100101000001101010100010010
0110000001100011010100010010
1000010001010011010100010010
0001100001101000110100010010
0000010011011000110100010010
1100010000100100110100010010
0101000100000110110100010010
0101001000100001110100010010
0010100100010001110100010010
0000000000011111110100010010
1110101001000000001100010010
1110010100100000001100010010
1101000101010000001100010010
1000110010101000001100010010
1001011100000100001100010010
0001101000110100001100010010
0011000101001100001100010010
1100100000110010001100010010
1010000011100001001100010010
0001001001011001001100010010
0100000001110101001100010010
0000011001100011001100010010
0110000001101000101100010010
0100001100011000101100010010
0110100100000100101100010010
0011000010100100101100010010
1001001000010010101100010010
0100110010000001101100010010
1010001000000101101100010010
0000110101010000011100010010
1000000001111000011100010010
1100100010000100011100010010
0110010000001001011100010010
0001100001000011011100010010
1000000100100011011100010010
0000001000101100111100010010
1010101011100000000010010010
0110010101101000000010010010
0000011111100100000010010010
1011010100001100000010010010
0101111001000010000010010010
1000110111000010000010010010
0001001101110010000010010010
0101000110010110000010010010
0110111000010001000010010010
1111000100010001000010010010
1001000110101001000010010010
0111001001000101000010010010
0001010011010101000010010010
0100110010001101000010010010
0101100000011011000010010010
1100000000110111000010010010
0000010100101111000010010010
1000111001001000100010010010
0010100001111000100010010010
0100101001010100100010010010
1110000010001100100010010010
0010001011001010100010010010
1000100100101010100010010010
0000010101011010100010010010
0101011010000001100010010010
0010100111000001100010010010
0011110000100001100010010010
1000110100110000010010010010
0111000110001000010010010010
1000101110001000010010010010
1100000101011000010010010010
1100001000001110010010010010
1010010000101001010010010010
0101000100100101010010010010
0010100001010101010010010010
0000101101000011010010010010
0100000010101011010010010010
0000001100111000110010010010
0110101000000010110010010010
0001100001000110110010010010
1001100000010001110010010010
0100000011000101110010010010
1101010001001000001010010010
0100001001111000001010010010
0000111100010010001010010010
1010010010001010001010010010
1100100001000110001010010010
0010001010100110001010010010
0000101011010001001010010010
1010001000110001001010010010
0000010010111001001010010010
1000011000000111001010010010
0110110001000000101010010010
1100000110100000101010010010
0000000011011100101010010010
1000010011000001101010010010
0001000110000011101010010010
0011100001100000011010010010
0001010001010010011010010010
1001000100000110011010010010
0100010000100110011010010010
0100011001000001011010010010
1000001000010100111010010010
0100000100001100111010010010
0010000000000111111010010010
0001111010010000000110010010
0001011101001000000110010010
1110000101000100000110010010
0011011000100100000110010010
1010100000110100000110010010
0111001100000010000110010010
1001000001101010000110010010
1000001010010110000110010010
0100001011100001000110010010
0110100000000111000110010010
0000011010101000100110010010
0001100010001010100110010010
1100010000010001100110010010
1000011011000000010110010010
0100110001000100010110010010
0000101010100100010110010010
1010100100000010010110010010
0101100000100010010110010010
0000000110110010010110010010
0101000001010001010110010010
0010000010001101010110010010
0110010010000000110110010010
0100000101100000110110010010
0001000111100000001110010010
0011001010001000001110010010
0100010110001000001110010010
1001000001000101001110010010
0100101000100000101110010010
0101000010010000101110010010
0011000001000010101110010010
1100000000001010101110010010
0000000100010110101110010010
0000011100000001101110010010
0001100000001100011110010010
0000000101001010011110010010
1000011011101000000001010010
1001101100011000000001010010
0001111010100010000001010010
0011010101010010000001010010
0110010110001010000001010010
1000101110000110000001010010
0001011110010001000001010010
1100001000111001000001010010
0101010001100101000001010010
1100000110001101000001010010
0001100111000011000001010010
0100001011001011000001010010
1010010000100111000001010010
0001000010110111000001010010
0101110110000000100001010010
1001010101001000100001010010
0101010000111000100001010010
1101000001010100100001010010
0100011010001100100001010010
0100100101001100100001010010
1100001001100010100001010010
0100000110110010100001010010
0000011001010110100001010010
0000110101010001100001010010
1011000000011001100001010010
0100100110100100010001010010
1001011000001100010001010010
0100011100100010010001010010
1010101000010010010001010010
0011100000101010010001010010
0100000000111110010001010010
1000100110010001010001010010
0010000011011001010001010010
0000010010101101010001010010
0010001010100011010001010010
0110000100010011010001010010
0001000100001111010001010010
0011001110000000110001010010
1000111000100000110001010010
1010000001100001110001010010
0101000010000011110001010010
1001101011000000001001010010
0110011001000100001001010010
0101010100001100001001010010
1010000011001100001001010010
1100010101000010001001010010
0111000000011010001001010010
1000100010100101001001010010
0100001010010101001001010010
1110010010000000101001010010
0010101001010000101001010010
0000110000101010101001010010
1100101000000001101001010010
0000100010011001101001010010
0001011000000011101001010010
1111001000000000011001010010
1001010100010000011001010010
0010100101000100011001010010
1000001000101010011001010010
0000000011010110011001010010
0000110011000001011001010010
1100010000100001011001010010
1010000100001000111001010010
0001000010101000111001010010
0110000000010100111001010010
0100000001001001111001010010
1000000000010011111001010010
1111010000010000000101010010
0000101111001000000101010010
1101000100101000000101010010
0010000110111000000101010010
0101101100000100000101010010
0001010010011100000101010010
1101100001000010000101010010
0100000011100110000101010010
1001010011000001000101010010
1010001001001001000101010010
0011010000101001000101010010
0010100110000101000101010010
0110001000100101000101010010
0000110000110101000101010010
0001011001100000100101010010
0010001100001100100101010010
0100001001010001100101010010
0000010100001011100101010010
1001010000100010010101010010
0110010000000110010101010010
1000011100000001010101010010
0000101001100001010101010010
1000001010010000110101010010
0100100000101100001101010010
1010001010000010001101010010
0001000110010010001101010010
0000001000011110001101010010
1100000000000111001101010010
0001101000001000101101010010
1000100000010100101101010010
0000000100110001101101010010
1010100000100000011101010010
0101000100000001011101010010
0000000010001011011101010010
0000010001000100111101010010
0000110110101000000011010010
0011000011101000000011010010
1000100011011000000011010010
0111100000100100000011010010
0000011100011100000011010010
1010000101001010000011010010
1001010001000110000011010010
0001101010001001000011010010
0010000011000111000011010010
1000100000001111000011010010
1001000000110010100011010010
0100100000110001100011010010
0010000000101011100011010010
0110001001100000010011010010
1100000110000010010011010010
0000001010011010010011010010
0011010010000001010011010010
1001000011000000110011010010
0101001000010000110011010010
0000010001110000110011010010
0001100100001000110011010010
1010010000000100110011010010
0000100010010100110011010010
0010001111000000001011010010
0001011100100000001011010010
1010110000010000001011010010
0010000100110100001011010010
0000101001001100001011010010
0101100010000010001011010010
1000001010001000101011010010
0001010000010100101011010010
0010100010001000011011010010
0000000101100001011011010010
1001000000001001011011010010
0000010110000000111011010010
1001000110000100000111010010
1110000000100010000111010010
0100011000001010000111010010
0000100100011010000111010010
0011000000001110000111010010
0110010001000001000111010010
1000100010100000100111010010
0110000000011000100111010010
0001001001000100010111010010
1000000000100101010111010010
0000010001101000001111010010
0001000000110000011111010010
0000110000000010011111010010
0010001000000001011111010010
1111011001000000000000110010
1001110101100000000000110010
0110100011100100000000110010
0000000111111100000000110010
1011110000010010000000110010
0101010010110010000000110010
0110010001011010000000110010
1001001001110001000000110010
1101010000011001000000110010
1111100000000101000000110010
0010111000100101000000110010
0001100100110101000000110010
0000101011001101000000110010
0100100110100011000000110010
0000011100110011000000110010
1010010100001011000000110010
0001011001000111000000110010
1010010011001000100000110010
0011100010001100100000110010
1100110010000010100000110010
1000000111010010100000110010
0001000100111010100000110010
1010001001000110100000110010
0000101010010110100000110010
0011011100000001100000110010
0001101000011001100000110010
1100000100100101100000110010
0101011000100100010000110010
1010001000011100010000110010
1000001011001010010000110010
0101110010000001010000110010
0010000110010101010000110010
0010100001001011010000110010
1001000000010111010000110010
0011101001000000110000110010
1010100010100000110000110010
0001011010010000110000110010
0100011001001000110000110010
0011000000110100110000110010
1000010000110001110000110010
0000001000100111110000110010
1011000100110000001000110010
1001000011101000001000110010
0000101100101100001000110010
1000101001100010001000110010
0100001001010110001000110010
0010000001101110001000110010
0001011010100001001000110010
1000000011000111001000110010
1100010001100000101000110010
1101100000010000101000110010
0111010000000100101000110010
1001000100001100101000110010
0101000010001010101000110010
0000010110001001101000110010
0000000101010101101000110010
0001100000100011101000110010
0010000111100000011000110010
1100001100000100011000110010
0101000001100010011000110010
1010000010001001011000110010
0001000100011001011000110010
0010110000000010111000110010
0100000010010001111000110010
0011001111000000000100110010
1000101110100000000100110010
0100101011010000000100110010
1101100010001000000100110010
0111000000111000000100110010
0010001010110100000100110010
1010010010100010000100110010
0100100101001010000100110010
1010100001010001000100110010
0010011010001001000100110010
0000000011110011000100110010
0000010111100000100100110010
0000001001111000100100110010
1001000001100100100100110010
0101000001010010100100110010
0110000001000101100100110010
0000100010100101100100110010
1000001100000011100100110010
0010101100001000010100110010
0100010100101000010100110010
0101000010010100010100110010
0000001101100010010100110010
0001101000010010010100110010
0001000000101011010100110010
1010011000000000110100110010
0001000110001000110100110010
0011010001100000001100110010
0001110100001000001100110010
1010110000000100001100110010
0000010000111100001100110010
0110000110000010001100110010
1101001000000001001100110010
0001100011000000101100110010
0101000100100000101100110010
1000000010110000101100110010
1010000001000010011100110010
0000010100000110011100110010
0100100000001000111100110010
0010110010110000000010110010
1011000010011000000010110010
1010100001001100000010110010
0100100000111100000010110010
1010001110000010000010110010
0001100011100010000010110010
0000101001011010000010110010
1100001010001001000010110010
1010000010100101000010110010
0101110000001000100010110010
0000100110011000100010110010
1000011010000100100010110010
1010000100010100100010110010
0001010100000110100010110010
0010010001010001100010110010
1100111000000000010010110010
0101010100010000010010110010
0000101100010100010010110010
0110000000010110010010110010
0010001100100001010010110010
0001001000001101010010110010
0000110101000000110010110010
1011000000000010110010110010
0010001100011000001010110010
0101000011000100001010110010
0000001110000101001010110010
0000001101000010101010110010
0010101000000001101010110010
0100010000000011101010110010
1001010010000000011010110010
1000100000101000011010110010
0000000010110100011010110010
1000000100000001111010110010
1000011000110000000110110010
0100000110100100000110110010
0000010001010110000110110010
0001100110000001000110110010
1001010000000011000110110010
1100100001000000100110110010
0001000000110001100110110010
0010000001101000010110110010
0100000011000010010110110010
0000001010010001010110110010
0100001000000100110110110010
0000100000000011110110110010
0000100100110000001110110010
1000000000100110001110110010
0110000000100001001110110010
0010000000001100101110110010
1011010110000000000001110010
1010110000101000000001110010
0100110100011000000001110010
0011000100011100000001110010
0000010101101010000001110010
1001000001011010000001110010
0010101101000001000001110010
0010010011100001000001110010
1001000101000101000001110010
0000100000111011000001110010
0110000110000100100001110010
0110011000000010100001110010
0011000010100010100001110010
0001000011010001100001110010
0010010000001101100001110010
1000000010001011100001110010
0100000000010111100001110010
0001011101000000010001110010
1000010010011000010001110010
0010010100100100010001110010
1001000010100100010001110010
0000001001010011010001110010
0010000101010000110001110010
1000010100000010110001110010
0101001100010000001001110010
0010100110010000001001110010
1100000000110100001001110010
0001001010001100001001110010
0000110001010010001001110010
0100100100000101001001110010
0000001001100101001001110010
1000100001001000101001110010
0010100000100100101001110010
0000001000110010101001110010
0100010010000100011001110010
0000101100000000111001110010
0100110001100000000101110010
1000111000000010000101110010
0101010100000010000101110010
0110000000001011000101110010
0000100001000111000101110010
0100000011001000100101110010
0011001000100000010101110010
0100011000010000010101110010
0100000101000100010101110010
0000100000011100010101110010
0000001010000110010101110010
1001100000000000110101110010
1010000000011000001101110010
0000101010000001001101110010
1000010000000001101101110010
1000000110000000011101110010
1100000011100000000011110010
1000100100100100000011110010
0110001000001100000011110010
0010101000100010000011110010
1010011000000001000011110010
0110100010000001000011110010
0001001001001000100011110010
0000001100010001100011110010
0000011000101000010011110010
0001100000100001010011110010
0100000000011001010011110010
0100000000100010110011110010
1011000000000100001011110010
1100001000000010001011110010
0001000100001010001011110010
0001010001000001001011110010
0001010010100000000111110010
0101100000010000000111110010
0010000011010000000111110010
0000000110000010100111110010
0010010100000000001111110010
0000000000010011001111110010
1010110110101000000000001010
1011110100010100000000001010
0100101110011100000000001010
1011001110010010000000001010
0001111101010010000000001010
0101101011000110000000001010
0011111000100110000000001010
1010000011101110000000001010
0011011110100001000000001010
1110101001100001000000001010
1111010010010001000000001010
1011001001011001000000001010
1000010111010101000000001010
1001110110000011000000001010
1110110000001011000000001010
0010100101010111000000001010
0001000011011111000000001010
1100101010110000100000001010
1101010010101000100000001010
0011011001101000100000001010
0111010110000100100000001010
1011001011000100100000001010
1100011100100100100000001010
1010100101001100100000001010
0010101000111100100000001010
0110010100101010100000001010
1000100110011010100000001010
0101000001111010100000001010
0100001010101110100000001010
0110001110010001100000001010
0010011101000101100000001010
0100000101011101100000001010
0101010011000011100000001010
1011000100100011100000001010
0010011000110011100000001010
1000000011110011100000001010
0010100001101011100000001010
1000001001001111100000001010
1011011101000000010000001010
0100011110110000010000001010
1001100111001000010000001010
0111100100101000010000001010
0010110101011000010000001010
1100100001111000010000001010
0010111011000100010000001010
1000001101110100010000001010
1110010110000010010000001010
0011010010011010010000001010
0010001010110110010000001010
0000110010101110010000001010
1101101000001001010000001010
0100011001101001010000001010
1110100100000101010000001010
1100010000110101010000001010
0100010100011011010000001010
0001100100100111010000001010
1001010001110000110000001010
0100010111001000110000001010
0101111000000010110000001010
0000011001011010110000001010
0100100101000110110000001010
0000100011011001110000001010
0001101001000101110000001010
0111000000100101110000001010
0001000110001101110000001010
1001000000011011110000001010
1000011111100000001000001010
0111001100110000001000001010
1100001101011000001000001010
0101111100000100001000001010
0101000111010100001000001010
1001100011010010001000001010
0000101001111010001000001010
0010101110000110001000001010
0100100100101110001000001010
1000111010010001001000001010
0001101110001001001000001010
1010100000011101001000001010
1010010010100011001000001010
1000011100001011001000001010
0110001000101011001000001010
0000111100101000101000001010
0100000110111000101000001010
1001101000010100101000001010
0100011001010100101000001010
0011101000100001101000001010
1100100001000101101000001010
0001000011100101101000001010
0001011000001101101000001010
0010000100011011101000001010
0001110110100000011000001010
1011000001101000011000001010
0100011101000010011000001010
0101001010100010011000001010
0010110000110010011000001010
0010000110101010011000001010
0001000101011010011000001010
1001010010000110011000001010
0000100101101001011000001010
1100000010011001011000001010
0100001100100101011000001010
0101100000010101011000001010
0100000001110011011000001010
1001000110010000111000001010
0101100001001000111000001010
1100000010100100111000001010
1010000000001110111000001010
1111010000100100000100001010
1100100101010100000100001010
0011110010001100000100001010
1001010011100010000100001010
0111100010010010000100001010
1000111100000110000100001010
0010111000101001000100001010
1001101000100101000100001010
0011000110010101000100001010
1101000010001011000100001010
0110000100100111000100001010
0000001000111111000100001010
1101110000010000100100001010
1100001001101000100100001010
0110110001000100100100001010
1000000110101100100100001010
0100010000111100100100001010
0001001010110010100100001010
0000111010001010100100001010
0001011001000110100100001010
0010110010010001100100001010
0001010100100101100100001010
0000101100010101100100001010
0000010101010011100100001010
1000010000101011100100001010
0100100000001111100100001010
1110111000000000010100001010
0100001011011000010100001010
0001001011100100010100001010
0000111000110100010100001010
1001000001011100010100001010
1100100011000010010100001010
1100001000110010010100001010
1001011000001010010100001010
0010101001001010010100001010
0101110100000001010100001010
1011000010100001010100001010
1010100001010000110100001010
0100000110010010110100001010
0000000111100001110100001010
0100011000000101110100001010
0100110101001000001100001010
0010001110011000001100001010
1101100100000010001100001010
0010001101100010001100001010
0100001001001110001100001010
1010110100000001001100001010
0110101000000101001100001010
0101010010000101001100001010
0010100011000011001100001010
1011010010000000101100001010
0000101011010000101100001010
0001000101110000101100001010
1110000100001000101100001010
0010010001011000101100001010
0011001100000100101100001010
0110000010010100101100001010
1000101000100010101100001010
0100000011100010101100001010
0010000000101101101100001010
1000000000010111101100001010
0001111001000000011100001010
0010101010100000011100001010
1000010000101100011100001010
0001001000010110011100001010
0000100000011011011100001010
0010010100100000111100001010
1000010001000010111100001010
0011000000010001111100001010
0110101110100000000010001010
1110011000110000000010001010
1001000110110100000010001010
0001010001111100000010001010
1110001011000010000010001010
0111000101010010000010001010
0100000111101010000010001010
0101001010101001000010001010
1011000010001101000010001010
1101001100000011000010001010
0001011001100011000010001010
0010010001011011000010001010
1001100001000111000010001010
0000101010100111000010001010
0110100100010100100010001010
0000101011001100100010001010
0001101000101010100010001010
0111100001000001100010001010
1010100010100001100010001010
1001001010010001100010001010
0100100100101001100010001010
0010000011010101100010001010
0010101001110000010010001010
0110001101001000010010001010
1010001110000100010010001010
1100100010010100010010001010
1010010001010100010010001010
1001100000101100010010001010
1001010100010010010010001010
0100110001010010010010001010
0100011010001010010010001010
0110100000100110010010001010
0110110010000001010010001010
1010100001001001010010001010
0000011100010101010010001010
1111000100000000110010001010
0001010011000100110010001010
1000000010101010110010001010
0010001001000110110010001010
0100001001010001110010001010
0000100000010111110010001010
0011101010010000001010001010
1001010110001000001010001010
0011110001001000001010001010
0110010010101000001010001010
0011011100000010001010001010
0100111000100010001010001010
1000100110100010001010001010
1110010001000001001010001010
1000110000101001001010001010
0100000010110101001010001010
0001000000111011001010001010
0000001001010111001010001010
0000010010001111001010001010
0010101101000000101010001010
0100100001110000101010001010
0100001110000100101010001010
0001000100011100101010001010
1000011000010010101010001010
1100001000001001101010001010
0000010101001001101010001010
0101001000011000011010001010
1100011000000100011010001010
0001000101100100011010001010
0010010100001100011010001010
0000010001101010011010001010
0110010000010000111010001010
1000100000011000111010001010
0010000010001001111010001010
1011000111000000000110001010
0110010110010000000110001010
1110100000101000000110001010
0101100100100100000110001010
0010010101100100000110001010
1000000101110010000110001010
0101100001001010000110001010
1000010001001110000110001010
1100011010000001000110001010
0010000011101001000110001010
0101000100011001000110001010
0100100011000101000110001010
0000110100001101000110001010
0001001001001101000110001010
0000011111000000100110001010
0110011000001000100110001010
0001110100000010100110001010
0010000101001010100110001010
0100000000110011100110001010
1000110101000000010110001010
1011001000010000010110001010
0100101100010000010110001010
0001001101000010010110001010
1000100000100011010110001010
0000000011010011010110001010
0010000010100100110110001010
0000000101010100110110001010
0000101000001001110110001010
0101001011000000001110001010
1001101000001000001110001010
1010001001000100001110001010
0000001100101100001110001010
0010000010110010001110001010
0000010100011010001110001010
0010000101010001001110001010
0001000100000111001110001010
1100100010000000101110001010
0101010000100000101110001010
0010010000000011101110001010
0110000001100000011110001010
0000100110001000011110001010
1000010000010001011110001010
0000110000000100111110001010
1101001110100000000001001010
0111110001010000000001001010
1011010011001000000001001010
1001011001100100000001001010
1100101000101100000001001010
0000010110111100000001001010
0110101000110010000001001010
1100010010110010000001001010
0101011001001010000001001010
0010011010101010000001001010
0100011101010001000001001010
0101010110001001000001001010
0000001011101101000001001010
1010101100000011000001001010
0000100110101011000001001010
0110000010011011000001001010
0101001000100111000001001010
0010100110100100100001001010
0101000100101100100001001010
1001010000011100100001001010
1001001001010010100001001010
0000001100011110100001001010
1010110000000101100001001010
0101100000010011100001001010
1000110011010000010001001010
1010100100110000010001001010
1100011100001000010001001010
0001111000101000010001001010
0001011110000100010001001010
0001100001001110010001001010
0110010100100001010001001010
1100100010100001010001001010
1010001001000101010001001010
0010100010010101010001001010
0001000110010011010001001010
1000010000001111010001001010
0101001011000000110001001010
0010011000001100110001001010
1000000010010110110001001010
0000100000101101110001001010
0100001000001011110001001010
0100111011000000001001001010
0010011101001000001001001010
0010001011010100001001001010
0001001000111100001001001010
0111000001100010001001001010
1001001010001010001001001010
1111100000000001001001001010
0001100101010001001001001010
1000000110000111001001001010
1100110000100000101001001010
0000011110010000101001001010
1001100100001000101001001010
1010000010011000101001001010
0100000010001101101001001010
1100101000010000011001001010
0110000011001000011001001010
0011100000011000011001001010
1001100000100010011001001010
0010001100010001011001001010
0001010001001001011001001010
0100000101100000111001001010
0001100010000100111001001010
0000010010001010111001001010
0110001100101000000101001010
1100000011001100000101001010
1010110000100010000101001010
0100010101100010000101001010
0010010011010010000101001010
1001100000011010000101001010
0000100111000110000101001010
0001001101100001000101001010
0000111010000101000101001010
0001010000010111000101001010
0000010101001100100101001010
0111010000000010100101001010
0010000010001110100101001010
1100010100000001100101001010
0100000010110100010101001010
0100010011000001010101001010
0101001000010001010101001010
1000000001110001010101001010
1000000110001001010101001010
0010010000011001010101001010
0110100000000011010101001010
0010001000110000110101001010
0000000100100110110101001010
1000100011100000001101001010
0101010100010000001101001010
0100001001110000001101001010
0010010001100001001101001010
0000001010100011001101001010
0100100000011000101101001010
1000001010000100101101001010
0000001111000000011101001010
0000000100011100011101001010
0011000100000010011101001010
0011110010100000000011001010
1001100101100000000011001010
1001111000010000000011001010
1011001100001000000011001010
0010000111011000000011001010
0001100011010100000011001010
0101001010010010000011001010
1000010100101010000011001010
0101010000110001000011001010
0000100001111001000011001010
0010001000110101000011001010
0010000101100011000011001010
1000110010001000100011001010
0100010100011000100011001010
0011000101000100100011001010
1010100001000010100011001010
0000110000110010100011001010
0100101010000001100011001010
0011010000001001100011001010
1000001011100000010011001010
0101100010001000010011001010
0001000001110010010011001010
0000000110100101010011001010
1001000000010101010011001010
0000111000000011010011001010
0010000000011010110011001010
0111010000000100001011001010
1100000101000100001011001010
0000100010011010001011001010
0010000001001110001011001010
0001100000001101001011001010
0001000011001000101011001010
0010000110000010101011001010
1000000001010001101011001010
0001010010010000011011001010
1000100100000001011011001010
0100000000000111011011001010
0000001000101000111011001010
0000011100110000000111001010
0001011010001000000111001010
1100110000000100000111001010
1000001110000010000111001010
0000001001011010000111001010
0011100100000001000111001010
0100000110100000100111001010
1000100100010000100111001010
0101000001010000100111001010
0001010000100100010111001010
1000001000001100010111001010
0000100010000010110111001010
0001010001000010001111001010
0110000010000001001111001010
0001001000000001101111001010
1101000000000000011111001010
0111100101000100000000101010
1110000110100100000000101010
0100010101101100000000101010
1010100111000010000000101010
0111011000010010000000101010
0001011100101010000000101010
0001000101110110000000101010
0100100001011110000000101010
0001000111101001000000101010
0110000001111001000000101010
1001000000111101000000101010
1000110001010011000000101010
0000101010011011000000101010
1000011000100111000000101010
1010000010010111000000101010
1001010111000000100000101010
0100100111010000100000101010
0000001011110100100000101010
1100100010001100100000101010
0101010000100110100000101010
0000111110000001100000101010
0101000010011001100000101010
1001001100000101100000101010
0110100100000011100000101010
1111100010000000010000101010
0101101001100000010000101010
1100010101010000010000101010
1010011000101000010000101010
0010100011101000010000101010
0100001111000100010000101010
1010001001010010010000101010
0100100010110010010000101010
1001101000000110010000101010
0010110100000110010000101010
0000001001101110010000101010
1010000101100001010000101010
0100111000010001010000101010
1001100100010001010000101010
0011011000000101010000101010
0101000110100000110000101010
1100000001100010110000101010
0000110110011000001000101010
1000010001111000001000101010
1100001100100010001000101010
0011100100001010001000101010
1011000001000110001000101010
0000111000010110001000101010
0001001011010001001000101010
0000000110110011001000101010
0100100010000111001000101010
0000010101000111001000101010
1001100001100000101000101010
1010001000110000101000101010
0010000101101000101000101010
1000100100000110101000101010
1000010100010001101000101010
0110110001000000011000101010
0001011100010000011000101010
0010000000111100011000101010
1000100000100101011000101010
0100010000001101011000101010
0010100100010000111000101010
0110000010000010111000101010
0001000000000111111000101010
0111010011000000000100101010
1001001101001000000100101010
1000101011000100000100101010
1100101000001010000100101010
0000010111001010000100101010
0100001100010110000100101010
0101001110000001000100101010
1100100010010001000100101010
0010100101001001000100101010
0000010001011101000100101010
0001000010100111000100101010
0010010010101000100100101010
0001011000011000100100101010
1010010001000001100100101010
1000001010100001100100101010
1000011110000000010100101010
0011000101010000010100101010
1010000000100110010100101010
0000001100011001010100101010
0000100110000011010100101010
0100010000100011010100101010
0011001010000000110100101010
1101000000000100110100101010
0010010000010010110100101010
0000000010010101110100101010
0000001001000011110100101010
1100000111000000001100101010
0001101100100000001100101010
1111000000010000001100101010
0101000001100100001100101010
1000001000011100001100101010
0010011010000010001100101010
0011001000001001001100101010
0100000001010001101100101010
0000100010001001101100101010
1010100000001000011100101010
0000000110100100011100101010
0110000100000001011100101010
1101000011010000000010101010
0011001011001000000010101010
1000001010101100000010101010
1000000101011100000010101010
0001111010000010000010101010
1011000000110010000010101010
1000100001101010000010101010
1110000100001001000010101010
1001010001001001000010101010
0101101000000101000010101010
0000011011000101000010101010
0110010000000111000010101010
1100101100000000100010101010
0110010101000000100010101010
1000110001000100100010101010
0000000111000110100010101010
1100010000100001100010101010
0010001010000011100010101010
0001101100001000010010101010
0001001010010100010010101010
0100000011100001010010101010
0000110010010000110010101010
0010100000001100110010101010
1101000000101000001010101010
0010010010010100001010101010
0010100110000001001010101010
0000101001001001001010101010
0010000001100101001010101010
1110000000000100101010101010
1100000000010010011010101010
1001001000000000111010101010
0000010100000010111010101010
0100100000000001111010101010
0000110110100000000110101010
1010010000011000000110101010
0000001011100010000110101010
0011001000000110000110101010
0000100000110110000110101010
1000001001010001000110101010
1000000110000101000110101010
0011100000100000100110101010
0000010001110000100110101010
1000000011001000100110101010
0001000000001011100110101010
0100000001001100010110101010
0001100010000100001110101010
1000110000000010001110101010
0100000010001010001110101010
0000000110010000101110101010
1001100110000100000001101010
1010010000110100000001101010
1110010001000010000001101010
1000101010100010000001101010
0010100000101110000001101010
1001011010000001000001101010
0100101100001001000001101010
0010110010001001000001101010
0100010010100101000001101010
0101011100000000100001101010
0110000011100000100001101010
1000000101110000100001101010
1010010100001000100001101010
0100110001001000100001101010
0011000010010100100001101010
0100100000110100100001101010
1001110000000010100001101010
0000011001100010100001101010
0001000001001101100001101010
0000010000011011100001101010
0010001110100000010001101010
0110010010010000010001101010
0010000101001100010001101010
0001001000011010010001101010
0000000011000111010001101010
1000011000010000110001101010
0001001000100100110001101010
0000010101000001110001101010
1000101101000000001001101010
0101000010110000001001101010
0010100001110000001001101010
0000011000110001001001101010
0110000000010101001001101010
0111000000001000101001101010
0000100011000010101001101010
1110000000100000011001101010
1000010100000100011001101010
1000000001001010011001101010
0001110101000000000101101010
1101100000100000000101101010
1010000110010000000101101010
0000100100111000000101101010
0110011000000100000101101010
0011000001001010000101101010
0010010100000011000101101010
0000100001100001100101101010
0100000010000011100101101010
1100000000011000010101101010
0001010010000010010101101010
1000110000000001010101101010
1000010010001000001101101010
0010100100000100001101101010
0101001000000010001101101010
0000000000001111001101101010
0000001100001000101101101010
0001010000000100101101101010
1010000000000010101101101010
0100101001010000000011101010
0001010100010100000011101010
0100000001100110000011101010
1000001100100001000011101010
0000000010111000100011101010
0001000100100010100011101010
0000100100000101100011101010
1011010000000000010011101010
0110001000000010010011101010
0010000001010001010011101010
0001100001000000110011101010
1000000000000011110011101010
0001001110000000001011101010
0000010101100000001011101010
0000011000001010001011101010
0000000100011001001011101010
0000001001000100101011101010
0000010010000001101011101010
0000000010100010011011101010
1001101001101000000000011010
1001111010000100000000011010
0010011100110100000000011010
0101001010110100000000011010
1110001100001010000000011010
0111000010101010000000011010
0010111000011010000000011010
0100010110100110000000011010
0100110110010001000000011010
1100001001010011000000011010
1001010000110011000000011010
1000100011001011000000011010
0100101100000111000000011010
0011001010000111000000011010
0010111010100000100000011010
1011011000010000100000011010
1011000110001000100000011010
1110100000100100100000011010
0000101001110001100000011010
1010101000001001100000011010
0011100100000101100000011010
0101010000010101100000011010
0001001100010011100000011010
1011110000100000010000011010
0110000111010000010000011010
0000100110111000010000011010
0101010101000100010000011010
1010100010001100010000011010
0101000100110010010000011010
1000101000010101010000011010
0001000011100011010000011010
0010100101100000110000011010
0100101010000100110000011010
1000011001000100110000011010
0100000001110100110000011010
0001100000011100110000011010
1010000011000010110000011010
0011010000000110110000011010
0010000010110001110000011010
1100000000101001110000011010
0000110001000011110000011010
0101101001010000001000011010
1111000100000100001000011010
1100010010001100001000011010
0001100010101100001000011010
1110100010000010001000011010
1010001000010110001000011010
0110100000110001001000011010
0100000111001001001000011010
0000010100011101001000011010
1001101000000011001000011010
0110000001000111001000011010
1000000000101111001000011010
1000110110000000101000011010
0111000011000000101000011010
1101001000100000101000011010
1010000101010000101000011010
0010011001000010101000011010
0001010100001010101000011010
0100000000011110101000011010
0010010010000101101000011010
0000000101100011101000011010
1000010101001000011000011010
0001010000110100011000011010
1000000010110010011000011010
1101000000001010011000011010
0000100100010110011000011010
1100001110010000000100011010
0111101000001000000100011010
0110001011000100000100011010
0000011001101100000100011010
0011110001000010000100011010
0100101010100010000100011010
0000110100110010000100011010
1100010000011010000100011010
1100000010100101000100011010
1000001100001101000100011010
1100010011000000100100011010
0010110100001000100100011010
0001001100101000100100011010
1010000000111000100100011010
0001000111000010100100011010
1100000100100010100100011010
1001100010000001100100011010
0011000001100001100100011010
1101000001100000010100011010
0001100100001010010100011010
0001010010010001010100011010
0001001001010000110100011010
1000100000000110110100011010
0100010010110000001100011010
1011000000100010001100011010
0000000011011010001100011010
0001010101000001001100011010
1001000001001000101100011010
0000100001100100101100011010
0101000000000011101100011010
1010001100000000011100011010
0000011010001000011100011010
0000001000110001011100011010
1100000000010000111100011010
0000000100001001111100011010
0010011011010000000010011010
0011001000111000000010011010
1000110000011100000010011010
1000101000110010000010011010
0000100101100110000010011010
0000000010111110000010011010
1010001101000001000010011010
0100001100110001000010011010
0110000110000101000010011010
0010011000001101000010011010
0011000100001011000010011010
0001010010110000100010011010
0000111100000100100010011010
0010000100110010100010011010
1100000010000011100010011010
0111100000010000010010011010
0001001000100110010010011010
0101010000001001010010011010
0000010001100101010010011010
1010000000010011010010011010
0001001010001000110010011010
0010010001001000110010011010
0001000101000001110010011010
1100010100010000001010011010
0001011001000100001010011010
0100010011000010001010011010
1000001001001010001010011010
0010110000000110001010011010
0001110010000001001010011010
0101000001100001001010011010
1011100000000000101010011010
0000100000001011101010011010
0110001010000000011010011010
1010000000100100011010011010
0000100010100000111010011010
0001110000101000000110011010
0101000010001100000110011010
0010000100011100000110011010
1010011000000010000110011010
0000101000001110000110011010
1000010100100001000110011010
0001100000010101000110011010
0100001001000010100110011010
0001100011000000010110011010
0000010000100010110110011010
1000001010100000001110011010
0001001100010000001110011010
1000100001010000001110011010
1010000000001001001110011010
1010111001000000000001011010
1011100010010000000001011010
0010010001111000000001011010
0001110100100100000001011010
0001001101001100000001011010
0011001100100010000001011010
0010100011100010000001011010
0000010011001110000001011010
1110000011000001000001011010
0010001110001001000001011010
0101100010000101000001011010
0010100001001101000001011010
0010010111000000100001011010
0100111000010000100001011010
0111000100010000100001011010
0110001001001000100001011010
1000100000100011100001011010
0010000001010011100001011010
1101010010000000010001011010
1000100001100100010001011010
0011001000010100010001011010
1001000101000010010001011010
0010000110000110010001011010
0100001001000110010001011010
0001000000111001010001011010
0000010100101000110001011010
1000000001011000110001011010
0100000100000101110001011010
1010000110100000001001011010
1100000001101000001001011010
0000110010010100001001011010
0100101000001010001001011010
0000000100111010001001011010
0000101100100001001001011010
0000000011110001001001011010
1000010001000101001001011010
0001000001000110101001011010
0100010001010000011001011010
1010010000000010011001011010
0000001000001101011001011010
0100110010001000000101011010
0000001110100100000101011010
1001001000000110000101011010
0010100000010110000101011010
0100000100001110000101011010
0101000001001001000101011010
1000001101000000100101011010
0000000010101001100101011010
0010010010100000010101011010
0000001100010010010101011010
1001110000000000001101011010
0011000001010000001101011010
0010010000001100001101011010
0001000000100101001101011010
0000010000010010101101011010
0010100000000001101101011010
0000100001001000011101011010
0110000010110000000011011010
1110010000001000000011011010
1100001010000100000011011010
0100000001011100000011011010
0001010110000010000011011010
1011000000100001000011011010
0010010100010001000011011010
0001001001010001000011011010
0000001010100010100011011010
0100010000000110100011011010
1000000100001001100011011010
0010101100000000010011011010
1000101000000001000111011010
0000000111000001000111011010
0011000010000000100111011010
0000110001000000100111011010
0100010100000000010111011010
1010000001000000010111011010
0000000000010001110111011010
1011001010100000000000111010
0110100110001000000000111010
0011010101001000000000111010
0001001110011000000000111010
1101000110000010000000111010
0110101001000010000000111010
1000011101000010000000111010
1000010010101001000000111010
1000110100000101000000111010
0100000011010101000000111010
0101000100001101000000111010
0000000101011011000000111010
0001110100010000100000111010
0000101101001000100000111010
0010010001100100100000111010
0000000011101010100000111010
1000000000110110100000111010
0010000100001110100000111010
1101001000010000010000111010
0000011001110000010000111010
1110010000000100010000111010
0100000010101100010000111010
1000100100100010010000111010
0001010100100001010000111010
0000101000101001010000111010
1000110000001000110000111010
0100000100011000110000111010
0011000000001001110000111010
0100110100100000001000111010
1000000110010100001000111010
0010010100010010001000111010
1000100000011010001000111010
0001001100000110001000111010
1011010000000001001000111010
0001100001000101001000111010
0010001110000000101000111010
0000010011010000101000111010
0001101010000000011000111010
0010001001000001011000111010
0000001000001010111000111010
0001010110000100000100111010
0100110000010100000100111010
0010001000101010000100111010
0001000000011110000100111010
0010000110100001000100111010
0000001010001100100100111010
0100101000000001100100111010
0000010000000111100100111010
0010000010011000010100111010
0111000000000010010100111010
1000000001001001010100111010
0000100000110000110100111010
0000110011001000000010111010
0011000100100100000010111010
0000110000100011000010111010
0111001000000000100010111010
1000001000011000100010111010
0001000001010100100010111010
0001110000000100010010111010
1000100010000001010010111010
0100000100000011010010111010
0000011000000001110010111010
1001000101000000001010111010
0010011000100000001010111010
0100100010010000001010111010
0110000001001000001010111010
0000000110101000001010111010
0001010000011000001010111010
0000000001110010001010111010
1110000010000000000110111010
0100000101010000000110111010
1000000100001010000110111010
0010000001000011000110111010
0100000000101000100110111010
1000000000010100010110111010
0010000100000000110110111010
0100001101100000000001111010
1000000111001000000001111010
0000100101010100000001111010
0000111000001100000001111010
0001001011000010000001111010
1001100000001001000001111010
0000000100100111000001111010
1011000001000000100001111010
1100000010010000100001111010
0001010010001000100001111010
0010001000100001100001111010
0010000000110010010001111010
0100010000001010010001111010
0000010000010101010001111010
0110100000000000110001111010
0001010000100010001001111010
0010000010001010001001111010
0000100000000011011001111010
0001000000010000111001111010
1000000001100010000101111010
0100000000110001000101111010
1010000000000101000101111010
0001000100000001100101111010
1000010001010000000011111010
0000001000010110000011111010
0000000010001101000011111010
0000000110010000010011111010
0111111000101000000000000110
0110011110100100000000000110
0001111010110100000000000110
0101110011001100000000000110
1001010110011100000000000110
0111101101000010000000000110
1001001110101010000000000110
0110000101011110000000000110
1011000111100001000000000110
1100111100001001000000000110
1010101011001001000000000110
0110010110011001000000000110
1010110101000011000000000110
0100110011010011000000000110
0101000011101011000000000110
0111001000011011000000000110
1100101001000111000000000110
0011001100100111000000000110
1000010001110111000000000110
1000000111001111000000000110
1000101111100000100000000110
0110111010010000100000000110
0101100110011000100000000110
0010001011111000100000000110
1110101100000100100000000110
0100000111101100100000000110
1101011001000010100000000110
0011011100010010100000000110
0101101000110010100000000110
1011000001110010100000000110
0100110100100110100000000110
0001100101001110100000000110
0010110001110001100000000110
1001110010000101100000000110
1001001000011101100000000110
1000101100010011100000000110
0000100010110111100000000110
0100111111000000010000000110
1110110100100000010000000110
1111000011010000010000000110
0010101100111000010000000110
0011111100000100010000000110
0101001000111100010000000110
0110010010110010010000000110
1111100000000110010000000110
0000010100111110010000000110
1100001110100001010000000110
0100101010011001010000000110
0110011001000101010000000110
0100100011100101010000000110
1000110100010101010000000110
0010000101110101010000000110
1000001000111011010000000110
0101000001010111010000000110
0010000010011111010000000110
1111001000001000110000000110
1010100001101000110000000110
0001011001001100110000000110
1011010010000010110000000110
1000100011010010110000000110
1000101000100110110000000110
1100010001001001110000000110
0001010010011001110000000110
0001000100110011110000000110
0000011100001011110000000110
0010010000100111110000000110
1110110001001000001000000110
1011001000111000001000000110
1101010100100100001000000110
0010110101010100001000000110
0011101010001100001000000110
0101110100001010001000000110
1011110000100001001000000110
1101100000011001001000000110
0000010111100101001000000110
0000110010011101001000000110
1010000011010011001000000110
0010001101001011001000000110
1000100001101011001000000110
0001100110000111001000000110
1111100010000000101000000110
0001100011101000101000000110
0000010111011000101000000110
1010000011100100101000000110
1011000100010100101000000110
1000000110110010101000000110
0010010000111010101000000110
0010110010000110101000000110
0101000010010110101000000110
0111000000110001101000000110
1000001100100101101000000110
0011010011001000011000000110
0100011100101000011000000110
1100001001001100011000000110
0101100011000010011000000110
1010010100000110011000000110
0000000011101110011000000110
0101100100100001011000000110
0000111001001001011000000110
0001001010101001011000000110
0000101000110101011000000110
0010100001000111011000000110
1001000000001111011000000110
1001111000000000111000000110
0110010101000000111000000110
0000001101010001111000000110
1000100010001001111000000110
1101001111000000000100000110
1110100011100000000100000110
0010011101101000000100000110
1110000110010100000100000110
1100011000110100000100000110
0000110001111010000100000110
1000001101010110000100000110
1101001000101001000100000110
0001000110011011000100000110
0001010011000111000100000110
0101000011110000100100000110
0110001110001000100100000110
1011000100101000100100000110
0110100000111000100100000110
0010111000100100100100000110
1001100000110100100100000110
1101000001001100100100000110
1100001010010010100100000110
0011010001001010100100000110
1000100110000110100100000110
1110011000000001100100000110
0000110100011001100100000110
0100000010011101100100000110
0010000101000111100100000110
1010011010000100010100000110
0000110011010100010100000110
0001000111001100010100000110
0011010000011100010100000110
1000010111000010010100000110
0110010100001010010100000110
0100100000110110010100000110
0111000101000001010100000110
0010010110100001010100000110
1101010000010001010100000110
0100000100111001010100000110
1001001001000011010100000110
1101100100000000110100000110
0000101010101000110100000110
0111000000010010110100000110
1000000010110001110100000110
0001000000101101110100000110
1100101100100000001100000110
0110011100010000001100000110
1001011001001000001100000110
0100101001011000001100000110
0010001001110100001100000110
1111000001000010001100000110
1001010000010110001100000110
0010100000011110001100000110
0000101110010001001100000110
0001111000000101001100000110
1100100010000011001100000110
0100001000010111001100000110
0110010010100000101100000110
1001001010100000101100000110
0011101000010000101100000110
0000011010010100101100000110
0100000101001001101100000110
0000001000111001101100000110
1010100110000000011100000110
1001000100011000011100000110
1000011000100010011100000110
0100000101010010011100000110
0001101000001010011100000110
0000010010011010011100000110
1000000001100101011100000110
0011000001000100111100000110
0000000100110100111100000110
0001000010000011111100000110
1100011011100000000010000110
0010101111010000000010000110
1001111010001000000010000110
1000011100111000000010000110
0011010100110100000010000110
0101001110001100000010000110
1010001010110010000010000110
0001000011110110000010000110
1001001001001110000010000110
0011010010101001000010000110
1000100010111001000010000110
0001101011000011000010000110
1000001101100011000010000110
0001111101000000100010000110
1000010111000100100010000110
0101100001100100100010000110
1000101010010100100010000110
0010110100001100100010000110
0110010001010010100010000110
0100001101000110100010000110
0000011000110110100010000110
0010011100100001100010000110
1010000101001001100010000110
1001010000010011100010000110
0110000000001111100010000110
0011100110100000010010000110
0110100101000100010010000110
0001011110000010010010000110
0111000000101010010010000110
0010101010000110010010000110
1100000011000110010010000110
0101010011000001010010000110
1011000000011001010010000110
0000010101011001010010000110
0000110010001011010010000110
0100001000100111010010000110
1000001011001000110010000110
1001010000101000110010000110
1000000001110100110010000110
1010000100100010110010000110
0001001001010010110010000110
1011011000000100001010000110
0100001011010100001010000110
0100001110100010001010000110
1001101000010010001010000110
1000000010011110001010000110
0110110100000001001010000110
0001000110110001001010000110
0000011001110001001010000110
0100011010001001001010000110
1100000100101001001010000110
0011000011000101001010000110
1000000101010101001010000110
1110001000000011001010000110
0100100000110011001010000110
0101000111000000101010000110
0001110010010000101010000110
0000010010101100101010000110
0010100001001010101010000110
0100101001000001101010000110
0010100000010101101010000110
0111101000000000011010000110
1000110100001000011010000110
1101000010001000011010000110
0101000100010100011010000110
0010000000101101011010000110
0100000001001011011010000110
0001000000100110111010000110
0100010000100001111010000110
0101010110100000000110000110
0100111010000100000110000110
0011001101000100000110000110
1001100011000100000110000110
0010111100000010000110000110
1100100101000010000110000110
0101110000010010000110000110
0101001010010001000110000110
1001000001110001000110000110
1000001110001001000110000110
0010100010100101000110000110
0000011000101011000110000110
1010100010001000100110000110
0000011001011000100110000110
1000010010100010100110000110
0100101000001010100110000110
0000100001010110100110000110
1100100000100001100110000110
0011000000100011100110000110
1110100000010000010110000110
1000000101101000010110000110
0000000010111100010110000110
0011100001000010010110000110
0000010001100110010110000110
0000100100001110010110000110
1010000010000011010110000110
0000101000010011010110000110
0100000100000011110110000110
1000010110010000001110000110
0110000010011000001110000110
0100000101100100001110000110
0011010010000010001110000110
0000001011001010001110000110
0000101000100110001110000110
1011000100000001001110000110
1000110001000001001110000110
1100000001010000101110000110
0001001100000010101110000110
0001100000001001101110000110
0100001000110000011110000110
0000011000001100011110000110
0100100000000101011110000110
0010100000100000111110000110
1110001101001000000001000110
1101011000011000000001000110
1100110010100100000001000110
0111001100010100000001000110
0000011001111100000001000110
1000101001011010000001000110
0000111011000110000001000110
1001000000111110000001000110
0010111100010001000001000110
1001001100110001000001000110
0000000111111001000001000110
1000110001001101000001000110
1011000100001011000001000110
1111010100000000100001000110
1001010011010000100001000110
1010101000110000100001000110
1000001110011000100001000110
1001000101100100100001000110
0110000010110100100001000110
0101101000001100100001000110
0011010010001100100001000110
0110100011000010100001000110
0101000101010010100001000110
0000000011011110100001000110
1000011101000001100001000110
1010000001010101100001000110
0011100000110100010001000110
0010100011001100010001000110
0110000100101100010001000110
0000011101010010010001000110
1100000001110010010001000110
0010010001101010010001000110
0001000110100110010001000110
0001101110000001010001000110
0010011010001001010001000110
1101001000000101010001000110
1000010100100011010001000110
0011011000100000110001000110
1001100010100000110001000110
0110001001010000110001000110
0100110010001000110001000110
1100110100010000001001000110
0011000110011000001001000110
1000001010101100001001000110
0010011010010010001001000110
1011000010000110001001000110
0000101100010110001001000110
0100100101000011001001000110
0000110010100011001001000110
0010101110000000101001000110
0100011000110000101001000110
0110000001001100101001000110
0100010110000001101001000110
1010010000001001101001000110
0100100000100101101001000110
1000011110000000011001000110
1011000100100000011001000110
0000010101001100011001000110
0101001000010010011001000110
0000100000111010011001000110
0010000111000001011001000110
0110100000010001011001000110
0001001100000100111001000110
1000100001000100111001000110
0000001010100010111001000110
0000000100101001111001000110
0000000010010101111001000110
1010010100110000000101000110
0001110110000100000101000110
0110010001100100000101000110
0100010110010010000101000110
0010000111001010000101000110
0010001000111010000101000110
0011000001010110000101000110
1011001010000001000101000110
1100101000010001000101000110
0011100000011001000101000110
0000001100011101000101000110
0000010110101000100101000110
0001011010000010100101000110
0001100100100001100101000110
0101000000001011100101000110
1001010010001000010101000110
0000100110011000010101000110
1100100000001100010101000110
1110001000000010010101000110
0010110000010010010101000110
1010100001000001010101000110
0100000110000101010101000110
1000000101010000110101000110
0001101101000000001101000110
0000000111010100001101000110
0100010010001100001101000110
0001000001101100001101000110
0110100000100010001101000110
0101010001000001001101000110
0000100001110001001101000110
0010000100010011001101000110
1000000000011010101101000110
0010000010110000011101000110
0010001100001000011101000110
0000010000000111011101000110
1010001011000100000011000110
0001100010101100000011000110
0110010000011100000011000110
0001101100100010000011000110
0010100001110010000011000110
0101011000000110000011000110
0110000011100001000011000110
0011010001010001000011000110
0011001000001101000011000110
0100001001010011000011000110
0000111010100000100011000110
1101100000010000100011000110
0100000001101010100011000110
0101001000100001100011000110
1100000100000101100011000110
0000010110110000010011000110
0000001101100100010011000110
1001000100001100010011000110
0000101000011100010011000110
0010101000100001010011000110
0011000001001000110011000110
1000100000001010110011000110
0000010000001101110011000110
0001011011000000001011000110
1110010000100000001011000110
1010001100010000001011000110
1000010001011000001011000110
0100100110000100001011000110
0010000010101010001011000110
0000001101001000101011000110
0111000000000010101011000110
0100010010000010011011000110
1000000000110001011011000110
0001000100000011011011000110
1100001000000000111011000110
0100100100101000000111000110
1010010001000010000111000110
1110000000001001000111000110
1010000000100100100111000110
0010010010000001100111000110
0000101000000101100111000110
0101001100000000010111000110
0100000001011000010111000110
0001000010010010010111000110
1001000000000001110111000110
0001010100001000001111000110
0011100000000100001111000110
1000000100000110001111000110
0000001100100001001111000110
0011110110001000000000100110
0100101011101000000000100110
1000010111101000000000100110
1000101101001100000000100110
0011010011010010000000100110
1110001010000110000000100110
1100010101000110000000100110
0101100010100110000000100110
0101100111000001000000100110
0110110010100001000000100110
1111000001001001000000100110
0110011100000011000000100110
0111110001000000100000100110
1100001100110000100000100110
1000111000011000100000100110
1000011001100100100000100110
0001001101100010100000100110
0111000100001010100000100110
0101001001010001100000100110
1001000110001001100000100110
0010100010011001100000100110
1000000001111001100000100110
0110000100010101100000100110
0100110000001101100000100110
0001010000101011100000100110
1001101100100000010000100110
0010110001100100010000100110
1010000010110100010000100110
1001001010001100010000100110
0100010110001100010000100110
0011000100010110010000100110
0001000011110001010000100110
0101011000001001010000100110
1000110000101001010000100110
0000011010100101010000100110
0111000010000011010000100110
0011000010101000110000100110
0000010101010100110000100110
0100000101100001110000100110
0001100000010101110000100110
1010000001000011110000100110
1010001110100000001000100110
1100000110011000001000100110
1001000111000100001000100110
0001101001100100001000100110
0101110000010100001000100110
1101010010000010001000100110
0000100011011010001000100110
1010100000100110001000100110
1010100100010001001000100110
1010001001000101001000100110
0000011100010101001000100110
0101101000000011001000100110
0000011011000011001000100110
0110000001100011001000100110
1010010001010000101000100110
0001011000000110101000100110
0000010010110001101000100110
0011000000001101101000100110
1010000101001000011000100110
0010001010001010011000100110
0011010100000001011000100110
0100010001010001011000100110
0000110100100000111000100110
0100100110110000000100100110
0011000011100100000100100110
0001001001011100000100100110
0100010011100010000100100110
0011100000101010000100100110
0000000101101110000100100110
0000110101100001000100100110
0001101010001001000100100110
0100001001100101000100100110
1101010000100000100100100110
0000010011001100100100100110
0000010110000011100100100110
0100100000010011100100100110
1000001011100000010100100110
0110001010010000010100100110
1100001100001000010100100110
0100100010001010010100100110
0100011000000110010100100110
1010000100000101010100100110
0000100001011000110100100110
0110000000100100110100100110
1000110000000010110100100110
0000011000010001110100100110
0110100010000100001100100110
0001110001000010001100100110
1000010100001010001100100110
0100001000101010001100100110
0001000010001110001100100110
1000000010010101001100100110
0001010100010000101100100110
0000100001000101101100100110
0010101001000000011100100110
0001010000101000011100100110
1001010010110000000010100110
1110011000001000000010100110
1111000100000100000010100110
0110000010101100000010100110
1010100100001010000010100110
0001010101001010000010100110
0011101100000001000010100110
1010010011000001000010100110
1100010100010001000010100110
0110001000110001000010100110
0100100010010101000010100110
0000111000000111000010100110
1000000000101111000010100110
0000110001101000100010100110
0010000101100100100010100110
0001001000101100100010100110
0010101000010010100010100110
1010010000000110100010100110
1101000001100000010010100110
0011010010000100010010100110
1100000000011100010010100110
1000001100010010010010100110
0000101000101010010010100110
0010000001001110010010100110
0100100100001001010010100110
0000001001010101010010100110
1000100101100000001010100110
0110010001000100001010100110
0000000100110110001010100110
0001000001011001001010100110
0010010000010011001010100110
0110001010000000101010100110
0000100110000010101010100110
1010000000100001101010100110
0000111000010000011010100110
1000010000000101011010100110
0000000011100000111010100110
0000001000000011111010100110
1010101000100000000110100110
0000110010011000000110100110
1000100100010100000110100110
0101100000001100000110100110
0010000010010110000110100110
0111010000000001000110100110
1100000110000000100110100110
0110000001001000100110100110
0001000101000001100110100110
0001110100000000010110100110
1000010001010000010110100110
0001000000000111010110100110
0010000111000000001110100110
0000011010100000001110100110
0011000000110000001110100110
0110000000000010011110100110
0110010111000000000001100110
1010011100000100000001100110
1101000010010100000001100110
0010101010010100000001100110
1101001100000010000001100110
0000011110100010000001100110
0100111000010010000001100110
0001111000100001000001100110
0100100001011001000001100110
0010000001101101000001100110
0001001010010011000001100110
0000000101010111000001100110
0100001000001111000001100110
1010010010100000100001100110
0000100011110000100001100110
1110100000001000100001100110
0011001001000100100001100110
1000000101001010100001100110
0011100000000011100001100110
1000001000100011100001100110
0011101000001000010001100110
1000000100111000010001100110
0010100101000010010001100110
1000011000001010010001100110
0000001000110110010001100110
0000111001000000110001100110
0001000011000010110001100110
0100010000000011110001100110
0000111100001000001001100110
1001100000101000001001100110
0100000011000110001001100110
0000010000101110001001100110
0000000110001011001001100110
1100010000000100101001100110
0100000100100010101001100110
0001000001100001101001100110
0100001101000000011001100110
1001000010000001011001100110
0000100000001101011001100110
0010000000010010111001100110
0100011001001000000101100110
0001100100010010000101100110
1100010010000001000101100110
0000010000111001000101100110
0010000010100011000101100110
0001110000001000100101100110
0001100001000100010101100110
0011000100000000110101100110
1000001000000100110101100110
0000100010000001110101100110
1110000100000000001101100110
1000001000110000001101100110
0010001000000110001101100110
1000000001000011001101100110
0010000000101000101101100110
0100001000000001101101100110
0100000000010100011101100110
1001101001000000000011100110
0010001100101000000011100110
0100101000100100000011100110
0000011010001100000011100110
0011000000100110000011100110
0100001110000001000011100110
0000100100110001000011100110
0001010110000000100011100110
0000000010000111100011100110
0110110000000000010011100110
0001010000011000010011100110
0100000010010000110011100110
0100100011000000000111100110
1001000100100000000111100110
0010011000010000000111100110
0000000001110100000111100110
0000001101000010000111100110
0000110000100010000111100110
1100000000010010000111100110
1010011111000000000000010110
1101110000110000000000010110
0010110011011000000000010110
1010100101100100000000010110
1101000011100100000000010110
0110110100010010000000010110
1011000011001010000000010110
0000101101101010000000010110
0100100111000110000000010110
1000110010010110000000010110
0101001101001001000000010110
0010010010110101000000010110
1000011001001011000000010110
0010110000101011000000010110
0000001010101111000000010110
0111001001100000100000010110
0011100100110000100000010110
0000111110001000100000010110
1010101010000010100000010110
0001110011000010100000010110
0001010000011110100000010110
1000010110010001100000010110
0010000100101101100000010110
0100100010001011100000010110
1000101010110000010000010110
0111001010000100010000010110
1000010011001100010000010110
1000111100000010010000010110
0000000111011010010000010110
0001001101000110010000010110
1100000100100110010000010110
0111100000001001010000010110
1001010000100101010000010110
1100101001000000110000010110
1011000101000000110000010110
0101000100101000110000010110
0110000010011000110000010110
0000011100100100110000010110
0010100000001110110000010110
0001000001001011110000010110
1000000010000111110000010110
0111100001000100001000010110
1000101001010100001000010110
0100100100110100001000010110
0001001100011100001000010110
1100001011000010001000010110
1010000100011010001000010110
0011010000100110001000010110
1100110000000101001000010110
0000101000011011001000010110
0100000100001111001000010110
1000000101101000101000010110
0100000011100001101000010110
0000001001001101101000010110
0000011011010000011000010110
0001100110001000011000010110
0000110000101100011000010110
1010101000000001011000010110
1000010010100000111000010110
1000100100010000111000010110
0010000001110000111000010110
1101000000000100111000010110
0010001100000010111000010110
0100100000100010111000010110
0101110101000000000100010110
0011110010100000000100010110
0011011001010000000100010110
0001010100111000000100010110
1000010110100100000100010110
0110011010000010000100010110
0100001100110010000100010110
0010101001000110000100010110
0100011000011001000100010110
0001100001100101000100010110
0111000000010101000100010110
0011100100000011000100010110
1000101000100011000100010110
0010000111010000100100010110
0000010001110100100100010110
1001010100000010100100010110
0100000000100111100100010110
1000110001100000010100010110
0100000011101000010100010110
0100001001010100010100010110
0001000001110010010100010110
1001000110000001010100010110
0100110000000011010100010110
0000001101001000110100010110
0010010000101000110100010110
0001100010000100110100010110
0000101011100000001100010110
1011100000001000001100010110
0010001110000100001100010110
0000110110000010001100010110
0000000010110110001100010110
1000001101000001001100010110
0011001000100001001100010110
1000010000110001001100010110
0000110001001000101100010110
0010000010001010101100010110
0001000100000101101100010110
0101011000000000011100010110
1001100110010000000010010110
0100000110111000000010010110
1100010001010100000010010110
0100101010010010000010010110
0000010011101010000010010110
0010010110000110000010010110
1011100001000001000010010110
0000101110100001000010010110
0011011000000011000010010110
0110000100100011000010010110
1011000010100000100010010110
0011010001000100100010010110
0101010000100010100010010110
1100000100010010100010010110
1000001001010001100010010110
0001010100001001100010010110
0000100100000111100010010110
1111010000000000010010010110
0001011000110000010010010110
0010001100001100010010010110
1000000100001011010010010110
0100001010100000110010010110
0000110000010010110010010110
1000111000100000001010010110
0011000101010000001010010110
1000000011110000001010010110
0010000110001001001010010110
1001000000100011001010010110
0000001110010000101010010110
0100011000000100101010010110
0000001000101010101010010110
0100100001010000011010010110
0000000111000100011010010110
1100110000001000000110010110
1010001000011000000110010110
0001000100100110000110010110
0100000000011110000110010110
0100001100000101000110010110
0000010100010011000110010110
0000110100100000100110010110
0000000011000011100110010110
0001010000001010010110010110
0010000000110001010110010110
0011001000000000110110010110
1000000000001100110110010110
0000110000010100001110010110
1010010000000000101110010110
1100000100000000011110010110
0000010010000001011110010110
0011011100001000000001010110
0110100001101000000001010110
0011000111000100000001010110
1110100000010100000001010110
0101000001001110000001010110
1000111010000001000001010110
1100000101010001000001010110
0010001001110001000001010110
0100010100101001000001010110
1001000001101001000001010110
0011110000000101000001010110
0000100011010101000001010110
0110101000000011000001010110
1001100000010011000001010110
0100001111000000100001010110
1100100100100000100001010110
0100001000011010100001010110
0000010010100110100001010110
0010100010100001100001010110
0000010011001001100001010110
0010110110000000010001010110
1000100101001000010001010110
0101100100000010010001010110
1001001010000010010001010110
0000010000011011010001010110
0000100000100111010001010110
0000000100011100110001010110
0000101000010001110001010110
1011010001000000001001010110
0110001100100000001001010110
0001111000010000001001010110
1100100010001000001001010110
0001001001100010001001010110
0100010000010110001001010110
0000110100000100101001010110
1010000000100010101001010110
0100101000000100011001010110
0001000001010001011001010110
1000000100000101011001010110
0011100000000000111001010110
1001000010110000000101010110
0000111000101000000101010110
1000000001011100000101010110
0000011001000101000101010110
0000000101100011000101010110
0110110000000000100101010110
1100000010000100100101010110
0001010000010001100101010110
0010001011000000010101010110
0001001000001001010101010110
0100000000110000110101010110
0010000000000101110101010110
1000010101100000000011010110
0011001010010000000011010110
0101000001110000000011010110
0001000100010101000011010110
1100010000000011000011010110
1110000001000000100011010110
0010101000001000100011010110
0010000000010110100011010110
0000100011100000010011010110
1100000000101000010011010110
0101001000001000001011010110
1000010010000100001011010110
0010100100000010001011010110
0000110000001001001011010110
0110000000000101001011010110
0000001010000011001011010110
0000000000001110011011010110
0000011110000000000111010110
0000101001010000000111010110
0000100010000110000111010110
0000000010011001000111010110
0000000101000100100111010110
0000001000100010010111010110
0000100100000001010111010110
0111010100100000000000110110
0111100010010000000000110110
0001111001001000000000110110
0100011011000100000000110110
0101000101010100000000110110
0100100001110010000000110110
0000011010011010000000110110
0000100100011110000000110110
1100011000100001000000110110
1001100010100001000000110110
0100101100010001000000110110
1100000010010011000000110110
1010110100000000100000110110
0100010010101000100000110110
0011000001011000100000110110
0010011000010100100000110110
0100001100001100100000110110
1000000010011100100000110110
0000101001000011100000110110
0010000000110011100000110110
1110000100010000010000110110
1001010100001000010000110110
0100001110000010010000110110
0101000000011010010000110110
0011000001000101010000110110
0100000000110101010000110110
0000010001100010110000110110
1000001000001001110000110110
0000001111001000001000110110
0010010010001100001000110110
0101000000101100001000110110
1001100100000010001000110110
1000001000001110001000110110
0010001010010001001000110110
0100100101000000101000110110
0000001010100100101000110110
1000010000010010011000110110
0000000101000011011000110110
1100000101100000000100110110
1010000110001000000100110110
0000111100000100000100110110
1110100000000010000100110110
1000000000111010000100110110
0000000111000101000100110110
1000100000001101000100110110
0101001010000000100100110110
0110010001000000010100110110
0100101000100000010100110110
0000010010110000010100110110
0010001000000011010100110110
0100010100000001001100110110
0001100000010001001100110110
1000101000000000101100110110
0110000000010000101100110110
0011000010000000011100110110
0000001100010000011100110110
0000000000100001111100110110
0110001101000000000010110110
0001100100101000000010110110
1010000001010010000010110110
1001000010000110000010110110
0000001001100110000010110110
0000010000011101000010110110
1000100000110000100010110110
0110100000000100100010110110
0001001011000000010010110110
0000000101110000010010110110
0010100000011000010010110110
0000000010001010110010110110
0011110000000000001010110110
0100010000110000001010110110
0100100000001010001010110110
0000100000100101001010110110
0001000000010010101010110110
0000010001001000011010110110
0101000000000001011010110110
1000001011010000000001110110
0001001000111000000001110110
0000010110010100000001110110
0010001100010010000001110110
0001100010001010000001110110
1010000100100001000001110110
0110010000010001000001110110
0000110100000011000001110110
0100000001100100100001110110
1000100000000110100001110110
1101000000000001100001110110
0000001001001100010001110110
0011010000000010010001110110
0100000011000001010001110110
0000100000101000110001110110
0010000001010100001001110110
1000000001100000011001110110
0110000000001000011001110110
0000011000000001011001110110
0010100000110000000101110110
0000000010101100000101110110
0000001100100000100101110110
0000000100001010010101110110
0000110001000100000011110110
0100000100000110000011110110
0000010000100001100011110110
0001000000000100110011110110
0111000111001000000000001110
1010101010100100000000001110
1100011100010010000000001110
0111100100010001000000001110
0010111010000011000000001110
0000010101101011000000001110
1010110011000000100000001110
1001011100001000100000001110
0001000010111100100000001110
0100001000110101100000001110
0010010000011101100000001110
1101011000100000010000001110
0101100110000100010000001110
0000101001010110010000001110
1000000011101001010000001110
0100100000101011010000001110
0010000101010010110000001110
1001000001000110110000001110
1011101100000000001000001110
0110001101000100001000001110
0111000010100100001000001110
0011000001011100001000001110
1000000100111100001000001110
1001001000100110001000001110
0101011000010001001000001110
0010101001010001001000001110
0100000001101101001000001110
1001000100010011001000001110
0010011010001000101000001110
1000101001001000101000001110
0001101010000010101000001110
1000100000110001101000001110
0000100100001101101000001110
0000000010101011101000001110
0010001000000111101000001110
1011010000010000011000001110
0010100100100100011000001110
0011001001000010011000001110
1000100101000010011000001110
0000010000111001011000001110
0001001000110000111000001110
0011000100001000111000001110
1100110110000000000100001110
1010000110100010000100001110
1010101000010010000100001110
0100100100011010000100001110
1000100001100110000100001110
0100000011010110000100001110
1101100001000001000100001110
1000100100101001000100001110
0100010010101001000100001110
1000010010010011000100001110
0011100101000000100100001110
1000010101100000100100001110
0100100011001000100100001110
0010000000110110100100001110
0001000001010101100100001110
0000111100001000010100001110
1001001100000100010100001110
0100010100100100010100001110
0000100101010001010100001110
1000100010000101010100001110
0100010001010000110100001110
0000001000011100110100001110
1000000100001010110100001110
0000010010000110110100001110
0001010011010000001100001110
1000110000011000001100001110
0001100100010100001100001110
0101000000110010001100001110
0110010000000110001100001110
1100000100000101001100001110
0001000001001011001100001110
0000100110100000101100001110
1000001100010000101100001110
1010100000000100101100001110
0000011001000001101100001110
0000001001101000011100001110
0010000010001100011100001110
0010000000100011011100001110
0100001010000000111100001110
0111011010000000000010001110
1100010101001000000010001110
1100001010011000000010001110
0010010011001100000010001110
0010001001101010000010001110
0100010000111010000010001110
0001010110000101000010001110
0100100110000011000010001110
0011000010010011000010001110
0110110000100000100010001110
0101001001001000100010001110
0011001000010100100010001110
0100010010010100100010001110
0000010011100001100010001110
0100011000000011100010001110
1000110010100000010010001110
0101000010110000010010001110
0010011000100100010010001110
1000000001011010010010001110
0011000001100001010010001110
0100000010001101010010001110
0001001000001011010010001110
0000000101000111010010001110
0000100001100010110010001110
0000110100110000001010001110
0001011000101000001010001110
1000010001100100001010001110
1100100000001100001010001110
0011100000100010001010001110
0001001101000001001010001110
0010001010100001001010001110
0111000000001001001010001110
0000000011010010101010001110
0100000100001010101010001110
1000000110000001101010001110
1010001000001000011010001110
0000010000010110011010001110
0000100010010001011010001110
0100000001000100111010001110
0001101001100000000110001110
0010100001011000000110001110
0101010001000100000110001110
0000110011000010000110001110
1011000000001010000110001110
0000000100110101000110001110
1000001000000111000110001110
0000100000101100100110001110
0110000010000010100110001110
1000000000011001100110001110
0100000111000000010110001110
0000011010010000010110001110
1100010000000010010110001110
0010001100000001010110001110
0001000100100000110110001110
1000111100100000000001001110
0000111010011000000001001110
1011100001000100000001001110
0000100101101100000001001110
1011011000000010000001001110
0000110111000001000001001110
0110010001001001000001001110
1001000010011001000001001110
0110001010000101000001001110
0101000101000101000001001110
0001101000010101000001001110
0000101001100011000001001110
1100011010000000100001001110
0010010001000110100001001110
0100000011010001100001001110
1000000010100101100001001110
1010001010010000010001001110
1010110000001000010001001110
0100101001001000010001001110
0101000100011000010001001110
1000000111000100010001001110
0010010100010100010001001110
0000000001011101010001001110
0011000000000111010001001110
0101101000100000001001001110
1001010010100000001001001110
0110000000111000001001001110
0000000111100010001001001110
1000110000000110001001001110
0101000010000011001001001110
0000010001010011001001001110
0000010001101000101001001110
0100000100010100101001001110
0100001001000010101001001110
0010100010000010011001001110
0101010000000000111001001110
0000011011100000000101001110
0010100010101000000101001110
0011000100100100000101001110
0001001100001010000101001110
1001000000100011000101001110
0010011100000000100101001110
1001000110000000100101001110
0110000000100001100101001110
0000001000010011100101001110
0101000001000010010101001110
0000001000100101010101001110
0001100000010000110101001110
1010000001001000001101001110
0000101000001100001101001110
0100000000001001011101001110
1000000000100000111101001110
1100000100110000000011001110
1100101000000010000011001110
0110010100000010000011001110
0001000100101001000011001110
0100100101000000100011001110
0010100010010000100011001110
0000010100100100100011001110
1000000001001100100011001110
0001100000000110100011001110
1010001000000001100011001110
0000000110001010010011001110
1000000000100110010011001110
0000001000110010001011001110
0000000101010000011011001110
0000001010000100011011001110
0010010000000001011011001110
1000000011010000000111001110
0001000000011100000111001110
0000110000010001000111001110
0000010000001010100111001110
1000011000000000001111001110
0000000001000101001111001110
0101010110010000000000101110
1101100100001000000000101110
0001011101000100000000101110
1100110000100010000000101110
0000010010110110000000101110
1100001101000001000000101110
1101010000000101000000101110
0010100011000101000000101110
0010010100100101000000101110
1001000011000011000000101110
0100001010100011000000101110
0001011010100000100000101110
0000010100111000100000101110
0100101001000100100000101110
1011000000100100100000101110
1010001100000010100000101110
0000110101000010100000101110
0010100010100010100000101110
1000100000001011100000101110
0000000001100111100000101110
0111001100000000010000101110
1001000000101010010000101110
0010001001100000110000101110
0100001000010010110000101110
0110000011010000001000101110
0110010100001000001000101110
1011000010001000001000101110
0000001010001101001000101110
0100000000011011001000101110
0000100010010100101000101110
1000011001000000011000101110
0010010010100000011000101110
0001000010010010011000101110
0000110000001010011000101110
0100000000100110011000101110
1100000100000000111000101110
0101101000010000000100101110
0010110100010000000100101110
0000001010111000000100101110
1010000001010100000100101110
0101010000001010000100101110
1000011000001001000100101110
0010101000001000100100101110
0001000001101000100100101110
0010000100101000010100101110
0001000000110100010100101110
0010000011000010010100101110
0011100000000001010100101110
0000000101011000001100101110
0000000011100001001100101110
0000001100000011001100101110
1001000000000001101100101110
0001001100110000000010101110
1000011000010100000010101110
0000100110001100000010101110
1000100010010010000010101110
0010100000101001000010101110
0100100000011000100010101110
0000000100010011100010101110
0100101010000000010010101110
1001000110000000010010101110
0000110001000001010010101110
1010000000010000110010101110
0000000101001000110010101110
0100001001100000001010101110
0000100001000110001010101110
0001010001000000101010101110
0001000000001100011010101110
1100000000100100000110101110
0000010100000110000110101110
0010000000000101100110101110
0100000000010001010110101110
0101000100000000001110101110
0000000000100010101110101110
0110100100100000000001101110
0011010000101000000001101110
0100010001010100000001101110
0011000110000010000001101110
1010000000011010000001101110
1000001001000110000001101110
1000010001100001000001101110
1000000100001101000001101110
0101100010000000100001101110
0000101100010000100001101110
0000011000000101100001101110
0000110000110000010001101110
1100000010000010010001101110
0001001001000001010001101110
0000001010001000110001101110
0000001100100100001001101110
0100110000000001001001101110
0010000100000001101001101110
0001100100000000011001101110
0100000110001000000101101110
0001001010000100000101101110
0100100000000110000101101110
1100000001000000100101101110
1010000101000000000011101110
0001000011100000000011101110
0111000000010000000011101110
0001010000000011000011101110
0011101011000000000000011110
0111010000011000000000011110
0110110010000100000000011110
0001100110100010000000011110
0001001001011010000000011110
1010100110000001000000011110
0100100000011101000000011110
0110000110100000100000011110
0100101000101000100000011110
0010001100011000100000011110
0111100000000010100000011110
1000011000100010100000011110
1001000010010010100000011110
0001101100010000010000011110
1100000110001000010000011110
0001010010101000010000011110
1000011000011000010000011110
0001000011010100010000011110
0010010100100010010000011110
1100100000010010010000011110
1000000100110001010000011110
0010000101001001010000011110
0100010000001100110000011110
0000000000111010110000011110
0000100111010000001000011110
0100011001001000001000011110
0101000101000010001000011110
0000011010000110001000011110
0010011100000001001000011110
0100101010000001001000011110
1000010000010100101000011110
0001010000100001101000011110
0010010001000100011000011110
1100000001000001011000011110
0000000010100101011000011110
0000000011001000111000011110
1010001001100000000100011110
1100101000000100000100011110
1011000010000100000100011110
0101000100100001000100011110
1001001000010001000100011110
0000101001001001000100011110
0001010000001101000100011110
0010000000011011000100011110
0010000001001100100100011110
0000001100000110100100011110
0000011001000010010100011110
0110000010000001010100011110
0010000100110000001100011110
0000010000101010001100011110
0000100000000111001100011110
0001100000100000011100011110
0010110101000000000010011110
1001010011000000000010011110
0000001101010100000010011110
0011100000001100000010011110
1100000001100010000010011110
1000001000101001000010011110
1000000010010101000010011110
0000100001010011000010011110
0101000100000100100010011110
1000110000000001100010011110
1000010100000100010010011110
0000100000110100010010011110
0110000000010010001010011110
0001000010001010001010011110
0010000001000001101010011110
1000000000000010111010011110
0000000011100100000110011110
0000001000110000100110011110
0000000110001000100110011110
0100100000000000110110011110
0010100010000000001110011110
0000000000011000011110011110
1101001001000000000001011110
1000100000111000000001011110
0100011100000100000001011110
0010000010011100000001011110
0100110001000010000001011110
0110000000100110000001011110
1001010100000001000001011110
0001001010100001000001011110
0001100001100000100001011110
1010000100000100100001011110
0000000110000011100001011110
0010100001010000010001011110
0010001000001010010001011110
0000100010001001010001011110
0000010010010000110001011110
0000010110001000001001011110
1001000000001100001001011110
1000001100000010001001011110
1010000000010001001001011110
1100010000100000000101011110
0110001000010000000101011110
0000010101010000000101011110
0000110000000100010101011110
0000001011001000000011011110
0001011000000000100011011110
1001100000000000010011011110
0100001000000001010011011110
1010010010010000000000111110
1000101010001000000000111110
1001100000010100000000111110
1100000001001100000000111110
0011000001100010000000111110
0100000100101010000000111110
0001010001010001000000111110
0110001000001001000000111110
0101000000110000100000111110
0100000010000110100000111110
0000100100100001100000111110
0010111000000000010000111110
0000010111000000010000111110
0000001100000101010000111110
0001000100000010110000111110
1010100001000000001000111110
1100000010100000001000111110
0000101000110000001000111110
0001100000001000101000111110
0000000110010010000100111110
0000110010000001000100111110
0011010000000000100100111110
1000000010000000110100111110
0010001010000100000010111110
0000101100000010000010111110
0010010000001010000010111110
0110000000100000010010111110
0011001000000000001001111110
0000000000101001001001111110
1000100100000000000101111110
0000000000010100100101111110
0100010010000000000011111110
0000000001000010010011111110
1111111110000000000000000001
0010111011101100000000000001
1011001101011100000000000001
1101100010111100000000000001
1011010101101010000000000001
0101100111011010000000000001
0110011010111010000000000001
1100100111100110000000000001
0110111001010110000000000001
1001011100110110000000000001
1011101100101001000000000001
1101011101000101000000000001
0000110111011101000000000001
1011010110010011000000000001
1100001011101011000000000001
0111100000110111000000000001
1101101011001000100000000001
1100110110010100100000000001
0110001100111100100000000001
0111100110100010100000000001
1010110001011010100000000001
0001011011100110100000000001
0111010011100001100000000001
1010101011010001100000000001
0100111100110001100000000001
0001011101011001100000000001
1011010000110101100000000001
1010010110001101100000000001
0001101010011101100000000001
1000100100111101100000000001
1010001101100011100000000001
1101011000001011100000000001
0110000111001011100000000001
1001000011011011100000000001
0011101100000111100000000001
1100110000100111100000000001
0101000101100111100000000001
1010111010011000010000000001
0110111100100100010000000001
1101010001101100010000000001
0111011011000010010000000001
0001101100111010010000000001
1010000111010110010000000001
1001101011100001010000000001
1100110101010001010000000001
0111000110110001010000000001
0110110001101001010000000001
0110001011010101010000000001
0101011010001101010000000001
1011100001001101010000000001
1000011001011101010000000001
0000111010110011010000000001
0110101100001011010000000001
0001010110101011010000000001
0011001001101011010000000001
1010110010000111010000000001
1100001100010111010000000001
0010010100110111010000000001
1100011101100000110000000001
0011010111010000110000000001
1011101000110000110000000001
1100000110111000110000000001
0001100111100100110000000001
0111100100001100110000000001
1010001010101100110000000001
0100101001101100110000000001
1101100001010010110000000001
1000110110001010110000000001
0111010000011010110000000001
0010100010111010110000000001
1101001010000110110000000001
0000111101000110110000000001
0100010011010110110000000001
0000000001111111110000000001
0110101101101000001000000001
1001110011101000001000000001
0101010110111000001000000001
1111010100010100001000000001
0100101011110100001000000001
1100010001111010001000000001
1011001011000110001000000001
0001101110010110001000000001
0110000110110110001000000001
0100110100011110001000000001
1011000010111001001000000001
0111001001100101001000000001
1001101000110101001000000001
0110110010001101001000000001
0010011100101101001000000001
1000000111101101001000000001
1100110011000011001000000001
0010011011100011001000000001
1110010100001011001000000001
1001101010001011001000000001
1001111010010000101000000001
1110001101010000101000000001
1000010111110000101000000001
0110101110000100101000000001
1011000100101100101000000001
0011010001011100101000000001
1001100111000010101000000001
0101110000110010101000000001
0001001101110010101000000001
0011001010101010101000000001
1110010001000110101000000001
0010100101010110101000000001
1001010010001110101000000001
1100011010100001101000000001
1101010001010001101000000001
0101101000101001101000000001
0010101100011001101000000001
0000011111000101101000000001
0011100001100011101000000001
0100000011110011101000000001
0000110100101011101000000001
0110001000010111101000000001
0111101001010000011000000001
0100110111001000011000000001
1100101101000100011000000001
0001110011010100011000000001
1110000010011100011000000001
1100010110100010011000000001
1010110100010010011000000001
0101011000101010011000000001
1000100011011010011000000001
1010001000111010011000000001
0011100000011110011000000001
0000010010111110011000000001
1011010100100001011000000001
0100101110100001011000000001
0111000011001001011000000001
0011011000011001011000000001
1100100000111001011000000001
0001001101001101011000000001
1000010101000111011000000001
0100000110001111011000000001
1011110000000100111000000001
1001000101010100111000000001
0001001010110100111000000001
0000111010001100111000000001
0011011100000010111000000001
0100100101100010111000000001
0100001110010010111000000001
1000101000010110111000000001
0000110011100001111000000001
0110010100010001111000000001
1100100010000101111000000001
1010001001000101111000000001
0100010001001101111000000001
0011101011010100000100000001
0101111000110100000100000001
1010010110110100000100000001
0111000001111100000100000001
1111100011000010000100000001
0010011101110010000100000001
0000111111001010000100000001
1100101100101010000100000001
1010001011011010000100000001
0011010011001110000100000001
1010110101100001000100000001
1101010011001001000100000001
0111001010011001000100000001
0011011010100101000100000001
0100011001101101000100000001
0011100100011101000100000001
1100000101011101000100000001
0110010110100011000100000001
0001111001100011000100000001
1110001001000111000100000001
1000110001001111000100000001
0001001001011111000100000001
0111011000101000100100000001
1001001100111000100100000001
1100101001010100100100000001
0100111100001100100100000001
1111000010001100100100000001
0100110101010010100100000001
1010100100110010100100000001
1011011000000110100100000001
1001000110010110100100000001
0100001010110110100100000001
1101100010010001100100000001
0010011110010001100100000001
1001100101000101100100000001
1010101000100101100100000001
0110010001010101100100000001
0101000010101011100100000001
0000100110100111100100000001
0010001010001111100100000001
0101111101000000010100000001
1110000111100000010100000001
0101001011110000010100000001
0100111010101000010100000001
0011110001011000010100000001
0000100111111000010100000001
1000101100011100010100000001
1010011110000010010100000001
1111000000101010010100000001
1000010011101010010100000001
1001100001100110010100000001
1100100010010110010100000001
0101101000001110010100000001
1001100110001001010100000001
0010001111001001010100000001
0010010010111001010100000001
1101110000000011010100000001
0100100011100011010100000001
0000101101010011010100000001
0100010101001011010100000001
0001011100000111010100000001
0111100001100000110100000001
0111001100010000110100000001
1000110000111000110100000001
0010001001111000110100000001
1000010111000100110100000001
0010110100010100110100000001
0001010010011100110100000001
0001001110100010110100000001
1010000101001010110100000001
1011000011000001110100000001
0001011000110001110100000001
0110011000000011110100000001
1100000100100011110100000001
0011000000100111110100000001
1100001111001000001100000001
1000111001011000001100000001
1001100110100100001100000001
1100010010101100001100000001
0010110011010010001100000001
1000011010110010001100000001
0100000101101110001100000001
1100101100010001001100000001
0100110010110001001100000001
0100110101000101001100000001
0010100001101101001100000001
0001110110000011001100000001
1001000011100011001100000001
0101100001010011001100000001
1001010000011011001100000001
1101000100000111001100000001
1010110100001000101100000001
0000101011101000101100000001
1100100010100010101100000001
0101010001001010101100000001
0110100011000001101100000001
0100010110001001101100000001
1000001000101011101100000001
1110110000100000011100000001
1000010110011000011100000001
0000011011100100011100000001
0101010100001100011100000001
1000001101100010011100000001
0001100101001010011100000001
0010010100101010011100000001
1100011000000110011100000001
1010000010100110011100000001
1000010001110001011100000001
0100101001001001011100000001
0001000100111001011100000001
0110000100100101011100000001
1010100001000011011100000001
0110000010010011011100000001
0101000111000000111100000001
0010100110100000111100000001
0000011101001000111100000001
0000100010001011111100000001
1110111000101000000010000001
1001000111111000000010000001
0001011110101100000010000001
1100001101101100000010000001
0110010110011100000010000001
1000111101100010000010000001
0011110101010010000010000001
1101001011010010000010000001
1010100001110110000010000001
1001101000101110000010000001
0011110110100001000010000001
1110001010110001000010000001
0010101101110001000010000001
1101001110001001000010000001
1001110001100101000010000001
0011011100010101000010000001
0000011011110101000010000001
1110100000011101000010000001
0101001000111101000010000001
0110011001001011000010000001
0100110000111011000010000001
0100010111000111000010000001
0010110100001111000010000001
1101010010110000100010000001
1011001010011000100010000001
0001110100111000100010000001
1010101101000100100010000001
0111101000100100100010000001
1001101100010010100010000001
1110000100101010100010000001
1000110011000110100010000001
0110000011100110100010000001
0011000100110110100010000001
0101010000101110100010000001
0000100101101110100010000001
0111110000001001100010000001
0000010111101001100010000001
0010011000111001100010000001
0100111010000101100010000001
1000001110100101100010000001
1001001001010101100010000001
0011000010101101100010000001
0001100110001011100010000001
0011010011101000010010000001
1100010011011000010010000001
1011100100010100010010000001
0100100111010100010010000001
0110010101100010010010000001
1101100100001010010010000001
0100101011001010010010000001
0010001101011010010010000001
1110101000000110010010000001
0011010110000110010010000001
1010100111000001010010000001
1010110000110001010010000001
0000101110011001010010000001
0101010001010101010010000001
1000000101110101010010000001
1100000010101101010010000001
1001010011000011010010000001
0101001010100011010010000001
0001101001000111010010000001
0110111001000000110010000001
1001001111000000110010000001
0010101000011100110010000001
0100110010100010110010000001
1011000001100010110010000001
1100010100010010110010000001
0000011010011010110010000001
1000001100001110110010000001
1100101000100001110010000001
0001100101010001110010000001
1011000100001001110010000001
0110000010011001110010000001
1000100000011011110010000001
0011011101001000001010000001
0010100111100100001010000001
0101100100110100001010000001
1010001110010010001010000001
0011100010110010001010000001
1010100101001010001010000001
1000001001011110001010000001
1011000101000101001010000001
0111101000000011001010000001
0001000111010011001010000001
1000110000010111001010000001
1111100001000000101010000001
0000100111011000101010000001
0010001011010100101010000001
1010100010001100101010000001
0110000101001100101010000001
0010101100100010101010000001
1000111000001010101010000001
0100101001000110101010000001
0001011000010110101010000001
0101001101000001101010000001
1000011100010001101010000001
0000101010010011101010000001
1011001010100000011010000001
1001100101100000011010000001
1001101000011000011010000001
0001111100000100011010000001
0010010101010100011010000001
1001010000110100011010000001
1010011000001100011010000001
0101000001011010011010000001
0010110000100110011010000001
1101000100010001011010000001
1000101100000011011010000001
0010000011000111011010000001
0010100001110000111010000001
1100001001001000111010000001
1100000100100100111010000001
0111000000010100111010000001
0000011001100010111010000001
1001000010010010111010000001
0001000100000111111010000001
1001011001101000000110000001
0101001101011000000110000001
0110001110100100000110000001
0101010101100100000110000001
0100111010010010000110000001
0111001000010110000110000001
0010000010111110000110000001
1111010000010001000110000001
0100000110111001000110000001
0101001011000101000110000001
0000110010101101000110000001
1001000010011101000110000001
0001001100110011000110000001
0111000100001011000110000001
1100001000011011000110000001
0011100010000111000110000001
0110010111000000100110000001
0011011001010000100110000001
0001111010001000100110000001
0010110001101000100110000001
0100101000111000100110000001
0101100001001100100110000001
0011010010100010100110000001
0110100010001010100110000001
1000010000110110100110000001
0101000001110001100110000001
1010001001001001100110000001
1100010000101001100110000001
0010010100100101100110000001
0000100011010101100110000001
1010000010010011100110000001
0110011000011000010110000001
1101010010000100010110000001
0000011100110100010110000001
0011100000101100010110000001
0010101010100001010110000001
1000011010010001010110000001
0001000110100101010110000001
1010011000100000110110000001
0011001010000100110110000001
0100000100011100110110000001
0000011000001101110110000001
1110000001110000001110000001
0001010011011000001110000001
0001101001100100001110000001
0010110000011100001110000001
0000110100110010001110000001
0101100000101010001110000001
1001010001000110001110000001
0000001110001110001110000001
0000011101100001001110000001
0011001000101001001110000001
0110010000000111001110000001
0001000110110000101110000001
1000100100010100101110000001
1011000000001010101110000001
1000000111000001101110000001
1100001000000101101110000001
0000101011010000011110000001
1100100000001100011110000001
0100010011000010011110000001
0010001100010001011110000001
1010000010001001011110000001
0100001010100000111110000001
0110000100000010111110000001
0001110000000001111110000001
1011100011100100000001000001
1110100101010100000001000001
0101011011010100000001000001
0010000111111100000001000001
1011001110100010000001000001
0100110011110010000001000001
1101110000101010000001000001
0001101011101010000001000001
1000111100011010000001000001
0111000010101110000001000001
0110100110011001000001000001
0010111001011001000001000001
1000101101100101000001000001
1100110100001101000001000001
0011001110001101000001000001
1100010101100011000001000001
1000011011010011000001000001
0110101010000111000001000001
0011011001000111000001000001
0001100101010111000001000001
1110110100100000100001000001
0001011110110000100001000001
0011100101110000100001000001
1110000011101000100001000001
1101100100011000100001000001
1001010001111000100001000001
1000111001001100100001000001
0101111010000010100001000001
0010001110011010100001000001
0101001000111010100001000001
1001001101000110100001000001
1010001000110110100001000001
1010100100001110100001000001
0010110111000001100001000001
1010000110110001100001000001
1100001001011001100001000001
0000100011111001100001000001
1100010011000101100001000001
0101011000100101100001000001
0111000001001101100001000001
0011110000010011100001000001
0000011010101011100001000001
1100011010110000010001000001
0011100111001000010001000001
0111001100101000010001000001
0111100010010100010001000001
1010010011001100010001000001
0000011101101100010001000001
0100100100111100010001000001
0101010110010010010001000001
1110100000110010010001000001
0000101110100110010001000001
1100001000101110010001000001
0010100001101110010001000001
1011001101000001010001000001
0101110011000001010001000001
1010011000100101010001000001
0100000111100101010001000001
1000101010010101010001000001
0011000100011011010001000001
1001010000010111010001000001
0001100010001111010001000001
1011011000001000110001000001
0001110010101000110001000001
0101000011011000110001000001
1110001100000010110001000001
1000110001100010110001000001
1001000100110010110001000001
0100010100101010110001000001
0110110000000110110001000001
0011001010100001110001000001
0110100001010001110001000001
0100100110000011110001000001
0000011100010011110001000001
0010000010010111110001000001
0000011011111000001001000001
0111000111000100001001000001
1100101010001100001001000001
0110001001011100001001000001
0111110001000010001001000001
0001011110001010001001000001
1101000010011010001001000001
0010100100111010001001000001
0011010010010110001001000001
0101000001110110001001000001
0010010101001110001001000001
0110011010010001001001000001
1000110010011001001001000001
0101000100101101001001000001
0000111101000011001001000001
1011100000000111001001000001
0100010010100111001001000001
1111001010000000101001000001
1000101000111000101001000001
0100000101111000101001000001
1100011100000100101001000001
0110100001100100101001000001
0000100110110100101001000001
0001101100001100101001000001
0100010111000010101001000001
0110011000100010101001000001
1100100001001010101001000001
0001010100100110101001000001
1001110000100001101001000001
0111000100000011101001000001
1010000000011011101001000001
0000101000100111101001000001
0000000011001111101001000001
0110010011100000011001000001
1010001110000100011001000001
1111000000100100011001000001
1100110000010100011001000001
1001110010000010011001000001
1010011001000010011001000001
0100001011000110011001000001
1010000011010001011001000001
0101001000110001011001000001
0000010110110001011001000001
0010000010101011011001000001
0000111100100000111001000001
0010110010010000111001000001
0101000010100010111001000001
0011000001000110111001000001
1100000001100001111001000001
0010000100001101111001000001
1011010011010000000101000001
1110001100110000000101000001
1110110001001000000101000001
0010011110101000000101000001
0000110111100100000101000001
1011110100000010000101000001
1101011001000010000101000001
1100000111010010000101000001
0101100100100110000101000001
0100100001011110000101000001
0111100101000001000101000001
0001101110100001000101000001
0100101001110001000101000001
1000111000101001000101000001
1011000001101001000101000001
1100001010100101000101000001
0111001000100011000101000001
0001010010110011000101000001
0000100101101011000101000001
0010000001110111000101000001
0001110101001000100101000001
0011001001100100100101000001
0101000101010100100101000001
0010100000111100100101000001
1001101000100010100101000001
0100001101100010100101000001
1100001010001010100101000001
0011000100101010100101000001
0000011110000110100101000001
1000000011100110100101000001
0011101000001001100101000001
0001100011000011100101000001
0001010000001111100101000001
0010101101100000010101000001
0011010100110000010101000001
0001011011001000010101000001
1011101000000100010101000001
0010011010010100010101000001
0010101010001010010101000001
0000110000110110010101000001
1001100001010001010101000001
0010110000001101010101000001
0100100010110000110101000001
0110001000001100110101000001
1001000100001100110101000001
0110000011000010110101000001
1000010010010010110101000001
0001000101100001110101000001
1010001000010001110101000001
0101000000010011110101000001
0001001101101000001101000001
0100011100011000001101000001
0001110000111000001101000001
0011100010001100001101000001
1010000100011100001101000001
0110001110000010001101000001
1011001000010010001101000001
0000011001010110001101000001
0010001000101110001101000001
0001010001100101001101000001
0001001100010101001101000001
0100000010011101001101000001
1010000100100011001101000001
0110000001001011001101000001
1001010100010000101101000001
0111000000110000101101000001
1000000110101000101101000001
0001001010011000101101000001
0001100000010110101101000001
0000010011010001101101000001
1101000000001001101101000001
1000000000110101101101000001
0100110000000011101101000001
0111011000000000011101000001
1000101010100000011101000001
0001000110000110011101000001
1000000001001110011101000001
0010010101000001011101000001
0010100000110001011101000001
0000001000110010111101000001
0100001100000001111101000001
0100111110100000000011000001
1000110111001000000011000001
1010100010111000000011000001
0000101011011100000011000001
1110001001100010000011000001
1011010000110010000011000001
1001100001011010000011000001
0100010101011010000011000001
1000100110010110000011000001
0000001101110110000011000001
1001011100100001000011000001
0001111010010001000011000001
1010001100011001000011000001
0101100110000101000011000001
0100001110010011000011000001
0011100000101011000011000001
0010000110100111000011000001
0101000111100000100011000001
1110101000010000100011000001
1110000110000100100011000001
1011010001000100100011000001
1001100100100100100011000001
1000011010010100100011000001
1000010110100010100011000001
0100100100110010100011000001
0110001011000001100011000001
1100100010001001100011000001
0000110100010101100011000001
0100000010110101100011000001
1000100101000011100011000001
1101000000100011100011000001
0010010001100011100011000001
0100000100001111100011000001
1010101001001000010011000001
0010011000101010010011000001
1000110000001110010011000001
0001000100101110010011000001
0010111100000001010011000001
0111010000100001010011000001
0001000011110001010011000001
0000010110001101010011000001
0101000101000011010011000001
1101110000000000110011000001
0100101100001000110011000001
0000001011101000110011000001
0010001100100100110011000001
0000100011010010110011000001
0011000010001010110011000001
1001000010000101110011000001
0000100001100101110011000001
1100010110010000001011000001
0001010101110000001011000001
1101001000101000001011000001
1001000011010100001011000001
1000100001101100001011000001
0010111000010010001011000001
0100000110101010001011000001
0010000011011010001011000001
0101010001001001001011000001
0000001001101011001011000001
1100000001000111001011000001
0001110110000000101011000001
1010000101100000101011000001
0100011010001000101011000001
0001001011000010101011000001
0000010000111010101011000001
0101100000010001101011000001
0110000000101001101011000001
1000010000001101101011000001
0100001101100000011011000001
1001010100001000011011000001
0100110000101000011011000001
0001101000100010011011000001
1110000000001010011011000001
0101010000000110011011000001
0110100010000001011011000001
0001001010001001011011000001
0000100101001001011011000001
0000000111000100111011000001
0000001000010101111011000001
0000010010000011111011000001
1111100000100000000111000001
0010100111010000000111000001
1001101100001000000111000001
0110000101101000000111000001
0001001010100110000111000001
0001010100010110000111000001
1101000000001110000111000001
0000010001111001000111000001
0001100000110101000111000001
0100101000001101000111000001
1000100001110000100111000001
1010010010001000100111000001
0100110000100100100111000001
0110010000010010100111000001
1100000100010001100111000001
0000001101000101100111000001
1000110100100000010111000001
1101001000010000010111000001
0100110001010000010111000001
1100000101000100010111000001
0011000001010100010111000001
0100011100000010010111000001
0000000111100010010111000001
1010000100010010010111000001
1000001001100001010111000001
0010001000000111010111000001
0000001110010000110111000001
0000100010001100110111000001
0001100100000010110111000001
1000000000101010110111000001
0000010001000110110111000001
0101010010100000001111000001
0100100011001000001111000001
0000010100101100001111000001
1100100100000010001111000001
0011000010010001001111000001
0000100000011011001111000001
0011001100000000101111000001
0100001001010000101111000001
0010100100000100011111000001
0000000010110100011111000001
1001000000000011011111000001
0010000001001000111111000001
1100101110011000000000100001
0011011001111000000000100001
0101010111001100000000100001
0111110000011100000000100001
0000111100111100000000100001
0011101101100010000000100001
1110010011100010000000100001
1100111000110010000000100001
1000001011110110000000100001
1010101000011110000000100001
0111001101010001000000100001
0011101011001001000000100001
1110010001011001000000100001
1000111010100101000000100001
1010100110010101000000100001
1010111001000011000000100001
0000011110011011000000100001
1101001000100111000000100001
0010010011010111000000100001
0001000110110111000000100001
0110000100011111000000100001
1000010000111111000000100001
0101001101101000100000100001
0111000010111000100000100001
1010011011000100100000100001
1001010101100100100000100001
0100010110110010100000100001
1010011100001010100000100001
1001100100101010100000100001
0000110011101010100000100001
0111010010000110100000100001
1000101110000110100000100001
0011111000100001100000100001
1100100110100001100000100001
1000100011001101100000100001
0100011101000011100000100001
1101000100010011100000100001
0010001010110011100000100001
0101100001001011100000100001
0000111000001111100000100001
1111010010010000010000100001
0001101111010000010000100001
1000110011110000010000100001
0011111100001000010000100001
0110110011000100010000100001
1110001000110100010000100001
0101100001110100010000100001
1000001111001100010000100001
0010100101011100010000100001
0100100110101010010000100001
1100000101011010010000100001
0101010100100110010000100001
1100010010001110010000100001
1110000110001001010000100001
0100100011011001010000100001
0101010000111001010000100001
1101100100000101010000100001
0010101001100101010000100001
0001111000010101010000100001
0011000010011101010000100001
1011010000001011010000100001
1001011010100000110000100001
1100001011010000110000100001
1001110001001000110000100001
0110000101100100110000100001
0000011001110100110000100001
0001001100011100110000100001
0111001000100010110000100001
0011100100010010110000100001
1010100000100110110000100001
1010010001100001110000100001
1000101100010001110000100001
0010011010001001110000100001
0001000111001001110000100001
1000001001001011110000100001
0011011110010000001000100001
1101100001011000001000100001
1110000100111000001000100001
0101011010100100001000100001
1100011001010100001000100001
0100110001101100001000100001
0011000011101100001000100001
0100011011001010001000100001
0000000111111010001000100001
0000011101100110001000100001
1100010100100101001000100001
1001000100011101001000100001
0101010000001111001000100001
0000100010011111001000100001
0001111101000000101000100001
0101100110010000101000100001
0010001111001000101000100001
1100000111000100101000100001
1000110000011100101000100001
0010111010000010101000100001
1000001010011010101000100001
1001010110000001101000100001
1011100000010001101000100001
0000101001110001101000100001
0010100010101001101000100001
0001001010000111101000100001
1110010101000000011000100001
0010101010110000011000100001
0101001010011000011000100001
0010010011011000011000100001
1110001010000010011000100001
0101001101000010011000100001
1101100000100010011000100001
0100110010010010011000100001
0111110000000001011000100001
0000011001101001011000100001
0010010110000101011000100001
0000001100110101011000100001
1000101000001101011000100001
1000000110010011011000100001
1010001100100000111000100001
0100010010101000111000100001
0110100000011000111000100001
1001000000111000111000100001
0110011000000100111000100001
0001010011000010111000100001
0010001001010010111000100001
0010000010001110111000100001
0100101000000011111000100001
0000010000110011111000100001
1011110000101000000100100001
0001001101110100000100100001
0001101110001100000100100001
0110101001001100000100100001
1000010011011100000100100001
1010101010100010000100100001
1001101001001010000100100001
0010100001111010000100100001
0110011100000110000100100001
1010000101100110000100100001
1001000010101110000100100001
1011001000110001000100100001
0101111000001001000100100001
1101000100101001000100100001
1100001110000011000100100001
0111010001000011000100100001
1110100000010011000100100001
0010001100101011000100100001
1011001101000000100100100001
0001010110101000100100100001
0101011001000100100100100001
1100110000001010100100100001
0011001000011010100100100001
0010100010010110100100100001
1100001001100001100100100001
0010100101010001100100100001
0001001011010001100100100001
1000001000011101100100100001
1110101100000000010100100001
0011001010101000010100100001
1011000100011000010100100001
0100010101010100010100100001
0010000011110100010100100001
0110010000101100010100100001
0111000110000010010100100001
0000011011010010010100100001
1010010000110010010100100001
0001100010011010010100100001
0000110110000110010100100001
1001011001000001010100100001
0001010110010001010100100001
0010101000011001010100100001
1000100000101011010100100001
0101110000010000110100100001
1010100010001000110100100001
1100000001001100110100100001
0000010100011010110100100001
0000001000101110110100100001
0110000000110001110100100001
1000000010000111110100100001
0111001011000000001100100001
0001100011110000001100100001
1001010101001000001100100001
0110100100010100001100100001
1000001001101100001100100001
0010001010011100001100100001
0100101001100010001100100001
0100010000110110001100100001
0010000110110001001100100001
0000110100011001001100100001
0101100010000101001100100001
0011010000010101001100100001
1110000000001101001100100001
0011100000001011001100100001
0011100000100100101100100001
0000000100111100101100100001
0110000000101010101100100001
1010011000000001101100100001
0000101100000101101100100001
0000010010100101101100100001
0001111010000000011100100001
1100000010110000011100100001
0000101100101000011100100001
0011001100000100011100100001
0001000001011100011100100001
0000001010100011011100100001
0010110001000000111100100001
1010000000010100111100100001
0101000000000110111100100001
0001001000001001111100100001
0000000101000011111100100001
1101101001100000000010100001
1110000111010000000010100001
1101110010001000000010100001
0111100100101000000010100001
0110001011101000000010100001
1111010000100100000010100001
1001001110010100000010100001
0001011010110010000010100001
0010110010011010000010100001
0010010001101110000010100001
1001100011010001000010100001
1000010110110001000010100001
0001101100100101000010100001
1000011100001101000010100001
1100110100000011000010100001
1001001101000011000010100001
0001010001011011000010100001
1010110010100000100010100001
0000111110010000100010100001
0010010101110000100010100001
1010100100011000100010100001
0001101001011000100010100001
0101010100010100100010100001
1100100000110100100010100001
0000010010111100100010100001
0110001100010010100010100001
1000000001111010100010100001
0100110001100001100010100001
1001010000000111100010100001
0100110100011000010010100001
0010000110111000010010100001
0001110010100100010010100001
0110001100001100010010100001
1000100010011100010010100001
0010100011100010010010100001
1000100100110010010010100001
0001001110001010010010100001
0100001000111010010010100001
1000010001010110010010100001
0010011001010001010010100001
0101001001001001010010100001
1010001000101001010010100001
1010000100000111010010100001
0100100010000111010010100001
0000111000101000110010100001
1000110100000100110010100001
0001100000001110110010100001
1100000101000001110010100001
0000100010110001110010100001
0010100001001001110010100001
1000011011100000001010100001
1110110000010000001010100001
0100110110000100001010100001
1010000010110100001010100001
0001100011001010001010100001
0000101100011010001010100001
0110100000001110001010100001
0110100101000001001010100001
0011010001100001001010100001
0101010010010001001010100001
0011000110001001001010100001
1100000011001001001010100001
0000001010111001001010100001
0110000010100011001010100001
1000100001100011001010100001
0001000001110100101010100001
0000110001010010101010100001
0010010100000110101010100001
0100000100110001101010100001
1000000100001011101010100001
0100010001110000011010100001
1011000001001000011010100001
1101001000000100011010100001
0011010000010010011010100001
0000001111000001011010100001
0000110010001001011010100001
0100000000011101011010100001
0001000000101011011010100001
0000011000000111011010100001
0110000011000000111010100001
0000000110100010111010100001
1010001110001000000110100001
1100100101001000000110100001
0011000111000100000110100001
0001110001010100000110100001
0000100110110100000110100001
0001000101101010000110100001
1000111000000110000110100001
1100000011000110000110100001
1000000100011110000110100001
1011100100000001000110100001
0100011100010001000110100001
0000101010001011000110100001
0100000000101111000110100001
1100000010011000100110100001
1010000000101100100110100001
0000100111000010100110100001
0001100000110010100110100001
0010001001000110100110100001
1001000010100001100110100001
1000010001010001100110100001
0101100011000000010110100001
1010100001010000010110100001
0000101101000100010110100001
0100001010010100010110100001
0000110001001010010110100001
0000000101011001010110100001
0001001001100000110110100001
0011010000001000110110100001
0110100000000100110110100001
0100000001010010110110100001
0010000110000001110110100001
0011101000010000001110100001
0110010010001000001110100001
0010011000100100001110100001
0001000010010110001110100001
1000010010000011001110100001
0000001001010011001110100001
1000101001000000101110100001
0000010001001100101110100001
0100100000001001101110100001
1000100110000000011110100001
0010000101100000011110100001
1000000000100101011110100001
0010110101101000000001100001
0110101000111000000001100001
0001110110010100000001100001
0110010100110100000001100001
1101100101000010000001100001
0010100111000110000001100001
0001000011011110000001100001
0101010110100001000001100001
0110100011100001000001100001
1111100000001001000001100001
1000100101011001000001100001
1100000010111001000001100001
1010000100101101000001100001
0111000010010011000001100001
1001000110001011000001100001
0100001001010111000001100001
0100100111001000100001100001
0111001100000100100001100001
0100110001010100100001100001
1010000010011100100001100001
0100101010010001100001100001
0011100010000101100001100001
0000010101001101100001100001
0110001111000000010001100001
0001010101011000010001100001
0011100100100100010001100001
0011001001001100010001100001
1101000000011100010001100001
0010110001010010010001100001
0010010110001010010001100001
0000101101001010010001100001
1011000010000110010001100001
0010000101110001010001100001
0000101010101001010001100001
0100001100011001010001100001
1001000001100101010001100001
0100010010010101010001100001
0001001011000011010001100001
0101101001000000110001100001
1001100010010000110001100001
0011010000010100110001100001
0100100000001101110001100001
1100110010100000001001100001
1010001010101000001001100001
1011010000011000001001100001
1001001001100010001001100001
0110000101100010001001100001
0000101011010010001001100001
1000010100110010001001100001
0111001000001010001001100001
1000011010000110001001100001
1100000100001110001001100001
1101011000000001001001100001
0010101110000001001001100001
0100010101010001001001100001
0100100000110101001001100001
1000010001001011001001100001
0100001110100000101001100001
0011100001001000101001100001
1101100000000100101001100001
0000001100010110101001100001
1000001101000001101001100001
0101000011000001101001100001
1000000010100011101001100001
0001110001100000011001100001
1001001100010000011001100001
1000000101101000011001100001
0001010010001100011001100001
0001010100000011011001100001
0011000110000000111001100001
0000000011110000111001100001
1100010000000010111001100001
0000100000101010111001100001
1010011001100000000101100001
1001100100110000000101100001
0101010001110000000101100001
0010001101011000000101100001
1001011100000100000101100001
1110100010000100000101100001
0100001100101100000101100001
0001010111000010000101100001
0110100100001010000101100001
0001011000101010000101100001
0000011000110101000101100001
0000100110010011000101100001
1100010000000111000101100001
0011000100000111000101100001
0011011010000000100101100001
1010110000010000100101100001
1111000000000010100101100001
0000000010111010100101100001
0010010000100110100101100001
0101100000100001100101100001
1000010100100001100101100001
0000001110001001100101100001
0100010000011001100101100001
0000111100010000010101100001
1100010100001000010101100001
1100000001100010010101100001
1010000010100001010101100001
0101001000000101010101100001
0100011000100000110101100001
0001000011000100110101100001
0010000000001011110101100001
1010010110000000001101100001
1011000001000100001101100001
0100010011000100001101100001
0000100101001100001101100001
0001101100000010001101100001
1000100000100110001101100001
1100100001000001001101100001
1000001010010001001101100001
0001000010101001001101100001
0010000001100001101101100001
0101000100100000011101100001
1000100000011000011101100001
0000000000010111011101100001
0000010100000100111101100001
1100011101000000000011100001
0011110011000000000011100001
0101100010110000000011100001
0101011000011000000011100001
0001011001100100000011100001
0100100101100100000011100001
1001000101001100000011100001
1010101100000010000011100001
0001110100100010000011100001
1110000000010110000011100001
0000100000111110000011100001
0110001100100001000011100001
0010000101001011000011100001
1101000001010000100011100001
1000001100110000100011100001
0010110000001100100011100001
0000101001100010100011100001
1001001000001010100011100001
0100011000000110100011100001
0001000110000110100011100001
1000111000000001100011100001
0001010000101001100011100001
1100001010001000010011100001
0110000010100100010011100001
0000111010000010010011100001
0001001000010110010011100001
1100100000010001010011100001
0100010110000000110011100001
1000001001000100110011100001
0010000000110010110011100001
0001001100000001110011100001
1001101010000000001011100001
0000111001001000001011100001
0010001101000100001011100001
0101000100010010001011100001
0000000011100110001011100001
1001000000110001001011100001
1000100100000101001011100001
0100001010000101001011100001
0111010000000000101011100001
0000000001011001101011100001
0010001000000011101011100001
0010001000011000011011100001
0100100001000010011011100001
0011000000000101011011100001
0110111000000000000111100001
1100000110100000000111100001
0100001001001010000111100001
0011001001000001000111100001
0000110101000001000111100001
0100000011010001000111100001
0001010010000101000111100001
0000010011100000100111100001
0101000100001000100111100001
0010000100010100100111100001
0000100000000111100111100001
0000010010011000010111100001
1010010000000100010111100001
0000000001101100010111100001
1000000101010000001111100001
0100000000111000001111100001
0001001000001100001111100001
0010010001000010001111100001
0000101000100001001111100001
1000000010000100101111100001
0000000100001010011111100001
0100010000000001011111100001
0001000000010000111111100001
0111010101011000000000010001
1111001000111000000000010001
1000110110111000000000010001
0110011111000100000000010001
1001100101110100000000010001
0100001101111010000000010001
1011110001000110000000010001
0011101010100110000000010001
0001010111010110000000010001
1100010101001110000000010001
1111101001000001000000010001
0000111111100001000000010001
0101011001110001000000010001
1001110110000101000000010001
0110000011101101000000010001
0010011010011101000000010001
1011011000100011000000010001
1110000101010011000000010001
0010110001110011000000010001
0011100010011011000000010001
0100001110100111000000010001
1000010011100111000000010001
0111001000001111000000010001
1010100111100000100000010001
1101010100101000100000010001
1000111100100100100000010001
1111000001100100100000010001
0001001111001100100000010001
1100011011000010100000010001
0101011100010010100000010001
1001001001101010100000010001
0110100100011010100000010001
0000101011011010100000010001
1010000011001110100000010001
0101000001011110100000010001
1110001010000101100000010001
0010011001100101100000010001
0011100001010101100000010001
1101100000001101100000010001
0110110010000011100000010001
0001110101000011100000010001
1000010100110011100000010001
1000101001000111100000010001
0011001011011000010000010001
1010101001010100010000010001
0010100110110100010000010001
1101000110001100010000010001
0100110010011100010000010001
0001011000111100010000010001
1101001100100010010000010001
0101100010110010010000010001
1011101000001010010000010001
0100011110001010010000010001
0110001101100001010000010001
0101101100010001010000010001
1000110011001001010000010001
1010100100011001010000010001
0101110000100101010000010001
1010000010110011010000010001
0001000101110011010000010001
1100010000011011010000010001
0000100111000111010000010001
1001110100010000110000010001
0110011010010000110000010001
0110100011001000110000010001
0011000110101000110000010001
1000001101011000110000010001
0010110000101100110000010001
0100011000100110110000010001
0001010100001110110000010001
0100010111000001110000010001
1101000000110001110000010001
1001001100000101110000010001
0000101010100101110000010001
0100000100101101110000010001
1110001011100000001000010001
0110110100110000001000010001
0001101101011000001000010001
0111111000000100001000010001
1010110010010100001000010001
1010001100110100001000010001
1001011001001100001000010001
0100101111000010001000010001
1111100000010010001000010001
1001000000111110001000010001
0100010011011001001000010001
1000011000111001001000010001
0011010011000101001000010001
1000001011010101001000010001
0000101110001101001000010001
0010000101011101001000010001
0001111000010011001000010001
0101000001101011001000010001
1010000110000111001000010001
0100011001000111001000010001
0100111001100000101000010001
0101001011010000101000010001
0111010010001000101000010001
0100100110101000101000010001
0001100001101100101000010001
0000110110010010101000010001
0101000110000110101000010001
1001000101100001101000010001
0010100100100101101000010001
1100000100010101101000010001
0010011000001011101000010001
1100000010001011101000010001
0001011111000000011000010001
1101011000010000011000010001
1001000011110000011000010001
1010000111001000011000010001
1100010011000100011000010001
0000110101100100011000010001
0100000001111100011000010001
0011100011000010011000010001
0110010001010010011000010001
0001001001010110011000010001
0001010100010101011000010001
0101010010000011011000010001
0000110000001111011000010001
0011010000110000111000010001
0101100000001010111000010001
0110000010100001111000010001
0000011001010001111000010001
1000010000100101111000010001
1001101111000000000100010001
0110110001100100000100010001
1110000011010100000100010001
0011001100101100000100010001
0000001011111100000100010001
0111000101100010000100010001
0011101100010010000100010001
0001000110111010000100010001
0011010000110110000100010001
1000101000110110000100010001
1111000010100001000100010001
1000011101010001000100010001
1110001100001001000100010001
0011011001001001000100010001
0010100110101001000100010001
0110110000011001000100010001
0010101101000101000100010001
1001001001100101000100010001
0111000010010010100100010001
0100100011000110100100010001
0011100000001110100100010001
0000011001001110100100010001
1011110000000001100100010001
0100001011001001100100010001
0001000100110101100100010001
1001001010000011100100010001
0000000111010011100100010001
0100010100000111100100010001
0010111011000000010100010001
0001110110100000010100010001
1001011100001000010100010001
1000001110100100010100010001
0100001101001100010100010001
0110001010100010010100010001
0101010001000110010100010001
1100000110010001010100010001
0001101000101001010100010001
1000000101101001010100010001
1010010001000101010100010001
0011001000010101010100010001
0100100001010101010100010001
1011000100000011010100010001
1000001000001111010100010001
0101101010000000110100010001
1100110001000000110100010001
0000010101110000110100010001
1000011000010100110100010001
0000101100001010110100010001
0010010100001001110100010001
0001000001011001110100010001
1111010001000000001100010001
0101001100110000001100010001
0000010111001100001100010001
0000111000101100001100010001
0011011010000010001100010001
1100001001010010001100010001
1010010000001110001100010001
0011000001110001001100010001
1001100001001001001100010001
1100100000100101001100010001
0110100100000011001100010001
0011101001000000101100010001
1010010010100000101100010001
1001100000110000101100010001
1010001000011000101100010001
0100010000111000101100010001
1000101010000100101100010001
0110001000100100101100010001
0000001101010100101100010001
0000001110100001101100010001
0001011000000101101100010001
0000100000011101101100010001
0001000100001011101100010001
0010000001000111101100010001
0001010001101000011100010001
0000100001110010011100010001
1001000010001010011100010001
1010001000100001011100010001
0000001010011001011100010001
0010000011010000111100010001
0100000010001100111100010001
1100011100011000000010010001
1101110000010100000010010001
0100110100101100000010010001
1000010001111100000010010001
0000100111110010000010010001
1011000110001010000010010001
1100000010111010000010010001
0000111110000110000010010001
1010010100100110000010010001
0101001001100110000010010001
0100101000011110000010010001
1110010110000001000010010001
1010101010001001000010010001
0001001101101001000010010001
1101000001011001000010010001
1100100011000101000010010001
1000101100010101000010010001
0000111001001101000010010001
0011000011100011000010010001
1000001001110011000010010001
0001011010001011000010010001
1011000000010111000010010001
1100100101010000100010010001
0110001110001000100010010001
1110010001001000100010010001
1011100000101000100010010001
0011110100000100100010010001
0110100010010100100010010001
1000000110011100100010010001
0001101011000001100010010001
0101100100100001100010010001
1000010101000101100010010001
0100010000011101100010010001
1100100110100000010010010001
0001101010010100010010010001
0111010000001100010010010001
1000100101001100010010010001
0011100100100010010010010001
1000011001001010010010010001
0011110001000001010010010001
1100011000000101010010010001
0001000011001101010010010001
0110000000100111010010010001
0000000100011111010010010001
0000101101100000110010010001
1000010011100000110010010001
0110000100110000110010010001
0100000101000110110010010001
1010000001010001110010010001
0100001000001011110010010001
1100001110000100001010010001
0110010010100100001010010001
0000100010111100001010010001
1000101010100010001010010001
0001110001100010001010010001
0000011011010010001010010001
0101010100001010001010010001
0110001000101010001010010001
0100000011001110001010010001
0010111000100001001010010001
1100010001100001001010010001
0001010000101101001010010001
0010001101000011001010010001
0000010110100011001010010001
1100110010000000101010010001
0011000111000000101010010001
0000011100001100101010010001
0010000000011110101010010001
0000000011100101101010010001
0000011010101000011010010001
0000110001011000011010010001
0110001001000100011010010001
1000000100101010011010010001
1100000000010110011010010001
0000100100110001011010010001
0010000001101001011010010001
1001100000000101011010010001
1010010000000011011010010001
0101000001100000111010010001
0100101000010000111010010001
1000001010000001111010010001
1010101100100000000110010001
0000111001110000000110010001
0010010100111000000110010001
0101100010100100000110010001
1010010011000010000110010001
0011000001011010000110010001
1000001101000110000110010001
0100000100110110000110010001
0001111100000001000110010001
0110001001010001000110010001
0000010110010101000110010001
1000100110000011000110010001
0000100001100111000110010001
1000001011010000100110010001
0001010011000100100110010001
1000110000001100100110010001
0010111000000010100110010001
1001100001000010100110010001
1110000000000110100110010001
0000001100011001100110010001
1010000000011100010110010001
1000110000010010010110010001
0000000011010110010110010001
1001010000100001010110010001
1100000001000011010110010001
0010100000001011010110010001
1101000100000000110110010001
0000010110000010110110010001
0001001000010010110110010001
0000000010101001110110010001
0000100100000101110110010001
1000110101000000001110010001
1011001000000100001110010001
1001000100010010001110010001
0000101001001010001110010001
0100011010000001001110010001
1000000010110001001110010001
0101001000001000101110010001
0000000101101000101110010001
0100000000010011101110010001
0100010100100000011110010001
0001000000100110011110010001
0010010000000100111110010001
0001111100101000000001010001
1100101001101000000001010001
1011011000010100000001010001
0101001100011100000001010001
1101000011100010000001010001
0101101001010010000001010001
0000010100111110000001010001
1100011010001001000001010001
1001100000111001000001010001
1001001100010011000001010001
0110000100101011000001010001
1100001110010000100001010001
0101011001001000100001010001
0101100000110100100001010001
0110010100001100100001010001
0000111000110010100001010001
1010010000101010100001010001
0100010010011010100001010001
0100101100000110100001010001
0001001010010110100001010001
0011010100100001100001010001
1001010010010001100001010001
0100110000101001100001010001
1000111101000000010001010001
1101000101010000010001010001
1100010100100100010001010001
1000000010111100010001010001
1111010000000010010001010001
1010000101100010010001010001
0011001000110010010001010001
0110001001001010010001010001
0010011100000110010001010001
1001000110100001010001010001
0101010100001001010001010001
0000101000011011010001010001
0100001001110000110001010001
1000100100101000110001010001
0010010001011000110001010001
0000010110010100110001010001
0001000111000010110001010001
1000001010100010110001010001
1001000000001011110001010001
0011011001100000001001010001
0110100011010000001001010001
1000110001110000001001010001
1111000100001000001001010001
0010111010001000001001010001
0000111100010100001001010001
0100001010110010001001010001
1000001011001010001001010001
1101001000000110001001010001
0000110011000110001001010001
0100110110000001001001010001
0111100000100001001001010001
1110010000000101001001010001
0100100001001101001001010001
0000000101100111001001010001
0001101010100000101001010001
1010000001010100101001010001
1010101000000010101001010001
1000100011000001101001010001
0000010100011001101001010001
0000100011101000011001010001
0001001100100100011001010001
1010100000001100011001010001
0100011000001100011001010001
1001010001000001011001010001
0010101001000001011001010001
0000001110000011011001010001
1000100000100011011001010001
0110000101000000111001010001
1000010010001000111001010001
0100000000000111111001010001
1001010101100000000101010001
0101110100010000000101010001
1010101010010000000101010001
1001001001011000000101010001
0000110011011000000101010001
0111001010000100000101010001
0001111001000100000101010001
1110000000101100000101010001
1000110010100010000101010001
0010011000011010000101010001
0001000001101110000101010001
0010001011100001000101010001
1010010000110001000101010001
0001000011010101000101010001
0000011100001101000101010001
1000100010001101000101010001
0101100000001011000101010001
0010010010000111000101010001
1100000101001000100101010001
0001100110000100100101010001
0000010010101100100101010001
1010000110000010100101010001
1000101100000001100101010001
0010000010011001100101010001
0100000001100101100101010001
1100001011000000010101010001
0100001000010110010101010001
0011100010000001010101010001
0000110001000011010101010001
1011000000100000110101010001
0000011010000001110101010001
1101100010000000001101010001
1010001101000000001101010001
1000000010010110001101010001
0000100101010001001101010001
0100001000101001001101010001
1000011000000011001101010001
0110100000001000101101010001
0000100100100010101101010001
0000000001011010101101010001
0001101000010000011101010001
0100010010010000011101010001
1000000100110000011101010001
0000110100001000011101010001
0001000000001101011101010001
1011100101000000000011010001
0010101001100100000011010001
1100001001010100000011010001
0010010011010100000011010001
0001000110110100000011010001
0010100110001100000011010001
0110000111000010000011010001
0110110000100010000011010001
1100010010000110000011010001
1010001000001110000011010001
1000001111000001000011010001
1011010000001001000011010001
0000001010101101000011010001
0101010000010011000011010001
0010011010100000100011010001
0001110001010000100011010001
0010001001010010100011010001
0000110100001010100011010001
0100011100000001100011010001
0000000101110001100011010001
1010100000000101100011010001
0001000001000111100011010001
1010110010000000010011010001
0101001110000000010011010001
1000101000110000010011010001
1001000001101000010011010001
0010100000010110010011010001
1000010100010001010011010001
0010001010010001010011010001
0010000101000101010011010001
0000111000000100110011010001
0110101100000000001011010001
0110010000011000001011010001
1000100100011000001011010001
0001011010000100001011010001
0011000001001100001011010001
0001001000011010001011010001
1000011001000000101011010001
0011000000100010101011010001
0000101000001001101011010001
0010000110100000011011010001
1011000000010000011011010001
0000010101000010011011010001
0100000001010001011011010001
0000000000101100111011010001
0011010110000000000111010001
0100001010011000000111010001
1000011000100100000111010001
0000000101011100000111010001
0001100010010010000111010001
1100110000000001000111010001
1001000000010100100111010001
0100000010100010100111010001
0010010001100000010111010001
0011001000001000010111010001
1000000110001000010111010001
0100000010000101010111010001
0000000000110011010111010001
0100010000001000110111010001
0010001000110000001111010001
0100100000010100001111010001
1000000001100010001111010001
0000010010001010001111010001
0010000100001001001111010001
0000001000000110101111010001
0000010000100001101111010001
0001000011000000011111010001
1000100000000000111111010001
0110110010101000000000110001
1010010101010100000000110001
1001010010110100000000110001
0001111011000010000000110001
1011000011010010000000110001
1000011010101010000000110001
0000101001101110000000110001
1010001110100001000000110001
1001010001101001000000110001
0001100011100101000000110001
1001001010001101000000110001
0000010110101101000000110001
1000110010010011000000110001
1100101000001011000000110001
0110100001000111000000110001
1000100100100111000000110001
0011101010010000100000110001
1010011000110000100000110001
1010101001001000100000110001
1110110000000100100000110001
0100010011100100100000110001
0110001001010100100000110001
0100101010001100100000110001
0010000101101010100000110001
1100000010010110100000110001
1000000011110001100000110001
0000101100101001100000110001
0010000111000101100000110001
0000011100010101100000110001
0011001001000011100000110001
0100100000110011100000110001
0010011010100100010000110001
1010100110000010010000110001
0011010001100010010000110001
1100001001000110010000110001
0100111001000001010000110001
0010110100100001010000110001
1001100001000011010000110001
0010011101000000110000110001
1000111000000010110000110001
0001000010100110110000110001
0010010000000111110000110001
1001111000100000001000110001
0111000110100000001000110001
0010111001010000001000110001
1100010110001000001000110001
0001110010011000001000110001
0011100101000100001000110001
0001100100110010001000110001
0010010010110010001000110001
1110000001001010001000110001
0100100010100110001000110001
0000010001011110001000110001
0001011100001001001000110001
0110001100000101001000110001
1010001000010011001000110001
0000100101001011001000110001
1010000110010000101000110001
1000000010101100101000110001
0110010001000001101000110001
0110100001100000011000110001
0100000111010000011000110001
0000010100111000011000110001
0100100100001100011000110001
0011000100001010011000110001
0000101010001010011000110001
1001010000000110011000110001
0011001010000001011000110001
1000000001011001011000110001
0100000100100011011000110001
0101010100000000111000110001
0001100000010100111000110001
0000100110000001111000110001
0111011000010000000100110001
0000011101101000000100110001
0101000011011000000100110001
0100100100111000000100110001
1010000010111000000100110001
1101100001000100000100110001
1100001100010100000100110001
1010100100001100000100110001
0101001100001010000100110001
0110000010001110000100110001
0100100111000001000100110001
0001110000110001000100110001
0100000010110101000100110001
0001101000000111000100110001
0111100100000000100100110001
1000011110000000100100110001
0011000011100000100100110001
0101000000101100100100110001
0010010001010010100100110001
0001100010001001100100110001
0010001110010000010100110001
1000110000100100010100110001
0110110000000010010100110001
0000000111001010010100110001
1000101010000001010100110001
0000001001110001010100110001
0111000000001001010100110001
0000010000011101010100110001
0010101000100000110100110001
0100000110100000110100110001
0100001000011000110100110001
0100111100000000001100110001
0010100011001000001100110001
0001010100100100001100110001
1000000110100010001100110001
0000001000111010001100110001
0010010000101001001100110001
1000000101000101001100110001
0100100001010000101100110001
0010001100000010101100110001
0100010010000010101100110001
1000100000000011101100110001
1011100000000000011100110001
1000000100001000111100110001
0000000001100100111100110001
0100110011010000000010110001
1101000100110000000010110001
0011100001110000000010110001
0001101010101000000010110001
1000000111100100000010110001
1010010010001100000010110001
0001100100011100000010110001
1110011000000010000010110001
0101100110000010000010110001
0010000110010110000010110001
0001010111000001000010110001
0110000000111001000010110001
0111000010000101000010110001
0000011011001000100010110001
0001000101010010100010110001
0111000000001010100010110001
1000100010001010100010110001
1100001000010001100010110001
0010100100000011100010110001
1001101100000000010010110001
1101010001000000010010110001
1110100000001000010010110001
0000001001011100010010110001
1001000000011010010010110001
0011000100010001010010110001
0000101000100011010010110001
0010110000010000110010110001
0101000010010000110010110001
0000001110000100110010110001
0011000001000100110010110001
1000000000001101110010110001
1011010100000000001010110001
0110001010010000001010110001
0010000100101100001010110001
0001001001000101001010110001
1101000000000011001010110001
0000000000110111001010110001
1000100100100000101010110001
0001010010100000101010110001
0010001001100000101010110001
0001101000000010101010110001
0001001000110000011010110001
0010100010000100011010110001
1000000011000010011010110001
0000010000001010111010110001
1101001010000000000110110001
0000110110001000000110110001
1100100000100010000110110001
0011001000100010000110110001
0100010000011010000110110001
0000010010100110000110110001
0010100010010001000110110001
0100010001000101000110110001
0100001101000000100110110001
0110010000100000100110110001
0000101000010100100110110001
0000000001001011100110110001
0001000010000011010110110001
1000000000110000110110110001
0100000011100000001110110001
1001000000101000001110110001
0010000001010100001110110001
0000100100000110001110110001
0000000010001101001110110001
0000010100010000101110110001
0011000000000001101110110001
0100001000000010011110110001
0000100001000001011110110001
0000001111110000000001110001
0111000001101000000001110001
1010100000110100000001110001
1100000011001100000001110001
1100010001010010000001110001
1010000100011010000001110001
0110001000100110000001110001
0001110000001110000001110001
0011010001010001000001110001
1000011001000101000001110001
0010001010001011000001110001
1001100001100000100001110001
1000001100001100100001110001
0101000100100010100001110001
0001100100010001100001110001
0000010110000011100001110001
0100110000110000010001110001
0010100010011000010001110001
0100000110000110010001110001
0001011000100001010001110001
0000101100000101010001110001
0000110011000000110001110001
0001001010001000110001110001
1110000000000001110001110001
1100101000010000001001110001
0100001101001000001001110001
1001000110000100001001110001
0001100010000011001001110001
0010110100000000101001110001
0000101001000100101001110001
0000010001100010101001110001
1001000000010010101001110001
1010010000100000011001110001
0010000100010100011001110001
0100000000011010011001110001
0000000011000101011001110001
0110010101000000000101110001
0010000110100100000101110001
0100101010000010000101110001
1101000000010001000101110001
0010000001001101000101110001
1000000011000011000101110001
0000111000001000100101110001
0000001000100011100101110001
1001010010000000010101110001
0100100001001000010101110001
0001000000111000010101110001
0000010100100010010101110001
0000011010100000001101110001
0101010000001000001101110001
0000000110011000001101110001
0010100000010010001101110001
0110000010000001001101110001
0000110000000101001101110001
0001000101000000101101110001
1100000000100000101101110001
1000001000000100011101110001
1011000010100000000011110001
0010011100001000000011110001
1000001010010010000011110001
0101101000000001000011110001
0001000010011001000011110001
0010010000100101000011110001
0000100001010101000011110001
0110100001000000100011110001
0100001000101000100011110001
1000000000100110100011110001
0001010100000100010011110001
0000000100011000110011110001
0000100111000000001011110001
0101000000100100001011110001
1000110000000010001011110001
0000001100100010001011110001
1010000001000001001011110001
0000011000010001001011110001
0010000010001000101011110001
1100000100000000011011110001
0001100000001000011011110001
0001001100010000000111110001
1000010001001000000111110001
0011100000000100000111110001
0000001011000100000111110001
0100000100000011000111110001
1010001000000000100111110001
0001010000000010100111110001
0000100010100000010111110001
0110000000010000010111110001
0110010111101000000000001001
1101011001011000000000001001
0010101111011000000000001001
0101110110100100000000001001
1010011001110100000000001001
0000110101111010000000001001
1110001010100110000000001001
0111010001100110000000001001
1011100010010110000000001001
0100011100101110000000001001
1001011010110001000000001001
0110011100011001000000001001
1100111000010101000000001001
0010001110110101000000001001
0011110000101101000000001001
0110110101000011000000001001
0101101100100011000000001001
1000010111001011000000001001
1001100001101011000000001001
0010101000111011000000001001
0001001010101111000000001001
0010000101101111000000001001
0011100011101000100000001001
1000101011100100100000001001
1001010011010100100000001001
0011011100001100100000001001
1101000101001100100000001001
0110100001011100100000001001
0010111100010010100000001001
1011000101010010100000001001
0101110100001010100000001001
1010101010001010100000001001
1110011001000001100000001001
0101100111000001100000001001
1001000110101001100000001001
0000111001101001100000001001
0011010010011001100000001001
1100000010011101100000001001
0100100100010111100000001001
0110010000001111100000001001
1010101110100000010000001001
1101110000110000010000001001
0110100101110000010000001001
1111011000000100010000001001
0101100011001100010000001001
0001000110111100010000001001
0000011111100010010000001001
0110101010010010010000001001
1100000011110010010000001001
1011000011001010010000001001
0001110100010110010000001001
0101001000110110010000001001
0010100110001110010000001001
0001101110000101010000001001
1010000011100101010000001001
0100100010110101010000001001
1010001100001101010000001001
1101000110000011010000001001
1110010000100011010000001001
0100011001010011010000001001
1000101000100111010000001001
1010110101000000110000001001
0000110110110000110000001001
1000011011001000110000001001
1101001000101000110000001001
1110000100010100110000001001
0001001011010010110000001001
0010010001110010110000001001
0100001101001010110000001001
1001010000100110110000001001
0101010100100001110000001001
0010001101010001110000001001
0010111000000101110000001001
1001100000010101110000001001
0000010100011101110000001001
0101011101100000001000001001
1011110001010000001000001001
1100001010111000001000001001
1001011110000100001000001001
0011101100100100001000001001
1101100001100100001000001001
1000100110011100001000001001
0001111010100010001000001001
1110011000010010001000001001
0000100011101110001000001001
1000110110100001001000001001
1110000110010001001000001001
0010100011110001001000001001
0111100000011001001000001001
0010110100010101001000001001
0100001101010101001000001001
0000010001111101001000001001
0011001010010011001000001001
0001010100110011001000001001
1000000010110111001000001001
1000100101101000101000001001
0010010100111000101000001001
0011000110010100101000001001
1010100000110100101000001001
1110001000001100101000001001
0101000000111100101000001001
1000001110100010101000001001
0000010011011010101000001001
0111100000000110101000001001
1000010100010110101000001001
0100000110100101101000001001
0010010110000011101000001001
0000001100001111101000001001
1000011101010000011000001001
1010010010110000011000001001
0011010110001000011000001001
0110011001001000011000001001
0000001011011100011000001001
0110001100100010011000001001
0110010010000110011000001001
0001000111100001011000001001
0000011010001011011000001001
0100100011010000111000001001
0101001001000100111000001001
0100110000100100111000001001
0010110000001010111000001001
1001000100001010111000001001
0011010001000001111000001001
1000000100110001111000001001
0000100101000101111000001001
1010000101111000000100001001
0111010010010100000100001001
1010111000001100000100001001
1001010000111100000100001001
0001011110010010000100001001
1110000110001010000100001001
0010110010101010000100001001
0101001001101010000100001001
0011000110100110000100001001
0000010011110110000100001001
0101000100011110000100001001
0011010101010001000100001001
1111100000000101000100001001
0001110011000101000100001001
0000111100100101000100001001
0010101110000011000100001001
1001100100010011000100001001
1010010000010111000100001001
1011010100100000100100001001
0010101100101000100100001001
0100010011001100100100001001
1100001100010010100100001001
0001101010000110100100001001
0010010101000110100100001001
0110000101100001100100001001
1000010011100001100100001001
0011100000110001100100001001
0011000001001011100100001001
1011110010000000010100001001
1000101001101000010100001001
0100010001111000010100001001
1100110100000100010100001001
0110001001100100010100001001
0001011001010100010100001001
1100001010001100010100001001
1001010101000010010100001001
0110010100010010010100001001
0000111000011010010100001001
0100000111000110010100001001
1100001101000001010100001001
0011001100100001010100001001
0010010011000011010100001001
0001000010010111010100001001
0000101111000000110100001001
0101010010000010110100001001
0001100000101010110100001001
1000001001000110110100001001
0010000000011110110100001001
0000110001010001110100001001
0101000000001101110100001001
1001000111010000001100001001
0011011000110000001100001001
0000101101110000001100001001
1011001100001000001100001001
0101110010001000001100001001
1100001100100100001100001001
1010010001100010001100001001
1010100000011010001100001001
1000110010000110001100001001
0010001100010110001100001001
0010001001011001001100001001
1100000011000101001100001001
0001101000001101001100001001
1000010100001101001100001001
0110011100000000101100001001
0001011011000000101100001001
0001110100000100101100001001
0000011000011100101100001001
0100000001010110101100001001
1001001000010001101100001001
0000100110010001101100001001
1110000000000011101100001001
0000101001000011101100001001
1010001011000000011100001001
0001100000110100011100001001
1001101000000010011100001001
0101010000010001011100001001
0010100100001001011100001001
0010101000010000111100001001
0100000100101000111100001001
0000010000000111111100001001
1111000110100000000010001001
0101110001101000000010001001
0000111010111000000010001001
1010010111000100000010001001
1000110100110100000010001001
0000011101011100000010001001
0011000011011100000010001001
1010010100011010000010001001
0110000001111010000010001001
1100000101010110000010001001
1011001001100001000010001001
0101110100010001000010001001
1010010010101001000010001001
0011000100111001000010001001
1011110000000011000010001001
0000111011000011000010001001
0010011100100011000010001001
1100010010010011000010001001
0100110101000100100010001001
0100100010101100100010001001
0000010110001110100010001001
0010001000101110100010001001
0001011110000001100010001001
1000000101011001100010001001
0111000100000101100010001001
1100000001100101100010001001
1000101000001101100010001001
0110100000100011100010001001
0110011010100000010010001001
1100001110010000010010001001
1111000000011000010010001001
0110110000010100010010001001
0000101100101100010010001001
1011001100000010010010001001
1010100000101010010010001001
1101100001000001010010001001
0010010101001001010010001001
0001011000101001010010001001
0000100011101001010010001001
1001010100000101010010001001
0010000110010011010010001001
1001000000110011010010001001
0011000000001111010010001001
0110100110000000110010001001
0001101010100000110010001001
1000001001110000110010001001
0011001001001000110010001001
1010000010000110110010001001
1000011000000011110010001001
0000000101100011110010001001
0111010011000000001010001001
1000101111000000001010001001
1001001100110000001010001001
0110110100001000001010001001
0010001110101000001010001001
0101001010010100001010001001
0011000101100010001010001001
0100001011100010001010001001
0001110000011010001010001001
0010011001000110001010001001
0000000100111110001010001001
0001011001010001001010001001
0110010000110001001010001001
0100000101101001001010001001
0100011000001101001010001001
1010001000001011001010001001
0101000010001011001010001001
0000100110000111001010001001
1100000110001000101010001001
1101010000000100101010001001
1001100000100010101010001001
0100001000011010101010001001
1011000010000001101010001001
0000100000111001101010001001
0100010001000011101010001001
0111100000100000011010001001
0010100001001100011010001001
0100010110000001011010001001
0000001010100101011010001001
0001010100010000111010001001
0110001000000001111010001001
0010111101000000000110001001
1011100001001000000110001001
0001100110101000000110001001
0100100101100010000110001001
0101010001010010000110001001
1000100011010010000110001001
1010001000110010000110001001
1001010010001010000110001001
1010100100000110000110001001
0100110000001110000110001001
1100100010100001000110001001
0000001111010001000110001001
0100100001011001000110001001
0010000110001101000110001001
1111001000000000100110001001
1000110110000000100110001001
0100010100110000100110001001
0000011001100100100110001001
0000100100011010100110001001
0100000110000011100110001001
1110010001000000010110001001
0001001010011000010110001001
0000111010000100010110001001
1100000000100110010110001001
0111000010000001010110001001
0010000001110001010110001001
0000110100000011010110001001
0000001001001011010110001001
1100100000010000110110001001
0010010010010000110110001001
0010100001000010110110001001
1000111000100000001110001001
1100010000011000001110001001
0110100010000100001110001001
0001100101000001001110001001
0101000000100101001110001001
0000010000101011001110001001
0010001010000010101110001001
0010000000010101101110001001
0101001100000000011110001001
1000001000010100011110001001
0000100010100010011110001001
0000000101010010011110001001
1011111000100000000001001001
0001001111100100000001001001
1100000110110100000001001001
0010110010011100000001001001
0001100001111100000001001001
1010110011000010000001001001
0010010110110010000001001001
0011010001011010000001001001
1000101001010110000001001001
0110000011010110000001001001
0011000111000011000001001001
1001000100100111000001001001
1010000010001111000001001001
0100100000101111000001001001
1101100010100000100001001001
1111010000010000100001001001
0110111000001000100001001001
0001111000010100100001001001
0000110100101100100001001001
0001100110010010100001001001
0110000100100110100001001001
1011100100000001100001001001
1100001100100001100001001001
0100010001110001100001001001
0100101001000101100001001001
1000110000001011100001001001
0100111001100000010001001001
0011001110010000010001001001
0000111110001000010001001001
1100000111001000010001001001
0110100010101000010001001001
1001010010011000010001001001
1000110010100100010001001001
0010101000110100010001001001
1110001010000001010001001001
0001100100101001010001001001
0010010001010101010001001001
0011101000000011010001001001
0001010001100011010001001001
0100010100000111010001001001
0001011101000000110001001001
1010100000011000110001001001
0000011000111000110001001001
0010100011000100110001001001
0100001010100100110001001001
1000000101100100110001001001
0010011010000010110001001001
0000101000001110110001001001
0100010010001001110001001001
0010000001101001110001001001
1010101100010000001001001001
1100010001001100001001001001
0001010100011100001001001001
1101010100000010001001001001
1100101000100010001001001001
1011000000101010001001001001
0010001101100001001001001001
1001001001001001001001001001
0100010000011011001001001001
0101001100010000101001001001
1000001011010000101001001001
0010010010100100101001001001
0001100010001001101001001001
0100001010000011101001001001
0000000101010011101001001001
0101101010000000011001001001
1010100001100000011001001001
0010000101011000011001001001
1001100100000100011001001001
0100100100010010011001001001
0100000001101010011001001001
0001011000000101011001001001
0000100000011101011001001001
0000100011000011011001001001
0111101000010000000101001001
0111010100001000000101001001
0110001011001000000101001001
1001001010010100000101001001
0000101010101100000101001001
1100110000010010000101001001
0001000101110010000101001001
0110110010000001000101001001
1000100111000001000101001001
1101010000100001000101001001
1110000000011001000101001001
0110001100000101000101001001
0101000001000111000101001001
0110000110010000100101001001
1000011100001000100101001001
0100100001101000100101001001
0000001100110100100101001001
0000000111001010100101001001
0000000001011101100101001001
0001001100000011100101001001
0010000010100011100101001001
0000010111010000010101001001
1101100000001000010101001001
0010000100101100010101001001
0010001001010010010101001001
0000010010001110010101001001
0000001011000101010101001001
0100010000010100110101001001
0000101000100001110101001001
0101000001011000001101001001
0010000010111000001101001001
0100111000000100001101001001
0000100011010100001101001001
0000110001001010001101001001
0101000110000001001101001001
0010100101000000101101001001
1010001000100000101101001001
1001000010000010101101001001
0010010000001001101101001001
1110000100000000011101001001
1000010010000001011101001001
1101011010000000000011001001
0101001001110000000011001001
1100100100101000000011001001
0011010100100100000011001001
1001100010001100000011001001
1000001000111100000011001001
0010101010100010000011001001
0110010010001010000011001001
0001000010111010000011001001
1000011100000110000011001001
0100010000110110000011001001
1001000110010001000011001001
0100000011001101000011001001
1110000100000011000011001001
0001010100001011000011001001
0100110010010000100011001001
0000101110000100100011001001
0000011001001010100011001001
1100100000000110100011001001
0011000001010001100011001001
0000001000110011100011001001
1010011000010000010011001001
0011110000001000010011001001
0010001010001100010011001001
1001000001000110010011001001
0000101001010001010011001001
0100000000111001010011001001
0100000101010000110011001001
0001000000110100110011001001
0010010001101000001011001001
0110001000100100001011001001
0000100001110010001011001001
1100001000010001001011001001
0000010101000101001011001001
0001000000010111001011001001
0001011000100000101011001001
0001100001000100101011001001
1100000010000100011011001001
1000010000100010011011001001
1000001100000000111011001001
0000000010011000111011001001
1100101001000000000111001001
0010110000110000000111001001
0100011000101000000111001001
0100010110000100000111001001
0001010001001100000111001001
0001111000000010000111001001
1000010001000011000111001001
1001000101000000100111001001
0010001000011000100111001001
0000000010010110100111001001
1000001010000001100111001001
0001100001100000010111001001
1000000001011000010111001001
1010100000000001010111001001
0110000000100000110111001001
0000000100001001110111001001
0111000000000010001111001001
0000000100110001001111001001
0000010100000010101111001001
0100111101001000000000101001
1110001101000100000000101001
1100010100011100000000101001
0100001001111100000000101001
1001010001110010000000101001
0011011010001010000000101001
0001001101011010000000101001
1101110000000110000000101001
0100011010010110000000101001
0010100100110110000000101001
1000100101001110000000101001
1000011101100001000000101001
0001110110001001000000101001
0100001110101001000000101001
1010001010011001000000101001
1110010010000101000000101001
1001000111000101000000101001
0001011001001101000000101001
1001011100010000100000101001
1011100001000100100000101001
0110000110001100100000101001
1000011000101100100000101001
1010010010010010100000101001
0100101000101010100000101001
0000010111010001100000101001
1000110000110001100000101001
0101001000110001100000101001
0000010100100111100000101001
0101011110000000010000101001
1001101010001000010000101001
0010001101101000010000101001
0010110000111000010000101001
1000111001000100010000101001
1001001100100100010000101001
1100100000101100010000101001
0011000010110010010000101001
0000101001110010010000101001
0111100000001010010000101001
0010001011000110010000101001
1011100000100001010000101001
1010010100010001010000101001
0100011000100101010000101001
0100000101001101010000101001
1110000010100000110000101001
0100101100000100110000101001
0011000000101100110000101001
0000000110010110110000101001
0000010001001110110000101001
0000001011100001110000101001
0000100100001011110000101001
0010110111000000001000101001
0111000101001000001000101001
0001101011000100001000101001
1000000101110100001000101001
1000111100000010001000101001
0110110000100010001000101001
0110000010011010001000101001
0100111010000001001000101001
1101000010100001001000101001
0001101100010001001000101001
1010110000001001001000101001
0000100100101101001000101001
0001110001000011001000101001
1100110001000000101000101001
1010000001011000101000101001
1011001000000010101000101001
0000100010110010101000101001
1100000000100110101000101001
1010000100000101101000101001
0100010000010101101000101001
0000000001101011101000101001
1100001001100000011000101001
0010010001100100011000101001
0001100110000010011000101001
1000010000011010011000101001
0100001000001110011000101001
0110000000101001011000101001
0000101001001000111000101001
0010000010010001111000101001
1101100110000000000100101001
1001001011100000000100101001
1000110101010000000100101001
0111000100110000000100101001
1110001000101000000100101001
0001101000111000000100101001
0000011111000100000100101001
1100010001100100000100101001
0011110000010010000100101001
0010000111010010000100101001
1000101100001001000100101001
0101010100000101000100101001
1011000010000011000100101001
0100000101011000100100101001
0001000010110100100100101001
1000100001100010100100101001
0010100000001101100100101001
0000010010001011100100101001
0100001000000111100100101001
0011101001000000010100101001
0010010110100000010100101001
1100011000010000010100101001
0101000001100001010100101001
1000000011010001010100101001
0000100100110001010100101001
0000000010101101010100101001
0100000000011011010100101001
0000100001000111010100101001
0100100010000001110100101001
1010100100100000001100101001
0100001110010000001100101001
1101000000001010001100101001
0001011000000110001100101001
0010000001001110001100101001
0100010001001001001100101001
1000000000111001001100101001
0101101000000000101100101001
0000000111100000101100101001
0011000010001000101100101001
0001000100010010101100101001
0001000001000101101100101001
0100100101000000011100101001
0000110000001100011100101001
0000011100000001011100101001
0000001010000100111100101001
0011100110010000000010101001
1100101010000100000010101001
0011001010100100000010101001
1000001011001010000010101001
1100100000011010000010101001
0100000110100110000010101001
0111011000000001000010101001
0010000111100001000010101001
0110100010001001000010101001
0010101000010101000010101001
0000100101010011000010101001
0000001001100111000010101001
0001100101100000100010101001
0101000011000010100010101001
1000001000010110100010101001
1101000000001001100010101001
0010010001000101100010101001
0010000000011011100010101001
0101101000010000010010101001
0001010011010000010010101001
1000010100101000010010101001
0001011000000100110010101001
0000100001010100110010101001
0110010000000010110010101001
0100101100100000001010101001
1001000010011000001010101001
0011110000000100001010101001
1010100010000010001010101001
0000010101001010001010101001
1001000100000110001010101001
0000001101010000101010101001
0010011000001000101010101001
0000100011000001101010101001
1000001000100001101010101001
0101010000001000011010101001
1000010001000001011010101001
1001100000100100000110101001
0111000000001100000110101001
1000000001001101000110101001
0101100000000011000110101001
0000000010110011000110101001
0000001010101000100110101001
0010000100100010100110101001
0100110000100000010110101001
0100000110001000010110101001
0001000100010100010110101001
0000010101000000110110101001
0000001000010001110110101001
0000110010010000001110101001
0010000100011000001110101001
0010000000000011011110101001
1000111010010000000001101001
1100100001110000000001101001
0100010011011000000001101001
1011000100010100000001101001
0101001010100010000001101001
0010000011101010000001101001
0000111000100110000001101001
0000010101010110000001101001
0001101001100001000001101001
0111000000100101000001101001
1100001000001101000001101001
1100100010000011000001101001
1010001000100011000001101001
0000001110000111000001101001
0000001011001100100001101001
1100001001000010100001101001
0001000001100110100001101001
0010011100000001100001101001
0101010000000011100001101001
0010100001000011100001101001
1110110000000000010001101001
0000100111100000010001101001
0101010001000100010001101001
1001011000000010010001101001
1000000000110110010001101001
0000110001001001010001101001
0110001000010000110001101001
0000001100100010110001101001
1000000010001010110001101001
0001000000011001110001101001
1000010000000101110001101001
0110101001000000001001101001
0101110000010000001001101001
0011000011010000001001101001
0100010100101000001001101001
1001010000100100001001101001
0000010011100001001001101001
0000101000001011001001101001
0010010000000111001001101001
1000100110000000101001101001
0010000100001010101001101001
0011001000100000011001101001
0000000110001001011001101001
0101001101000000000101101001
0001110010100000000101101001
1000000110001100000101101001
1010010000001010000101101001
0000001000011110000101101001
0000000101100101000101101001
0010000010010101000101101001
1100010010000000100101101001
0001100001010000100101101001
1001000000101000100101101001
1000101000000100100101101001
1000000000010011100101101001
0101000010010000010101101001
0110000000000110010101101001
0011010000000001010101101001
0000110000000010110101101001
1100000000010100001101101001
0100000000100011001101101001
0010100010000000011101101001
0000010000110000011101101001
1000000001000000111101101001
0001001100101000000011101001
0010000001110100000011101001
1000000101100010000011101001
0000011010001001000011101001
1000000010100101000011101001
0001001010010000100011101001
1000100001001000100011101001
0100000000011100100011101001
1101000000100000010011101001
0110000001001000010011101001
0001100010000001010011101001
0000010000010011010011101001
0110000110000000001011101001
0000100010101000001011101001
0001010010000010001011101001
0100000001100000101011101001
1000010000010000101011101001
0001000101000000011011101001
0000000000000110111011101001
1010000011000000000111101001
0100100100010000000111101001
0000011001010000000111101001
0010000000101001000111101001
0010001100000000010111101001
1000001000000010001111101001
1100010111010000000000011001
0001101110110000000000011001
1010110001101000000000011001
1110100110000100000000011001
1101001011000100000000011001
0000111011010100000000011001
0110101000101100000000011001
1010001111000010000000011001
1001110100100010000000011001
0010001001011110000000011001
0011100101100001000000011001
1100100100110001000000011001
0111000110001001000000011001
1001010100011001000000011001
1010000000111101000000011001
1101010001000011000000011001
0011010100000111000000011001
0110101101000000100000011001
0111110000100000100000011001
0011001001110000100000011001
0001011010101000100000011001
0101001100100100100000011001
1100010000110100100000011001
0000000101111100100000011001
1011000010100010100000011001
0100000111100010100000011001
0010100001100110100000011001
0110000011010001100000011001
1010000100001011100000011001
0101000101101000010000011001
0100101001011000010000011001
0111000010100100010000011001
0001101001100100010000011001
1001110000001100010000011001
0000010011101100010000011001
1110100001000010010000011001
0010000100111010010000011001
0001011010000110010000011001
0100100100100110010000011001
0010011000110001010000011001
0000011101000101010000011001
1000010010010101010000011001
0001001100001011010000011001
0100100010001011010000011001
0110010001000100110000011001
0111000100000010110000011001
1100000000001110110000011001
0100100001100001110000011001
0001000110010001110000011001
0100001000010101110000011001
1011101010000000001000011001
0111001001000010001000011001
0010100110100010001000011001
1001010010010010001000011001
0000011001101010001000011001
1000000101011010001000011001
0100100000111010001000011001
1000101000001110001000011001
0000011110010001001000011001
0101100100000101001000011001
0000100001010111001000011001
1110000100100000101000011001
0100011010000100101000011001
0000001000110110101000011001
0011001100000001101000011001
1010010000010001101000011001
0010100001001001101000011001
1001000000000111101000011001
0101110001000000011000011001
1010010100000100011000011001
1000000001100110011000011001
0010110010000001011000011001
0100001011000001011000011001
1000000010101001011000011001
0010001000000111011000011001
1101000010000000111000011001
0001100100100000111000011001
0001001000011000111000011001
0000100010000110111000011001
1101101000100000000100011001
0100000110101100000100011001
0000110100011100000100011001
0100110110000010000100011001
1000111001000010000100011001
0001100011001010000100011001
1010011010000001000100011001
0001101001010001000100011001
0101000000111001000100011001
0100101010000101000100011001
0100011000100011000100011001
0000010001011011000100011001
1101000001010000100100011001
1000100010011000100100011001
0000010100101010100100011001
1000000110000101100100011001
0000001000101101100100011001
0010001000010011100100011001
1100010010100000010100011001
1010100000110000010100011001
0011000101000100010100011001
0010001010001000110100011001
1010010000000010110100011001
0100000000110010110100011001
0000110011100000001100011001
1010100001000100001100011001
0000101010010010001100011001
0010000010100101001100011001
0100000000001111001100011001
0010000100001100101100011001
0001000001100010101100011001
0001001010100000011100011001
1100000001001000011100011001
0010010000011000011100011001
0000101100000100011100011001
1000000000010011011100011001
0111001100010000000010011001
0101010010011000000010011001
1010001010010100000010011001
0100100001110100000010011001
1100101100000010000010011001
0001011101000010000010011001
0011010000101010000010011001
1000110001010001000010011001
0001000101010101000010011001
0110001010000011000010011001
0000100100101011000010011001
1000010000001111000010011001
1010011100000000100010011001
0010110011000000100010011001
1100001010100000100010011001
0001101100001000100010011001
0100001001001100100010011001
0000001110010010100010011001
0001010001001001100010011001
0000111100010000010010011001
0001100000111000010010011001
1001100010000010010010011001
0010001001100010010010011001
0000110001000110010010011001
1000001000011001010010011001
0101100000000100110010011001
0000010100100100110010011001
0000000001011010110010011001
0011000000100001110010011001
0001100011010000001010011001
0100000110110000001010011001
0100101010001000001010011001
1000010011001000001010011001
0000001101100100001010011001
1100000000101100001010011001
0110000100000110001010011001
1110100000000001001010011001
0010000010011001001010011001
0000010001110000101010011001
0010101000000100101010011001
0000100101000010101010011001
0000000010101010101010011001
0011011000000000011010011001
0001000001000011011010011001
1010000000001000111010011001
0000011110100000000110011001
1001011000010000000110011001
0011000010110000000110011001
0100010101001000000110011001
0000100111000100000110011001
1001000011000001000110011001
0010000101010000100110011001
1000001000001010100110011001
0001000100000110100110011001
0110000000001001100110011001
0110101000000000010110011001
0101000000001010010110011001
0000010000010110001110011001
1000001100000001001110011001
0010010001000001001110011001
0110001110100000000001011001
0010110101010000000001011001
0101010000101100000001011001
1100100000011100000001011001
0111100010000010000001011001
0000101101100010000001011001
0100001010001110000001011001
1010100010100001000001011001
0101001010010001000001011001
1010001001010001000001011001
0000101011001001000001011001
0100000101011001000001011001
1001101000000101000001011001
0000110001100101000001011001
0000100110010101000001011001
0110000000111000100001011001
1000000001110010100001011001
0011001000001010100001011001
0001000011100001100001011001
0001000100001101100001011001
0010000011110000010001011001
1010001000101000010001011001
1000001100010100010001011001
1000010110000010010001011001
0001110000010001010001011001
0110100000000101010001011001
1000000001001101010001011001
0010010000001011010001011001
0000000010100111010001011001
0000101010010000110001011001
0001100001001000110001011001
1101000000110000001001011001
1000001010100100001001011001
1001100001000010001001011001
0000010010001101001001011001
0010000000110011001001011001
0011100000010000101001011001
0100000011001000101001011001
0000001100101000101001011001
1000110000000100101001011001
0001000010010100011001011001
0000000100001110011001011001
0000001001000010111001011001
0101010011000000000101011001
0100101100001000000101011001
1000100100100100000101011001
0011000000011100000101011001
1110001000000010000101011001
1001000100001010000101011001
0001010000110000100101011001
0010011000000100100101011001
0000010101000001100101011001
0100100000010001100101011001
1010000010000100010101011001
0010000100010001010101011001
0001011100000000001101011001
1000010000101000001101011001
0000001001001100001101011001
0010000011000010001101011001
1011000000000001001101011001
0101000000000100101101011001
0000000001100001011101011001
0011001011000000000011011001
1010000100110000000011011001
1000111000001000000011011001
1111000000000100000011011001
1001001000100010000011011001
1100000001001010000011011001
0110000001100001000011011001
0000000011010011000011011001
1000000011000100100011011001
0010000110000001100011011001
0100100011000000010011011001
0000010000011100010011011001
0001000100010010010011011001
0000001100100001010011011001
0001010010000000110011011001
0000100000000011110011011001
0000110100100000001011011001
0001000110001000001011011001
0100011000000010001011011001
0010100000001010001011011001
0000000100010100101011011001
0101000100100000000111011001
0000000011101000000111011001
0010000000100110000111011001
0000001000010101000111011001
0000001010000010010111011001
0000100010000001001111011001
0001111100000100000000111001
0101000110010100000000111001
1001000001011100000000111001
0101100001100010000000111001
1001101000010010000000111001
1110000000110010000000111001
0110010100001010000000111001
0000100110011010000000111001
0001000100101110000000111001
1101001100000001000000111001
0011010010100001000000111001
0100110000001101000000111001
0000000011001111000000111001
1100000001101000100000111001
0101100000011000100000111001
0000100110100100100000111001
0000011000011010100000111001
0000001101000110100000111001
1000100101000001100000111001
0010000100110001100000111001
1100100010010000010000111001
0100001100110000010000111001
0110000000011100010000111001
0000110010100010010000111001
0101010000010010010000111001
0001000000110101010000111001
1000010001010000110000111001
0000000010111000110000111001
1010001000000100110000111001
0100001010000010110000111001
0001101000000001110000111001
1011000001100000001000111001
0001010101010000001000111001
1001100100001000001000111001
0101001000101000001000111001
0000110000110100001000111001
0000001100011100001000111001
0000010110000110001000111001
0100000001110001001000111001
1000100010000101001000111001
1000010000100011001000111001
0001000000011011001000111001
0110100010000000101000111001
0000001010001001101000111001
1000001110000000011000111001
0001000011001000011000111001
0010000000100010111000111001
1100000101000010000100111001
1000001010000110000100111001
1100000010001001000100111001
0000100001101001000100111001
0000000100010111000100111001
0001001001001000100100111001
0000110001000100100100111001
0110000011000000010100111001
0001100010000100010100111001
1001000000100010010100111001
0011000000010000110100111001
0000010000100001110100111001
0110010000000100001100111001
0010101000000001001100111001
1001010000000000101100111001
0100000100000001101100111001
0000010001000010011100111001
1011001000001000000010111001
0010010001011000000010111001
0100001001010010000010111001
0000010100110010000010111001
1010000001000110000010111001
0000101110000001000010111001
0100111000000000100010111001
1000010010000001100010111001
0010100101000000010010111001
0001000110100000010010111001
0100010010000100010010111001
1000000100000010110010111001
1000011000000100001010111001
0001100000100001001010111001
0001000000001100101010111001
0000100000010010011010111001
0000000100000101011010111001
1010110000000000000110111001
1000000110010000000110111001
0000000000111100000110111001
0001000100001001000110111001
0010000010000100100110111001
1000001001000000010110111001
0000100000001000110110111001
0101000000010000001110111001
1100011000100000000001111001
0010101010000100000001111001
0010011001000010000001111001
1000100000101010000001111001
0010100100001001000001111001
0000010000111001000001111001
0100010100010000100001111001
0010000000010110100001111001
0100000010000101100001111001
0101100100000000010001111001
0001001001010000010001111001
0000000101000011010001111001
0100000001000110001001111001
0000111000000000011001111001
0100000010100000011001111001
0110100000100000000101111001
0001001000100100000101111001
0000001000001001010101111001
0000001000010000101101111001
0100001100000100000011111001
0000100000110000100011111001
1000100000000100010011111001
0100000000001001001011111001
0000100001000010000111111001
0111100101100100000000000101
1000011111100100000000000101
1011001010110100000000000101
0001010011111100000000000101
0011111010010010000000000101
1101000101110010000000000101
1100111001001010000000000101
1110001100011010000000000101
1011100000111010000000000101
0011000110011110000000000101
1100011110010001000000000101
0111110001010001000000000101
1010010011110001000000000101
1010011101001001000000000101
0001001110111001000000000101
0110001001111001000000000101
1100101000101101000000000101
1111100100000011000000000101
0001110011001011000000000101
0010100101011011000000000101
0010111000100111000000000101
0000101011010111000000000101
1000011010001111000000000101
0101101101010000100000000101
1011010010101000100000000101
0010110110011000100000000101
1011000111000100100000000101
0101001010101100100000000101
1000010101011100100000000101
0100110000111100100000000101
0111010101000010100000000101
1000001111010010100000000101
1001110000010110100000000101
0000101100011110100000000101
1000000010111110100000000101
0110101010001001100000000101
0011000101101001100000000101
1111000000011001100000000101
0000111110000011100000000101
0010011001010011100000000101
1100001000110011100000000101
0100010100011011100000000101
1100000110000111100000000101
1001010111001000010000000101
1100100011101000010000000101
1000111000110100010000000101
1100011100001100010000000101
0011110010001100010000000101
0101101001100010010000000101
0100011100110010010000000101
1001100110000110010000000101
0110100010100110010000000101
1010010001100110010000000101
1101010010100001010000000101
0001011011010001010000000101
0000101101101001010000000101
1001000001111001010000000101
0101001100100101010000000101
0110100100010101010000000101
0010000110101101010000000101
1110000011000011010000000101
0101100000011011010000000101
1111000100100000110000000101
0010111010100000110000000101
1001101001000100110000000101
0100101010010100110000000101
0001010100110100110000000101
0010010011001010110000000101
0110001001000110110000000101
1011000000001110110000000101
1000000111100001110000000101
0011100010010001110000000101
1001010100000011110000000101
0100110001000011110000000101
0001000011000111110000000101
1110101010010000001000000101
0001011101010100001000000101
0011110000110100001000000101
1101000011001100001000000101
1010000001111100001000000101
1101001010100010001000000101
0101010011010010001000000101
0110000011101010001000000101
1000101001100110001000000101
0001000111100110001000000101
0110001111000001001000000101
1011001100010001001000000101
1100100110001001001000000101
1110100001000101001000000101
1100010000011101001000000101
1011010001000011001000000101
0000010110010111001000000101
0011110011000000101000000101
1100100100110000101000000101
1101110000001000101000000101
0111001001001000101000000101
0001011100101000101000000101
1001000110011000101000000101
1101001000010100101000000101
1000100011010100101000000101
0110110000100001101000000101
1000001011001001101000000101
0100100001011001101000000101
1001000010100101101000000101
0001100100010101101000000101
0000011000110101101000000101
0101100010000011101000000101
1000100000001111101000000101
0011010010100010011000000101
0010011000010110011000000101
0001001010001110011000000101
1000000100011110011000000101
1010011010000001011000000101
0000111100010001011000000101
0100000101110001011000000101
1000100100100101011000000101
1100001000001011011000000101
0001101110000000111000000101
1010010000011000111000000101
0100000011100100111000000101
1010100010000010111000000101
0110000000110010111000000101
0100010100000110111000000101
0101000100001001111000000101
0000000010111001111000000101
1101110001100000000100000101
0011100110110000000100000101
1111000101001000000100000101
0001111100011000000100000101
0110001101010100000100000101
0101101110000010000100000101
1000110110010010000100000101
0110110000110010000100000101
0100011011000110000100000101
0000011000111110000100000101
0101000111100001000100000101
1101001001010001000100000101
1010000110011001000100000101
1001101010000101000100000101
1011000100100101000100000101
1011001000001011000100000101
0000001101100111000100000101
1110001011000000100100000101
0101011010010000100100000101
1000011001110000100100000101
1000101101001000100100000101
0001100011011000100100000101
1010110001000100100100000101
1001010011000010100100000101
0010000111100010100100000101
0100001001011010100100000101
0001000001110110100100000101
0000101010110001100100000101
0001001100001101100100000101
0100001110011000010100000101
1001000011010100010100000101
0100010010110100010100000101
0001001001101100010100000101
1000101011000010010100000101
1100010001010010010100000101
1010110000001010010100000101
0101000011001010010100000101
1110000100000110010100000101
0010100001010110010100000101
0010011001100001010100000101
1001010000001101010100000101
0100100010001101010100000101
0010100100100011010100000101
0011010000010011010100000101
1001001010001000110100000101
0010001010010010110100000101
0000000110001110110100000101
1001100000100001110100000101
0100000011010001110100000101
0000010010100011110100000101
1011101000100000001100000101
0100011110100000001100000101
0100100111010000001100000101
0010001100111000001100000101
1000100010111000001100000101
1011010010000100001100000101
1000001110010100001100000101
0001110001001100001100000101
0010101101000010001100000101
1001000100101010001100000101
0000000011011110001100000101
1010110000010001001100000101
1000010000100111001100000101
0001100101100000101100000101
1011000001010000101100000101
0010000010110100101100000101
0010101000001100101100000101
1100000100001100101100000101
0000011010001010101100000101
0011000100000110101100000101
0011001010000001101100000101
0000001100010011101100000101
0100110000011000011100000101
0110001010000100011100000101
0010000101001100011100000101
0111100000000010011100000101
0001100011000001011100000101
1100101000000000111100000101
0011000000101000111100000101
0000010001010100111100000101
1010000100000001111100000101
0001101111001000000010000101
1100000011110100000010000101
1110001010001100000010000101
1001011000011100000010000101
0010100100111100000010000101
1011101001000010000010000101
1000101010011010000010000101
0001001001111010000010000101
1101010100000110000010000101
0101100001010110000010000101
0010100011001110000010000101
1101111000000001000010000101
1011000011001001000010000101
0101100010101001000010000101
0100010100110101000010000101
0011000001110101000010000101
0001010101001101000010000101
0111010010000011000010000101
0001100101100011000010000101
1010000100110011000010000101
0010001010101011000010000101
0110001100000111000010000101
1001100011100000100010000101
1000011110001000100010000101
0100110011001000100010000101
1110110000000010100010000101
0001111000100010100010000101
0001010110010010100010000101
1101000001001010100010000101
0110000110100001100010000101
1000100110010001100010000101
1001001000101001100010000101
0000101001001011100010000101
1101100010010000010010000101
0110000111001000010010000101
1000010110010100010010000101
0000111100001010010010000101
1001000010101010010010000101
0011001000100110010010000101
0000011110100001010010000101
0011101000001001010010000101
0000110000011101010010000101
0100000100101011010010000101
1000000001001111010010000101
1000110001010000110010000101
0101001000110000110010000101
1010000010110000110010000101
1000100000101100110010000101
0001010001100001110010000101
0010100000000111110010000101
1001010110100000001010000101
0011100001101000001010000101
0100011001101000001010000101
1100000101011000001010000101
0010010010111000001010000101
1100110000100100001010000101
0000111010010100001010000101
0101101000001100001010000101
1100010010001010001010000101
0011010000001110001010000101
1111000000100001001010000101
0000101101000101001010000101
0001011100000011001010000101
0110000000011011001010000101
0000001111100000101010000101
0110011000010000101010000101
0010010001100100101010000101
1000001010000110101010000101
1010101000000001101010000101
1000000001110001101010000101
0001010010001001101010000101
0000000100101101101010000101
1110100100000000011010000101
0101011010000000011010000101
0011000011010000011010000101
0000010011001100011010000101
0001000100110010011010000101
0110010001000001011010000101
1001001001000001011010000101
1000010000101001011010000101
0010001010001000111010000101
0100101011100000000110000101
1001100101010000000110000101
0000010111110000000110000101
1101000000111000000110000101
0011111000000100000110000101
1100100110000100000110000101
1100010001001100000110000101
0110000110010010000110000101
0101011000001010000110000101
1000000111001010000110000101
1100001100100001000110000101
0100110100001001000110000101
0000110001010011000110000101
1000000101100100100110000101
0110001000100010100110000101
0000110100000110100110000101
0101000010000110100110000101
0011100001000001100110000101
1000010010000101100110000101
1011000110000000010110000101
0001101100100000010110000101
0001110010000010010110000101
0010000001101010010110000101
0001000101000110010110000101
1000010101000001010110000101
0010000010010101010110000101
0100100101000000110110000101
0000011011000000110110000101
1110000000001000110110000101
0000010100101000110110000101
0001000000001011110110000101
0101010100010000001110000101
0111000001000100001110000101
1010011000000010001110000101
0010100110000001001110000101
0000000011101001001110000101
0000011000011001001110000101
0100000101000011001110000101
0000110010100000101110000101
0001000000011100101110000101
0010100000010010101110000101
1000001100001000011110000101
1000000001000010111110000101
0111001011100000000001000101
0000111111010000000001000101
1100001110101000000001000101
0101110010011000000001000101
1101010000110100000001000101
1110011010000010000001000101
0110101100100010000001000101
0001011101100010000001000101
1010010100010110000001000101
1000000101101110000001000101
1110010000101001000001000101
0010010101100101000001000101
0010100010110101000001000101
1000000011011101000001000101
1010101000010011000001000101
0000110100110011000001000101
0001101100001011000001000101
0010010010011011000001000101
0101110000000111000001000101
0001001000110111000001000101
0110010011010000100001000101
1000110010110000100001000101
0111100000101000100001000101
1010101010000100100001000101
0101100011000100100001000101
1001100010001010100001000101
1100000001010110100001000101
1001000101010001100001000101
0010011000001101100001000101
0000100110001101100001000101
0101001001000011100001000101
0001000110100011100001000101
1010010110100000010001000101
1011110000010000010001000101
1000100101110000010001000101
1100101000011000010001000101
0010001010111000010001000101
0001101100010100010001000101
0010100110010010010001000101
0111000001010010010001000101
1000010000111010010001000101
0000000011110110010001000101
1010100010001001010001000101
1011000000100011010001000101
0110000000001111010001000101
1010001001100000110001000101
1100000010001100110001000101
0000101011000001110001000101
0010010000110001110001000101
0010000101000011110001000101
1010100111000000001001000101
0110010110001000001001000101
0001100110101000001001000101
0011101001000100001001000101
1001100000011100001001000101
1100001101000010001001000101
0010010001110010001001000101
0001010111000001001001000101
0100111000001001001001000101
1000000100111001001001000101
0000110001010101001001000101
0001010000101011001001000101
0101010001100000101001000101
1010001100001000101001000101
0000010010011100101001000101
0000100011100010101001000101
0101000000001110101001000101
0100000101000101101001000101
1101000110000000011001000101
1001011000100000011001000101
0110001100010000011001000101
0000001111001000011001000101
0000110110000100011001000101
0010000100100110011001000101
0000000001101101011001000101
0010110000000011011001000101
0001000010010011011001000101
0001100000100100111001000101
1000100000010001111001000101
1100111100000000000101000101
0101101001001000000101000101
1010100100101000000101000101
1000011010011000000101000101
0100000011101100000101000101
0010010001011100000101000101
0001000100111100000101000101
0100010100001110000101000101
0011110000100001000101000101
1101000010000011000101000101
0100000000111011000101000101
0001001111000000100101000101
0010110010000010100101000101
0000010001101010100101000101
1001011000000001100101000101
0010001100100001100101000101
0100001000010101100101000101
1000000100001011100101000101
1110000010010000010101000101
0011001100000010010101000101
0000000101011010010101000101
0110101000000001010101000101
0000110010010001010101000101
0000100101000101010101000101
0000011000001011010101000101
1000100110000000110101000101
1101000001000000110101000101
1000010000100100110101000101
0100100000001010110101000101
0000111001100000001101000101
0010001011010000001101000101
0010011100000100001101000101
0101001000100100001101000101
0000000110110010001101000101
1010000010001010001101000101
0110000000010110001101000101
1001100100000001001101000101
1110010000000000101101000101
1000001001000100101101000101
0000100000101001101101000101
0001000001110000011101000101
0000010010101000011101000101
0000001000011100011101000101
1000010100000010011101000101
1100000000000101011101000101
0110110100010000000011000101
0011011010001000000011000101
0101010100101000000011000101
0000111000101100000011000101
0001010011000110000011000101
0010001010010110000011000101
0111001000010001000011000101
1100010001010001000011000101
1000100010100011000011000101
1101001100000000100011000101
0000110101100000100011000101
0011000100011000100011000101
0010100001010100100011000101
0001000001101100100011000101
0010011100000010100011000101
0110100001100000010011000101
0100011001000100010011000101
0001000010011100010011000101
1101000000001001010011000101
0010000001011001010011000101
1000001100000101010011000101
1000000101001000110011000101
0100001010000010110011000101
0000000100010110110011000101
0101100101000000001011000101
0001001110010000001011000101
1000101001010000001011000101
0011000010100100001011000101
0000011010100010001011000101
1010010100000001001011000101
0010100000001101001011000101
0100101000100000101011000101
1000000011100000011011000101
0100000100001100011011000101
0000100010001010011011000101
1010000000000100111011000101
0001011000110000000111000101
0000011101001000000111000101
1100010000100010000111000101
0000101100010001000111000101
1001000001000101000111000101
0110000000100101000111000101
0000010110000011000111000101
1000001000010010100111000101
0010000000001110100111000101
0100000001001001100111000101
0000100000111000010111000101
1000000010000110010111000101
0001000001001010001111000101
0100000110000000101111000101
1001000000100000101111000101
1101110100010000000000100101
1101011000101000000000100101
1001001011011000000000100101
1001100001101100000000100101
0110001011010010000000100101
0000101110110010000000100101
1010001001101010000000100101
0100010101101010000000100101
1001011001000110000000100101
0000110001110110000000100101
1000101111000001000000100101
0011010100110001000000100101
0001011110000101000000100101
0101101001000101000000100101
0110001010100101000000100101
1010011000010101000000100101
0101011000010011000000100101
1000010101010011000000100101
1000101010101000100000100101
0100100010011010100000100101
1100001000001110100000100101
0010010000011110100000100101
1110001100000001100000100101
1000110100001001100000100101
0001100000111001100000100101
0000110010010101100000100101
1001000001100011100000100101
0011000010001011100000100101
1111100001000000010000100101
0110111000010000010000100101
0000111011001000010000100101
1011010100000100010000100101
0001110101000010010000100101
1010000010011010010000100101
0001010010010110010000100101
0001100110100001010000100101
1001001100001001010000100101
1100010001000101010000100101
0001000101010101010000100101
1000011000100011010000100101
0010001100010011010000100101
0100000010110011010000100101
0000010100001111010000100101
1100110010000000110000100101
0110000110010000110000100101
0011000001110000110000100101
0101010000001100110000100101
0010010100100010110000100101
0011001000000101110000100101
1000000000110101110000100101
0111101100000000001000100101
0010100101110000001000100101
1000011100011000001000100101
0110010010010100001000100101
1011001000001100001000100101
0000101001011100001000100101
1001100010010010001000100101
0101000110001010001000100101
0011000001011010001000100101
0100111000000110001000100101
0100000101010110001000100101
1101000101000001001000100101
1001110000000101001000100101
0100100000101011001000100101
1000001100000111001000100101
0100101011000000101000100101
1110000010001000101000100101
0001100010001100101000100101
0010001000100110101000100101
0000010101100001101000100101
0010000001010101101000100101
0011011001000000011000100101
0001000100101100011000100101
0000011110000010011000100101
0110010000001010011000100101
0010000011100001011000100101
0000100001010011011000100101
1000100001100000111000100101
0000000101011000111000100101
1100010111000000000100100101
0111100010001000000100100101
0110010100011000000100100101
1100100000011100000100100101
0001100011000110000100100101
0111000000100110000100100101
0010111100000001000100100101
1100010000110001000100100101
0010010011001001000100100101
1000000011100101000100100101
0010000000111101000100100101
0100110010000011000100100101
1000000110110000100100100101
0100100100100100100100100101
0011000001001100100100100101
0000011000101001100100100101
0001100100000011100100100101
0000010001000111100100100101
0010100111000000010100100101
0100001101100000010100100101
1001001000010010010100100101
0010001100001000110100100101
0000000011101000110100100101
0000111000000100110100100101
0000010001111000001100100101
1001000000110100001100100101
1010000100010010001100100101
0101000000011001001100100101
0110001000000011001100100101
0110000101000000101100100101
0001000010100010101100100101
0000100001001010101100100101
0001100100010000011100100101
0000110000100010011100100101
0100000110000001011100100101
0000001001000101011100100101
1010110101000000000010100101
0111010001001000000010100101
0000100011111000000010100101
1011100010000100000010100101
1010001100100100000010100101
0100101101000010000010100101
0000011100010110000010100101
0001001011100001000010100101
1000000101101001000010100101
0110110000000101000010100101
1000000010010111000010100101
0001001000001111000010100101
1011011000000000100010100101
0100011010100000100010100101
0111100000010000100010100101
1110000001000100100010100101
1010000110000010100010100101
0010100000101010100010100101
0000001100100011100010100101
1010001011000000010010100101
0101000110000100010010100101
0010010000110100010010100101
0000001010101100010010100101
0000000111010010010010100101
0011000001000011010010100101
0000100110001000110010100101
1000001000011000110010100101
0000000001100110110010100101
0000010100010001110010100101
0110010100100000001010100101
1001010001010000001010100101
0001110100001000001010100101
0011000100010100001010100101
0011001010000010001010100101
0001100000100110001010100101
0000110000110001001010100101
0100000001100101001010100101
0101000000101000101010100101
1100010000000001101010100101
0100100010100000011010100101
1000000101000100011010100101
0000001001001010011010100101
1010000000010001011010100101
0100001100000000111010100101
0000000010000101111010100101
0010100001100100000110100101
1000001001010100000110100101
0001010000101100000110100101
0011010100000010000110100101
0000011001100010000110100101
1110000010000001000110100101
0010101010000000100110100101
0101001000000001100110100101
1000010010100000010110100101
1100000100010000010110100101
0100101000001000010110100101
1001000000000100110110100101
1010100000001000001110100101
0000000011010000101110100101
0001000010001000011110100101
1001010011100000000001100101
1010001110010000000001100101
1010111000001000000001100101
0000010110111000000001100101
0110010001000110000001100101
0011100000010110000001100101
0010001100001110000001100101
1000001001110001000001100101
0101001010001001000001100101
1100000100010101000001100101
0100000111000011000001100101
0010101101000000100001100101
1100000101100000100001100101
1100011000010000100001100101
0000011100100100100001100101
0010000011100100100001100101
0100110100000010100001100101
0000011011000010100001100101
0001010000110010100001100101
0001110001000001100001100101
1001000000001101100001100101
1010010000000011100001100101
0000001000011011100001100101
0100000000100111100001100101
0100000001111000010001100101
1010000001010100010001100101
1000100100001100010001100101
0000011101000001010001100101
0000110000100101010001100101
0000101000110000110001100101
0000100010000110110001100101
1000101100100000001001100101
1100000011010000001001100101
0100100100011000001001100101
0101010100000100001001100101
0110000000101100001001100101
1110100000000010001001100101
0010011000100001001001100101
0000100011001001001001100101
0001000001000111001001100101
1010000000110000101001100101
0000001001101000101001100101
0000000110010001101001100101
0100001000100010011001100101
0001101000000001011001100101
1000001010000000111001100101
0000010000001001111001100101
0110100001010000000101100101
0100110000101000000101100101
0100001100010010000101100101
0000101001000011000101100101
0000000010001111000101100101
1000000001011000100101100101
0001001000000110100101100101
1000110001000000010101100101
0010001000100100010101100101
0000000110010100010101100101
0101010000000010010101100101
0000000100101001010101100101
0001010010010000001101100101
0011000100001000001101100101
0000101010000100001101100101
1000010000001100001101100101
0000000011000010011101100101
0011101000100000000011100101
1110000100001000000011100101
0010010110000100000011100101
0100100010001100000011100101
0100010010010010000011100101
1000100001000110000011100101
1100001000000011000011100101
1000000011000001100011100101
0001100001010000010011100101
1001000100000010010011100101
0010010001000000110011100101
0001000010100000110011100101
0010100010010000001011100101
0000001000110100001011100101
1000000000011010001011100101
0000001100001001001011100101
0000000101000010101011100101
0001100110000000000111100101
1000001000101000000111100101
0101000000010100000111100101
0000000100100110000111100101
1100100000000000100111100101
0000000000110001100111100101
0010100000000010010111100101
0000011000000000101111100101
0101100001111000000000010101
0011010110100100000000010101
1001101100001100000000010101
0000100111101100000000010101
1110000110100010000000010101
0111110000001010000000010101
0011001101001010000000010101
1000010011011010000000010101
0111000011000110000000010101
0010000101110110000000010101
0100010010101110000000010101
0011101110000001000000010101
1000101001011001000000010101
0000010101111001000000010101
0100111100000101000000010101
1001010001010101000000010101
1000000110110101000000010101
1010110000001101000000010101
0101010100100011000000010101
0100100110010011000000010101
1000001100101011000000010101
0110010000010111000000010101
0101000110110000100000010101
0001111010000100100000010101
1100001101000100100000010101
0010001110010100100000010101
1111001000000010100000010101
0100101010100010100000010101
0001100100100110100000010101
1101000011000001100000010101
1100110000010001100000010101
0011000100010011100000010101
0010000010100111100000010101
0101100111000000010000010101
1101001001001000010000010101
0010010100011100010000010101
1100110000100010010000010101
1010001010000110010000010101
0101000100010110010000010101
1110001000010001010000010101
0010010110000011010000010101
0000001011001011010000010101
1000100000010111010000010101
0001000000101111010000010101
0001001011100000110000010101
0101010001010000110000010101
0010100101010000110000010101
0001000010011010110000010101
0000001100110001110000010101
0000010010001101110000010101
1000111011000000001000010101
0110010001001100001000010101
0100001100101100001000010101
0110011100000010001000010101
1000101100010010001000010101
0010001010011010001000010101
0010110101000001001000010101
0001101001100001001000010101
0101000010010101001000010101
1011100100000000101000010101
1000001010110000101000010101
0000010011101000101000010101
1010011000000100101000010101
1000010101000010101000010101
0000000100111010101000010101
0000110010110000011000010101
0010101000101000011000010101
0100000101001010011000010101
1011000000001001011000010101
0001100100000011011000010101
0000010001100011011000010101
0110100000000100111000010101
1000000001001100111000010101
1001000000100010111000010101
1001011010100000000100010101
0101010110001000000100010101
1011010000011000000100010101
1010100010100100000100010101
1010001001001100000100010101
0000111100100010000100010101
0100000011110010000100010101
0110000100110001000100010101
0000111010001001000100010101
0101000001001101000100010101
1001000000110011000100010101
0010000100001111000100010101
0011011100000000100100010101
0000110111000000100100010101
0110101000010000100100010101
0001110000101000100100010101
1101010000000100100100010101
0000010010010110100100010101
1010000000010101100100010101
0111010000100000010100010101
1100100100001000010100010101
0000011001011000010100010101
1100000001100100010100010101
0110000000011010010100010101
0000010100100101010100010101
0000000000111100110100010101
1100000010000010110100010101
0011000001000010110100010101
1000001001000001110100010101
0010010110010000001100010101
1100011000001000001100010101
0100101001000100001100010101
0001000010101100001100010101
1001110000000010001100010101
0100100010001010001100010101
0011100000000101001100010101
0101000000100001101100010101
0000000111100000011100010101
1001000100000100011100010101
0000011000100000111100010101
0100000100010000111100010101
0110111010000000000010010101
0101010011100000000010010101
1010100011010000000010010101
0100101100110000000010010101
1001110001001000000010010101
1000001011101000000010010101
1110000100010100000010010101
0000110101010100000010010101
0001001110100010000010010101
0111000000110010000010010101
0111000101000001000010010101
1000110100100001000010010101
1001001010010001000010010101
1100101000001000100010010101
0100010110000100100010010101
0011100010000010100010010101
0100001001100001100010010101
0000010011010001100010010101
0010100000110001100010010101
0010000001001101100010010101
0000010000101011100010010101
0000001000010111100010010101
0100010000111000010010010101
0010000011100100010010010101
0000101001010010010010010101
0001001000001100110010010101
0010000100001010110010010101
1000010000000110110010010101
0010011000000001110010010101
0100110000010010001010010101
1010100000000110001010010101
0011010000010001001010010101
0010001010000101001010010101
0000100011000011001010010101
0010110000001000101010010101
0000001001011000101010010101
0100000000100110101010010101
1000000010011000011010010101
0000001100010100011010010101
0001000010100001011010010101
0000000101000001111010010101
0010001111000000000110010101
1100010010010000000110010101
0110100000001100000110010101
0001100100001010000110010101
1000000000101110000110010101
0010010010100001000110010101
0001010000000111000110010101
0011000000100100100110010101
0100000001010100100110010101
0001000110000001100110010101
0010110100000000010110010101
0000001010110000010110010101
0000100011001000010110010101
1000101000000100010110010101
0000001100000011010110010101
0000100000100010110110010101
0001011001000000001110010101
1000000011000100001110010101
1000000000001001101110010101
0100110101001000000001010101
1110000001011000000001010101
0010110000111000000001010101
1011000010001100000001010101
0000011011001100000001010101
0001110110000010000001010101
0010101011000010000001010101
0100100001100110000001010101
0000100010011110000001010101
0110011001000001000001010101
0010000111010001000001010101
0011100001001001000001010101
0001011000011001000001010101
1010000001000111000001010101
0110100110000000100001010101
1001101000010000100001010101
0011010000000110100001010101
0000001000101110100001010101
0000100001010011100001010101
0010110001000100010001010101
0110000000110100010001010101
0001000101001100010001010101
0000011010010010010001010101
0000000110101010010001010101
0101000001100001010001010101
0010001100001001010001010101
0000001001010101010001010101
1100000100000011010001010101
0100010010100000110001010101
1000000011010000110001010101
0000110100000001110001010101
0010000101101000001001010101
0001000011011000001001010101
1100100100000100001001010101
1001000001100100001001010101
1100000000101010001001010101
1000010010100001001001010101
0000101010010001001001010101
0011001000000011001001010101
0000011110000000101001010101
0011010100000000011001010101
0100000010001001011001010101
0101001000000000111001010101
0001100011100000000101010101
1100100000110000000101010101
0100110010000100000101010101
0010100100010100000101010101
0001010001010010000101010101
0001001010001010000101010101
0000000111000110000101010101
0100001110000001000101010101
0000101000100101000101010101
0010000001110000100101010101
0101000000011000100101010101
0000100001001100100101010101
0100011000000010100101010101
1010011000000000010101010101
1000000000011001010101010101
0000001100000100110101010101
0101000100000010001101010101
0000010001001001001101010101
0000110000010000101101010101
0000000010000011101101010101
0000100000000110011101010101
0110000010101000000011010101
0100001100001010000011010101
1010001000100001000011010101
0100100000011001000011010101
0000111000000011000011010101
0110001000000100100011010101
0000010000110100100011010101
0000000011001010100011010101
0000100100100100010011010101
0001010000100010010011010101
1000100001000001010011010101
0001000000010001110011010101
1101010000000000001011010101
0100001011000000001011010101
0000000001010110001011010101
0100000100100001001011010101
0000100010000100101011010101
1000001000000010011011010101
0000010000000101011011010101
1011000000000010000111010101
0001000000101001000111010101
1000010100000000100111010101
0101100000000000010111010101
0010000010000000110111010101
0010100001000000001111010101
0101011101000000000000110101
0110010001110000000000110101
0010101100011000000000110101
0011001001100100000000110101
1000001000111100000000110101
1100100011000010000000110101
0001000011101010000000110101
0001010100011010000000110101
1111010000000001000000110101
0000011010110001000000110101
0101100100001001000000110101
0011100000100011000000110101
0100000001011011000000110101
0000110100110000100000110101
0110011000001000100000110101
1100000100011000100000110101
1010100000010010100000110101
0000001110001010100000110101
0110000100000110100000110101
0001010000100101100000110101
0110000100101000010000110101
0000100000111010010000110101
0000001100100110010000110101
1010000101000001010000110101
0000000110011001010000110101
0100001000001101010000110101
1001000110000000110000110101
0011100000001000110000110101
1000010000101000110000110101
0000100001000101110000110101
0101000000000011110000110101
0100000010111000001000110101
0000100110010100001000110101
1000000001110010001000110101
0110100000010001001000110101
1010000000100101001000110101
0001001100000100101000110101
0100001000010010101000110101
0000111000000001101000110101
0001000001001001101000110101
0000101101000000011000110101
0100010000100100011000110101
0010000001000110011000110101
0011110001000000000100110101
1010010100100000000100110101
1000101001100000000100110101
0011000010010100000100110101
0101100000010010000100110101
1000100100010001000100110101
0001001000110000100100110101
0000010100001100100100110101
1001000000001010100100110101
0000001010000101100100110101
0100011010000000010100110101
1000000010001100010100110101
1010001010000000001100110101
0001101000001000001100110101
0000011000010100001100110101
0000100010100001001100110101
0101000001000000011100110101
0010000000110000011100110101
0000000000001011011100110101
0010100110100000000010110101
0001111000010000000010110101
1101000000001100000010110101
0100001010000110000010110101
0000000101001110000010110101
0010101001000001000010110101
1010000000001011000010110101
1000001001000010100010110101
0000000010110010100010110101
1001100000000001100010110101
0111001000000000010010110101
0000110001100000010010110101
0100100000010100010010110101
0100010100000010010010110101
0001010000001001010010110101
0100000001001000110010110101
0010010011000000001010110101
1100001000100000001010110101
0001000101100000001010110101
1000000110000001001010110101
1000000000010100101010110101
0110000001000010000110110101
1000011000000001000110110101
0001000001010001000110110101
0010000000011000100110110101
0100000000100001010110110101
0100000100001000001110110101
0111000100010000000001110101
1001000100101000000001110101
0100010000011100000001110101
1000011100000010000001110101
0010110010000001000001110101
0000100101100001000001110101
1000010010000100100001110101
0001000001010100100001110101
0000000010101001100001110101
0011000011000000010001110101
1000000001001010010001110101
0010001000000010110001110101
0010000110000010001001110101
0100010000000011001001110101
0000010001010000011001110101
0010000000101010000101110101
0001010100000001000101110101
0010001000010001000101110101
0010000000000100101101110101
1010010000010000000011110101
0000100100010010000011110101
0000000100000101100011110101
0000010000101000001011110101
0000000101000000010111110101
1110110000011000000000001101
1000101100111000000000001101
0110101011000100000000001101
0010110101001100000000001101
1010100101100010000000001101
0011001100110010000000001101
0100010001011110000000001101
0001111101000001000000001101
0110100100101001000000001101
1010000101010101000000001101
0100010110001101000000001101
1100100001010011000000001101
0101000101001011000000001101
0100001010011011000000001101
1000110100000111000000001101
0011100001000111000000001101
1100111000100000100000001101
0010011101100000100000001101
0100011100010100100000001101
0001001001011100100000001101
0110001110000010100000001101
0010100011010010100000001101
0000011010110010100000001101
0000100110101010100000001101
0100110010000110100000001101
0000100101110001100000001101
0100000011101001100000001101
1000011000011001100000001101
0101010001000101100000001101
0011010000100011100000001101
0001101000010011100000001101
0101101100001000010000001101
1010001001011000010000001101
0010111001000010010000001101
0000010110011010010000001101
0111001001000001010000001101
0110010010010001010000001101
1100000100011001010000001101
0011011000010000110000001101
0110010100001000110000001101
1000100001001010110000001101
0010001000001011110000001101
1100010011100000001000001101
0001110110010000001000001101
1000001101001100001000001101
0110000100011100001000001101
1011000110000010001000001101
1000110000110010001000001101
0001100100001110001000001101
0000000111011001001000001101
0000001001110011001000001101
0010100010001011001000001101
0001000011110000101000001101
0000101010011000101000001101
0000111001000100101000001101
0101011000000010101000001101
1001100001000001101000001101
1010000000101001101000001101
0011100101000000011000001101
0000101011100000011000001101
1001001010010000011000001101
1001100000101000011000001101
0000010101101000011000001101
1010101000000100011000001101
1001010001000100011000001101
1100000000110100011000001101
0011000000110001011000001101
0010010000001101011000001101
1110000001000000111000001101
1000000110000100111000001101
0000001000101100111000001101
0100000010001010111000001101
0001000000010110111000001101
1100010100101000000100001101
0000001111101000000100001101
1100000011011000000100001101
0011001010001100000100001101
0101100000101100000100001101
1111010000000010000100001101
1001100010100010000100001101
1000000100110110000100001101
1001000001001110000100001101
1001010110000001000100001101
1010101001000001000100001101
0110000010000111000100001101
0000100000011111000100001101
1100000010100100100100001101
0000000111010100100100001101
0010010000101100100100001101
0101100001000010100100001101
0001010000011010100100001101
0001001001100001100100001101
0101000100010001100100001101
0100100110100000010100001101
0001010011100000010100001101
0110100001001000010100001101
1010000010101000010100001101
0000001010100110010100001101
1000000001100011010100001101
0010000100110000110100001101
0000110010001000110100001101
0000100001100100110100001101
0000011100000010110100001101
1100010000000001110100001101
0010111010000000001100001101
1101100000010000001100001101
0010100000100110001100001101
0010010100100001001100001101
1000001010100001001100001101
0100100001100001001100001101
0100001100001001001100001101
0100001000110000101100001101
1000010001001000101100001101
1000100100000010101100001101
0000000010001101101100001101
0001011000001000011100001101
0100001001000010011100001101
0000000000111010011100001101
1011010010010000000010001101
0010001011110000000010001101
0100100110011000000010001101
0101011000100100000010001101
1011000000101100000010001101
1000100001011100000010001101
1000011001010010000010001101
0000010101100110000010001101
1010001110000001000010001101
0010110001100001000010001101
1100001001001001000010001101
1101000010000101000010001101
0000000010111101000010001101
0111000001100000100010001101
0100001100101000100010001101
0010011010000100100010001101
0001000110100100100010001101
0001110000001100100010001101
0001001010001010100010001101
1010000001000011100010001101
0001001011000100010010001101
0100000001101100010010001101
0001010001001010010010001101
0001001100010001010010001101
0001100000100101010010001101
0000010010000111010010001101
1001100100000000110010001101
1100001000000100110010001101
0010000101000100110010001101
1000000010001001110010001101
0100000000010011110010001101
1100011100000000001010001101
0011001000011000001010001101
0100000111000100001010001101
0110100001000010001010001101
1000000001101010001010001101
0001101010000001001010001101
0001000101001000101010001101
0100100000010100101010001101
0000011000110000011010001101
1101000000000010011010001101
0010010100000010011010001101
0100100000001001011010001101
0000000001010101011010001101
0000101000000010111010001101
0111100100000000000110001101
0010010100010100000110001101
0001100010010100000110001101
0100001000011100000110001101
1100001010000010000110001101
0000101001000110000110001101
0100010011000001000110001101
0000101000101001000110001101
1010100000100000100110001101
0000111000010000100110001101
0010000011001000100110001101
0000000000100111100110001101
0100000100000101010110001101
0001000001010000110110001101
1010000101000000001110001101
0000010110001000001110001101
0110000000101000001110001101
0001001000100010001110001101
1000100000000101001110001101
0011010000000000101110001101
0000001100000100101110001101
0000110001000000011110001101
0100000010010000011110001101
1110010101000000000001001101
1001101011000000000001001101
0110011000110000000001001101
1101000001101000000001001101
0010101001101000000001001101
0011100110000100000001001101
1110100000100100000001001101
0000001110011100000001001101
1101001000010010000001001101
0100100011001010000001001101
0010000000111110000001001101
0000011100101001000001001101
1011010000000101000001001101
0101000000011101000001001101
0001011010000011000001001101
0001101100100000100001001101
0000100101000110100001001101
0010001010010001100001001101
0100001011010000010001001101
0001100010110000010001001101
0011000001100100010001001101
0100110000001100010001001101
1001001000001100010001001101
1010000100001010010001001101
0101000010000110010001001101
1000111000000001010001001101
0001000011001001010001001101
0000000100110101010001001101
1011000010000000110001001101
1100000000100010110001001101
0101100000000001110001001101
0111000100100000001001001101
1000110100001000001001001101
1000011000010100001001001101
0010000011001100001001001101
0000101110000010001001001101
0010011000001010001001001101
0110000001010001001001001101
0100100010000101001001001101
0001001010000100101001001101
1000000101000001011001001101
0100010000100001011001001101
0000010011000000111001001101
1000001101010000000101001101
1011000000110000000101001101
1101000100000100000101001101
1000010011000100000101001101
0110000001100010000101001101
0011100000001010000101001101
0001010000100110000101001101
0000000011110001000101001101
0010000101001001000101001101
1000000000101101000101001101
0100100100000011000101001101
0100101010000000100101001101
0000110000000101100101001101
0001110100000000010101001101
1000100000010100010101001101
0000001001001000110101001101
0100010010000010001101001101
0000001000000111001101001101
0000000100011000101101001101
0000001100100000011101001101
0010000000000010111101001101
0000000101111000000011001101
0000100011100100000011001101
0101100000100010000011001101
0100001010100001000011001101
0000001101000011000011001101
0000010010101000100011001101
1001010000000010100011001101
0110010000000001100011001101
1000000000010101100011001101
0101010000010000010011001101
0010000011000010010011001101
0000001000011010010011001101
1011100000000000001011001101
1000001010001000001011001101
1000000100100100001011001101
0001000001100001001011001101
0000010010010001001011001101
0010001001000000101011001101
0000000000001011101011001101
0010000110100000000111001101
0101000010001000000111001101
1010001000000100000111001101
0000100100001100000111001101
0010000000010011000111001101
0001000000000100011111001101
1010011010100000000000101101
0000101101100100000000101101
0101000011100100000000101101
0011010001010100000000101101
1000100010110100000000101101
1001010010001100000000101101
0001010110100010000000101101
1100000110010010000000101101
0101001100000110000000101101
0000101010001110000000101101
1110000001100001000000101101
0101100010010001000000101101
0000100011100011000000101101
1100010000001011000000101101
0011110100000000100000101101
1101001010000000100000101101
1000101001010000100000101101
0010001000111000100000101101
1000000011000110100000101101
1100100000000101100000101101
0001111000100000010000101101
0110001010001000010000101101
0001100000011100010000101101
0110000101000010010000101101
0100110100000001010000101101
0000010001110001010000101101
1000001010000101010000101101
0010000000100111010000101101
0100011001000000110000101101
0001100011000000110000101101
0000010010100100110000101101
0011100010100000001000101101
0000011011010000001000101101
1100101000001000001000101101
0010001110000100001000101101
0010101000010010001000101101
0000001100101010001000101101
0001001000100101001000101101
1001000100100000101000101101
0100000001001100101000101101
0010010001000010101000101101
0111000000000001101000101101
0000000110110000011000101101
0001000001100010011000101101
0001010010000001011000101101
0000110000010000111000101101
1000000000000011111000101101
0001000110011000000100101101
0000110100001010000100101101
0000100110000101000100101101
0100000001010101000100101101
0001000000101011000100101101
1000010000010100100100101101
0110000000010010100100101101
0000101010010000010100101101
1000000101001000010100101101
1100100000000010010100101101
1000001000100000110100101101
0010000001000001110100101101
1000100011000000001100101101
0101010000100000001100101101
0010001001100000001100101101
0000010000010011001100101101
1010010000000000011100101101
0011001101000000000010101101
1110001000010000000010101101
0100010101010000000010101101
1100000010101000000010101101
1000101000100010000010101101
0101000100100001000010101101
1000010001100000100010101101
1000000100001100100010101101
0011000000000110100010101101
0000110000000011100010101101
0010110010000000010010101101
0000100100000110010010101101
1000100100010000001010101101
0000010000011100001010101101
0100000000110010001010101101
0010000001001001001010101101
0110000000000100011010101101
0001011010000000000110101101
1101000001000000000110101101
0000000001011010000110101101
1000000100000011000110101101
0100010000001000100110101101
0011000000100000010110101101
0000000010000010110110101101
0000000010100100001110101101
0111010010000000000001101101
0001100101001000000001101101
0100101000010100000001101101
0000010001101100000001101101
1011000001000010000001101101
0010001001000101000001101101
0001000100010011000001101101
0100000010110000100001101101
0001011000001000100001101101
0010100010001000100001101101
0100000100001001100001101101
1100001100000000010001101101
0001000100000100110001101101
0000000001010010110001101101
0010010100010000001001101101
0001000000111000001001101101
0000000010010110001001101101
0001100000000010101001101101
0000100001000100011001101101
0010001010000010000101101101
0100011000000001000101101101
1010000100000000100101101101
0001000010000001100101101101
0010000000011000010101101101
0000111100000000000011101101
1100010000000100000011101101
0010010000100010000011101101
0100100001000001000011101101
0000001001100000010011101101
1000000010010000010011101101
0000000000001101010011101101
0101001000000000001011101101
0000000001000100100111101101
1001000111100000000000011101
0110100010110000000000011101
1100001001110000000000011101
1101100010001000000000011101
0010011110001000000000011101
1100110001000100000000011101
0001100101010010000000011101
0001101000101010000000011101
0010101100000110000000011101
1101000000100110000000011101
1011100000010001000000011101
0000001011100101000000011101
1000101010000011000000011101
1001000000111000100000011101
0010110000010100100000011101
0100100100001100100000011101
1000001010001100100000011101
0000010110100001100000011101
0101001000001001100000011101
1101010100000000010000011101
1010000110010000010000011101
0100001110000100010000011101
1000000100101100010000011101
0000010000110110010000011101
1001001000100001010000011101
0100010001001001010000011101
0110001000100000110000011101
1000100010100000110000011101
0001110000000010110000011101
1000001000010010110000011101
0000000100000111110000011101
0010001101010000001000011101
0001101000010100001000011101
1010001000100010001000011101
1010000011000001001000011101
0001000100101001001000011101
0000110000011001001000011101
1100001000000101001000011101
0011000001000100101000011101
0000010000001110101000011101
0000100000100011101000011101
0101000000001100011000011101
0000000011010010011000011101
0011000001101000000100011101
0000010010111000000100011101
1000011100000100000100011101
0010001000110100000100011101
0000001100011010000100011101
0101110000000001000100011101
0110010010000000100100011101
0010100100000001100100011101
1001100001000000010100011101
0101001000010000010100011101
0010100010000010010100011101
0001000100001000110100011101
1100000110000000001100011101
0000100101001000001100011101
1000000000011100001100011101
0011000000010010001100011101
0001100010000000101100011101
0000000001010001101100011101
0000010010000100011100011101
0101101001000000000010011101
1110010000100000000010011101
0000110010001010000010011101
1000000110000110000010011101
0001000000011110000010011101
0100011000010001000010011101
0000001100001101000010011101
0000100001101000100010011101
0000010100011000100010011101
1100000100000001100010011101
1000011010000000010010011101
0110000001010000010010011101
0011000010001000010010011101
0100000010100010010010011101
1010000000000101010010011101
0000000010010100110010011101
0001010100000100001010011101
0000000100010011001010011101
1001001000000000101010011101
0000100110000000011010011101
0100010000000000111010011101
0000110000100100000110011101
0011001000000001000110011101
0000000101100001000110011101
0000010001000010100110011101
0000100000010001010110011101
1000000000100000011110011101
1011001100000000000001011101
0000111010100000000001011101
0001001001000110000001011101
1000000110001001000001011101
1000010000010011000001011101
0000000001101011000001011101
1010100001000000100001011101
0101000101000000100001011101
0000011001010000100001011101
1100010000001000100001011101
1000010001100000010001011101
0000100100011000010001011101
0100101000000010010001011101
0010000000001100110001011101
0110110000000000001001011101
0100001000011000001001011101
0000100000101100001001011101
0001000010100010001001011101
0010000100000101001001011101
0010001010000000011001011101
0000000000110000111001011101
0010010100000010000101011101
1100000001000001000101011101
1000000000000110100101011101
0100000000101000010101011101
0001000000000011010101011101
1000101000000000001101011101
0000010111000000000011011101
0010101000010000000011011101
1001000001010000000011011101
0001100100000001000011011101
0000000100100010100011011101
0000000001001000011011011101
1000110110000000000000111101
1000011001001000000000111101
0100000111001000000000111101
0111100000000100000000111101
0010000010101100000000111101
0010100001001010000000111101
0100101000100001000000111101
0010000010010011000000111101
0010001011000000100000111101
0001010010010000100000111101
0100010000100010100000111101
0000000000011101100000111101
1000100000001001010000111101
0000000101100000110000111101
1100010000010000001000111101
0011010000001000001000111101
0100100100000010001000111101
1000000010001010001000111101
0000010001000101001000111101
0110001100000000000100111101
0001100100100000000100111101
0000000001100110000100111101
1001000000000101000100111101
0000101000000010100100111101
0000010100010000010100111101
0100000000000100110100111101
0000000000101000101100111101
0000001010011000000010111101
0010010100000001000010111101
1000000000110001000010111101
0000001000100100100010111101
0000000011000001010010111101
0100100010000000000110111101
0000100011010000000001111101
1000000101000100000001111101
0000001000110010000001111101
0101000000001010000001111101
0000100000000111000001111101
0011000000100000100001111101
1000001000000001100001111101
0000010010001000010001111101
0100000000010001010001111101
1001000000000000011001111101
1000000010100000000101111101
0001000010000100000011111101
1001111101001000000000000011
0110100011111000000000000011
1110000111001100000000000011
0111010100101100000000000011
1100110001011100000000000011
1100101101010010000000000011
1010110010110010000000000011
0101001110110010000000000011
0001101001110110000000000011
1000101011001110000000000011
0011000111011001000000000011
0010110100111001000000000011
0101101010100101000000000011
0110011000110101000000000011
0101010101010011000000000011
0100111010001011000000000011
1010011000011011000000000011
1101000000111011000000000011
1001111000000111000000000011
0111000110000111000000000011
0111001111000000100000000011
1011110001100000100000000011
1101001001110000100000000011
1110110010001000100000000011
1101000110100100100000000011
0000101111010100100000000011
1010000101110100100000000011
0001111000101100100000000011
1000010011101100100000000011
0000011101101010100000000011
1001010100011010100000000011
0110010100010110100000000011
0101001100001110100000000011
0001101101100001100000000011
0111101000010001100000000011
1110001000101001100000000011
0000010110110101100000000011
0100100001110101100000000011
0010110001001101100000000011
1010010011000011100000000011
0010100110010011100000000011
1000001010010111100000000011
0010110111100000010000000011
1011100010101000010000000011
0100001111101000010000000011
1001011011000100010000000011
1101101000010100010000000011
1100101010100010010000000011
0101110001001010010000000011
0101000011100110010000000011
0010101100010110010000000011
0011010001010110010000000011
0000010111001110010000000011
0100001001011110010000000011
1001011100010001010000000011
1110100010010001010000000011
1001001000101101010000000011
0010011101000011010000000011
0100110100100011010000000011
0001100011010011010000000011
1010000100101011010000000011
1100100000001111010000000011
0001011110001000110000000011
1001000101101000110000000011
0110000101011000110000000011
1010011100000100110000000011
1110100001000100110000000011
1000100010110100110000000011
0011000011001100110000000011
0110001010001010110000000011
1000111001000001110000000011
0100001010110001110000000011
0101100010001001110000000011
0011010000101001110000000011
0000101000101011110000000011
1100110100101000001000000011
0000111110100100001000000011
0100011101001100001000000011
0000100101111100001000000011
0110001001110010001000000011
0111100010001010001000000011
0010110001101010001000000011
1110001100000110001000000011
0101100101000110001000000011
1000010011010110001000000011
1000011000101110001000000011
0110111001000001001000000011
1010001010100101001000000011
0001010110001101001000000011
0100101000011101001000000011
0101001011000011001000000011
1000100100011011001000000011
0111110100000000101000000011
1011101000001000101000000011
1100000011011000101000000011
0000110010111000101000000011
1100101000100100101000000011
0010111000010100101000000011
1000001100011100101000000011
0011000011010010101000000011
1000100001110010101000000011
1010000110001010101000000011
0001100010100110101000000011
0001001110010001101000000011
1000110100000101101000000011
0010000010011101101000000011
0001010001000111101000000011
0100000000101111101000000011
0100111000110000011000000011
1111010000001000011000000011
0001101011001000011000000011
0001110100011000011000000011
0101001110000100011000000011
0011011000100100011000000011
0110100000101100011000000011
0101010001100001011000000011
1100001001010001011000000011
0010100101010001011000000011
0100010000010111011000000011
0100011011000000111000000011
1010001010010000111000000011
0100100100010100111000000011
0000010100101100111000000011
0001100000110001111000000011
1000010000001011111000000011
1110011101000000000100000011
0011101001101000000100000011
0110101100011000000100000011
1010001000111100000100000011
0001100111100010000100000011
1001110001010010000100000011
0100010100111010000100000011
0000101010111010000100000011
0110101000100110000100000011
1100000001110110000100000011
1001101000011001000100000011
1001000101001011000100000011
0000101100001111000100000011
0100000011001111000100000011
1100100111000000100100000011
1010001110100000100100000011
1101100000101000100100000011
0110011010000100100100000011
1110010000100010100100000011
0001001011001010100100000011
0111000001000110100100000011
1101001100000001100100000011
0001010111000001100100000011
0010000011110001100100000011
0110000100001101100100000011
0100010010010011100100000011
1001111000100000010100000011
0110010011010000010100000011
0111110000000100010100000011
0100101011000100010100000011
1010100100100100010100000011
0001100110010100010100000011
0110100101000010010100000011
0100011001100010010100000011
0000111110000001010100000011
1100011000001001010100000011
1010000001011001010100000011
1101000001000101010100000011
0010001000110011010100000011
0011000010001011010100000011
1011010000010000110100000011
0010111000001000110100000011
0100001100100100110100000011
0010010001100100110100000011
0000110011000010110100000011
0100101000010010110100000011
0001000101010010110100000011
0100010000001110110100000011
0010100010000101110100000011
0000001001010101110100000011
0101101010010000001100000011
0110000011100100001100000011
1001001001010100001100000011
1000110000110100001100000011
0011000100110100001100000011
0111001000001100001100000011
0001011101000010001100000011
0111010000010010001100000011
0010110100000110001100000011
1001100000001110001100000011
0011101100000001001100000011
1110010010000001001100000011
1000101001100001001100000011
0000100011011001001100000011
0001001000100111001100000011
1110100000010000101100000011
0001100110001000101100000011
1010000001001100101100000011
0000010110100010101100000011
1011000000100001101100000011
0100100100100001101100000011
0101000000010101101100000011
1011000101000000011100000011
0000001110110000011100000011
1001000000110010011100000011
0100001100001010011100000011
1000001100000101011100000011
1100010100000000111100000011
0100000001110000111100000011
0001101000000100111100000011
0000000010010110111100000011
1000111011010000000010000011
0111110000110000000010000011
0010111110001000000010000011
0101011011001000000010000011
1011010001011000000010000011
0001110111000100000010000011
1110100010100100000010000011
1010000111100010000010000011
0011001100101010000010000011
0001000101011110000010000011
0100011100101001000010000011
0111000001101001000010000011
0010001111000101000010000011
1101010000001101000010000011
0010101000101101000010000011
0100101001100011000010000011
0011001001010011000010000011
1110000010001011000010000011
1000010001101011000010000011
0000100100110111000010000011
0110100101100000100010000011
0010101010110000100010000011
1100001011000100100010000011
1100100100001100100010000011
0100111100000010100010000011
1100100010010010100010000011
0000000110111010100010000011
1001000100110001100010000011
1001100001001001100010000011
1000010010011001100010000011
0101100000000111100010000011
0010011000000111100010000011
0011101101000000010010000011
1110001100100000010010000011
0101000101110000010010000011
0101101000101000010010000011
1000001010111000010010000011
0100010110100100010010000011
0000111001100100010010000011
0010000101101100010010000011
1101010000100010010010000011
0000100001111010010010000011
1000001101001001010010000011
0100101100000101010010000011
0000001010001111010010000011
0000011101010000110010000011
0000100110000110110010000011
0010001001100001110010000011
0100110000010001110010000011
0001001000011001110010000011
0100110011100000001010000011
0010011100110000001010000011
0001001011110000001010000011
1010001011001000001010000011
0110100001010100001010000011
0011100100001100001010000011
0100001010101100001010000011
1001110100000010001010000011
0110011010000010001010000011
0111000000100110001010000011
1100101010000001001010000011
0000110110010001001010000011
0001111000001001001010000011
1000000000111101001010000011
0000100010101011001010000011
0110000110010000101010000011
0001010001101000101010000011
0011010010000100101010000011
0101000010100001101010000011
1000001001000011101010000011
1010000100011000011010000011
0100000010110010011010000011
0010101000001010011010000011
0001010010001010011010000011
0001001100100001011010000011
0010010010100001011010000011
1110000000000101011010000011
0001000010010101011010000011
1000110000100000111010000011
0101001000000010111010000011
0000100000001101111010000011
0010011011100000000110000011
1100110100010000000110000011
0011001110010000000110000011
1000010110101000000110000011
0100011001010100000110000011
1000000111010100000110000011
0100100010011100000110000011
1101101000000010000110000011
0100001111000010000110000011
0001110000100110000110000011
0000001001101110000110000011
1010110000001001000110000011
0011010001000101000110000011
1010001100000011000110000011
1000000010100111000110000011
1101010001000000100110000011
0101000000011010100110000011
0000111000100001100110000011
1100100001100000010110000011
0000110010110000010110000011
0001001100001100010110000011
1000001001010010010110000011
1000100010001010010110000011
1000010100000110010110000011
0110000010000110010110000011
0110010100000001010110000011
1000100000010101010110000011
0001000001100011010110000011
1000101100000000110110000011
0000000111001000110110000011
1100000010000001110110000011
0011100011000000001110000011
1101000100001000001110000011
1010100000100010001110000011
0100000110000101001110000011
1000011010000000101110000011
0010000010101000101110000011
0001000101000100101110000011
0000001000110100101110000011
0001011000010000011110000011
1000010001001000011110000011
0000100001000110011110000011
0100000000101001011110000011
1110001010011000000001000011
0010110001110100000001000011
1011110000001100000001000011
1000100110101100000001000011
0101001001101100000001000011
1001101010010010000001000011
1010101000101010000001000011
1000000011111010000001000011
0100110110000110000001000011
0000011010110110000001000011
0011001000011110000001000011
0010111010100001000001000011
0111010000011001000001000011
0110100100100101000001000011
1100001100001011000001000011
0010100011001011000001000011
1001000011000111000001000011
1000111110000000100001000011
0010011011001000100001000011
0011100010011000100001000011
0100010101100100100001000011
0001000011110100100001000011
0100000110011100100001000011
0011010110000010100001000011
0101100001100010100001000011
0100001011010010100001000011
1011000001001010100001000011
1101010000000110100001000011
1110000101000001100001000011
1001001010001001100001000011
0000001100101101100001000011
0100010001001011100001000011
0000100000011111100001000011
0010101011010000010001000011
1110100100001000010001000011
0010011100011000010001000011
0001111100000010010001000011
1000001111000010010001000011
0110000110100010010001000011
0000110010011010010001000011
0011100001100001010001000011
1000010011100001010001000011
0000101100110001010001000011
0000101001001101010001000011
0111010001000000110001000011
0110101000100000110001000011
1000100011001000110001000011
1000001000011010110001000011
0000000111010001110001000011
0001001000000111110001000011
1011011100000000001001000011
1100011001100000001001000011
0010010111010000001001000011
0011101000110000001001000011
0000101110011000001001000011
1010100001011000001001000011
0101110000100100001001000011
0100001100110100001001000011
1110000011000010001001000011
0001010011100010001001000011
0000010101101001001001000011
0011000001010101001001000011
1000001000110011001001000011
0100101101000000101001000011
1010100010100000101001000011
0101010010010000101001000011
1000111000001000011001000011
0110010100000100011001000011
0011001010000010011001000011
1000000010001101011001000011
0101000000001011011001000011
0000100100000111011001000011
0001001001100000111001000011
1000010001010000111001000011
0010000100110000111001000011
0001000000011100111001000011
0000000101001010111001000011
1000000000100110111001000011
1001000100000001111001000011
0101011100100000000101000011
1011000110001000000101000011
0100010111001000000101000011
1000001101001100000101000011
1011000000100110000101000011
0010000110010110000101000011
0001011001010001000101000011
1000010100010101000101000011
0010000010101101000101000011
1001010010100000100101000011
0000110100110000100101000011
0010101001000010100101000011
0000110010001001100101000011
0001000000111001100101000011
1100100000000101100101000011
1100110010000000010101000011
0100001101010000010101000011
0101000010101000010101000011
0001001000110100010101000011
0000000011011100010101000011
1101000100000010010101000011
0100100000011001010101000011
1010010000000011010101000011
0100000000100111010101000011
0011010001001000001101000011
1100010000001010001101000011
0100001001000101001101000011
0000000111000011001101000011
1001100001000000101101000011
0000011000101000101101000011
1000001100000010101101000011
0000101000010001101101000011
1001010000000100011101000011
0000000101100100011101000011
0010000000011010011101000011
0000000010100001111101000011
0101101100010000000011000011
0001010110011000000011000011
0010001001111000000011000011
0011101010000100000011000011
1101100001000100000011000011
1100011000010010000011000011
1100000100100110000011000011
1011100000010001000011000011
0110010010000101000011000011
0001000101100101000011000011
1010000001001101000011000011
0110000000110011000011000011
1010000011010000100011000011
0100100001011000100011000011
0001011100000100100011000011
0010100000100110100011000011
1000000010001110100011000011
0001000010010011100011000011
1001100110000000010011000011
1010010101000000010011000011
0001011010100000010011000011
0001110000010100010011000011
0111100000000010010011000011
0001001001001010010011000011
0110001000001001010011000011
1000100000101001010011000011
0000000001010111010011000011
1100000001000010110011000011
0100000100100001110011000011
0111001001000000001011000011
1000001110100000001011000011
0000110010001100001011000011
1010010000000110001011000011
0100000000011110001011000011
1001010010000001001011000011
0000001101010001001011000011
0000011000100101001011000011
0100010100000011001011000011
1001001000010000101011000011
0001100000001010101011000011
0000000110001001101011000011
0010000001100010011011000011
1000100000010010011011000011
0000010000011001011011000011
0000101010000000111011000011
1001001011000000000111000011
0101110000001000000111000011
0111000100000100000111000011
0010011000001100000111000011
0010010100100010000111000011
0000101000010110000111000011
0000001010110001000111000011
0100100010000011000111000011
1000110000000010100111000011
0010000011000001010111000011
0001000100010001010111000011
0010100000010000110111000011
0001100100100000001111000011
0100001000100010001111000011
0100000000000100111111000011
0001011111100000000000100011
1010101100110000000000100011
1111001100001000000000100011
1010010110011000000000100011
0001100110111000000000100011
0011111001000100000000100011
0110001110010100000000100011
0111100001010010000000100011
1101000011001010000000100011
0100000010111110000000100011
1101110001000001000000100011
1101001010010001000000100011
0100010011110001000000100011
1000011011001001000000100011
1010100001101001000000100011
0110010101000101000000100011
1000001101010101000000100011
0101000001011101000000100011
0000110111000011000000100011
0000001001111011000000100011
1100010101001000100000100011
0001010011011000100000100011
1111000000010100100000100011
0000110110001100100000100011
1001001001001100100000100011
1000011001010010100000100011
1001000010110010100000100011
0011110000001010100000100011
0000100101011010100000100011
0100001001100110100000100011
1100100000011001100000100011
1100011000000101100000100011
1010000000001111100000100011
1011001001100000010000100011
0101011001010000010000100011
1010110000010100010000100011
0100111000001100010000100011
1100011100000010010000100011
0010111000100010010000100011
0110000001101010010000100011
1100000100110001010000100011
0110001000000111010000100011
0100100011100000110000100011
0010100100101000110000100011
0000101010011000110000100011
1001000100000110110000100011
0000011010000110110000100011
0000011100100001110000100011
1001000001010001110000100011
1000000010101001110000100011
1011010011000000001000100011
1001101100000100001000100011
0011100010010100001000100011
1000001101001010001000100011
0001101000101010001000100011
0001010100010110001000100011
1010010000110001001000100011
0011000100100011001000100011
0000101001000111001000100011
1010100101000000101000100011
0111000001100000101000100011
0100011000011000101000100011
0110100000000101101000100011
1000000001100101101000100011
0100000110000011101000100011
0110100110000000011000100011
0001010010110000011000100011
1001000110001000011000100011
1000100011000100011000100011
1000010001100010011000100011
0000100000110110011000100011
0010001100001001011000100011
0100000010100101011000100011
0000000011001011011000100011
1100011010100000000100100011
0110000110101000000100100011
1001000001111000000100100011
1011001010000100000100100011
0000111010010100000100100011
1000110100100010000100100011
0100110001000110000100100011
0110101010000001000100100011
1010000111000001000100100011
0101100100010001000100100011
0000001110100101000100100011
0001011010000011000100100011
1000000010011011000100100011
0001101010100000100100100011
0011010100000100100100100011
0100000011010100100100100011
0001100000011100100100100011
0001010001100010100100100011
1001010000001001100100100011
0000101001001001100100100011
0000000000110111100100100011
0011100000110000010100100011
0000011000111000010100100011
1100000110000100010100100011
0001001001000110010100100011
0010100000001110010100100011
0000110000010011010100100011
0010000010100010110100100011
0100010001000001110100100011
0000101111000000001100100011
0010110010100000001100100011
0100010101100000001100100011
0001001100011000001100100011
1000101000010010001100100011
0100001000110001001100100011
0000011000001101001100100011
0010000010000111001100100011
1101000010000000101100100011
1000010000000110101100100011
0010010100010000011100100011
1100000000000011011100100011
0111010110000000000010100011
0101001101000100000010100011
0010110100100100000010100011
1100010010010100000010100011
1001000001100110000010100011
0000100011010110000010100011
0010001000110110000010100011
0011000010001110000010100011
1110001001000001000010100011
1000100110001001000010100011
0000000011101101000010100011
1001110000010000100010100011
0110101000001000100010100011
0010000001011100100010100011
1010010100000001100010100011
0001011001000001100010100011
0001000100001101100010100011
0000010010100011100010100011
0000101110100000010010100011
1001011000001000010010100011
0001000000111100010010100011
0100011010000001010010100011
0110100000100001010010100011
0010010000001101010010100011
0101000000010011010010100011
0101100100000000110010100011
1000000110010000110010100011
0100000010001100110010100011
0010000101000010110010100011
0001100101010000001010100011
0111000000011000001010100011
0001000110100100001010100011
0000010001010101001010100011
0100001000001011001010100011
0000010111000000101010100011
0001001010001000101010100011
0100100000100010101010100011
1010000000010010101010100011
0100000101001000011010100011
1000000000001110011010100011
0010000000100100111010100011
1000001101100000000110100011
0001010100110000000110100011
0000001011011000000110100011
1100001000001100000110100011
1001000110000010000110100011
0010100100010010000110100011
1010000001001010000110100011
0000100001110001000110100011
0101000010001001000110100011
0001001000010101000110100011
0000000101000111000110100011
0100110010000000100110100011
0110000000000011100110100011
1111000000000000010110100011
0100000100100010010110100011
0000010000010100110110100011
0000100000101100001110100011
0010001010000000011110100011
0100100000010000011110100011
0001111010001000000001100011
1000011100101000000001100011
0011010010100100000001100011
1110000001100100000001100011
1001010001010100000001100011
0010010000111010000001100011
1100101000000110000001100011
0001001100100110000001100011
0000011001001110000001100011
0001001101001001000001100011
0000001010011101000001100011
1001010000100011000001100011
1010000001010011000001100011
0000100010100111000001100011
1011000100100000100001100011
1000001011100000100001100011
0001100101000100100001100011
1000110000100100100001100011
1100000000101010100001100011
0010100000110001100001100011
0110000010001001100001100011
1000000110000101100001100011
0000000101100011100001100011
1010011010000000010001100011
0100110101000000010001100011
1001100000001010010001100011
0000000100011110010001100011
0100001001100001010001100011
0011001000010001010001100011
0000010001101000110001100011
0001010010000001110001100011
1010001000010100001001100011
0010000110001100001001100011
0001100000011001001001100011
0000010010010011001001100011
1100000100010000101001100011
0001010100001000101001100011
0010010001000100101001100011
0100010000100001101001100011
0000001000101100011001100011
1010000100000010011001100011
0001000001010010011001100011
0000100001000001111001100011
0000101001100100000101100011
1000000010110100000101100011
0110000000011100000101100011
0110010010000010000101100011
0100100000110010000101100011
1001100010000001000101100011
0000011101000000100101100011
0101001000010000100101100011
1000100100001000100101100011
0010001000000101100101100011
0001001110000000010101100011
0010100100000001010101100011
0111100000000000001101100011
0010001100100000001101100011
0000000001101010001101100011
0100000100001001001101100011
0010000010010000101101100011
0001000000000011101101100011
0000011000000010011101100011
0110010001010000000011100011
0000111000110000000011100011
0001100001101000000011100011
0000101100001100000011100011
0011011000000010000011100011
1000010011000010000011100011
0000001010101010000011100011
1101000100000001000011100011
0010001110000000100011100011
0000010100010010100011100011
0100000001000101100011100011
1000000001110000010011100011
0011000100001000010011100011
0010100001000100010011100011
0000010000100110010011100011
0000000110000011010011100011
1100100000001000001011100011
0010110000000001001011100011
0000100000010100101011100011
0101000010000000011011100011
1000001000000001011011100011
0010100010001000000111100011
0000010000001011000111100011
0001000000100100100111100011
0001010001000000010111100011
0000001000001000110111100011
1000010000100000001111100011
0111110011000000000000010011
1010001101101000000000010011
0000011111011000000000010011
0100101101100100000000010011
0111100100010100000000010011
1100000100111100000000010011
0011000010111100000000010011
0101100100101010000000010011
0001010001111010000000010011
0100110000110110000000010011
1011010101000001000000010011
1110110000100001000000010011
0001110010101001000000010011
0001011100100101000000010011
1100001001001101000000010011
1101100010000011000000010011
0001101001001011000000010011
0100011110100000100000010011
1001100011010000100000010011
0011100101001000100000010011
0101000011101000100000010011
0001101110000010100000010011
1101000101000010100000010011
0010110100100010100000010011
1010001100010010100000010011
0000111010010001100000010011
1000000111001001100000010011
0101000100011001100000010011
0010001001011001100000010011
0100100110000101100000010011
0111000000100011100000010011
0000100011100011100000010011
0001000010001111100000010011
0100011100010100010000010011
0010011001001100010000010011
0110000100001110010000010011
1001000001001110010000010011
0111011000000001010000010011
1010001011000001010000010011
1000100001110001010000010011
1001000010011001010000010011
0011100000000111010000010011
1110000110000000110000010011
0100100000111000110000010011
0101010010000100110000010011
0000110001010100110000010011
1000101000001100110000010011
0001011001000010110000010011
1000100100000011110000010011
0100000001010011110000010011
1101010010100000001000010011
0010010110101000001000010011
1011100000100100001000010011
0000011001110100001000010011
1100111000000010001000010011
1100000110010010001000010011
0001000111001010001000010011
1100001100100001001000010011
0000001011101001001000010011
0010101010000011001000010011
1001000001010011001000010011
0000001100010111001000010011
0000101100110000101000010011
0100000010110100101000010011
1011010000000010101000010011
0100001001001010101000010011
0000100100001110101000010011
1000100000101001101000010011
1101100100000000011000010011
1010110001000000011000010011
0011001100010000011000010011
1100001010001000011000010011
1000010000011100011000010011
1110000000100010011000010011
0000011010000101011000010011
0100000101000101011000010011
0000000000111011011000010011
0000000110011000111000010011
0001000011000001111000010011
1010110110000000000100010011
1000010011110000000100010011
0100111001001000000100010011
0101000111000100000100010011
0010101010001100000100010011
1000100001101100000100010011
1011001001000010000100010011
0011010100001010000100010011
0010000011101010000100010011
1100100100000110000100010011
0000010101100110000100010011
1001100100100001000100010011
0001001110001001000100010011
1011000000001101000100010011
0000100010010111000100010011
0110100010100000100100010011
0010010000011100100100010011
0101110000000010100100010011
0100000110001010100100010011
1000001000110001100100010011
0000010001101001100100010011
0010011100100000010100010011
1110001000000100010100010011
1000000100011010010100010011
0000111000000110010100010011
0100010000110001010100010011
0000000011100101010100010011
0001000010110000110100010011
1000000001100010110100010011
0101100001100000001100010011
1011000010010000001100010011
1000101100001000001100010011
0001110010000100001100010011
1000100011000010001100010011
0000110000011010001100010011
0010011000010001001100010011
0000000100101101001100010011
0100000010100011001100010011
0001010001010000101100010011
0010000000110010101100010011
1100000001000001101100010011
0010100000010100011100010011
0010000110000001011100010011
0111000000000000111100010011
0000001000000011111100010011
0111001010100000000010010011
1010111000000100000010010011
1011000011000100000010010011
0000111000101010000010010011
1010100000011010000010010011
0110010001000110000010010011
1000011010100001000010010011
0010000110110001000010010011
0100100101001001000010010011
1001010110000000100010010011
0111000001010000100010010011
0011011000001000100010010011
1001001000100100100010010011
0100001000110010100010010011
1000000001010110100010010011
0100001011010000010010010011
0010010010010010010010010011
1000100000100110010010010011
1000000110000101010010010011
0000001000110101010010010011
0001010100000011010010010011
0000110010001000110010010011
0001000100010100110010010011
0001000000101010110010010011
1001100010001000001010010011
0001000100111000001010010011
0100000101100010001010010011
1000010000110010001010010011
0001100000010110001010010011
0110000011000001001010010011
0101001000010001001010010011
0010010100000101001010010011
1110001000000000101010010011
1000011100000000011010010011
0100100000000011011010010011
0010100100000000111010010011
1100000011001000000110010011
0001000001110100000110010011
0100100001010010000110010011
0000110011000001000110010011
0001010000011001000110010011
1010000100001000100110010011
0010100001000100100110010011
0010001010000001100110010011
0000000100100011100110010011
1010000010100000010110010011
0000101000011000010110010011
0000010000101100010110010011
1100010000000100001110010011
0000101000000101001110010011
0000001001100000011110010011
0011100110100000000001010011
1011000001110000000001010011
0110011000101000000001010011
1000010111000100000001010011
0001100011001100000001010011
0000101000111100000001010011
1000100100110010000001010011
0100000101010110000001010011
1010000010010101000001010011
0000010001011101000001010011
0000000110011011000001010011
1111100000000000100001010011
0001001101010000100001010011
1000110000011000100001010011
0010110010000100100001010011
0010000001101100100001010011
1100000010100001100001010011
0000001011000101100001010011
0010000100000111100001010011
0001010011010000010001010011
1100010001001000010001010011
1011000100000100010001010011
0110000011000100010001010011
0000001110001100010001010011
1010000010001010010001010011
0100101010000001010001010011
1000110000000101010001010011
0101000000010101010001010011
0001100000010010110001010011
0010100000001001110001010011
0000010000100011110001010011
0001110101000000001001010011
1000011010010000001001010011
0010001100001010001001010011
0110100000000110001001010011
0000000010101110001001010011
1010100100000001001001010011
0001010000110001001001010011
0011000010001001001001010011
0010010001000011001001010011
1000010100100000101001010011
1100000000001100101001010011
0001100000000101101001010011
0100000100101000011001010011
0000001001011000011001010011
0010000000100101011001010011
0100110000000000111001010011
0100000001111000000101010011
0010001001010100000101010011
0000011011000010000101010011
0000010110100001000101010011
0011000000010011000101010011
1000000000101011000101010011
1010010001000000100101010011
1100000000010010100101010011
0010000101001000010101010011
0000100110000010010101010011
0001010100000000110101010011
0000100000100100110101010011
1001001000100000001101010011
0110000100010000001101010011
0000100010110000001101010011
0100001010000000101101010011
0100000001000010011101010011
1001110000100000000011010011
1101000010010000000011010011
0100010100110000000011010011
0010110001001000000011010011
1000101001000010000011010011
0011001100000001000011010011
0100001000000111000011010011
0100010011000000100011010011
0000100101010000010011010011
0100100000001100010011010011
0001000010000110010011010011
0000001100000010110011010011
1010000000101000001011010011
0101000100000000101011010011
0000100001100000101011010011
0010000000010001101011010011
1000000001000100011011010011
1100001100000000000111010011
0000110100000100000111010011
0001000101000010000111010011
0010100000100001000111010011
1000000001010001000111010011
0000011000010000100111010011
0000000000001101100111010011
0010000010000100001111010011
1100001111000000000000110011
0101101000110000000000110011
1101010100000100000000110011
0001001011010100000000110011
1000110001001010000000110011
1011000000101010000000110011
1000000110001110000000110011
0010000001110101000000110011
1100000001100011000000110011
0100010010000111000000110011
0100000101110000100000110011
0010001010101000100000110011
0010101100000100100000110011
0110000011000010100000110011
0001000110100001100000110011
0001010000010011100000110011
0111000101000000010000110011
1000010110100000010000110011
0110000010110000010000110011
0011010010001000010000110011
0001001100101000010000110011
0001100001011000010000110011
0001000110010010010000110011
1000001000110010010000110011
0000010101010001010000110011
0000011000001011010000110011
0001110000100000110000110011
1101000000001000110000110011
0000000101001100110000110011
0010000000011010110000110011
0100100000000110110000110011
1000110100010000001000110011
0011001001001000001000110011
1110000010000100001000110011
1001001010000010001000110011
0100010000101010001000110011
0010011000000110001000110011
0000110001100001001000110011
0100100010001001001000110011
0110000100001000101000110011
1001000000100001011000110011
0000101000010001011000110011
0100001000100000111000110011
0110001001100000000100110011
0100010110010000000100110011
1110010000001000000100110011
0010010011000100000100110011
0011100010000010000100110011
1010000000010110000100110011
0010000100011001000100110011
1001000100010000100100110011
0000011000100100100100110011
0000100000101010100100110011
0000110100000001100100110011
1100000001010000010100110011
0000000100110100010100110011
0100001100000001010100110011
0000001011000000110100110011
0001000000000101110100110011
1000011001000000001100110011
0100000001001100001100110011
0000000101010010001100110011
0000000110000100101100110011
0000000010101000011100110011
1010010001100000000010110011
0010000111001000000010110011
0011010000010100000010110011
0101010000100001000010110011
0011100000001001000010110011
0000001011000011000010110011
1000000100010011000010110011
0000010100101000100010110011
0000001000001110100010110011
0000000010010101100010110011
0100000001100100010010110011
0000100100001010010010110011
0000111010000000001010110011
0100000100010100001010110011
0010100001000010001010110011
0000000010011010001010110011
1000010000001001001010110011
0110010000000000011010110011
0000000001010000111010110011
0001101001000000000110110011
1000100010000100000110110011
0000011100000010000110110011
0101000000000110000110110011
0000001000101001000110110011
0001000100000000011110110011
1010100011000000000001110011
0101000110001000000001110011
0100100010010100000001110011
0011000001000110000001110011
1000101000100001000001110011
0100000000101101000001110011
1001011000000000100001110011
0000010010110000100001110011
0101001000000010010001110011
0000100001100010010001110011
1000000100001001010001110011
0000001000010100110001110011
1101000001000000001001110011
0000010011001000001001110011
0000000010000010111001110011
1000001010001000000101110011
0001000001100001000101110011
0011000000001000100101110011
0001000000010100001101110011
1000000000011100000011110011
0001100010000000100011110011
1000000101000000100011110011
0000000010100001001011110011
1000000000000010010111110011
1101000110011000000000001011
0100011011100100000000001011
0111001001010100000000001011
1111100000100010000000001011
0011001011100010000000001011
0101101000011010000000001011
1000100000111110000000001011
1011100011000001000000001011
0100101011010001000000001011
1000101010101001000000001011
1100001110000101000000001011
0000100111100101000000001011
0101000100110101000000001011
1001100100001101000000001011
0000010010111011000000001011
0001001101000111000000001011
0101100010010100100000001011
1001011010000010100000001011
0110000010110010100000001011
0000101100100110100000001011
0100110010100001100000001011
1100101000000011100000001011
0011000000010111100000001011
0001111010010000010000001011
0110001000111000010000001011
1011000000110100010000001011
0011101000001100010000001011
0101010000011100010000001011
1101001001000010010000001011
1000101100001010010000001011
1000000110100110010000001011
1000011000010110010000001011
0001001001110001010000001011
1000110000011001010000001011
0100110001000101010000001011
0001010010100101010000001011
0010100010100011010000001011
1000000101010011010000001011
1100100100100000110000001011
1100010010010000110000001011
1010001000100010110000001011
0100000010000111110000001011
1110110000000100001000001011
0011010101000100001000001011
0010001001101100001000001011
1010101001000010001000001011
0000001111010010001000001011
1010000100110010001000001011
0100010110001010001000001011
1001010001001010001000001011
0010010000011110001000001011
1010000101001001001000001011
0000001100111001001000001011
1001010000010101001000001011
0100100001001011001000001011
0000110000100111001000001011
1001001101000000101000001011
0000110101010000101000001011
0000000111001100101000001011
0110000101000010101000001011
1101000000010010101000001011
0100001001100001101000001011
0001000001011001101000001011
0000101010000101101000001011
0001100100000011101000001011
0010111100000000011000001011
0111000010010000011000001011
1100000100001100011000001011
0001000000101110011000001011
1000011000100001011000001011
0000010011010001011000001011
0010000001010100111000001011
1010100000000001111000001011
0110110100100000000100001011
0100000111110000000100001011
1000110011001000000100001011
0010100010110100000100001011
0000101001011100000100001011
1001001100100010000100001011
0110010001001010000100001011
0011000000111010000100001011
1100010001010001000100001011
0100100110001001000100001011
0000011101001001000100001011
1000001011000011000100001011
0001110000001011000100001011
0000010110000111000100001011
0000010110011000100100001011
1000000001011010100100001011
0000110000010110100100001011
0011011000000001100100001011
1010000010001001100100001011
0100001000011001100100001011
0110001110000000010100001011
0101100001010000010100001011
1010010100001000010100001011
1010000010010010010100001011
0000000101101010010100001011
0110000000010101010100001011
0000011010100000110100001011
0001010001001000110100001011
0000100100001100110100001011
1000000000100101110100001011
0010000100000011110100001011
1101011000000000001100001011
0100101000101000001100001011
0001010100101000001100001011
1010000110000100001100001011
0001000010011100001100001011
1000000010101010001100001011
0111000001000001001100001011
0001100010100001001100001011
0100000100010011001100001011
0000010000110001101100001011
1000100100010000011100001011
0001000011000010011100001011
0000000001001101011100001011
1000001000001000111100001011
0001111100100000000010001011
1010100101010000000010001011
0110011100000100000010001011
0011100001100100000010001011
1100001000101010000010001011
0010001010011010000010001011
0001011000001110000010001011
0000010101110001000010001011
0001100010011001000010001011
1000110010000101000010001011
0001000110100011000010001011
0010010110100000100010001011
0101011000010000100010001011
0001000111010000100010001011
0111000010001000100010001011
1010000001101000100010001011
0010110000011000100010001011
0011010001000010100010001011
0000101001010010100010001011
1110000000010001100010001011
0010001100001001100010001011
0000010000101101100010001011
0000000011001011100010001011
1000000100000111100010001011
0000000011110100010010001011
0000001100110010010010001011
0101000100000110010010001011
0011010000010001010010001011
0110000001000011010010001011
0100010001100000110010001011
0100100000001010110010001011
0101100110000000001010001011
1011010000100000001010001011
0101000001001100001010001011
1000000011100001001010001011
0011001000000101001010001011
0010100000010011001010001011
1000000010010100101010001011
0000110010000010101010001011
0000000001100110101010001011
0100101001000000011010001011
0010000111000000011010001011
1001000001010000011010001011
1000001010000010011010001011
0000000100001011011010001011
1010101010000000000110001011
1000001100011000000110001011
1101000000010100000110001011
0100010010100010000110001011
0010000001010110000110001011
1001000000101001000110001011
0000011000010011000110001011
0000100011100000100110001011
1010010000000100100110001011
0100101000000100100110001011
0001000010000101100110001011
0001010110000000010110001011
0000000000111000110110001011
1001000000000010110110001011
0110001000010000001110001011
0000010011000100001110001011
0000101100000010001110001011
1100000001000010001110001011
0100110000000001001110001011
0000001010001001001110001011
1000000100100000101110001011
0001100000010000101110001011
0011000000001000011110001011
0110100111000000000001001011
0011000101101000000001001011
1000010101011000000001001011
0001001011011000000001001011
0100110000111000000001001011
0000111101000100000001001011
1010001100100100000001001011
1000011010001100000001001011
0010110100001010000001001011
0001000110001110000001001011
0101111000000001000001001011
1010010110000001000001001011
0011000010110001000001001011
0010000100011101000001001011
0100000011100011000001001011
0001110011000000100001001011
1100001000010100100001001011
1100000110000010100001001011
0001010000101010100001001011
0001010100010001100001001011
1000100010010001100001001011
0000100101001001100001001011
1001010100100000010001001011
1110000001010000010001001011
0001000101010100010001001011
1010100000000110010001001011
1011000000001001010001001011
1001101000000000110001001011
0000100001110000110001001011
0010000110001000110001001011
0100000001001100110001001011
0000011100100010001001001011
0001101000000110001001001011
0010100000101001001001001011
1100000000100101001001001011
0001000110100000101001001011
1011000000000100101001001011
0010001000010010101001001011
0010000011000001101001001011
0001001100001000011001001011
1000000000111000011001001011
0000010001000110011001001011
0100000000010001111001001011
1110000010100000000101001011
0100011010010000000101001011
1000101000110000000101001011
0011000011000100000101001011
1010000101000010000101001011
0010100001010001000101001011
0100010000001101000101001011
0010001000001011000101001011
0101100100000000100101001011
0001001000001100100101001011
1000011001000000010101001011
0001100000000101010101001011
0000110110000000001101001011
1010010000010000001101001011
0000000000110110001101001011
1000100000000011001101001011
0100010001000000101101001011
0000000100000101101101001011
0010001000000100011101001011
0101010101000000000011001011
0000100110110000000011001011
0100001110001000000011001011
0101000010100100000011001011
1011000010000010000011001011
0000001011000110000011001011
0010011001000001000011001011
0100100000010101000011001011
1000000000011011000011001011
0000001101100000100011001011
0000010001010100100011001011
0001100000100001100011001011
0000010011001000010011001011
1100010000000001010011001011
0000110100000000110011001011
0010000000000101110011001011
1000110001000000001011001011
0011000100010000001011001011
0100000011010000001011001011
0110100000000000101011001011
0000100000100100011011001011
0011001000100000000111001011
1000000001100100000111001011
0000100000101010000111001011
1100000000001000100111001011
0100000000010010010111001011
0000000101001000001111001011
1101000101100000000000101011
0010011101010000000000101011
1010000011110000000000101011
1011100000011000000000101011
0001011000110100000000101011
0101001010001100000000101011
1010010001001100000000101011
1011010100000010000000101011
0100101110000010000000101011
0001010011000110000000101011
0101100000101001000000101011
0010010001100011000000101011
1001001000001011000000101011
0010000110001011000000101011
1010111000000000100000101011
0110001100100000100000101011
1000001110001000100000101011
0000100001101100100000101011
0010001001001010100000101011
0011000101000001100000101011
1100000011000001100000101011
0001110000000101100000101011
0010000010100101100000101011
0111010000100000010000101011
0000000111011000010000101011
0011000110000100010000101011
0000101101000001010000101011
1000010010000011010000101011
0010010011000000110000101011
1000100000010010110000101011
0000001000001101110000101011
0010101010001000001000101011
0100000011101000001000101011
0000100101100010001000101011
0100010001010010001000101011
0000001010100110001000101011
1100100100000001001000101011
1000010010100000101000101011
0011010000010000101000101011
0101000100000100101000101011
0000011000000011101000101011
1001110000000000011000101011
0101001000000001011000101011
1110100001000000000100101011
1001010010010000000100101011
0010001100001100000100101011
0001100100000110000100101011
0000010000101110000100101011
0000101000100011000100101011
0001000001010011000100101011
0010100110000000100100101011
1100000000110000100100101011
1000000101000100100100101011
0100010100000010100100101011
0000000100101001100100101011
1000100010100000010100101011
0000001010001010010100101011
1010001000000001010100101011
0110000000001000110100101011
0001100001001000001100101011
0000100000010101001100101011
0100010010000000011100101011
0000001001010000011100101011
0001000000100000111100101011
0100001010110000000010101011
0001010010101000000010101011
0110000011000100000010101011
0100010000011001000010101011
0000100000001111000010101011
0000000100110100100010101011
1000010000001010100010101011
0110000100010000010010101011
1010000010001000010010101011
0000011001000010010010101011
0001100000100010010010101011
0001000001000101010010101011
1010001100000000001010101011
0100010000100100001010101011
0001001000010010001010101011
0010000000101010001010101011
0001010100000001001010101011
0000100100001000101010101011
0000000000110001011010101011
0000111000001000000110101011
0010010010000001000110101011
0001001100000000100110101011
1000100000000001100110101011
0000001000100100010110101011
0010000001000000101110101011
0011101100000000000001101011
1101010000001000000001101011
1000001100010010000001101011
0010100010010010000001101011
0100000101001010000001101011
0101000000010110000001101011
0000110100100001000001101011
0100000110010001000001101011
1000100001000101000001101011
0000001001010001100001101011
1001000011000000010001101011
0100000100100100010001101011
0000000000101011010001101011
0011000000000010110001101011
1100001010000000001001101011
0001011001000000001001101011
0000000001011100001001101011
0001000010000101001001101011
0000101000100000101001101011
1000000000001001101001101011
0010010000001000011001101011
0000000110100010000101101011
0000000011001001000101101011
0100101000000000010101101011
0010000001100000010101101011
0000000100010000110101101011
1001000100000000001101101011
1010100000100000000011101011
1001001000000100000011101011
0100110000000010000011101011
0010000100000110000011101011
0000100000011000010011101011
0000000001000011001011101011
1100100011100000000000011011
1110101000010000000000011011
0011010110010000000000011011
0101011100001000000000011011
1111000001001000000000011011
1010010010100100000000011011
1010010001010010000000011011
0101000011010010000000011011
0000001110101010000000011011
1001000100010110000000011011
0100000001101110000000011011
0001011011000001000000011011
0001001000011101000000011011
0001010101100000100000011011
1000000110110000100000011011
0100010001011000100000011011
1000010100001100100000011011
1001100000001010100000011011
0010010010001010100000011011
0110001000000110100000011011
0110010100000001100000011011
1010000001000101100000011011
0110110000001000010000011011
0000110110000100010000011011
0000101011000010010000011011
1000010000101010010000011011
0100000110100001010000011011
0011100010000000110000011011
0000001001101000110000011011
0000010100010010110000011011
1001010000000001110000011011
0110010001100000001000011011
0010001010110000001000011011
1010011000001000001000011011
0010100100011000001000011011
1100000001010100001000011011
0000110001001100001000011011
0101010000000110001000011011
1001000110000001001000011011
0001111000000000101000011011
0011000000101000101000011011
0000000010010011101000011011
0000000101110000011000011011
1001001000000100011000011011
0100001000010010011000011011
0010000001001010011000011011
0001100000001001011000011011
0001000101011000000100011011
1001010001000100000100011011
0000001001110010000100011011
0010110000000101000100011011
0000100101000011000100011011
1000110000100000100100011011
0100000100010100100100011011
0000000010100110100100011011
1000000111000000010100011011
0000001010010100010100011011
1100100000000001010100011011
0010000000101001010100011011
0100001101000000001100011011
0110000010001000001100011011
1000010100000010001100011011
0001001000001010001100011011
0100000000100100011100011011
1100011001000000000010011011
0010100010101000000010011011
0001001110000100000010011011
0011101000000010000010011011
0100000100011010000010011011
0100100010000110000010011011
0000010110001001000010011011
0000100100010001100010011011
1100000000110000010010011011
1001000100001000010010011011
1000100001000000110010011011
0010001000010000110010011011
1000100100000100001010011011
0000001000100011001010011011
0000001011000000101010011011
0100000000000101101010011011
0000000010001100011010011011
0111010000000000000110011011
0010001001001000000110011011
0010000110000010000110011011
0100000010010001000110011011
0000100100100000010110011011
0000010001010000010110011011
0000000000000111010110011011
0000010000001000101110011011
1100110100000000000001011011
1001000010101000000001011011
0110010000010100000001011011
0001011000010010000001011011
0000100001011010000001011011
1000000101100001000001011011
0101000100000011000001011011
0000110010000011000001011011
1010001010000000100001011011
0000011000001001100001011011
0000000000110101100001011011
0100000010011000010001011011
0000011000100100010001011011
1000001000000011010001011011
0100000110000100001001011011
0110001000000001001001011011
0100000000100010101001011011
1000100010000000011001011011
0000010100000001011001011011
0001101010000000000101011011
1010100000001000000101011011
0100100001000100000101011011
0010000100100000100101011011
0000000011010000100101011011
1001000000010000010101011011
0000000000001010110101011011
0000000000011001001101011011
0100101000100000000011011011
0000000100101100000011011011
0000010001100010000011011011
0001010000000101000011011011
0001000000011000100011011011
1000010010000000000111011011
0110011010000000000000111011
0001100111000000000000111011
0000010010011100000000111011
0111000000010001000000111011
1000011000010001000000111011
0000100010110001000000111011
1010100000000011000000111011
0010100001010000100000111011
1001000010000100100000111011
0001001000100010100000111011
0100000000001011100000111011
0010100000100100010000111011
0010001100000010010000111011
0000000001010110010000111011
0100101000000100001000111011
0010000000001101001000111011
1000000001000010101000111011
1010000000010000011000111011
0000010000000100111000111011
0101000010100000000100111011
0000101100010000000100111011
0010010000110000000100111011
0000001001000101000100111011
0001011000000000010100111011
1101100000000000000010111011
0000010101000100000010111011
1000000010100010000010111011
0001000001001010000010111011
0100000110000000100010111011
0000000001100001100010111011
0100001000001000010010111011
0011000010000000001010111011
0000000000010010100110111011
0001000100110000000001111011
0010001000011000000001111011
0000000011100100000001111011
1000010000000110000001111011
0100010001000001000001111011
0000100100000010100001111011
0001000000001100010001111011
0010000010000001010001111011
1000000000100000110001111011
0010000101000000001001111011
0000010100001000000101111011
0010010000000000100011111011
1000100111011000000000000111
1100010010111000000000000111
1111010001000100000000000111
0100010111010100000000000111
1010011100100010000000000111
1001010010100110000000000111
0011000001101110000000000111
1001010100101001000000000111
0010110110000101000000000111
1100000101100101000000000111
0001001011001101000000000111
0001110110100000100000000111
0110010001101000100000000111
1010010010010100100000000111
0010001101001100100000000111
0010100010101100100000000111
1100000011100010100000000111
0101010010001010100000000111
1000110000101010100000000111
0011001010000110100000000111
1011001001000001100000000111
1010100100100001100000000111
0110000011000101100000000111
0111010100010000010000000111
1001000110110000010000000111
1010001110001000010000000111
1000011001101000010000000111
0001001101011000010000000111
0000011010011100010000000111
0011000111000010010000000111
0011011000001010010000000111
0000100101100110010000000111
1001100101000001010000000111
1011000010000101010000000111
0100010000101101010000000111
0000010011110000110000000111
0000110101001000110000000111
1001100000011000110000000111
0101000101000100110000000111
0010001000110100110000000111
0011100000100010110000000111
1000000100001101110000000111
1101101001000000001000000111
1000001101110000001000000111
0101000101101000001000000111
0010011011000100001000000111
0011100100010010001000000111
0001000010111010001000000111
0100010001100110001000000111
1100100000010110001000000111
0001100000101101001000000111
0000101100100011001000000111
0010000000110111001000000111
1100001110000000101000000111
1001010000110000101000000111
0110000100100100101000000111
0110101000000010101000000111
0000001001010110101000000111
0000100111000001101000000111
0000110000010011101000000111
0001001000001011101000000111
1010100000110000011000000111
0010000110010100011000000111
0000101100001100011000000111
1001001100000010011000000111
0000101010010010011000000111
0001110000000110011000000111
0100110010000001011000000111
0110000100000011011000000111
1000000010100011011000000111
1100000000101000111000000111
0010000001001001111000000111
0100001000000101111000000111
0001111011000000000100000111
0111001000110000000100000111
1100101010001000000100000111
0101010001011000000100000111
1010000011000110000100000111
0100000110100110000100000111
0000110010001110000100000111
0100101101000001000100000111
1000110010100001000100000111
0000011100110001000100000111
0100110000010101000100000111
0001000010110101000100000111
1100010100000011000100000111
0101100000100011000100000111
0110000001010011000100000111
0000000101111000100100000111
0000001011100100100100000111
1000011000001100100100000111
1000100001010001100100000111
1001000000000111100100000111
0000101001110000010100000111
0011100100001000010100000111
0000011101000100010100000111
0001010100100010010100000111
1110000000100001010100000111
0010001000001101010100000111
0100001010000011010100000111
0000100001001011010100000111
0000000100010111010100000111
0100110000100000110100000111
1100000000010100110100000111
0111000110000000001100000111
1010010000101000001100000111
1000100101000100001100000111
0100000000111100001100000111
0010001010100010001100000111
0001000101010001001100000111
0110100000001001001100000111
1001000010001001001100000111
0000111100000000101100000111
0010010000000101101100000111
0000000001100011101100000111
0000100010100100011100000111
0010010001000010011100000111
0000010100001001011100000111
1111100000001000000010000111
0100111000011000000010000111
0110001001100100000010000111
0111000010010100000010000111
0000001110110100000010000111
0100000011011010000010000111
1000101100000110000010000111
0010110000010110000010000111
0100100000101110000010000111
0010011010010001000010000111
0001101000110001000010000111
1010010000100101000010000111
1100001000010101000010000111
0000001100011011000010000111
0101101010000000100010000111
1100010100100000100010000111
1010001000001010100010000111
0000010001001110100010000111
0100000000111001100010000111
0010110000101000010010000111
0001100001001100010010000111
0000001011100010010010000111
0110001000010010010010000111
1001000000010110010010000111
1000000011010001010010000111
0001000110001001010010000111
0001011000000101010010000111
0000010000110011010010000111
0010100011000000110010000111
0000100100110000110010000111
0111000000000001110010000111
1010110010000000001010000111
0110001100001000001010000111
0000111001000010001010000111
1001000011000010001010000111
0000010100101010001010000111
0010000101000110001010000111
0011001000100000101010000111
0000010100010100101010000111
0010000010000011101010000111
0001010101000000011010000111
1100010000010000011010000111
1000001000100100011010000111
0000100001100001011010000111
0000000000011010111010000111
1001011100000000000110000111
0110110001000000000110000111
1000010000011010000110000111
0010000100101001000110000111
0001100100000101000110000111
0000000001011101000110000111
0100001100010000100110000111
1001000010010000100110000111
0010010000110000100110000111
0010000110000100100110000111
0010000101010000010110000111
0100010010001000010110000111
0101000000100100010110000111
0000001000000110110110000111
1100000010100000001110000111
0000100100011000001110000111
0001001010000100001110000111
1010000000010100001110000111
0010001001000001001110000111
0001010000100001001110000111
0100010000000010101110000111
1001100000000000011110000111
0000000110000010011110000111
1010011001010000000001000111
0100101010110000000001000111
0110000101110000000001000111
0000110011101000000001000111
0110111000000100000001000111
1001001110000100000001000111
0000110100011100000001000111
0111010000100010000001000111
1000010110001010000001000111
0110100000011010000001000111
0111100010000001000001000111
1100001011000001000001000111
0010001110000011000001000111
0001000001011011000001000111
0100000010010111000001000111
1100110001000000100001000111
0100011100001000100001000111
0000001100110010100001000111
0100100100010001100001000111
0011000000100101100001000111
0100100001010100010001000111
1001010001000010010001000111
0100001100000110010001000111
0010010010000110010001000111
0100011000010001010001000111
1010000100010001010001000111
0001110000001001010001000111
0100000101001001010001000111
0001001010010000110001000111
0010100100000100110001000111
0000000010001011110001000111
0010110100100000001001000111
1111000000010000001001000111
0001011000001100001001000111
0100001010001010001001000111
0000100001001110001001000111
0101001100000001001001000111
1010000001100001001001000111
0010001000011001001001000111
1000101000000101001001000111
0011000101000000101001000111
0000000110000110101001000111
1100000000000011101001000111
0001000011000100011001000111
0000010000110100011001000111
0000001001000011011001000111
0110000010000000111001000111
1000000111100000000101000111
1100000100011000000101000111
0000110101000010000101000111
0000001001101001000101000111
0010100000000111000101000111
1100001000100000100101000111
0001010001000100100101000111
0000100010010100100101000111
0110000100000010100101000111
1000100000100010010101000111
0001000000001110010101000111
0000010000011000110101000111
0001100010000010001101000111
0000011010000001001101000111
0000000011001000101101000111
0100100100000000011101000111
0011000000000001011101000111
0001001001010100000011000111
1000100000110100000011000111
0000000111001100000011000111
0101000110000010000011000111
1000000101010010000011000111
0010100101000001000011000111
0100110000100001000011000111
1000011000001001000011000111
0011110000000000100011000111
1011001000000000010011000111
0000100010000101010011000111
1000010010000000110011000111
0001010000010010001011000111
1000100100000000101011000111
0000000010110000101011000111
0000010001000001101011000111
0001000000101000011011000111
0110001010000000000111000111
1000100001001000000111000111
0000010010100100000111000111
0100000001000110000111000111
0001001000000011000111000111
0000111000000000010111000111
0000000001100000110111000111
0100000000010001001111000111
0100111100100000000000100111
1111000010100000000000100111
1011000101010000000000100111
0110100101001000000000100111
0110100000110100000000100111
1000010100110100000000100111
0010011000101100000000100111
1000111010000010000000100111
1110010000010010000000100111
0000001111000110000000100111
1000000001011110000000100111
0010001101100001000000100111
0000111001010001000000100111
1100000010001101000000100111
1000100000110011000000100111
0010101000001011000000100111
0011010000000111000000100111
0100100100000111000000100111
0001101100001000100000100111
0001000110010100100000100111
1101100000000010100000100111
0010100001000110100000100111
0101010100000001100000100111
0000101000100101100000100111
0000000011010011100000100111
0000110110010000010000100111
0000010010101010010000100111
1100101000000001010000100111
0110000000011001010000100111
1000001101000000110000100111
0010110000000001110000100111
0010110000011000001000100111
0000000011110100001000100111
0000011000110010001000100111
0011100001000001001000100111
1000001000101001001000100111
0000000101001101001000100111
0010001100010000101000100111
0000000110101000101000100111
0101100000001000011000100111
0001001000010100011000100111
1011000000000000111000100111
0100000001000010111000100111
1010100010010000000100100111
0000011110001000000100100111
0101010010000100000100100111
1001000100001100000100100111
0101000101000010000100100111
1000001000100110000100100111
1010000001100000100100100111
0010011000000010100100100111
0100000010100001100100100111
0011000000010001100100100111
0000101100000010010100100111
0001001000100001010100100111
1100110000000000001100100111
0100001100000100001100100111
0100000010010010001100100111
0001001001000000101100100111
0000100000110000101100100111
1000000100100000011100100111
0000000000001100111100100111
0100000111100000000010100111
1100100001010000000010100111
1010000000111000000010100111
1000110000001100000010100111
0110100010000010000010100111
0101001000100010000010100111
0001100000011010000010100111
0001110010000001000010100111
0100010001000011000010100111
0000001001110000100010100111
0010010010001000100010100111
1000000010100100100010100111
0100000000010110100010100111
0010011100000000010010100111
0000000100100101010010100111
0001010000000010110010100111
1000001010010000001010100111
0010101000000100001010100111
1100000100000010001010100111
0000010010000110001010100111
1000000001001000101010100111
0011001000001000000110100111
0000000110010001000110100111
0000000100001010100110100111
0000000011000100010110100111
1000000000001001010110100111
0000100000000011001110100111
1100100110000000000001100111
0001011100010000000001100111
0000100100101010000001100111
0101000000110001000001100111
0010010100001001000001100111
0000010011000101000001100111
0101000001001000100001100111
0100001010000100100001100111
0000000000111100100001100111
1100010000100000010001100111
0010100010100000010001100111
0001000101100000010001100111
0111000000000100010001100111
1000000000000111010001100111
1000010101000000001001100111
0001001010100000001001100111
0100100001100000001001100111
0000110010000000101001100111
0000000010011000011001100111
1011010000000000000101100111
0000101000011000000101100111
0010000101000100000101100111
0000010000010110000101100111
1000001100000001000101100111
1000000010000010100101100111
0000000001010001010101100111
0000000000100101001101100111
1001000010001000000011100111
0010000000010101000011100111
0110000000100000100011100111
0000100000001001100011100111
0100000000001010010011100111
0100010100000000000111100111
1101001100010000000000010111
0110001011001000000000010111
0001101010011000000000010111
1001100001100010000000010111
0100011001010010000000010111
0010101000110010000000010111
0000010110110010000000010111
0010100110001010000000010111
0101101000000110000000010111
0000011100001110000000010111
0001110100010001000000010111
1010000010101001000000010111
1010001100000101000000010111
0000110001000111000000010111
0010111001000000100000010111
1110000000110000100000010111
0000011000111000100000010111
0111000000001100100000010111
0011010010000001100000010111
0001000001110001100000010111
0100001100000011100000010111
1000000000011011100000010111
0110101100000000010000010111
1001110010000000010000010111
0100010101100000010000010111
1000000101010100010000010111
0100001000101010010000010111
0000111000100001010000010111
0011000100100001010000010111
0001001000010011010000010111
0110010000000010110000010111
1110000101000000001000010111
1000100110100000001000010111
0011000011100000001000010111
0100010100011000001000010111
0110001000010100001000010111
1001011000000001001000010111
0000010010001011001000010111
0010100010010000101000010111
0101000000110000011000010111
1000100000001010011000010111
0100000010000110011000010111
0001010000001000111000010111
0001001101100000000100010111
1000111000010000000100010111
1000010101001000000100010111
0110010100000100000100010111
0000000110011100000100010111
1000001110000010000100010111
0000001011010001000100010111
0000100000111001000100010111
0000100100010010100100010111
0001101000000001100100010111
0100100010010000010100010111
1001000000101000010100010111
0010000000100110010100010111
0001010001000001010100010111
1010100000000000110100010111
0100000000001001110100010111
0100010011000000001100010111
0010000001011000001100010111
0001000001000110001100010111
1010000000000011001100010111
1000000000100100101100010111
0000101011000100000010010111
0001010010001100000010010111
0000011101000001000010010111
0110010000001001000010010111
0100000010100101000010010111
0000100000011100100010010111
0000011010000010100010010111
0010000001100010100010010111
1010000001001000010010010111
0101000001000010010010010111
0100000100010001010010010111
1000000000100001110010010111
0001101100000000001010010111
0110100000100000001010010111
0000000001101100001010010111
1000100000010001001010010111
0100000010001000101010010111
0011000000000100011010010111
0000001000001001011010010111
0100011000100000000110010111
0011100000010000000110010111
1000000100110000000110010111
1101000000000001000110010111
0001000001001000100110010111
0000001000010010001110010111
0101011010000000000001010111
0101000100100100000001010111
0010001010100100000001010111
1000010000101100000001010111
1010110000000010000001010111
1000001000010110000001010111
0010010100010000100001010111
1000001001001000100001010111
0100010000000101100001010111
0001101001000000010001010111
1000001100100000010001010111
0011000000011000010001010111
0000000010110001010001010111
0000000001000110110001010111
0000001101000100001001010111
1001000010000000101001010111
0100000001010000101001010111
0000001000100001101001010111
0000000100010010011001010111
0111000001000000000101010111
0010010010001000000101010111
1001100000000100000101010111
0100001000001100000101010111
0001000000100010100101010111
1010000110000000000011010111
0000110010010000000011010111
0000000000111010000011010111
0001000011000001000011010111
0100100000000010100011010111
0000010100001000010011010111
0010000000000011010011010111
0010011000000000001011010111
0000000000010100010111010111
1011101000000000000000110111
1100100000101000000000110111
0000110010100100000000110111
0010010101000010000000110111
0001000000110110000000110111
0110000110000001000000110111
0000100011001000100000110111
1000000100100010100000110111
0010001001010000010000110111
1000011000000100010000110111
0001100100000100010000110111
0000000001101001010000110111
0000100010000011010000110111
0010000010000100110000110111
0001010110000000001000110111
1001000000011000001000110111
0111000000000010001000110111
0100001001000001001000110111
0000000100110001001000110111
0010010000100000101000110111
0000000000000111101000110111
1001000011000000000100110111
0000100001010100000100110111
0000001001001010000100110111
0000010000100011000100110111
0000110000001000010100110111
0010100100000000001100110111
1000001100001000000010110111
1000000001000101000010110111
0011000100000000100010110111
1100000010000000010010110111
0000101000000000110010110111
0000000000100010011010110111
0000011001100000000001110111
0000000101011000000001110111
0010100000001100000001110111
0100000010100010000001110111
0001001000000101000001110111
0000010000001010100001110111
0010000001000001100001110111
1000100000010000010001110111
0100000100000000110001110111
0000101000000010001001110111
0100100000000001000101110111
0100001000010000000011110111
0001110001110000000000001111
0010000110111000000000001111
1000001011010100000000001111
0001001100101100000000001111
0100001101100010000000001111
0000011011001010000000001111
0000100110010110000000001111
1110000000001110000000001111
1010001000110001000000001111
0000111000001101000000001111
0010010100010011000000001111
1100000101010000100000001111
1001000011001000100000001111
0001010100000110100000001111
1101000000100001100000001111
0011100000001001100000001111
0110000011100000010000001111
0100101000100100010000001111
0001100010001010010000001111
1010010001000001010000001111
0101010000000011010000001111
0110100000010000110000001111
1000110000000100110000001111
0000001110000001110000001111
0100101100010000001000001111
1001100010000100001000001111
0100100010100010001000001111
1000001000011010001000001111
0100010101000001001000001111
0000000011000111001000001111
1010010100000000101000001111
0010100001100000101000001111
1000010010001000011000001111
0100000001011000011000001111
0001000100000101011000001111
0000010000100010111000001111
0010010111000000000100001111
0010011000011000000100001111
0100000101001100000100001111
0100111000000010000100001111
0101001000000101000100001111
0010000001100101000100001111
0011000010100000100100001111
0000001000101010100100001111
0000100010000011100100001111
1101000010000000010100001111
1000010000110000010100001111
0001000000011001010100001111
1001000001100000001100001111
0000011000100100001100001111
0000100001010010001100001111
0010000100001010001100001111
0010000010010001001100001111
0101000000001000101100001111
1000000000000110011100001111
0000101000000001011100001111
0000000101000000111100001111
1001001010100000000010001111
0011010100001000000010001111
1001000101000100000010001111
0010000010100110000010001111
0110101000000001000010001111
0101000001010001000010001111
0010100100000010100010001111
1000000000110010100010001111
0000100001000101100010001111
1000101000010000010010001111
0000000100011100010010001111
0000011000001000110010001111
0010010001010000001010001111
0000100011001000001010001111
0001000000110100001010001111
0100001000000110001010001111
1000010000000011001010001111
0010000000001100101010001111
0000001000010001101010001111
0100000100100000011010001111
0001000010000000111010001111
0100100000110000000110001111
0000010001101000000110001111
1000000010001100000110001111
0001000100010010000110001111
0100000000001011000110001111
1000001001000000100110001111
0000010100000001100110001111
0010100000000100010110001111
0000000010100001010110001111
0100010110100000000001001111
0001010010010100000001001111
1001100100000010000001001111
1100100000001001000001001111
0111001000000000100001001111
1000000100101000100001001111
0010000001011000100001001111
0100010000010010100001001111
0010001101000000010001001111
0000000010101100010001001111
0001001000100010010001001111
0000100000010011010001001111
1000000110010000001001001111
0010100000010100001001001111
0000100000001000111001001111
0000000010011010000101001111
0110010000000000010101001111
0000100011000000010101001111
0001001000010000001101001111
0001101000001000000011001111
0010000010001001000011001111
0010000000110000010011001111
0100010000001000001011001111
1000000100000000010111001111
0011001010010000000000101111
0100110010001000000000101111
0001101001000010000000101111
1000000110100001000000101111
0000100100011001000000101111
0000001000010111000000101111
0110010000000100100000101111
0000010001001001100000101111
1010100100000000010000101111
0011000001001000010000101111
1000000001100100010000101111
0100000010010100010000101111
0000110100000100001000101111
1000000001010001001000101111
1000001000000100101000101111
0100001011000000000100101111
1000010001000010000100101111
0000010000000101010100101111
0011000000000100001100101111
0000001001001100000010101111
1011000000000001000010101111
0000011000100001000010101111
0100000010000001001010101111
0000100101000000000110101111
0010110001000000000001101111
0100001000101000000001101111
1010000010000100000001101111
0001100000100100000001101111
0000101010000001000001101111
0110000000000011000001101111
0000000111000000100001101111
1001000000010000100001101111
0000010100000010010001101111
1000000000100010001001101111
0000010000100000100101101111
0000001000000010100011101111
1000101101000000000000011111
0000110100101000000000011111
0011011000000100000000011111
1100010010000001000000011111
1000100000100101000000011111
0010001001000011000000011111
0100000000110011000000011111
0100001010010000100000011111
0000010011000100100000011111
0000000101001010100000011111
1011000000000010010000011111
0001000000100100110000011111
0000000100100110001000011111
1100100000000000101000011111
0001000100010000101000011111
0001010010000010000100011111
0100000001100000100100011111
0100000100000010010100011111
0010001000000000101100011111
0010001100100000000010011111
0101000000101000000010011111
0001000000000011100010011111
0000010010100000001010011111
1000100000000010000110011111
0101100000010000000001011111
0110000100001000000001011111
0001010001001000000001011111
1000000011000010000001011111
0010010000100001000001011111
0000001100010001000001011111
0000101000000100100001011111
0001000110000000010001011111
1100000000000100010001011111
0000100001000001001001011111
0000000010000101000101011111
0010000001000100000011011111
1001010000100000000000111111
0010000100010100000000111111
1100001000000010000000111111
0000110000010010000000111111
0001000010001001000000111111
0000011100000000100000111111
1010000000001000100000111111
0100100001000000010000111111
0000001010100000010000111111
0000000100001000011000111111
0100000000011000000100111111
0001000000010000010010111111
0000000000000000001111111111


==> anc/codes/A28-6-10-19110.orbit-reps.txt <==
29547 351
39417 351
40906 1053
65298 351
113210 351
113747 1053
269235 1053
271739 1053
275417 351
275956 351
285870 1053
289242 351
290630 1053
305779 1053
337836 1053
448145 351
134218239 39
134221555 351
134250065 351
134256342 1053
134256703 351
134330148 117
134481767 1053
134485406 1053
134486844 1053
134494085 1053
134495043 351
134524556 1053


==> anc/codes/A28-6-10-19110.txt <==
1101011011001110000000000000
0111101100101110000000000000
1010110110011110000000000000
1011011101110001000000000000
1001111110011001000000000000
0101001111111001000000000000
1111110100100101000000000000
1001110011110101000000000000
1111001111000011000000000000
1110100101110011000000000000
1110101001001111000000000000
0011110010101111000000000000
0100011110011111000000000000
0100100011111111000000000000
1101100111110000100000000000
1110101110101000100000000000
1110010011111000100000000000
0101111111000100100000000000
0010101111110100100000000000
1111110010010010100000000000
0101111001110010100000000000
0011001111001110100000000000
1110010100101110100000000000
1001111000011110100000000000
0010011001111110100000000000
0101110001011101100000000000
1100101000111101100000000000
0010110100111101100000000000
1001000110111101100000000000
0000101111101011100000000000
1101000101011011100000000000
0011100011011011100000000000
1000011011011011100000000000
0111001001100111100000000000
1001100101100111100000000000
0100010111100111100000000000
1110000010110111100000000000
0110111011110000010000000000
1111111001001000010000000000
0011110101111000010000000000
1110011110010100010000000000
1111001001110100010000000000
0011111110100010010000000000
1000011111110010010000000000
0101110101001110010000000000
1000101110101110010000000000
1111000010011110010000000000
1001000101111110010000000000
1110000101101101010000000000
0011011001011101010000000000
1000101101011101010000000000
1100010011011101010000000000
0101101001101011010000000000
0010011101101011010000000000
1011000011101011010000000000
1001110000111011010000000000
0001001111010111010000000000
1010011000110111010000000000
0101010100110111010000000000
0010100110110111010000000000
1000111001101100110000000000
0101001101101100110000000000
0110100011101100110000000000
0000011110111100110000000000
1110001001011010110000000000
1010100100111010110000000000
0100110010111010110000000000
0011001010111010110000000000
0011110001100110110000000000
0110010101010110110000000000
1001010011010110110000000000
0100101011010110110000000000
1011101010001001110000000000
1001110101001001110000000000
1110011000101001110000000000
0100101110011001110000000000
0100010101111001110000000000
1100111100000101110000000000
0010011111000101110000000000
0101110010100101110000000000
1111000100010101110000000000
0011000011110101110000000000
0111010110000011110000000000
1110100011000011110000000000
1001001110100011110000000000
0011111000010011110000000000
1000101001110011110000000000
0010100101001111110000000000
1000010010101111110000000000
0101001000011111110000000000
1100110111011000001000000000
1101111010100100001000000000
1001101111001100001000000000
0010111110101100001000000000
1101010001111100001000000000
0111010100111010001000000000
0101101110010110001000000000
0110001011110110001000000000
0110111110010001001000000000
1111000110110001001000000000
1011101100101001001000000000
1100111001010101001000000000
0111000011011101001000000000
1100110110000111001000000000
1110011101010000101000000000
1111010110001000101000000000
0011010111100100101000000000
0111011010010100101000000000
1010001010111100101000000000
1011000011110010101000000000
0110100101101010101000000000
0110111000011010101000000000
1101000110100110101000000000
1001011011100001101000000000
1101111000001001101000000000
0111100000110101101000000000
0001011100011101101000000000
1011110100000011101000000000
0100001111010011101000000000
1101010001000111101000000000
0010011010100111101000000000
0000110001110111101000000000
0110000110001111101000000000
1110101100110000011000000000
0000111011011100011000000000
1010111001100010011000000000
0100101111100010011000000000
1101001101001010011000000000
1001110011001010011000000000
1100010011100110011000000000
0001110010110110011000000000
0010011100011110011000000000
1001010101100101011000000000
1101001010010101011000000000
0110101010001101011000000000
1110010101000011011000000000
0011100111000011011000000000
0100110011010011011000000000
1000100101101011011000000000
1000101010011011011000000000
1100110110100000111000000000
0010110110011000111000000000
0101011000111000111000000000
1011110010000100111000000000
1110010001001100111000000000
0110000110110010111000000000
0100010111001010111000000000
1000100101010110111000000000
0001011010001110111000000000
1100000000111110111000000000
0111010001010001111000000000
0000111010110001111000000000
0101101001000101111000000000
0000000111011101111000000000
0111011011100100000100000000
1011100011011100000100000000
0111111100010010000100000000
0010111111001010000100000000
1010001101111010000100000000
0100111110100110000100000000
1001011110010110000100000000
0111100001110110000100000000
1110010111010001000100000000
1101010100111001000100000000
0010011110111001000100000000
0101111000101101000100000000
0110100110101101000100000000
0001111001011011000100000000
0111001000111011000100000000
0001011101100111000100000000
1001000111001111000100000000
1011011111000000100100000000
1110101011010000100100000000
1100110110010100100100000000
0111010101100010100100000000
0111011010001010100100000000
1010101001100110100100000000
1111000010101001100100000000
1000111010101001100100000000
0011011001101001100100000000
0100011101001101100100000000
0100010010111101100100000000
0110101101000011100100000000
0101100010110011100100000000
1010011100000111100100000000
1111000111100000010100000000
1100101001111000010100000000
1111101010000100010100000000
1011010101001100010100000000
1010010010111100010100000000
1011101101000010010100000000
1001101010110010010100000000
0110101010011010010100000000
1100001101010110010100000000
0111011010010001010100000000
1010001011011001010100000000
1001011011000101010100000000
0011100101010101010100000000
0011001010101101010100000000
1101111000000011010100000000
0100010011101011010100000000
1111000000100111010100000000
0001101100001111010100000000
0110000001011111010100000000
0101101100110000110100000000
1101110010001000110100000000
0010001111101000110100000000
0111110100000100110100000000
1010110001010010110100000000
0111100000101010110100000000
1001001100011010110100000000
0001010001111010110100000000
0001100111000110110100000000
1010001010001110110100000000
1011100001100001110100000000
0001011101010001110100000000
0010110100100011110100000000
0000001011100111110100000000
0111110111000000001100000000
1000111110110000001100000000
1101110100001100001100000000
1110111010000010001100000000
1111010001001010001100000000
1110100101000110001100000000
1000001111100110001100000000
0000101101011110001100000000
0010110011101001001100000000
0001011010110101001100000000
0011100100110011001100000000
1100011000101011001100000000
0011001011000111001100000000
1011010000010111001100000000
0001101011011000101100000000
0111010000101100101100000000
1000110101100010101100000000
1100000011101010101100000000
0101001001001110101100000000
0001100000111110101100000000
1110100110000001101100000000
1001001101001001101100000000
0110001010011001101100000000
0000001101110101101100000000
1000100001101101101100000000
0110010011000011101100000000
1000000100111011101100000000
1101011110000000011100000000
0001111011100000011100000000
1001110101010000011100000000
0111001001011000011100000000
0010011001110100011100000000
0101010011001100011100000000
1010101000101100011100000000
0100011010110010011100000000
1100100100011010011100000000
1110100001010001011100000000
0101000110101001011100000000
1000100111000101011100000000
0100110001100101011100000000
0000100100111101011100000000
0110001110000011011100000000
0000010110011011011100000000
1010000101110000111100000000
0110001100100100111100000000
1000101110000010111100000000
0011011000100010111100000000
0001110100001010111100000000
1010000000011101111100000000
0011000010010011111100000000
1001100000000111111100000000
1011110111001000000010000000
1001011110101100000010000000
1100000111111100000010000000
1011101100110010000010000000
0101101111001010000010000000
0011011110011010000010000000
1010110001111010000010000000
1100111001100110000010000000
1110101010110001000010000000
1100110110101001000010000000
0100111101011001000010000000
0110010101110101000010000000
1010011101001101000010000000
1110111100000011000010000000
0110000111101011000010000000
1101100010100111000010000000
1101001001010111000010000000
1111001011100000100010000000
0111100011010100100010000000
1001001111010100100010000000
0001110101101100100010000000
1010100101011100100010000000
0001100110111010100010000000
0011110100010110100010000000
1010011010010110100010000000
0100101010101110100010000000
1011101101000001100010000000
0111110100001001100010000000
1100001101100101100010000000
0011001000111101100010000000
0101101100100011100010000000
1000110011100011100010000000
1110100000011011100010000000
1000101100010111100010000000
0000110110001111100010000000
1010000001101111100010000000
1101101110100000010010000000
1110011101100000010010000000
1011100010111000010010000000
1011101100001100010010000000
0111011011000010010010000000
1100010100111010010010000000
0010110111010001010010000000
1101010001101001010010000000
0111111000000101010010000000
1000001110110101010010000000
0100100111001101010010000000
1010110000011101010010000000
0001100001111101010010000000
1011110010000011010010000000
0000111010101011010010000000
1100001100001111010010000000
1010010110101000110010000000
0010111001011000110010000000
1110101000010100110010000000
0101011100010100110010000000
1001100100110100110010000000
1101000110001010110010000000
0011000110100110110010000000
0011001001010110110010000000
0001100111100001110010000000
1100110000110001110010000000
1001010010011001110010000000
0000001100111011110010000000
0011101111100000001010000000
1101111100010000001010000000
1111100110000100001010000000
1111001000011100001010000000
0010001111011100001010000000
1011111000001010001010000000
1110110000010110001010000000
0001001010111110001010000000
0011101001010101001010000000
0001010110110011001010000000
1100110001001011001010000000
1010000101010111001010000000
0001010001101111001010000000
1000010010011111001010000000
1010111110000000101010000000
0001110111010000101010000000
0011111000110000101010000000
0100100011111000101010000000
1000100111100100101010000000
1100010010110010101010000000
0111000011001010101010000000
1000110100011010101010000000
1011001000100110101010000000
0110001001110001101010000000
1100001011001001101010000000
0011001110000101101010000000
0100110011000101101010000000
0001111000000111101010000000
0000110111101000011010000000
0101011001100100011010000000
0110110000101100011010000000
0100010110011100011010000000
0101100101010010011010000000
1010100011000110011010000000
1111001100000001011010000000
0000001011111001011010000000
1100100100010101011010000000
1100000110100011011010000000
0010011010010011011010000000
0011000001011011011010000000
0010001001100111011010000000
1111000000110000111010000000
0011001100011000111010000000
1001100001011000111010000000
1100001110000100111010000000
1000011101000010111010000000
0001001001101010111010000000
0000101100100110111010000000
0100010100100101111010000000
0011010000001101111010000000
0110000000101011111010000000
1011111010100000000110000000
0101011111010000000110000000
1111011100001000000110000000
1111100000101100000110000000
1110010010101010000110000000
0100001110111010000110000000
0111110010000110000110000000
0000010111101110000110000000
0111101110000001000110000000
0101110011100001000110000000
0001111100110001000110000000
0011001101011001000110000000
1010100101100101000110000000
0110010011001101000110000000
1001000101110011000110000000
0011101000100111000110000000
1100010100010111000110000000
1000110011011000100110000000
1001011000110100100110000000
0111000100011100100110000000
0001101101010010100110000000
1101100001001010100110000000
1000101100101010100110000000
1110010001100001100110000000
1010001110001001100110000000
0010101010010101100110000000
0001001011001101100110000000
0100011010100011100110000000
0011010000110011100110000000
0000010011010111100110000000
0101010010111000010110000000
0000111101100100010110000000
0110001000111100010110000000
1011100000010110010110000000
0010100100101110010110000000
0000110001011110010110000000
1100000011110001010110000000
0100011110001001010110000000
1001100100011001010110000000
0001110010001101010110000000
1010000110010011010110000000
1110011010000000110110000000
1011001000101000110110000000
1010001101000100110110000000
0100100110100100110110000000
0100000011011100110110000000
0000000111110010110110000000
0100010000110110110110000000
1000101001001001110110000000
0100110000001011110110000000
1100000001000111110110000000
1011010000111000001110000000
1000100101111000001110000000
1101100001010100001110000000
0100010011110100001110000000
0100101011001100001110000000
1001001001101100001110000000
0110110001100010001110000000
0011001001110010001110000000
1001000110011010001110000000
0010010011011010001110000000
0010011100100110001110000000
0100100100110110001110000000
1011000011010001001110000000
0000101110011001001110000000
1001110000100101001110000000
0110001100001101001110000000
0100110000011101001110000000
1110001001000011001110000000
0000101101100011001110000000
1000100100001111001110000000
1100101001100000101110000000
1110000100101000101110000000
0000010110111000101110000000
0000011111000100101110000000
0101110000010010101110000000
1010000110000110101110000000
0011010001000110101110000000
0100010010001110101110000000
0001101010100001101110000000
1000010101010001101110000000
1100000010100101101110000000
1001010010000011101110000000
0011000100001011101110000000
0110010100110000011110000000
0011110001001000011110000000
1110000010010100011110000000
0001001011010100011110000000
0001001110100010011110000000
1100001010001010011110000000
1001100000101010011110000000
0011001000001110011110000000
0001010111000001011110000000
0010101000110001011110000000
1010000101001001011110000000
0010110100000101011110000000
0100011000000111011110000000
0101000011100000111110000000
0000111100010000111110000000
0101101000001000111110000000
1000100010001100111110000000
0110001000010010111110000000
0011001001000001111110000000
1000100100100001111110000000
0100010010010001111110000000
0111100110110100000001000000
1011001011101100000001000000
1110110111000010000001000000
1101110010101010000001000000
0000111011111010000001000000
0111111001000110000001000000
1101110100010110000001000000
1010000111110110000001000000
0111111010100001000001000000
1001101111100001000001000000
1101011101000101000001000000
0110010110110011000001000000
0111100110001011000001000000
1000101010110111000001000000
0011011110110000100001000000
1000101101111000100001000000
1011101110000100100001000000
0110011010101100100001000000
0101001011011100100001000000
1010111010100010100001000000
1011101001010010100001000000
1001100111001010100001000000
0000111101100110100001000000
1010110101010001100001000000
1111001100001001100001000000
0001110010111001100001000000
1110010110000101100001000000
1100001011100011100001000000
0010111001001011100001000000
1010000110011011100001000000
0110000001111011100001000000
1011010000100111100001000000
0001101010001111100001000000
0101011111100000010001000000
0110011101011000010001000000
0101110011011000010001000000
1110100100011100010001000000
1001010110011100010001000000
1110100001101010010001000000
0010100111011010010001000000
0110110000110110010001000000
0011011000101110010001000000
1101101000011001010001000000
0011001110011001010001000000
0110100010111001010001000000
0100110100101101010001000000
0101000101011101010001000000
1000110110100011010001000000
1011000101010011010001000000
0100111010000111010001000000
0111100111000000110001000000
0001101011101000110001000000
0111101000100100110001000000
1010010011100100110001000000
0011100010011100110001000000
1110101100000010110001000000
0101000100111010110001000000
0010001110010110110001000000
1010110000001110110001000000
0000000111101110110001000000
0110110001100001110001000000
1010001010110001110001000000
1100010010010011110001000000
0001100000110111110001000000
1000100011111100001001000000
1101011001100010001001000000
1001111010010010001001000000
0001111101010001001001000000
0110001111001001001001000000
1010011001101001001001000000
1000011100110101001001000000
1011000101001101001001000000
0010111000011101001001000000
0010101001110011001001000000
1000010011110011001001000000
1011010010001011001001000000
0101001001011011001001000000
1001101001000111001001000000
0110100100010111001001000000
0010100011001111001001000000
0111001001101000101001000000
0101011100100100101001000000
1000110101001100101001000000
1100011010001010101001000000
1101100101000001101001000000
1100100010110001101001000000
0001000111110001101001000000
0010010110101001101001000000
0110000101100101101001000000
0010001011010101101001000000
1001100000011101101001000000
0110011100000011101001000000
1000001110000111101001000000
0100100000101111101001000000
1110001011010000011001000000
1100110000111000011001000000
1001001001011100011001000000
0100001010111100011001000000
0111101000010010011001000000
0000110101110010011001000000
0110110100001010011001000000
1010001010101010011001000000
1010010110000110011001000000
0011001101000110011001000000
1100100100100110011001000000
1010111100000001011001000000
1101010010100001011001000000
0010110010100101011001000000
0001011000010111011001000000
0111000000001111011001000000
1001011100010000111001000000
0011100001110000111001000000
1011100100001000111001000000
1001010001101000111001000000
1100000110011000111001000000
0010010100110100111001000000
0010000001011110111001000000
0000110111000001111001000000
0000101100010011111001000000
0110111001101000000101000000
0101101010111000000101000000
0010111100110100000101000000
1100111010001100000101000000
0001100101111100000101000000
1011011000110010000101000000
0100110110011010000101000000
1101101000100110000101000000
1110010001100110000101000000
1100100101101001000101000000
1000010111100101000101000000
1111100000010101000101000000
0100110101010101000101000000
0010100011110101000101000000
0100011011010011000101000000
0101010110000111000101000000
0110001010001111000101000000
0101010011101000100101000000
1010110000111000100101000000
0011011100001100100101000000
0010101011001100100101000000
1101001101000010100101000000
0110101000010110100101000000
0001000011110110100101000000
1001011100100001100101000000
1000111000010101100101000000
1001100100010011100101000000
0000011100011011100101000000
0101100001000111100101000000
1010011110100000010101000000
1001100110101000010101000000
0101100011100100010101000000
1000101011010100010101000000
1000001101101100010101000000
1100011100001010010101000000
0111010000011010010101000000
0000010111010110010101000000
1100000010101110010101000000
1011110000001001010101000000
1000010101011001010101000000
1100001110000101010101000000
1001000100110101010101000000
0000100001111011010101000000
1010100001000111010101000000
0001011010011000110101000000
1011000001011000110101000000
1100011001000100110101000000
0100101001001010110101000000
0011010010000110110101000000
0010010011010001110101000000
0100001010101001110101000000
0010011000100101110101000000
1000100010100101110101000000
0000100110001011110101000000
0110000100000111110101000000
0001001111101000001101000000
0010100110111000001101000000
0011110001100100001101000000
1100001001110100001101000000
1000110001010110001101000000
0100010101001110001101000000
0001010010101110001101000000
0110010001110001001101000000
1000101001011001001101000000
0100001100111001001101000000
0011101100000101001101000000
1010001000100111001101000000
0000110100100111001101000000
0101000000110111001101000000
0110110100010000101101000000
1100010011010000101101000000
0000111001110000101101000000
0111100010000100101101000000
1010010010001100101101000000
0001010111000010101101000000
0001101100100010101101000000
0010010010110010101101000000
1010100001001010101101000000
1001001000010110101101000000
0100110010001001101101000000
0001001000101101101101000000
0000100011010011101101000000
0000010001101011101101000000
0100101110010000011101000000
0110100011001000011101000000
1110110000000100011101000000
1001001010100100011101000000
1010001100010100011101000000
1100011000010001011101000000
1000010000101101011101000000
1001000110000011011101000000
0100000101010011011101000000
0010000100101011011101000000
0101110001000000111101000000
1110000010100000111101000000
0000001110001100111101000000
1000100000110010111101000000
0100000011000110111101000000
1101000000001001111101000000
1011011011010000000011000000
1101011000111000000011000000
0111001101100100000011000000
1011100001110100000011000000
1111010001001100000011000000
0000111110011100000011000000
1100101101010010000011000000
0010101101101010000011000000
0101100001101110000011000000
0110000010111110000011000000
0000110011101101000011000000
1101010100100011000011000000
1010100011010011000011000000
1001011001001011000011000000
1001000010111011000011000000
0001000111100111000011000000
1001010111100000100011000000
1110111000001000100011000000
0110010110011000100011000000
0011010001111000100011000000
1100011100000110100011000000
1000101001001110100011000000
0010010011001110100011000000
1011000000011110100011000000
0001111001100001100011000000
1001101010010001100011000000
0011000111001001100011000000
1100010001011001100011000000
0110011001000101100011000000
0101010010010101100011000000
0011001100010011100011000000
0111001010110000010011000000
0001101100111000010011000000
0001110111000100010011000000
1001100011100010010011000000
1010001100011010010011000000
1000011011000110010011000000
0100010110100110010011000000
1100001000110110010011000000
1010010011001001010011000000
0110001001101001010011000000
0101001011000101010011000000
1011001000100101010011000000
0100011000011101010011000000
0000110100011011010011000000
0010101000001111010011000000
1100101011000000110011000000
1000111100100000110011000000
1011000110010000110011000000
0100010101001100110011000000
0000111010010010110011000000
0100000111010001110011000000
0010100011000101110011000000
0000000010111101110011000000
0010000101100011110011000000
1011000110101000001011000000
0011110100011000001011000000
1000011101011000001011000000
1110000100110100001011000000
1000101100101100001011000000
0000101110110010001011000000
1000000111001110001011000000
1010010000101110001011000000
0111010011000001001011000000
0110100110100001001011000000
1010001110010001001011000000
0001011010011001001011000000
0100111000010011001011000000
1110000010000111001011000000
0000011100001111001011000000
0101101001010000101011000000
1101100000100100101011000000
0010100001101100101011000000
0001000101011100101011000000
0111010000100010101011000000
1000100010101010101011000000
0010001000111010101011000000
0100011000101001101011000000
0000100100110101101011000000
1010001000001101101011000000
1011000001000011101011000000
0000011011000011101011000000
0100000101001011101011000000
1010100101100000011011000000
0100001101110000011011000000
0010100110010100011011000000
0010011001001100011011000000
0011100010001010011011000000
0001010101001010011011000000
0101110000000110011011000000
1000101010100001011011000000
0001110000110001011011000000
0100010001100011011011000000
1000001001010011011011000000
0010001010100100111011000000
0001000011010010111011000000
1000000001100110111011000000
1001000100000101111011000000
1100100000000011111011000000
0001111011001000000111000000
1100100111000100000111000000
0110010100101100000111000000
0011100111000010000111000000
0010111001010010000111000000
1110000001011010000111000000
0011001010010110000111000000
0001010100011110000111000000
0101001001110001000111000000
0011100010011001000111000000
0110001100100011000111000000
0000110010110011000111000000
0001001110001011000111000000
0011000001101011000111000000
0010001101110000100111000000
1010010101001000100111000000
1000110001100100100111000000
0100001011100100100111000000
0000011001011100100111000000
0100100000111100100111000000
1100000110100010100111000000
0011110000001010100111000000
1000000101010110100111000000
0000101111000001100111000000
1110000100010001100111000000
0000001000110111100111000000
1111000010001000010111000000
1100110001001000010111000000
1001011000001100010111000000
0101101010000010010111000000
1000010101100010010111000000
0000011011100001010111000000
1000010010010101010111000000
0101000000101101010111000000
0011011000000011010111000000
0010000010100111010111000000
0110100010010000110111000000
0001000101100100110111000000
1101000000010100110111000000
0010101000100010110111000000
0000010010101010110111000000
1001010001000001110111000000
0001101000000101110111000000
1000001010000011110111000000
0100111010100000001111000000
0110000111010000001111000000
0111010000010100001111000000
0001100110001100001111000000
1000001010011100001111000000
1010110100000010001111000000
0100010000111010001111000000
1100000110001001001111000000
0000001110100101001111000000
0001110001000011001111000000
1011001010000000101111000000
1110000001000100101111000000
0001101101000000011111000000
1010010001010000011111000000
0111100000000001011111000000
0000111000001001011111000000
0001001000110000111111000000
1000000100001010111111000000
1111011010101000000000100000
0111111000011100000000100000
0001011101111100000000100000
1010111011010010000000100000
0111110011001010000000100000
1011110100101010000000100000
1100001011111010000000100000
1100101100110110000000100000
0011101110110001000000100000
0011111001100101000000100000
1011000111100101000000100000
1000011011101101000000100000
1110010000111101000000100000
1011010001011011000000100000
1110010011000111000000100000
0101101011000111000000100000
1001100100011111000000100000
1011111100010000100000100000
0100111110110000100000100000
1011001011011000100000100000
1010111010001100100000100000
0111100110100010100000100000
0100011101011010100000100000
1100100011101001100000100000
0101011010011001100000100000
0110110101000101100000100000
1000101111000101100000100000
1010011001010101100000100000
0011011100001011100000100000
0010100011100111100000100000
0011010010010111100000100000
1001101111010000010000100000
1100110101101000010000100000
1101011100011000010000100000
0100010111110100010000100000
0100111010101100010000100000
1100111110000010010000100000
0001010110111010010000100000
0010101101100110010000100000
1011001100010110010000100000
1010111010100001010000100000
1110010110001001010000100000
0000111100110101010000100000
0010100011011101010000100000
1010110100010011010000100000
1101001000110011010000100000
1000001111001011010000100000
1000111001000111010000100000
1101010000001111010000100000
0000001010111111010000100000
1101010011100000110000100000
0110001100111000110000100000
1110100110000100110000100000
0001111001010100110000100000
1100001011001100110000100000
1001010100101100110000100000
1010000001111100110000100000
1111001010000010110000100000
1101100000011010110000100000
0000111100001110110000100000
1100001101010001110000100000
1011010000110001110000100000
0111001001001001110000100000
0000110001011011110000100000
1101101101100000001000100000
0110010111101000001000100000
0111100101010100001000100000
1000010110111100001000100000
1010100110110010001000100000
1100110001110010001000100000
0001011111000110001000100000
1111100000100110001000100000
1010001001011110001000100000
0010110000111110001000100000
1010101101010001001000100000
0100111000111001001000100000
0000110111010101001000100000
1100000111001101001000100000
0001111010100011001000100000
0101001100101011001000100000
0011001010011011001000100000
0110000101011011001000100000
1100011001101000101000100000
0111100010011000101000100000
0101100100101100101000100000
0100101001011100101000100000
0000101010111010101000100000
0001011000110110101000100000
1101001000100101101000100000
1010000100110101101000100000
0001010011001101101000100000
0010101100100011101000100000
1100100100010011101000100000
0011000101000111101000100000
1000010100001111101000100000
0101101010110000011000100000
1111010100000100011000100000
1011001011000100011000100000
1001100001110100011000100000
0111000110001010011000100000
1100100001001110011000100000
1001001000101110011000100000
0100010100101110011000100000
1100101011000001011000100000
0110011100100001011000100000
0101010110010001011000100000
0001011101001001011000100000
0011000010100111011000100000
0100111101000000111000100000
0001110100110000111000100000
1000100111001000111000100000
1000101010100100111000100000
0111000001100100111000100000
0011101001000010111000100000
1011000100100010111000100000
0010001011100001111000100000
1000000010111001111000100000
1000011000100011111000100000
0000001001010111111000100000
0101111101001000000100100000
0111100100111000000100100000
0100011001110110000100100000
1110001101100001000100100000
1010110101001001000100100000
0001010011111001000100100000
0111010001010101000100100000
1011010010001101000100100000
1100001100011101000100100000
1101001010001011000100100000
1000100110101011000100100000
0110010010011011000100100000
0100100101100111000100100000
0010001101010111000100100000
0001110111100000100100100000
0101001001111000100100100000
1000010101111000100100100000
1010001110100100100100100000
1101000100110100100100100000
1101101000001100100100100000
0010100101101100100100100000
0101000111010010100100100000
1010010011001010100100100000
0100110100101010100100100000
1001010101000110100100100000
1100100010100110100100100000
1000011000101110100100100000
1101010110000001100100100000
0111101000010001100100100000
1001011000010011100100100000
0001100101001011100100100000
1010100000001111100100100000
1010100100110100010100100000
0111001100001100010100100000
0011100110010010010100100000
0101010010100110010100100000
0101100111000001010100100000
1000110001110001010100100000
1100110010000101010100100000
0110001011000101010100100000
0101100000110101010100100000
1001000011010011010100100000
1000000001101111010100100000
0110110010100000110100100000
0110011001010000110100100000
0000101011110000110100100000
1011000110001000110100100000
1001001010010100110100100000
1000001101100010110100100000
1010000010110010110100100000
0100001110001010110100100000
0100110001000110110100100000
0010010000011110110100100000
0001011010100001110100100000
0000010111001001110100100000
0000011111011000001100100000
1001110011000100001100100000
0101000111100100001100100000
1100101010010100001100100000
1110000011010010001100100000
0100010110010110001100100000
0100001010101110001100100000
1101000000011110001100100000
1100010010110001001100100000
0010000111110001001100100000
1000111000001101001100100000
0001100010101101001100100000
1000011011000011001100100000
0011110000001011001100100000
1001000100100111001100100000
1100001111000000101100100000
1011101000100000101100100000
1010011010010000101100100000
0011010101001000101100100000
0001101101000100101100100000
1110001000001010101100100000
0001000110001110101100100000
0100011100010001101100100000
0001110001010001101100100000
0100000101101001101100100000
0011000000111001101100100000
0010110101100000011100100000
1011100000011000011100100000
0100011000011100011100100000
1000000101011100011100100000
0110110000010010011100100000
0000100011100110011100100000
1000010000110110011100100000
0000101001101001011100100000
1000001100010011011100100000
0100000000111011011100100000
1100100000101000111100100000
0001001100101000111100100000
0011000100010100111100100000
0010000010101100111100100000
0000010011010010111100100000
1100000100000110111100100000
0110010000001001111100100000
0100100010000011111100100000
1101100101011000000010100000
0010111101010100000010100000
1011010100110100000010100000
0011011011001100000010100000
1001010111010010000010100000
0110110100011010000010100000
1111000000111010000010100000
0111011100000110000010100000
0000110011110110000010100000
1101001110010001000010100000
0100111010010101000010100000
0111000110001101000010100000
1011100001001101000010100000
0100011101100011000010100000
0010111000110011000010100000
0001001011101011000010100000
0100000110110111000010100000
0110001000011111000010100000
0011001101101000100010100000
0110010010110100100010100000
1110110001000010100010100000
0011010011100010100010100000
0101001010110010100010100000
1000011001110010100010100000
0011101010001010100010100000
1010001100001110100010100000
1101110000000101100010100000
0101000011100101100010100000
0000010001111101100010100000
0110001110000011100010100000
0100100011010011100010100000
1100010000101011100010100000
0110100110101000010010100000
1101010001010100010010100000
0011101000110100010010100000
1010010101001010010010100000
0000101001111010010010100000
1001100110000110010010100000
1000011100100110010010100000
0001101101000101010010100000
1100100001100101010010100000
0010010100101101010010100000
0111000100100011010010100000
1001101000001011010010100000
0101100110010000110010100000
0100110011001000110010100000
0001000111001100110010100000
0101010101000010110010100000
0010110000101010110010100000
1001001001100001110010100000
0010001100010101110010100000
0000011010001101110010100000
0100011000010011110010100000
1001000100010011110010100000
1010000010001011110010100000
1000111010101000001010100000
1001010101101000001010100000
0001111100100100001010100000
1110000001101100001010100000
0110011010100010001010100000
1000101101001010001010100000
1011000010010110001010100000
0001100011001110001010100000
0010111100001001001010100000
0101000010111001001010100000
1110101000000101001010100000
0111010000100101001010100000
0101100100000111001010100000
0010100101110000101010100000
1010000110011000101010100000
0001011001011000101010100000
1000111001000100101010100000
0000101110001100101010100000
1000100000111100101010100000
0001001100110001101010100000
1001100100001001101010100000
0101001001000011101010100000
1000001000011011101010100000
0010100000010111101010100000
1000000111110000011010100000
0110001010011000011010100000
1101000010100100011010100000
1001110000001100011010100000
0101010000110010011010100000
0010001100110010011010100000
0100000011101010011010100000
0001000101100110011010100000
0010010001010110011010100000
1010011001000001011010100000
1000010100011001011010100000
0001001000011101011010100000
0110100001000011011010100000
0000100010110011011010100000
1110000011000000111010100000
0000011110100000111010100000
0000000101011010111010100000
0101100000100001111010100000
0100001100001001111010100000
0000110100000011111010100000
1000011011010100000110100000
0000101110110100000110100000
1001110000110010000110100000
0110000101110010000110100000
0101010001101010000110100000
0011000010101110000110100000
0001101000011110000110100000
0010011111000001000110100000
1010011000100101000110100000
1111010000000011000110100000
1100000111000011000110100000
0100101100010011000110100000
1011000001110000100110100000
0100010101100100100110100000
0010000111010100100110100000
1000110110000010100110100000
1100000100011010100110100000
0001010010011010100110100000
0010100001011010100110100000
0111000101000001100110100000
0100101010001001100110100000
0010000011101001100110100000
1000000010011101100110100000
0101000000010111100110100000
1011010011000000010110100000
0111001001100000010110100000
0001010101110000010110100000
0001101010101000010110100000
0000110110011000010110100000
1001001001011000010110100000
1100010000101100010110100000
1010111000000010010110100000
0100100101001010010110100000
1101001000000110010110100000
0011110000100001010110100000
1110001000010001010110100000
0100010001011001010110100000
0010001000101011010110100000
0000001110000111010110100000
0000011001101000110110100000
0011011000000100110110100000
0001000000111100110110100000
0000100100010110110110100000
0110100000000101110110100000
1010001011100000001110100000
0011011100010000001110100000
1101010010001000001110100000
0011000001011100001110100000
1011100001000010001110100000
0000111010000110001110100000
0100001101000110001110100000
0000110110100001001110100000
1101000001100001001110100000
0001110000101000101110100000
0110001010000100101110100000
0000001110010010101110100000
1010110000000001101110100000
0001010100000101101110100000
1100101100000000011110100000
1110000000100010011110100000
0000100101010001011110100000
0100000010001101011110100000
0111110101100000000001100000
1111101010010000000001100000
0110111110001000000001100000
1010001110011100000001100000
0101001110011010000001100000
0001110101011010000001100000
1111000110000110000001100000
0101010000111110000001100000
1101001001101001000001100000
0110101001010101000001100000
0010010111001101000001100000
1010110001100011000001100000
1010001100101011000001100000
1000111000011011000001100000
0111000101011000100001100000
1100110000110100100001100000
0000100111011100100001100000
1010001011000110100001100000
1100000001101110100001100000
1000010010011110100001100000
0101101110000001100001100000
0010101010011001100001100000
0000111010100101100001100000
1001010100010101100001100000
0001000101101101100001100000
0001010001110011100001100000
0100000101010111100001100000
1011110110000000010001100000
1110110001010000010001100000
1111000100110000010001100000
0010110011101000010001100000
1000011010110100010001100000
0101000110101100010001100000
0010011001110010010001100000
0100011101000110010001100000
1010100010010110010001100000
0100001110110001010001100000
0001111010001001010001100000
1001100011000101010001100000
0011100000101101010001100000
0101100100010011010001100000
0110000011010011010001100000
0101000001100111010001100000
0001001101110000110001100000
0101110100001000110001100000
1010011001001000110001100000
1111000000001100110001100000
0001011011000010110001100000
1000101000101001110001100000
1100000100001011110001100000
0000001100100111110001100000
0000111111100000001001100000
1011000111010000001001100000
0101010011110000001001100000
0011101101001000001001100000
1110100011000100001001100000
0101011001001100001001100000
0100101011001010001001100000
0011000001111010001001100000
0110001100100110001001100000
1000110010100110001001100000
0000100101101110001001100000
0111110000010001001001100000
1101000100011001001001100000
0100001011100101001001100000
0001110100001101001001100000
0100100010011101001001100000
0010110110000011001001100000
0101010101000011001001100000
1001100000101011001001100000
0110110001001000101001100000
1010000101101000101001100000
0000111100011000101001100000
1101000010010100101001100000
0011010000011100101001100000
1000001100110010101001100000
0100000110101010101001100000
1000110100100001101001100000
0000001001111001101001100000
1010000010100011101001100000
1110001100001000011001100000
0101100001101000011001100000
1011011000000010011001100000
1001000010110010011001100000
1000010001011010011001100000
0001100110100001011001100000
0011010001100001011001100000
0100010011001001011001100000
0100101100000101011001100000
1110000000100101011001100000
0010100000011011011001100000
0000000110001111011001100000
0110011000000100111001100000
0000000011110100111001100000
0011000010001001111001100000
0000110000010101111001100000
1000000001001101111001100000
1000111100101000000101100000
1101110000011000000101100000
0110101010100100000101100000
0100001111010100000101100000
1101000011001100000101100000
0110000001111100000101100000
1001101001001010000101100000
0010100100011110000101100000
0011110011000001000101100000
1100100110010001000101100000
1001001101010001000101100000
1011000010110001000101100000
0101001100100101000101100000
0011001000011101000101100000
0001101010010011000101100000
0000010001011111000101100000
1101100001100000100101100000
0010011011100000100101100000
0000010110110100100101100000
0110000110001100100101100000
0001110001001100100101100000
0111000000110010100101100000
0100011010000110100101100000
0010110000100110100101100000
1110001010000001100101100000
0100000011110001100101100000
0001000110011001100101100000
1011000001000101100101100000
0000101100001101100101100000
0100110000010011100101100000
0001101110000100010101100000
0101010100010100010101100000
0011000011010100010101100000
0000100010111100010101100000
0011010101000010010101100000
1100001010010010010101100000
0000101101010010010101100000
0000001011001110010101100000
0110110100000001010101100000
0000011000111001010101100000
0010010100101000110101100000
1100010000100010110101100000
0011001100000001110101100000
0000100100110001110101100000
0010000001001011110101100000
1000000000010111110101100000
1001010100110000001101100000
1010100001110000001101100000
0100100101011000001101100000
0011010110000100001101100000
1100000100101100001101100000
1101100100000010001101100000
1010001110000010001101100000
0010011000011010001101100000
0010101001000110001101100000
1110000001001001001101100000
1111010000000000101101100000
1000011100000100101101100000
0010001000110100101101100000
0010100101000001101101100000
0100101000100001101101100000
1000010111000000011101100000
0101011000100000011101100000
0001110010010000011101100000
0000110000001110011101100000
1000001010001001011101100000
0001000001011001011101100000
0010101010000000111101100000
0000011001000001111101100000
1110000111001000000011100000
0101101010001100000011100000
1011001001100010000011100000
0111100001010010000011100000
1011110000000110000011100000
1100000011010110000011100000
1100100100001110000011100000
0011010101010001000011100000
1000010110110001000011100000
0100101100101001000011100000
1010000001111001000011100000
0010101110000101000011100000
0000001111010011000011100000
0000110101000111000011100000
0000100000111111000011100000
1011100011000000100011100000
1100011010010000100011100000
1101000101000100100011100000
0000101011100010100011100000
0001011000101010100011100000
0100101000011010100011100000
1010101000000011100011100000
0001010110000011100011100000
0001011110010000010011100000
0100100011110000010011100000
0101001101001000010011100000
1011010000101000010011100000
0111010010000100010011100000
1010000110100100010011100000
1000100101010100010011100000
0001001010100110010011100000
0110000100010110010011100000
0000010001101110010011100000
1111000001000001010011100000
0010100101001001010011100000
1100000010101001010011100000
1100010100000101010011100000
0000001001110101010011100000
0010000011011000110011100000
0010110100000100110011100000
1000001000011100110011100000
0110001001000010110011100000
0001100100100010110011100000
0100000010001110110011100000
0001100001010001110011100000
0011000000000111110011100000
1100001110100000001011100000
0010110010110000001011100000
1110100000011000001011100000
0011000011100100001011100000
1001101000010100001011100000
1000010001110100001011100000
0010010101100010001011100000
1100010100010010001011100000
1101001000001010001011100000
0010001010001110001011100000
1101100010000001001011100000
1001011000100001001011100000
0000010010101011001011100000
0111001100000000101011100000
0001111010000000101011100000
0010010010000101101011100000
0000111001010000011011100000
0000001111000100011011100000
0011000100001100011011100000
0100000001011100011011100000
0001001100000011011011100000
1000010010001000111011100000
1010000000010001111011100000
0110101101000000000111100000
1110110000100000000111100000
0101010110100000000111100000
0000001011111000000111100000
1010010000011100000111100000
0001111100000010000111100000
1100011001000010000111100000
1010100010001010000111100000
1000100011100001000111100000
0110011000001001000111100000
0001110000010101000111100000
0100100010000111000111100000
1000001000001111000111100000
0101010001010000100111100000
1001001100001000100111100000
1001000010000110100111100000
1000101000110000010111100000
0010001110001000010111100000
0101000010010001010111100000
0000000100011101010111100000
0100011100000000110111100000
1000100001000010110111100000
0000110010000001110111100000
0101100000110000001111100000
0010101000101000001111100000
0100110001000100001111100000
0001000101010010001111100000
0110000100001010001111100000
1000000001101010001111100000
0000000010110110001111100000
0001001011000001001111100000
0000010101001001001111100000
1010000100000101001111100000
0100001000010101001111100000
1000100010010000101111100000
0101000000001100101111100000
0000010000110001101111100000
0000100000001011101111100000
1001000001000100011111100000
0010010010000010011111100000
0100000100100001011111100000
0001000110000000111111100000
0010000001100000111111100000
0000001000000110111111100000
1101011101101000000000010000
1111101100010100000000010000
1011111000101100000000010000
1101110010011100000000010000
0110001101111100000000010000
0110010111011010000000010000
1011110101000110000000010000
0001100111110110000000010000
0100111111100001000000010000
0111011110001001000000010000
0111100111000101000000010000
0111010010110101000000010000
0001101011011101000000010000
0011001011110011000000010000
1100100111001011000000010000
1000010110111011000000010000
0011011100010111000000010000
1000111111010000100000010000
1101100001101100100000010000
1001110100110010100000010000
1100101010110010100000010000
1111001000101010100000010000
0010111100101010100000010000
1111000001010110100000010000
0101001100110110100000010000
0100110011001110100000010000
1101011100010001100000010000
1101010011001001100000010000
0110100101011001100000010000
1111001010000101100000010000
0100001110101101100000010000
0001010111010011100000010000
0101010100101011100000010000
1000011001100111100000010000
0111100000001111100000010000
0000001101011111100000010000
1101110111000000010000010000
0011011111010000010000010000
1010111010011000010000010000
1100101101100100010000010000
0011000111101100010000010000
1101011100000110010000010000
0111101000110001010000010000
1110101100001001010000010000
1010000111010101010000010000
0110110001001101010000010000
1110011010000011010000010000
0001110101100011010000010000
0110001100100111010000010000
0101100010010111010000010000
1100000001110111010000010000
0001010110001111010000010000
0011101101000100110000010000
0110011000110100110000010000
1001100110001100110000010000
1011010010100010110000010000
0100011110100010110000010000
1101000101100010110000010000
1001101001001010110000010000
1000011000111010110000010000
0110000111100001110000010000
1101100001010001110000010000
1010100100100101110000010000
0001010001101101110000010000
0101101011101000001000010000
0110110011100100001000010000
1011010011001100001000010000
1110100001011100001000010000
1001010111100010001000010000
1101100011010010001000010000
1011100110001010001000010000
0001011001111010001000010000
1001101100100110001000010000
1010011010010101001000010000
1101000010101101001000010000
0000010101111101001000010000
0111100001100011001000010000
1000110101010011001000010000
0100111010001011001000010000
0101000110011011001000010000
0110101111000000101000010000
1001010101011000101000010000
0011000110111000101000010000
0000101100111100101000010000
0011011101000010101000010000
0010001011011010101000010000
1010101010000110101000010000
1100110000100110101000010000
1010000101001110101000010000
1010100010011001101000010000
0100110100001101101000010000
0000110110100011101000010000
0110010000110011101000010000
1001000010010111101000010000
1111010000101000011000010000
0010101101011000011000010000
1001101000111000011000010000
0101000101111000011000010000
1000100110110100011000010000
1000111100001100011000010000
1011001001010010011000010000
1100000110001110011000010000
0010111011000001011000010000
0011100010101001011000010000
0011011000100101011000010000
1001010000011101011000010000
0000101010100111011000010000
1010001110001000111000010000
0010011001101000111000010000
0111000000011100111000010000
0111110000000010111000010000
0010101000110010111000010000
0001000001110110111000010000
0100100100110001111000010000
0011000101001001111000010000
0100100011001001111000010000
1100001000001101111000010000
1000000111000011111000010000
0001001100000111111000010000
0110110110110000000100010000
1100011011011000000100010000
0111010001111000000100010000
1011001010110100000100010000
1010110011100010000100010000
0001101110101010000100010000
1110110000011010000100010000
0101001011010110000100010000
1100000101101110000100010000
1001010001011110000100010000
0010111101010001000100010000
1010101010001101000100010000
1111100010000011000100010000
1100101100100011000100010000
0100110001110011000100010000
0110010000101111000100010000
0100100100011111000100010000
0011000010011111000100010000
1100010111100000100100010000
0001111100011000100100010000
0011010101010100100100010000
1000101101001100100100010000
1010000011101100100100010000
0010100110011100100100010000
0001011011100010100100010000
0110001010100110100100010000
0011101011000001100100010000
0110011100100001100100010000
1011000110010001100100010000
0001100110100101100100010000
1000101000011011100100010000
1010111001000100010100010000
0111000100110100010100010000
0000011101011100010100010000
0001100101011010010100010000
0010010101100110010100010000
0010110010010110010100010000
0011010110100001010100010000
0001110011010001010100010000
1000110100101001010100010000
1100100010011001010100010000
0100011010100101010100010000
0100011100010011010100010000
1010100000110011010100010000
0110010011001000110100010000
1000010110011000110100010000
0110100100010010110100010000
1100000011010010110100010000
1000100010101010110100010000
0001101000100110110100010000
0101000010001110110100010000
1000001100110001110100010000
0101000100011001110100010000
0100001001010101110100010000
0000000101101011110100010000
1011001100011000001100010000
0101011100010100001100010000
0101100010110100001100010000
0100010110101100001100010000
0001110110010010001100010000
1100101001001010001100010000
1110000000110110001100010000
0000111000101110001100010000
0100001011110001001100010000
0011100001011001001100010000
1000000111011001001100010000
1010001101000101001100010000
0010001000111101001100010000
0110101000010011001100010000
1001000001101011001100010000
0000100010111011001100010000
0101110000000111001100010000
1001010110000100101100010000
0010101001010100101100010000
1110010100000010101100010000
1011100000010010101100010000
0010110010001010101100010000
1101000100100001101100010000
1010010000101001101100010000
0000011001011001101100010000
0101000011000101101100010000
0000100101000111101100010000
1000010011110000011100010000
1100001011000100011100010000
0001100101100100011100010000
0101010100100010011100010000
0000011110000110011100010000
0100010001010110011100010000
1110001000100001011100010000
0001001110010001011100010000
0000000011101101011100010000
0000100111010000111100010000
0010100100101000111100010000
0100110010000100111100010000
0100000101001100111100010000
1000010001001010111100010000
0010110000010001111100010000
0001010010001001111100010000
0010000110000101111100010000
0011110110100100000010010000
1010110011010100000010010000
0011000101111010000010010000
1000111011001001000010010000
1100010011010011000010010000
0011101000011011000010010000
1010100110000111000010010000
1110000110110000100010010000
1101010010100100100010010000
0001101001110100100010010000
0110101100001100100010010000
1011001001001100100010010000
0100011010011100100010010000
1011100001100010100010010000
1000000111101010100010010000
0010010010111010100010010000
1101101000000110100010010000
0110000111000110100010010000
0010111010100001100010010000
0101010001110001100010010000
0100101001101001100010010000
0111011000000011100010010000
1010001100100011100010010000
0010110001010011100010010000
0100000000111111100010010000
0001111010110000010010010000
0010101011101000010010010000
0010100101110100010010010000
0101000011110100010010010000
1101001000101100010010010000
0011010010011100010010010000
1100001110010010010010010000
0110100011010010010010010000
0101100010101010010010010000
0110011000011010010010010000
0110110100000110010010010000
1000010010110110010010010000
0101000100011110010010010000
1011000101100001010010010000
1011011000010001010010010000
0000011101110001010010010000
1100001001011001010010010000
0100000110111001010010010000
1100101010000101010010010000
0010001110001101010010010000
0100101101000011010010010000
0011010000101011010010010000
1001000001001111010010010000
0111101010000000110010010000
1010110101000000110010010000
0101100101001000110010010000
0000110010101100110010010000
1100010000001110110010010000
0001101100010001110010010000
0001001010100101110010010000
0101110001011000001010010000
1010000011111000001010010000
0011100000111100001010010000
0101001101100010001010010000
0000011111010010001010010000
0000110101001110001010010000
1000101000011110001010010000
1101101000100001001010010000
1010100100110001001010010000
0001100011110001001010010000
1101010100001001001010010000
0001011011000101001010010000
0100100101100101001010010000
0000111100010101001010010000
0010010010101101001010010000
0110100100001011001010010000
0111000000010111001010010000
1001001110100000101010010000
1111100000001000101010010000
0010010111001000101010010000
0110001010101000101010010000
1101000100010010101010010000
1110000101000001101010010000
1001110000010001101010010000
0011000001100101101010010000
1000000100011101101010010000
0000001110001011101010010000
1100100001110000011010010000
0101011010001000011010010000
0001101001001100011010010000
0110000011001100011010010000
1000010001101100011010010000
1000001011100010011010010000
0011000010110010011010010000
0001000100110101011010010000
1001100100000011011010010000
0000010011001011011010010000
0000100001010111011010010000
1010100010100000111010010000
0010011100000100111010010000
1000001000110100111010010000
0010100001001010111010010000
0100001001000110111010010000
1010010000000011111010010000
1110001001101000000110010000
0001001111100100000110010000
0110011101000010000110010000
0101111000100010000110010000
0010101010110010000110010000
0011001011001010000110010000
0110100001001110000110010000
0010001100011110000110010000
1001010010110001000110010000
1011010001001001000110010000
1100110001000101000110010000
0101000001011011000110010000
0000011000111011000110010000
0011000101000111000110010000
0100000011100111000110010000
0111001001010000100110010000
1000001011110000100110010000
0101001100101000100110010000
1001110000001100100110010000
0100100010011010100110010000
0101010100000110100110010000
0000111000010110100110010000
0100000111001001100110010000
0000010100110101100110010000
0010000001011101100110010000
1101001101000000010110010000
0110001110100000010110010000
1100110100010000010110010000
1001100010100100010110010000
1110000100001100010110010000
0000110110100010010110010000
0000101010001110010110010000
0001001001101001010110010000
0110010000010101010110010000
0000100110010101010110010000
1000100011000011010110010000
0110000010001011010110010000
1000001000010111010110010000
0011000111000000110110010000
0001110001100000110110010000
1000100001010100110110010000
0010000010110100110110010000
0010011000001001110110010000
1011000000000101110110010000
1001100111000000001110010000
1100001100110000001110010000
1100110000101000001110010000
0111101000000100001110010000
0001011100001010001110010000
0010000110101010001110010000
1000100001100110001110010000
0110010110000001001110010000
1110000000011001001110010000
0001011010010000101110010000
0110100000110000101110010000
0000010011100001101110010000
0010001000000111101110010000
0000001111001000011110010000
0001110000010100011110010000
1010001100000010011110010000
1101010000000000111110010000
0001100010000010111110010000
1111010110100000000001010000
1101111001010000000001010000
1110011100001100000001010000
1101101110000010000001010000
0110001110101010000001010000
1000011110100110000001010000
0001111000110110000001010000
1000110001101110000001010000
1011100001101001000001010000
0110000110011101000001010000
1100011000110011000001010000
0001001100111011000001010000
0010100100101111000001010000
1010000001011111000001010000
0111111100000000100001010000
1110011001100000100001010000
1111100000110000100001010000
0010100111101000100001010000
0100100011110100100001010000
0111000100101100100001010000
1000101010011100100001010000
0101100101010010100001010000
1000011101001010100001010000
0000011011110001100001010000
0000110110010101100001010000
1001111000000011100001010000
0110100010010011100001010000
1110010000001011100001010000
1101000010111000010001010000
0111100001010100010001010000
1010010011010010010001010000
0100101100011010010001010000
0110001011000110010001010000
0011100010100110010001010000
1001011110000001010001010000
0001100111001001010001010000
0010111000101001010001010000
0000110001110101010001010000
1000001000111101010001010000
0101000110100011010001010000
0000011001011011010001010000
1000001111100000110001010000
0011010100011000110001010000
1001011000100100110001010000
1100000100110100110001010000
1000010001011100110001010000
0001110110000010110001010000
0101010001001010110001010000
0000001011001101110001010000
0011000011000011110001010000
1010001000000111110001010000
1101000111001000001001010000
1000001110111000001001010000
0011101011000010001001010000
1011110000100010001001010000
1010010100011010001001010000
1100000001111010001001010000
0011010010010110001001010000
0101001000101110001001010000
1011010001010001001001010000
0100100111010001001001010000
0000101101101001001001010000
1100010001100101001001010000
1000100110001101001001010000
0101100001001101001001010000
1100001100001011001001010000
0001110000011011001001010000
0001011110001000101001010000
1000111000101000101001010000
0100010100111000101001010000
1010000110100100101001010000
0100111000010100101001010000
0001001010110100101001010000
0001000101101010101001010000
0000000110011110101001010000
1010100001000101101001010000
0100101001000011101001010000
1011001100100000011001010000
0110010101100000011001010000
0101110100010000011001010000
0010011010110000011001010000
1000011011001000011001010000
0001010110100100011001010000
0100010010101010011001010000
0000100000111110011001010000
1110000110000001011001010000
1000000101110001011001010000
0110010000011001011001010000
1001100000100101011001010000
0000011100100011011001010000
0001001010001011011001010000
1101101000000000111001010000
0000100011100010111001010000
0100011010000001111001010000
0001001001100001111001010000
0010000000101101111001010000
0100000000010111111001010000
0110010011010100000101010000
1101010000110100000101010000
0111110000001100000101010000
1010000100111100000101010000
1110001100010010000101010000
1001010110001010000101010000
1011001000001110000101010000
1010100110100001000101010000
0111010100010001000101010000
1010011000011001000101010000
0001000111010101000101010000
0000110011000111000101010000
1001000010100111000101010000
0000111110100000100101010000
1001000101110000100101010000
1100110100001000100101010000
0110001101001000100101010000
0011001000111000100101010000
0000010111001100100101010000
1100001000101100100101010000
0110110001000010100101010000
1000011010010010100101010000
0000100001011110100101010000
0101101000001001100101010000
0001011001000101100101010000
1100000010010101100101010000
0100000100110011100101010000
0010000010101011100101010000
1000000100001111100101010000
0010101101100000010101010000
0100111000110000010101010000
0101001110001000010101010000
0000001110110100010101010000
0001101000011100010101010000
1001001011000010010101010000
0110000001110010010101010000
0001000001101110010101010000
0000111100000101010101010000
0111000010000101010101010000
1110010000010000110101010000
1010101000001000110101010000
0000000011111000110101010000
1010000101000010110101010000
0101001000010010110101010000
0001010000110001110101010000
0100010000001101110101010000
1111100001000000001101010000
1000111101000000001101010000
1101001010010000001101010000
0001111010000100001101010000
1010100010010100001101010000
0000000111110010001101010000
0110100000101010001101010000
0111000100000110001101010000
1000110000110001001101010000
0010010100001101001101010000
0010011010000011001101010000
0011000011100000101101010000
0100001110000010101101010000
1000101010000001101101010000
0011000000010101101101010000
0011000101010000011101010000
0001110000101000011101010000
1001000100001100011101010000
1100100010000010011101010000
0010000010001110011101010000
1000010100100000111101010000
0000001000101010111101010000
0001100100000001111101010000
0001101111010000000011010000
0110011100110000000011010000
1000110101110000000011010000
1111000100011000000011010000
0011100101001100000011010000
1100001011001100000011010000
0101011010010010000011010000
1000110010011010000011010000
1001000110010110000011010000
0100010001110110000011010000
0001001001011110000011010000
1010010100101001000011010000
0010001011100101000011010000
0001101010100011000011010000
1101100000010011000011010000
0110001001010011000011010000
0100110000101011000011010000
1000001101000111000011010000
0110110010000100100011010000
0010010101100100100011010000
1110001010000010100011010000
1001010001010010100011010000
0010100000110110100011010000
1100100010001001100011010000
0000000101111001100011010000
1101110000100000010011010000
1000000111011000010011010000
0101101100000100010011010000
1000111000010100010011010000
1010011000100010010011010000
0001111000001010010011010000
1001000100101010010011010000
0011010001000110010011010000
0011101001000001010011010000
0110000101000101010011010000
0000000011110011010011010000
0001011101000000110011010000
0100110001010000110011010000
1001001010001000110011010000
1110000001001000110011010000
1000100100010010110011010000
0101000000100110110011010000
0000001100001110110011010000
0001100000101001110011010000
0100010100000011110011010000
0010000000011011110011010000
0010111001100000001011010000
0111000001110000001011010000
0100111100001000001011010000
1011011000000100001011010000
0110001110000100001011010000
0101000010011100001011010000
1001001000110010001011010000
1010001001001010001011010000
0100100010100110001011010000
1110110000000001001011010000
0010101010001001001011010000
0100000011101001001011010000
1000110011000000101011010000
0001110100100000101011010000
0010101100010000101011010000
0001100000001110101011010000
0101000110000001101011010000
1110000000010010011011010000
1001000011000001011011010000
0101001000010001011011010000
0010000110000010111011010000
0000010000110010111011010000
0000100010010001111011010000
1010001111000000000111010000
0101100101100000000111010000
0011010010101000000111010000
0100010101011000000111010000
0010100001111000000111010000
1010101000100100000111010000
0100101001010100000111010000
1111000000100010000111010000
1010010010000110000111010000
0100000110001110000111010000
1100011010000001000111010000
0001110110000001000111010000
0001100010110000100111010000
0000001110011000100111010000
0100011000001010100111010000
1000000000111010100111010000
0010100100000011100111010000
1011010100000000010111010000
0010110011000000010111010000
0000100101000110010111010000
0100100100001001010111010000
0000011010000100110111010000
0110000000100001110111010000
1001010001100000001111010000
1001100000011000001111010000
0000011000110100001111010000
0000000101101100001111010000
0101000011000010001111010000
1100001000000110001111010000
0010000001010110001111010000
0011000100100001001111010000
1000010000001011001111010000
0010010000011000101111010000
0100100100000100101111010000
0000011100000001101111010000
0100000001010001101111010000
0000000010001101101111010000
0000010110010000011111010000
0110001000001000011111010000
1000000010101000011111010000
0000101000010010011111010000
0000100001100001011111010000
0001000000000111011111010000
1000001001000000111111010000
1110111101000000000000110000
1011110010110000000000110000
1011011110000100000000110000
0010101111001100000000110000
0001110011101100000000110000
1110101010001010000000110000
1100001111000110000000110000
0011100001011110000000110000
1101111010000001000000110000
1111010001100001000000110000
1110100011010001000000110000
1001000101111001000000110000
1001011000110101000000110000
0101001101010011000000110000
1100011001001011000000110000
0011000110101011000000110000
0010101010010111000000110000
1101010000111000100000110000
0110100100110100100000110000
0101010101001100100000110000
1100000110011100100000110000
1010010101100010100000110000
1001001010100110100000110000
0010001111010001100000110000
0010110011001001100000110000
1010001001101001100000110000
0001111100000101100000110000
0100111000100011100000110000
0010100000111011100000110000
1000110000010111100000110000
1010100011100100010000110000
0111010001010010010000110000
1100001100101010010000110000
0000011011100110010000110000
0101001001001110010000110000
0110000000111110010000110000
0000100111110001010000110000
0001101100101001010000110000
0011110010000101010000110000
1101000100100101010000110000
1110100000000111010000110000
0010111110000000110000110000
0001100001111000110000110000
1000011101000100110000110000
0101100011000010110000110000
0001011100010010110000110000
0010000011101010110000110000
0000100010110110110000110000
0100010100010101110000110000
0110000010001101110000110000
0000000110011011110000110000
1010110001101000001000110000
1100100100111000001000110000
1110001010100100001000110000
1101110000001010001000110000
0110001001101010001000110000
0010111100000110001000110000
0110010010001110001000110000
0001101111000001001000110000
0010011001110001001000110000
0010100110100101001000110000
1101100000010101001000110000
1011101000000011001000110000
0100010011100011001000110000
1100001010010011001000110000
1010000011001011001000110000
0000101100011011001000110000
0001000000111111001000110000
1001100011100000101000110000
0101001011010000101000110000
0000001111101000101000110000
0010010110010100101000110000
1100000001110100101000110000
1000011110000010101000110000
0001010010101010101000110000
0000010001011110101000110000
1110100000100001101000110000
1000010010100101101000110000
0110001000010101101000110000
0111000010000011101000110000
0000000101110011101000110000
0111001101000000011000110000
1100111000100000011000110000
0000011100111000011000110000
0010010101001100011000110000
0001100100011100011000110000
0110100010100010011000110000
1010000100101001011000110000
0000110010011001011000110000
1000001001100101011000110000
1001010010000011011000110000
0100000101000111011000110000
0010001000001111011000110000
1100010100001000111000110000
0001101010001000111000110000
0000110001100001111000110000
1000100000001011111000110000
1100101011100000000100110000
0001011110110000000100110000
0011101001110000000100110000
1000110110100100000100110000
0010011100101100000100110000
1000100001111100000100110000
1110011000100010000100110000
0101011000011010000100110000
1010000110011010000100110000
0011100100100110000100110000
0000010010111110000100110000
1101100100001001000100110000
0100101001011001000100110000
1110000110000101000100110000
0010110000110101000100110000
0101000001101101000100110000
1011110001000000100100110000
1001011010001000100100110000
0011100010101000100100110000
0110100011000100100100110000
0100110000011100100100110000
0010001100110010100100110000
0001110010000110100100110000
0010011001000110100100110000
0000111010010001100100110000
1001100000110001100100110000
0011001000100101100100110000
1000010001001101100100110000
0010010110000011100100110000
1110000000010011100100110000
0000001010001111100100110000
0100000111011000010100110000
0001010111000100010100110000
1011010000100100010100110000
1100000010110100010100110000
0010001010011100010100110000
0110101001000010010100110000
1001100001000110010100110000
1011000100000011010100110000
0000001001110011010100110000
0101010010010000110100110000
1100001000011000110100110000
0000000101110100110100110000
1000101000000101110100110000
0001010001000011110100110000
0100000000100111110100110000
0110001110010000001100110000
1001011001010000001100110000
0111000011001000001100110000
1001000010111000001100110000
1110010001000100001100110000
0110100100001100001100110000
0100110101000010001100110000
1000101000110010001100110000
0101000001110010001100110000
1000001100001110001100110000
0001010101100001001100110000
0000001110100011001100110000
1000100010000111001100110000
0010000001100111001100110000
0110111000000000101100110000
0101100100010000101100110000
0001001000011100101100110000
0000100110001001101100110000
0001111100000000011100110000
1010100110000000011100110000
0101001000000101011100110000
1001001000000010111100110000
1100000001000001111100110000
0111110001000100000010110000
0101010110010100000010110000
0100110100101100000010110000
0010001111100010000010110000
1010011100010010000010110000
0110101000100110000010110000
1010000001110110000010110000
1000010011001110000010110000
0110001101001001000010110000
1001100010101001000010110000
0000010111101001000010110000
0000111110000011000010110000
0011100011000011000010110000
1000101001100011000010110000
0000011001010111000010110000
0000001100101111000010110000
0110011011000000100010110000
1001111000100000100010110000
0100100111100000100010110000
1100101001010000100010110000
0000111101001000100010110000
0010100110010010100010110000
1000100101000110100010110000
0001000001101110100010110000
1011010010000001100010110000
0001000101010101100010110000
0110110000110000010010110000
1001001100110000010010110000
1010100001011000010010110000
0001001011010010010010110000
0011001100001010010010110000
1001010000011010010010110000
1010001010000110010010110000
0001110000100110010010110000
0111000000011001010010110000
1001000010010101010010110000
1110001100000000110010110000
0010001001110000110010110000
0011010001001000110010110000
0000101011000100110010110000
1100100000100010110010110000
0000010110000110110010110000
1000100110000001110010110000
0000010011010001110010110000
1000000000101101110010110000
0100000001001011110010110000
1010010110100000001010110000
1111010000010000001010110000
0011101010010000001010110000
0001110110001000001010110000
0111000100101000001010110000
0000001101110100001010110000
1100011000001100001010110000
1101000001000110001010110000
0100010101010001001010110000
1000001110000101001010110000
0100011000110000101010110000
1011000100000100101010110000
0001110001000010101010110000
0010011000001010101010110000
0100000100001110101010110000
0010101001000001101010110000
0000000011000111101010110000
0011100001100000011010110000
0100100110000100011010110000
0100101000001010011010110000
0011000110000001011010110000
0100010000101001011010110000
0001011000000001111010110000
0101100011010000000110110000
1100010001110000000110110000
0110110010001000000110110000
1100001110001000000110110000
0010010011100100000110110000
1001000101001100000110110000
1001101010000010000110110000
1000010100101010000110110000
0110000010010110000110110000
0001111001000001000110110000
0101001010100001000110110000
0011100100010001000110110000
0001010000001111000110110000
1110000000100100100110110000
0100001100000101100110110000
0000100001100101100110110000
1111100000000000010110110000
0101000110000010010110110000
1000000101010010010110110000
1000011100000001010110110000
1000010010100000110110110000
0010010100010000110110110000
0001000100100001110110110000
0010110001010000001110110000
0000100011101000001110110000
1000010100010100001110110000
1010000010001100001110110000
0100000000111100001110110000
0011010000100010001110110000
0000001001011010001110110000
1001001000001001001110110000
0100100000100011001110110000
0000101100100000101110110000
0001000010100100101110110000
1100000010000010101110110000
0010000101000010101110110000
0010000010010001101110110000
0100011001000000011110110000
0010100000000110011110110000
0000101010000001011110110000
1000000000110001011110110000
0000000100001011011110110000
0001000001010000111110110000
0000010000001100111110110000
0110001011011000000001110000
1000011001111000000001110000
1010001101100100000001110000
0101000101110100000001110000
1001100100101100000001110000
0010101000111100000001110000
1100000110110010000001110000
0010100011110010000001110000
0011011001001010000001110000
0101000011101010000001110000
0100110010010110000001110000
1000010101010110000001110000
1000101100110001000001110000
0000011110011001000001110000
0101010001011001000001110000
0101110000100101000001110000
1110000101000011000001110000
0001011010000111000001110000
0110000010100111000001110000
0101000100001111000001110000
0100010111010000100001110000
1110000010101000100001110000
0001001111000100100001110000
0011100001100100100001110000
0011110000010010100001110000
0001101100001010100001110000
1010001000011010100001110000
0010100010001110100001110000
1100110001000001100001110000
0011000100110001100001110000
1010100100001001100001110000
1001001000001101100001110000
0000100111000011100001110000
0011001011100000010001110000
1001110001001000010001110000
1110001000010100010001110000
0000110110001100010001110000
1100000101001100010001110000
0000101110100010010001110000
1000110000110010010001110000
1000011000001110010001110000
0100011001100001010001110000
1011100000010001010001110000
0001001100010101010001110000
0111001000000011010001110000
0010010010001011010001110000
0111010000100000110001110000
1000100011010000110001110000
0000011010101000110001110000
1100010010000100110001110000
0100100100000110110001110000
0101000101000001110001110000
0010100010100001110001110000
1000011000010001110001110000
0111011010000000001001110000
0100101001110000001001110000
0001100011010100001001110000
0110010000110100001001110000
0010001101010010001001110000
0001100100110010001001110000
1001000010001110001001110000
0000111001000101001001110000
0100001010001100101001110000
1101000000100010101001110000
1010010000000110101001110000
1000001101000001101001110000
0001010010010001101001110000
0010000110011000011001110000
1010100000001100011001110000
0010110001000010011001110000
1100001001000010011001110000
0001000111000010011001110000
0001101000000110011001110000
0000000001101011011001110000
1011000001000000111001110000
0100001100010000111001110000
0010010100000001111001110000
1011101100000000000101110000
0010010101110000000101110000
1000000111101000000101110000
0000110011011000000101110000
0000111001100010000101110000
1011000001010010000101110000
0100101000001110000101110000
1001010000101001000101110000
0110000100101001000101110000
0000101010101001000101110000
1000001011000101000101110000
0000110100001011000101110000
1100010000000111000101110000
0001010100100010100101110000
0000000000111101100101110000
0110100000011000010101110000
1101000000001010010101110000
0010001100000110010101110000
0010000111000001010101110000
1100100000100001010101110000
0001101001000000110101110000
0100000110100000110101110000
1001000010000001110101110000
0000101100010100001101110000
0011000000101100001101110000
0100000010011010001101110000
0001010001000110001101110000
0001001000110001001101110000
0100010001100000101101110000
1010000100010000101101110000
1001100000000100101101110000
0010001000001001101101110000
0000001011010000011101110000
0000010010000101011101110000
0110000000000010111101110000
1100110110000000000011110000
1001000011110000000011110000
1100100001101000000011110000
0001010100111000000011110000
0001011001100100000011110000
0100001010110100000011110000
0010010100001110000011110000
1010010001000101000011110000
0110100000001101000011110000
1000000110001011000011110000
0101100000010100100011110000
0000011100010100100011110000
1010000010010100100011110000
0001010010001100100011110000
0100001100100010100011110000
0111000000001010100011110000
1000001010100001100011110000
0110010000010001100011110000
0001100010011000010011110000
0000110100100001010011110000
0010001010010001010011110000
0000000001010110110011110000
0100101000000001110011110000
0001001010101000001011110000
0000110000011100001011110000
0100010001001010001011110000
1000000100100110001011110000
0110001000100001001011110000
1000100001010001001011110000
0011010000001001001011110000
0000000110110000101011110000
1100000000000101101011110000
0000010011100000011011110000
0100000010000011011011110000
0000100100001000111011110000
0010001001001100000111110000
0000010111000010000111110000
0001100000101010000111110000
1000100000010110000111110000
0000001101100001000111110000
0000100101010000100111110000
0001001000000011100111110000
1100000011000000010111110000
0011000000110000010111110000
0100110000000010010111110000
1010000000001001010111110000
1000000100000100110111110000
0110111100111000000000001000
1010111111000100000000001000
1111001101001100000000001000
1110101010011100000000001000
0000110111111100000000001000
0101010111101010000000001000
1110011010100110000000001000
1011010001110110000000001000
1101111001100001000000001000
1010001100111101000000001000
1110011001010011000000001000
1001101101010011000000001000
1100110010011011000000001000
0010101110011011000000001000
0010001111100111000000001000
0010110101010111000000001000
1101000100101111000000001000
1111011100100000100000001000
0111110011100000100000001000
1101101011001000100000001000
1000111100110100100000001000
0011010010111100100000001000
0110111100000110100000001000
1010110010100101100000001000
0100100111010101100000001000
1011011000001101100000001000
0101110100010011100000001000
0111001010010011100000001000
0010011100110011100000001000
1010101000101011100000001000
0100101001011011100000001000
1101110100110000010000001000
0111110110001000010000001000
1011010110100100010000001000
0111000111010100010000001000
1011100001101100010000001000
0011100011110010010000001000
1001011100101010010000001000
0101011001011010010000001000
0110110011000110010000001000
0110111101000001010000001000
0111001100101001010000001000
1000010111101001010000001000
0011101110000101010000001000
0001110100011101010000001000
0111010001100011010000001000
0110010100011011010000001000
0100101000110111010000001000
1010000110001111010000001000
0000110001101111010000001000
1010100111010000110000001000
1000111110001000110000001000
0001011011100100110000001000
1100000110101100110000001000
0101101110000010110000001000
1110010000110010110000001000
1011000101000110110000001000
0000110110010110110000001000
0000001101110110110000001000
0111010000001110110000001000
1010001101100001110000001000
0001010110110001110000001000
1000011010010101110000001000
0110000000111101110000001000
1010011011011000001000001000
0011011101010100001000001000
0011100110011100001000001000
0001111000111100001000001000
0110100111010010001000001000
0010111010110010001000001000
0111101010001010001000001000
1000000111111010001000001000
1100101011000110001000001000
0001110111001001001000001000
1000101011101001001000001000
1101001000111001001000001000
0100010011111001001000001000
0110101001100101001000001000
1100101100001101001000001000
1001100010110011001000001000
0110110000001111001000001000
1011100100100100101000001000
0010110011001100101000001000
0100000101111100101000001000
0001011011010010101000001000
0100101100110010101000001000
1010011100001010101000001000
0110010010101010101000001000
1011001100010001101000001000
0011001011001001101000001000
1001000111000101101000001000
0000100110101101101000001000
1010001001000111101000001000
1111011000010000011000001000
0111000011101000011000001000
0100100110111000011000001000
1100001001101100011000001000
1101000110010010011000001000
1011000000111010011000001000
1011101000000110011000001000
0000111101000110011000001000
0101100000011110011000001000
1111100000001001011000001000
1001000101011001011000001000
0001010010101101011000001000
0001011110000011011000001000
1001001001100011011000001000
0000000011110111011000001000
0011101000101000111000001000
0100011100001100111000001000
0110001101000010111000001000
0001010101100010111000001000
0010100010100110111000001000
0100011001100001111000001000
0010011000011001111000001000
0101000010011001111000001000
1000110000001101111000001000
0110100000010011111000001000
1100000010000111111000001000
0010101001111100000100001000
1010101110100010000100001000
1000110111010010000100001000
1011110000110001000100001000
0000111101101001000100001000
1010010001101101000100001000
1000100010111101000100001000
1001011010100011000100001000
0100001101110011000100001000
0101011100001011000100001000
1011100001001011000100001000
0111100100000111000100001000
0100111001000111000100001000
1101000010010111000100001000
1100001110110000100100001000
1111010000011000100100001000
1001100101011000100100001000
1100100101100100100100001000
1001001100101100100100001000
0101100010011100100100001000
1001001001110010100100001000
0010100101110010100100001000
0011100110001010100100001000
1000010010111010100100001000
0101011000100110100100001000
1000101010010110100100001000
0011001000011110100100001000
1101101100000001100100001000
0010110111000001100100001000
0011001101000101100100001000
1000000110100111100100001000
0001010010001111100100001000
1001010011011000010100001000
1100010111000100010100001000
0100101100011100010100001000
1010110100001010010100001000
1100100110100001010100001000
0001001011110001010100001000
0101101010001001010100001000
0110110000101001010100001000
0000100111011001010100001000
0101000101100101010100001000
0001000000111111010100001000
0010111001100000110100001000
0100111010010000110100001000
0110000011110000110100001000
0111000101001000110100001000
0101010001010100110100001000
1011000000110100110100001000
0000101010101100110100001000
1101010100000010110100001000
1110100000000110110100001000
0000011001001110110100001000
0110001100010001110100001000
1100001000100011110100001000
1110100001101000001100001000
0110110010011000001100001000
0001101111000010001100001000
1011001010010010001100001000
0101100100101010001100001000
0000110001111010001100001000
0011000110100110001100001000
1000010011001110001100001000
1101100011000001001100001000
0100011110100001001100001000
1011000101100001001100001000
0101010101010001001100001000
1010100100011001001100001000
0110000111000101001100001000
0010010101001011001100001000
0000001001101111001100001000
0110011000110000101100001000
0001100110110000101100001000
1100001001011000101100001000
0000110101010100101100001000
0110101000001100101100001000
0000011010011100101100001000
1100110000001010101100001000
0000001110101010101100001000
0111110000000001101100001000
0100100001110001101100001000
0001010100101001101100001000
0000101011000101101100001000
1100000101000011101100001000
1010000010001011101100001000
1110000110001000011100001000
1000101101001000011100001000
0100010101101000011100001000
0111100001000100011100001000
1000011100100100011100001000
1010000011100100011100001000
0100000011011010011100001000
0110000000101110011100001000
1000111010000001011100001000
0010001001010011011100001000
0001101000010100111100001000
1000011000010010111100001000
1010010100000001111100001000
1000000011010001111100001000
0001000001001101111100001000
0000010000100111111100001000
1100111011010000000010001000
0111010101011000000010001000
0101011010110100000010001000
0110100101101100000010001000
0111101001100010000010001000
0000111101110010000010001000
0001111011000110000010001000
1110000110010110000010001000
0001001101101110000010001000
1001100000111110000010001000
1010011011100001000010001000
0101110110000101000010001000
1011100010010101000010001000
0000101011110101000010001000
0111010010001011000010001000
0100010101001111000010001000
1000100011001111000010001000
0000111000011111000010001000
1101101000110000100010001000
1000011101101000100010001000
0110001100110100100010001000
0110110000011100100010001000
1010001111000010100010001000
1100010011001010100010001000
1011000010101010100010001000
0101010000111010100010001000
1101010101000001100010001000
0110010110100001100010001000
1010111000010001100010001000
1100000110011001100010001000
0011000011000111100010001000
0011011010101000010010001000
1000110101011000010010001000
0100011011001100010010001000
1000011000111100010010001000
1010001001101010010010001000
1000000111100110010010001000
0100001111100001010010001000
1100011100010001010010001000
0110101000011001010010001000
1010101001000101010010001000
0001010011010101010010001000
0101100011000011010010001000
1001001010010011010010001000
1000110011000100110010001000
0101100001100100110010001000
0010000110011100110010001000
1101001001000010110010001000
0100111000100010110010001000
0101000010010110110010001000
0100100100001110110010001000
1011000001010001110010001000
0010100001101001110010001000
1000100101000011110010001000
1000000000110111110010001000
0100111001101000001010001000
0001101101011000001010001000
1011110001000100001010001000
0000111110001010001010001000
1001010001011010001010001000
1101001100000110001010001000
0011010100001110001010001000
1000111101000001001010001000
1101010010010001001010001000
1100000101101001001010001000
0100001010101101001010001000
0101000100011101001010001000
0011011001000011001010001000
1110001010010000101010001000
1001000101110000101010001000
0111001001000100101010001000
0000111010100100101010001000
1001101010000010101010001000
1010110000100010101010001000
0010010101010010101010001000
1100001000101010101010001000
0011100000011010101010001000
0000000011101110101010001000
0101100001001001101010001000
0010001100101001101010001000
1000100001010101101010001000
0010100110000011101010001000
0100010000010111101010001000
1001000000001111101010001000
0010101011010000011010001000
1010010010110000011010001000
1110000001011000011010001000
0111000100100100011010001000
0000110001110100011010001000
1110100100000010011010001000
0010000111001010011010001000
0000000100111110011010001000
0100110100001001011010001000
1010001010001001011010001000
0001111001000000111010001000
0010100101000100111010001000
1001010000100100111010001000
0011010010000010111010001000
0100000001110010111010001000
0000001101010001111010001000
0000101000001011111010001000
1110001101010000000110001000
0111100010110000000110001000
0010010111110000000110001000
1101001010011000000110001000
0011111000010100000110001000
1000010110011100000110001000
1010011000011010000110001000
0001000011111010000110001000
1101010001000110000110001000
0010101101000110000110001000
0100001001011110000110001000
1101110000001001000110001000
0000011011011001000110001000
1001100110000011000110001000
0010100011100011000110001000
0000100100111011000110001000
0001011110100000100110001000
0100110010101000100110001000
1010010001010100100110001000
0100001110001100100110001000
0010011000101100100110001000
0111001100000010100110001000
0100010110010010100110001000
0000101011001010100110001000
0110001011000001100110001000
0001000111010001100110001000
0010010100011001100110001000
1100011000000101100110001000
0001110001000101100110001000
0001001000101011100110001000
0110000000001111100110001000
1100001100101000010110001000
0001011100011000010110001000
0101100001011000010110001000
0010110010100100010110001000
0001000110101100010110001000
1100100001100010010110001000
0110010001001010010110001000
1001010100000101010110001000
0010000001110101010110001000
0100101101000000110110001000
1000000001111000110110001000
0011100001000010110110001000
0011000010001001110110001000
0000001100100101110110001000
0000100000011101110110001000
1011010110000000001110001000
1000011001110000001110001000
0001010101100100001110001000
0010001010110100001110001000
0100001011100010001110001000
1101000000110010001110001000
0010100010001110001110001000
0111000000101001001110001000
0001101000001101001110001000
1000110000010011001110001000
0001001100010011001110001000
0110000010010011001110001000
1000001010000111001110001000
1000001100010100101110001000
0000000001011011101110001000
1010010000001100011110001000
0000110011000010011110001000
0001100100000110011110001000
1100010000100001011110001000
0001100010010001011110001000
0010000110100000111110001000
1100100000010000111110001000
0101000100000001111110001000
1101010111010000000001001000
0101101101101000000001001000
0110000111111000000001001000
0011101011010100000001001000
1101001010110010000001001000
1100001111001010000001001000
1011110000011010000001001000
0011100101100110000001001000
0110001001101110000001001000
0000011100111110000001001000
0101011100110001000001001000
1110110001001001000001001000
0110010011100101000001001000
1001010011001101000001001000
1000111000101101000001001000
0001001010111101000001001000
0111100000110011000001001000
0001100110010111000001001000
1100101010100100100001001000
0010010111010100100001001000
0100110001101100100001001000
1010010001101010100001001000
1101000011000110100001001000
0100010010110110100001001000
0101011001001001100001001000
0101000110101001100001001000
1000010111000011100001001000
0001001101100011100001001000
1001001000011011100001001000
1010100000010111100001001000
0011000100001111100001001000
1100110011100000010001001000
1001101010001100010001001000
1011001110000010010001001000
1000111100010010010001001000
1100000101110010010001001000
1000010101001110010001001000
0011000011001110010001001000
0100000110011110010001001000
0011011011000001010001001000
1011100010100001010001001000
0100110110010001010001001000
1011010000010101010001001000
1000101001001011010001001000
1111000001100000110001001000
0111010010010000110001001000
1001001101001000110001001000
1100011000011000110001001000
0101100100010100110001001000
0100110101000010110001001000
1000001011010010110001001000
0000111001010001110001001000
0010010101001001110001001000
0000100101100101110001001000
0000010000111011110001001000
1101100001110000001001001000
1011100011001000001001001000
0010110101101000001001001000
0101110011000100001001001000
1100001110010100001001001000
1011000010110100001001001000
0110010001011010001001001000
0000010111100110001001001000
0001001001110110001001001000
0001101100001110001001001000
1100011011000001001001001000
1110010100100001001001001000
0011011100001001001001001000
0101101000010101001001001000
0100010110001101001001001000
1100101000100011001001001000
0010000010111011001001001000
0010101110001000101001001000
0101001100011000101001001000
1111100000000010101001001000
1000101101000010101001001000
0011000100110010101001001000
0011011000000110101001001000
1000010100010110101001001000
0100100001010110101001001000
0110100011000001101001001000
0010110000110001101001001000
0001111100100000011001001000
1101000100101000011001001000
1001100101000100011001001000
0010101000110100011001001000
0100011000100110011001001000
0010000111010001011001001000
0100000100110101011001001000
0000110010001011011001001000
0010010001000111011001001000
1000011010100000111001001000
0000010011011000111001001000
1000100010010100111001001000
0110000010001100111001001000
0101000010100010111001001000
0000100100101010111001001000
1000001000001110111001001000
1100001100000001111001001000
1001000000110001111001001000
0011111110000000000101001000
1001110101100000000101001000
1011011001001000000101001000
1110001000111000000101001000
1111000100100100000101001000
1000011101010100000101001000
0101110001001010000101001000
0010010110101010000101001000
0010001011011010000101001000
1001110010000110000101001000
0000101011100110000101001000
1010110100000101000101001000
0100100111000011000101001000
1110000100001011000101001000
1011100010010000100101001000
0101110000110000100101001000
0100011100101000100101001000
1000100110001100100101001000
1110010010000010100101001000
0011010001010010100101001000
1001001011000001100101001000
0010000110110001100101001000
0011100000100101100101001000
1000000001011101100101001000
1110101001000000010101001000
0011001100110000010101001000
0101001010010100010101001000
0010110001001100010101001000
0001010010110010010101001000
0000111000101010010101001000
1110000010010001010101001000
0101110000000101010101001000
0010001100001101010101001000
0010101010000011010101001000
0001100100100011010101001000
1001111000000000110101001000
0000010111100000110101001000
0001001100000110110101001000
0010000001100110110101001000
1010111000010000001101001000
0110011010000100001101001000
0100101101000100001101001000
0000110010110100001101001000
1101001000001100001101001000
0001010001011100001101001000
0101100010010010001101001000
0111001001000001001101001000
1000010110010001001101001000
0001100001101001001101001000
1001000001010011001101001000
0000011000110011001101001000
1010001001100000101101001000
1001000010101000101101001000
0101000001100100101101001000
1001010000000101101101001000
0100001000000111101101001000
1011010000100000011101001000
0010010100011000011101001000
1100000000010110011101001000
0100000011100001011101001000
1000001001000101011101001000
0000000010011101011101001000
0010110000000010111101001000
0000000110010010111101001000
0111101100010000000011001000
1010110110010000000011001000
1110010001110000000011001000
0001110011110000000011001000
1000001111110000000011001000
0011101000101100000011001000
0111000100101010000011001000
0100101100100110000011001000
0011110100100001000011001000
1001010100011001000011001000
0000011101100101000011001000
0100101001001101000011001000
1000111010000011000011001000
0101010001010011000011001000
0010011000101011000011001000
0100001100011011000011001000
1110100100100000100011001000
1001100001101000100011001000
1011010010000100100011001000
1100001001010100100011001000
1100100010010010100011001000
0011001001001010100011001000
1001000100100110100011001000
0001101000010110100011001000
0010110010001001100011001000
0100000110000111100011001000
0010101110100000010011001000
1100010110001000010011001000
0001001011011000010011001000
0010011010010100010011001000
0100100010101100010011001000
0111000000011100010011001000
0110000011100010010011001000
0101000101000110010011001000
1000100110000101010011001000
1011000000001011010011001000
0000111000001100110011001000
1010010100000010110011001000
0000001110001001110011001000
1110000000000101110011001000
0001110000000011110011001000
0000000001001111110011001000
0100110101010000001011001000
0101000110110000001011001000
0100101010011000001011001000
1100010000011100001011001000
1010010011000010001011001000
1001100100010010001011001000
0001110000101010001011001000
1000000011011001001011001000
1101000001000101001011001000
0100110000100101001011001000
0010100100001101001011001000
0011100010100000101011001000
0110010100000100101011001000
0000011100100010101011001000
0000001010110001101011001000
0110000000011001101011001000
0010000000100111101011001000
1011001001000000011011001000
0001001100010100011011001000
0000011000011010011011001000
0001000101100001011011001000
0011000010000101011011001000
0110001000000011011011001000
0100100110000000111011001000
1100010001000000111011001000
1100111100000000000111001000
0111011000100000000111001000
1011000011100000000111001000
1101000101001000000111001000
1001001110000100000111001000
1100000010110100000111001000
1010000100110010000111001000
0000011010001110000111001000
1000100101010001000111001000
1000001001101001000111001000
0011000100010101000111001000
1010000010001101000111001000
1000100000100111000111001000
0101100011000000100111001000
0010101000011000100111001000
0001000100111000100111001000
0100000001101010100111001000
1101000000100001100111001000
0000010010100101100111001000
0100010011010000010111001000
1010100000101000010111001000
0010000111000100010111001000
0000001101001010010111001000
0000100010010110010111001000
0100101000100001010111001000
0000010110000011010111001000
0000010100010100110111001000
0100000000010011110111001000
1110100010000000001111001000
0011100001010000001111001000
0101010100000010001111001000
0001000010100011001111001000
0000000101000111001111001000
0000110001001000101111001000
0001000010010100101111001000
0000100100110000011111001000
1000001000100010011111001000
0100100000001010011111001000
0000000000101001111111001000
1101001011100100000000101000
1111010010010100000000101000
0010010011111010000000101000
0001011111010001000000101000
0111001100010101000000101000
1010100001110101000000101000
1000110110001101000000101000
0101100101001101000000101000
0010101010101101000000101000
1010001010110011000000101000
0101000011011011000000101000
0001011000111011000000101000
1010101100000111000000101000
0001010110100111000000101000
1111100001010000100000101000
1001100010111000100000101000
0011000101110100100000101000
1000010011110100100000101000
0111000011001100100000101000
0010101100011100100000101000
0001111101000010100000101000
1001000111100010100000101000
0100100111001010100000101000
1011000100011010100000101000
1100010110000110100000101000
0101001001010110100000101000
0010010101001110100000101000
1011100110000001100000101000
1100011010100001100000101000
1010010100101001100000101000
1101000000011101100000101000
0100001100001111100000101000
1101101000101000010000101000
0101001101100010010000101000
1010100011001010010000101000
1001011010000110010000101000
1101100010010001010000101000
0110000101110001010000101000
1000100100111001010000101000
0110100110000011010000101000
1100000011100011010000101000
0000111010010011010000101000
0000000101011111010000101000
0110101011000000110000101000
0010011010110000110000101000
0100110001110000110000101000
0000101101101000110000101000
0001010101011000110000101000
1001101100000100110000101000
0001110010001100110000101000
1000110100100010110000101000
0110000010011010110000101000
0010001000101110110000101000
1010110001000001110000101000
0011100000010101110000101000
1110011110000000001000101000
1001001110110000001000101000
1011001001101000001000101000
1001110100011000001000101000
0101001110001100001000101000
0110000010111100001000101000
0011011100100010001000101000
0011110001010010001000101000
0000101110100110001000101000
0110010001100110001000101000
1100011000010110001000101000
1001011010001001001000101000
1100100010100101001000101000
1001110000000111001000101000
0101010111000000101000101000
0000101111010000101000101000
0101111000000100101000101000
0000011101100100101000101000
1010101000010010101000101000
1101000010001010101000101000
0111000100100001101000101000
1100010001010001101000101000
0000010110011001101000101000
0001000001101011101000101000
0011110010100000011000101000
1010010101010000011000101000
0110100101001000011000101000
0100001101010100011000101000
0000011010101010011000101000
0010001010010110011000101000
0101110001000001011000101000
0000101110001001011000101000
0110010010000101011000101000
1000000110010101011000101000
1010010000001011011000101000
0011001110000000111000101000
1100001000110000111000101000
1010000100001100111000101000
0000010000111100111000101000
1001010110101000000100101000
1011100101000100000100101000
0100001101101100000100101000
0011010100011100000100101000
1101001100010010000100101000
1000011101001010000100101000
1010100000111010000100101000
1011001000100110000100101000
0001010011010110000100101000
1110000001001110000100101000
0001110000101110000100101000
0000001110011110000100101000
1011011100000001000100101000
0110111010000001000100101000
1001101000011001000100101000
0100001010111001000100101000
1100010100100101000100101000
0000110011100101000100101000
0011000111000011000100101000
0110100001010011000100101000
0100010011011000100100101000
0010100010110100100100101000
0100101001100010100100101000
0000000001111110100100101000
0101100000101001100100101000
1100000011000101100100101000
0000100110010011100100101000
0100011011100000010100101000
0010110011010000010100101000
0110101000110000010100101000
0011111000001000010100101000
0011000010111000010100101000
1110011000000100010100101000
1000101001100100010100101000
0010011110000010010100101000
0100010101010010010100101000
0001001011001000110100101000
1000110000010100110100101000
0110000100100010110100101000
1111000000000001110100101000
0001110100000001110100101000
1000001110000001110100101000
0111101100000000001100101000
1111000010100000001100101000
1100000101110000001100101000
1001010001100010001100101000
1010000100010110001100101000
0100011001001001001100101000
1000001000110101001100101000
0010000100101101001100101000
0010010010100011001100101000
0000100000011111001100101000
0011100011000000101100101000
1000101010001000101100101000
1010010000100100101100101000
0110000001010100101100101000
1000100100000101101100101000
0011001000000011101100101000
0100110110000000011100101000
0001011001000100011100101000
0001001000110010011100101000
0001100010001010011100101000
1000000100101010011100101000
0100101000000110011100101000
1001100000100001011100101000
0011010000010001011100101000
0010000011001001011100101000
1001010010000000111100101000
0000100001011000111100101000
0101000001000010111100101000
0110001011110000000010101000
1110011001001000000010101000
0001111010011000000010101000
0100010110111000000010101000
1000110001101100000010101000
0101000001111100000010101000
0110010111000010000010101000
1010100101100010000010101000
1000001101010110000010101000
0111100000001110000010101000
1111100000100001000010101000
0110100011001001000010101000
0011000100111001000010101000
1001001000101101000010101000
0100101010100011000010101000
1001011011000000100010101000
1000101110100000100010101000
0111001000011000100010101000
0011001010100100100010101000
1101100100000010100010101000
1000111000001010100010101000
0000010100110110100010101000
0000110101010001100010101000
0000101000111001100010101000
1000000101001101100010101000
1010010000000111100010101000
0110001110000100010010101000
0011100011000100010010101000
0100100100110100010010101000
1101000100001100010010101000
1000100010011100010010101000
0010001001011100010010101000
0011110100000010010010101000
0101101000010010010010101000
1001010010100001010010101000
0010010010011001010010101000
0100011000100101010010101000
1000010001010011010010101000
0000011100001011010010101000
0010100000100111010010101000
0001000010001111010010101000
0010011101000000110010101000
1010000100110000110010101000
0001101010000001110010101000
0100000010110001110010101000
1100110100100000001010101000
0101100011100000001010101000
0000011100011100001010101000
0001000110101010001010101000
0100100000111010001010101000
0101011100000001001010101000
1000101010010001001010101000
0010010101000101001010101000
0001100000110101001010101000
1010000000011101001010101000
1011000100000011001010101000
1000000001100111001010101000
0110101000100000101010101000
0100110010000010101010101000
0101000000100110101010101000
0000000111100001101010101000
0001000010010011101010101000
1001000011001000011010101000
0001010110000100011010101000
1000001100100001011010101000
0100000100010011011010101000
0101010000001000111010101000
0000100010101000111010101000
0000001011000010111010101000
1000100000000110111010101000
0010110100101000000110101000
1010101000001100000110101000
0010011001100010000110101000
1000010010100110000110101000
0100110000010110000110101000
1100101001000001000110101000
0001100101100001000110101000
0011001010010001000110101000
0110000010100101000110101000
0100000101010101000110101000
0000110001001011000110101000
1001010100010000100110101000
0101010010000100100110101000
0001100100001100100110101000
0001100010100010100110101000
0010101100000001100110101000
1001000001000011100110101000
0000001111010000010110101000
1000011010001000010110101000
0110000100011000010110101000
0000101100100010010110101000
0000010000111010010110101000
1010100010000001010110101000
1100000000001011010110101000
0010000010000110110110101000
1001111000000000001110101000
0010100110010000001110101000
0000101001010100001110101000
1000000010101001001110101000
0000001101001000101110101000
0010000000110010101110101000
0000011010000001101110101000
0101000000010100011110101000
1000000010010010011110101000
0000000001001110011110101000
0010001000000101011110101000
0000101110111000000001101000
0011110000110100000001101000
0100110110100010000001101000
1110100100010010000001101000
1001100011010010000001101000
0011100010101010000001101000
0000110011001110000001101000
1000000110101110000001101000
0010100111100001000001101000
0001101001110001000001101000
0010110100011001000001101000
1110001000001101000001101000
1001000101001011000001101000
0110010100000111000001101000
1100100001000111000001101000
1100011101000000100001101000
0010111100100000100001101000
0001110110010000100001101000
1011001000010100100001101000
0000011110001100100001101000
1101010000010010100001101000
1001100000001110100001101000
0011010010100001100001101000
1110000000110001100001101000
1000001001100101100001101000
0001000011010101100001101000
0111001001010000010001101000
0110001010101000010001101000
1100001100100100010001101000
0010000101101010010001101000
0100100001011010010001101000
0010010010100110010001101000
0001000100110110010001101000
0001010100101001010001101000
0100010001010101010001101000
0000000011101101010001101000
0010100000111000110001101000
1001010001000100110001101000
0100000111000100110001101000
1001001000100010110001101000
0001000110001010110001101000
0000101001000110110001101000
0100100010001001110001101000
0010001010000101110001101000
1000111001001000001001101000
0001011010010100001001101000
1001010000101100001001101000
0010100001011100001001101000
1001010110000010001001101000
0111000011000010001001101000
0011001000100101001001101000
0000001101001101001001101000
0100010010010011001001101000
1010110010000000101001101000
0001001011100000101001101000
1100100100001000101001101000
1001000001011000101001101000
0000101000101100101001101000
0010000110000110101001101000
1001101000000001101001101000
0010000001010011101001101000
0000001010001011101001101000
0000010110110000011001101000
0010101100000010011001101000
0110000000110010011001101000
0001001001001010011001101000
1000000011000110011001101000
1000100001100000111001101000
0001100000010010111001101000
1101011010000000000101101000
1000101111000000000101101000
0001000111110000000101101000
1010000101011000000101101000
0001001100101010000101101000
0010101001001001000101101000
0010010010010101000101101000
0000010101100011000101101000
0001001001000111000101101000
0100000000101111000101101000
1100101000010000100101101000
0100110100000100100101101000
0010001101000010100101101000
0000001010110010100101101000
1000011000001001100101101000
0101000100000011100101101000
0111100010000000010101101000
1000010001101000010101101000
1100100000001100010101101000
0001000101001100010101101000
1010010000010010010101101000
0100010010001010010101101000
1100000101000001010101101000
1010001000100001010101101000
0000101000010101010101101000
1010100100000000110101101000
1000000010011000110101101000
0100000000110100110101101000
0011001010001000001101101000
0100110000101000001101101000
0001100100100100001101101000
0000110100010010001101101000
0100001001010010001101101000
0000000111001010001101101000
0110000100010001001101101000
0101000010000101001101101000
0000010011000100101101101000
0000000100011100101101101000
0011000000000110011101101000
0000100001000011011101101000
1010101001010000000011101000
0100111000110000000011101000
1000010111000100000011101000
0110100010010100000011101000
0011011000010010000011101000
1000001010011010000011101000
1110000000100110000011101000
0101000111000001000011101000
0101100000011001000011101000
1001000000010111000011101000
0100001011001000100011101000
1010001000101000100011101000
0000010011010010100011101000
0010100100001010100011101000
0100100001100001100011101000
0100010100001001100011101000
0001001100000101100011101000
0110010100100000010011101000
1000101100001000010011101000
1001100000100100010011101000
0010111000000001010011101000
1000001011000001010011101000
0001010000110000110011101000
0000000100101100110011101000
0000001100010010110011101000
1010010100001000001011101000
0100000101100100001011101000
0000011001000110001011101000
0000110011000001001011101000
0001100101000000101011101000
1000001010000100101011101000
1000000000111000011011101000
0000010000001101011011101000
0100100110001000000111101000
0010010011001000000111101000
0010001100100100000111101000
0110001010000010000111101000
0000100001110010000111101000
1100010000010001000111101000
1000000101100000100111101000
0000001001010001100111101000
0000110101000000010111101000
0100001001000100010111101000
0001000011000010010111101000
0001001000001001010111101000
1000010000000010101111101000
1011100100111000000000011000
1101000110110100000000011000
0111001010101100000000011000
1000001111101100000000011000
1011001101100010000000011000
0111011000110010000000011000
1011011010001010000000011000
0110100001111010000000011000
1010111000010110000000011000
1001110110100001000000011000
0110011001101001000000011000
0011010011011001000000011000
1000110001011101000000011000
0110110010100011000000011000
0001100011101011000000011000
1001101010000111000000011000
1100001100010111000000011000
0000011010101111000000011000
1000110011101000100000011000
0110001110011000100000011000
1010101001011000100000011000
0010010101111000100000011000
1001011001010100100000011000
1100111000001100100000011000
0010101011100010100000011000
0001011100001110100000011000
0001111010001001100000011000
0100100010111001100000011000
0010000111001101100000011000
1110000110000011100000011000
1000100011010011100000011000
0010000001110111100000011000
0101101011000100010000011000
0011001100011100010000011000
0100010001111100010000011000
1100011001100010010000011000
1010000110110010010000011000
1101100100001010010000011000
0011010101001010010000011000
1001001011001001010000011000
1100010100001101010000011000
1101010000010011010000011000
0100000111010011010000011000
0011001001000111010000011000
1101100010100000110000011000
1011000010011000110000011000
0110100010010100110000011000
0110001001001100110000011000
1001100000010110110000011000
1000010101010001110000011000
1001000100101001110000011000
0010010010101001110000011000
0000101100001101110000011000
0001011000100011110000011000
0010110000000111110000011000
0100011111000100001000011000
0101110100100100001000011000
1110010100010100001000011000
1100111100000010001000011000
0111010110000010001000011000
1111000000001110001000011000
0001110010001110001000011000
0010001110001110001000011000
0010010111100001001000011000
0111100010010001001000011000
1110000001110001001000011000
0001001100101101001000011000
0101001011000011001000011000
1010001000011011001000011000
0011011010100000101000011000
0111000101010000101000011000
0001110001110000101000011000
1100000011001100101000011000
1010010010010010101000011000
1001100000101010101000011000
1000000110110001101000011000
1000100101001001101000011000
1000011100000101101000011000
0010100100010101101000011000
0000111000010011101000011000
1011000111000000011000011000
0101010010110000011000011000
0000001111110000011000011000
0010110000011100011000011000
0011100100100010011000011000
0000101011001010011000011000
0001011001010001011000011000
1000011000101001011000011000
0100111000000101011000011000
1000010011000101011000011000
1100100001000011011000011000
0110100001100000111000011000
0100101000011000111000011000
1100100100000100111000011000
0101001000100100111000011000
1000001100100010111000011000
0000000001111001111000011000
0000111011110000000100011000
0011101010011000000100011000
0101001101011000000100011000
1110110000100100000100011000
0011100011100100000100011000
0010011110010100000100011000
0001010100111010000100011000
0110000101010110000100011000
1000000011110110000100011000
1100001010001110000100011000
1100001111000001000100011000
0100110011001001000100011000
1001001001100101000100011000
0100101010010101000100011000
1000010101000111000100011000
0101110101000000100100011000
1010110100010000100100011000
1101000110001000100100011000
1000011010100100100100011000
0110010100001100100100011000
1000111001000010100100011000
0011000001101010100100011000
0111000000110001100100011000
0100010001100101100100011000
0010001100001011100100011000
0001000100010111100100011000
1111001000001000010100011000
1100010010101000010100011000
0001111010000010010100011000
0101000011100010010100011000
1100101000010010010100011000
1001000110000110010100011000
0100100100100110010100011000
0000011000110110010100011000
1010100101000001010100011000
0010000100111001010100011000
0010101000100101010100011000
0011010000001101010100011000
0010010011000011010100011000
0100001001001011010100011000
1000100000001111010100011000
0001001101100000110100011000
0011011000010000110100011000
1100110000000001110100011000
0000100011100001110100011000
0101011001100000001100011000
1000100110101000001100011000
0010001011101000001100011000
1101000101000100001100011000
1000010000111100001100011000
0110011000001010001100011000
1001011000000110001100011000
0001100001010110001100011000
0000101100110001001100011000
0011000110001001001100011000
0010110001000101001100011000
1100010010000011001100011000
0101101000000010101100011000
0000001101010010101100011000
0001000010011010101100011000
1110000000000101101100011000
0010100000100011101100011000
0010011101000000011100011000
1001000100110000011100011000
1000001010011000011100011000
0110001000010100011100011000
1000110000100010011100011000
0000000101010101011100011000
0100010100010000111100011000
0010001010000010111100011000
1111110100000000000010011000
1110100011100000000010011000
0100101110101000000010011000
1001100011011000000010011000
1110010010001100000010011000
0011010001101100000010011000
1101000111000010000010011000
0001001110110010000010011000
1110001001000110000010011000
1000110100100110000010011000
0001010101010110000010011000
0011001111000001000010011000
0101100100110001000010011000
0101011000011001000010011000
1100010000110101000010011000
1010000101001011000010011000
1011000000100111000010011000
1010100110001000100010011000
0010111001000100100010011000
0000101110000110100010011000
0000011110010001100010011000
1110001000001001100010011000
0011010100000101100010011000
0110100000100101100010011000
0001100100001011100010011000
0110010110010000010010011000
1110001000110000010010011000
1000011110000100010010011000
1100000101010100010010011000
1001101000100010010010011000
0010110010001010010010011000
1111000010000001010010011000
1000110001100001010010011000
0101100000001101010010011000
0000000101101101010010011000
0101010011000000110010011000
0000110100110000110010011000
0110000100101000110010011000
0000000011011010110010011000
0110111010000000001010011000
1101001001001000001010011000
1010101100000100001010011000
1000001011010100001010011000
0100101000110100001010011000
1001000110001100001010011000
0011001000101010001010011000
0100010010011010001010011000
0011010000110001001010011000
0000001001110011001010011000
0000010110000111001010011000
1000011010001000101010011000
0100000110100100101010011000
0000100010011100101010011000
0100100101000010101010011000
1000010001000110101010011000
0000110000101001101010011000
0000001001001101101010011000
1001110010000000011010011000
0001010100101000011010011000
0011000001010100011010011000
0010010001100010011010011000
1000010100010010011010011000
0001001010000110011010011000
0100000010010101011010011000
0101000000100011011010011000
0001000110010000111010011000
0011100000000001111010011000
1000101100011000000110011000
1010000110100100000110011000
0000100111001100000110011000
0001001000111100000110011000
0110100110000010000110011000
0011010010010010000110011000
0110000101100001000110011000
1101001000000011000110011000
0001010001100011000110011000
1000000010011011000110011000
0010100000010111000110011000
1001000011000100100110011000
1100000000011100100110011000
0010010100100010100110011000
0011101100000000010110011000
1010000011010000010110011000
0100111000001000010110011000
0000100010111000010110011000
1000001001001100010110011000
0111000000000110010110011000
0000101001010001010110011000
0000001010100011010110011000
1000101010000000110110011000
0001000000110010110110011000
1010000000001010110110011000
0101001110000000001110011000
1100000100001010001110011000
0100010000100110001110011000
1010011000000001001110011000
0000100010100101001110011000
1001000000010101001110011000
0110000001001000101110011000
0000000001110100101110011000
0100001000100001101110011000
1001000001000010011110011000
0000010000011001011110011000
0010111011001000000001011000
0110110101000100000001011000
1011000101010100000001011000
0101010100011100000001011000
1111010001000010000001011000
1000101100101010000001011000
0000001111010110000001011000
1100100000011110000001011000
0111011000000101000001011000
1000100011100101000001011000
0100011110000011000001011000
1010001011000011000001011000
1101000010001011000001011000
0101001001110000100001011000
0001101100100100100001011000
1010010000110100100001011000
0110010100010010100001011000
0101110000000110100001011000
0100000101100110100001011000
1001010001100001100001011000
1000010010011001100001011000
1101000100000101100001011000
0000010100101101100001011000
0100001000101011100001011000
0001100101110000010001011000
0001011001101000010001011000
1010000011101000010001011000
0000111010100100010001011000
0000100011011100010001011000
1000100111000010010001011000
1001000001011010010001011000
0010001000111010010001011000
1110000100000110010001011000
0010011100010001010001011000
0100100001101001010001011000
0100001010011001010001011000
0011000100100101010001011000
1000010000100111010001011000
0011110001000000110001011000
0000101110010000110001011000
0001000000111100110001011000
1100000011000001110001011000
0111000000001001110001011000
0001010010000101110001011000
0110100100110000001001011000
1001011000011000001001011000
0001100010111000001001011000
0010011100100100001001011000
0100001001011100001001011000
0100100110001010001001011000
0110101000000110001001011000
1010000001100110001001011000
1010100100000011001001011000
0000110001100011001001011000
0011000001001011001001011000
0100110010100000101001011000
0010011001010000101001011000
0001101001001000101001011000
0000100111000100101001011000
1100001000010010101001011000
0100010101000001101001011000
0001100010000011101001011000
1000110001010000011001011000
0011010010001000011001011000
1100000010100100011001011000
0101001100000010011001011000
0000001110000101011001011000
1000000010010011011001011000
0000010001100100111001011000
0111000111000000000101011000
1100100011010000000101011000
1001100001001100000101011000
0100000011101100000101011000
0011010000100110000101011000
1011010010000001000101011000
0100110100100001000101011000
1001001100001001000101011000
1100000001100011000101011000
0011001000010011000101011000
0000000101011011000101011000
0000001100100111000101011000
0100011011000000100101011000
0110100010001000100101011000
1000000011001010100101011000
0001100001010001100101011000
1000100000101001100101011000
1000100100010100010101011000
1011100000000010010101011000
0001010101000001010101011000
0001000010101001010101011000
0000110000011000110101011000
1010000010000100110101011000
0100100001000100110101011000
0100000100001010110101011000
1100010001001000001101011000
0111000000011000001101011000
0010010110000000101101011000
0000000010100110101101011000
0001100011000000011101011000
0000011000001100011101011000
0010100000001001011101011000
0010000000110000111101011000
1011101010000000000011011000
1101001100100000000011011000
0100010111100000000011011000
0101110010001000000011011000
0000011010111000000011011000
0000100110110100000011011000
0100101011000010000011011000
1001010000001110000011011000
1000011001010001000011011000
0000110101001001000011011000
0010010000011101000011011000
0010000110100011000011011000
0001100001000111000011011000
0010100011010000100011011000
0100100100011000100011011000
0010000010101100100011011000
0001000011100010100011011000
0000010110001010100011011000
0011001000100001100011011000
1000110000000101100011011000
0110011001000000010011011000
0011000100010010010011011000
0100100000110010010011011000
0000001001100110010011011000
1000100000011001010011011000
0100001010100000110011011000
1000010000101000110011011000
0000001000010101110011011000
0110010000101000001011011000
0000010011001100001011011000
0010001010010010001011011000
0000100001011010001011011000
0001101100000001001011011000
1001000000101001001011011000
0100000000001111001011011000
0101011000000000101011011000
1000100000110000101011011000
0011000100001000101011011000
0000101000101000011011011000
0000110100000100011011011000
0000011100010010000111011000
0100000000111001000111011000
0110010000000011000111011000
0000101000001011000111011000
1001100100000000100111011000
0110001000000100100111011000
0001010000001001100111011000
1001001000010000010111011000
0011000001001000010111011000
1100010000000100010111011000
1000000100100001010111011000
0000010001000010110111011000
0010000011000001001111011000
1110000101101000000000111000
0001001011111000000000111000
1010000011011100000000111000
0101110001100010000000111000
0010110100110010000000111000
1000101001001110000000111000
1100010000101110000000111000
0011111000010001000000111000
1010001110001001000000111000
0101010010101001000000111000
0001100110011001000000111000
0010011101000011000000111000
1000001101110000100000111000
0111100100001000100000111000
1010100000101100100000111000
0001000110101100100000111000
0100001000111100100000111000
0011000011010010100000111000
0001101000110010100000111000
1001001010010001100000111000
0100110010000101100000111000
0000101001010101100000111000
1000000010101011100000111000
0000100100100111100000111000
1010101100010000010000111000
1000011011010000010000111000
1011000001110000010000111000
0110011100001000010000111000
1100110001000100010000111000
0111100000100100010000111000
1000010100110100010000111000
0101000010011100010000111000
1000010110001010010000111000
0010000111000110010000111000
1110001001000001010000111000
0000011110100001010000111000
0010000010110101010000111000
0000011001001101010000111000
0001110000001011010000111000
0010010001010100110000111000
1010011000000010110000111000
0101000000101010110000111000
1000000001100110110000111000
0100001010000011110000111000
1101100110000000001000111000
0010101100101000001000111000
1000111010000100001000111000
0001101001100100001000111000
1000100101010100001000111000
0011011000001100001000111000
0101000101001010001000111000
0010100010011010001000111000
0101101000001001001000111000
0001010100010101001000111000
1001000001001101001000111000
1000010100100011001000111000
0100001000100111001000111000
1111001000000000101000111000
0110010000011000101000111000
0010000011100100101000111000
0100011001000010101000111000
0100000010110010101000111000
0011100000000110101000111000
0011010001000001101000111000
0110000011010000011000111000
0000100001110010011000111000
0101010000000110011000111000
1100000000011001011000111000
0000100000101101011000111000
0001000101000100111000111000
0010000100010010111000111000
1010000010000001111000111000
0010011001011000000100111000
0111001001000100000100111000
0010100101001010000100111000
0110000010101010000100111000
0100011100000110000100111000
1000111000100001000100111000
0100010110010001000100111000
1101000001010001000100111000
0110000000011101000100111000
0000101011000011000100111000
0001000010110011000100111000
1011000100100000100100111000
1100100001001000100100111000
1010100010000010100100111000
1101000000000110100100111000
0101011000000001100100111000
1000000100011001100100111000
0001110000110000010100111000
0101010001001000010100111000
0010110100000100010100111000
0001001010100100010100111000
0010000001101100010100111000
0100101100000001010100111000
0000000110001101010100111000
0000101000001010110100111000
1010101001000000001100111000
1100110000010000001100111000
0100000011000110001100111000
0001100100000011001100111000
1000010101000000101100111000
0010001100000100101100111000
0100100000100100101100111000
1000000010010100101100111000
0100000000001011101100111000
0110010000100000011100111000
0011000000001000111100111000
0000001000010001111100111000
1011000110010000000010111000
1001011100001000000010111000
0011101001001000000010111000
1010010000111000000010111000
0110011000010100000010111000
0101001010001010000010111000
1100000001011010000010111000
1100000110100001000010111000
0000001010011101000010111000
1000100100010011000010111000
0101001101000000100010111000
1000110010010000100010111000
0100000011010100100010111000
1001000000110100100010111000
0110000001100010100010111000
0000011001100001100010111000
0001000011001001100010111000
0000010000011011100010111000
0001000111100000010010111000
0100001001101000010010111000
0100010010100010010010111000
1010000100000101010010111000
0000110000010101010010111000
1100000010001000110010111000
0001001000001100110010111000
1100010011000000001010111000
0000010010110100001010111000
1000100010100010001010111000
0010001100010001001010111000
0010000001101001001010111000
0010110000000011001010111000
1010000001010000101010111000
1000000100101000101010111000
0000001000010110101010111000
0100100000010001101010111000
0000101101000000011010111000
0010001010100000011010111000
0011010101000000000110111000
1101000000101000000110111000
0000000101100110000110111000
0100000100110000100110111000
0010001010001000100110111000
1000001100000010100110111000
0001000001000101010110111000
0010100000100000110110111000
0001000100011000001110111000
1011011000100000000001111000
0000111101010000000001111000
1100001100011000000001111000
1010100110000100000001111000
0110110000001010000001111000
0001010010011010000001111000
1000001000110110000001111000
0111100001000001000001111000
1000000111010001000001111000
0001110000101000100001111000
1110000001000100100001111000
0000111010000010100001111000
0110001100000001100001111000
1011000000000011100001111000
0101010110000000010001111000
0000001111001000010001111000
0101000000110001010001111000
0000100010000111010001111000
0011110100000000001001111000
0000011100001010001001111000
0100000100010110001001111000
0000000110101001001001111000
0000000001110101001001111000
0010001000100010101001111000
0100101010000000011001111000
0010001001000100011001111000
1001000000010100011001111000
0000100100010001011001111000
0100000001001000111001111000
1110010100000000000101111000
0101101000100000000101111000
0100010000110010000101111000
0000100101000101000101111000
0000001001101000100101111000
0001010000010100100101111000
0010110000000001100101111000
0000100100101000010101111000
1000000010100010010101111000
0000000000011110010101111000
0000011000000011010101111000
0001001101000000001101111000
0000011010100000001101111000
1010000000001010001101111000
1100001000000001001101111000
0010011110000000000011111000
0110000101010000000011111000
1100101000000100000011111000
0010100000110001000011111000
0001000010100101000011111000
0010001000000111000011111000
0100010000100100100011111000
0000100001001100100011111000
0100010000011000010011111000
1010000001000010010011111000
0000000000100011110011111000
0001010001010000001011111000
0101100000000010001011111000
0110000010000000101011111000
1100000100000000011011111000
0000101010010000000111111000
1000110000001000000111111000
0011100000000100000111111000
0000000110000001100111111000
1001000010000000001111111000
0000000000100100011111111000
1011010111010100000000000100
0011101010111100000000000100
1101011110100010000000000100
1111001100011010000000000100
1101100001111010000000000100
1110011101000110000000000100
1110100110100110000000000100
0001011011110110000000000100
0111110011010001000000000100
1000111001111001000000000100
1011111010000101000000000100
0011100101101101000000000100
0101100110011101000000000100
1010101011100011000000000100
1101101010010011000000000100
1011011000101011000000000100
1100110000110111000000000100
0111110100110000100000000100
1111000101101000100000000100
0100110111101000100000000100
0111011001001100100000000100
1000011111001100100000000100
1001010011101010100000000100
1000001110111010100000000100
1100000111010110100000000100
0110100010011110100000000100
1011010110100001100000000100
1011100000111001100000000100
1010100110010101100000000100
0101001010110101100000000100
1011000011001101100000000100
1000111110000011100000000100
0010010101011011100000000100
0001110011000111100000000100
1100001010001111100000000100
0001010000111111100000000100
1111100110010000010000000100
1011111000110000010000000100
0110111100100100010000000100
0101010111010010010000000100
1011010110001010010000000100
1001101001010110010000000100
1100011011100001010000000100
0010111110001001010000000100
1111000001011001010000000100
0101011110000101010000000100
0001101100110011010000000100
0001011011001011010000000100
1100100010101011010000000100
0000000111111011010000000100
0110001010010111010000000100
1011100000001111010000000100
1010101101001000110000000100
0011110011001000110000000100
1001000111011000110000000100
0010010101101100110000000100
1100010100011100110000000100
0010011011100010110000000100
1101011000010010110000000100
1101100100000110110000000100
0001101011010001110000000100
1100000110110001110000000100
0101001101000011110000000100
1010000001010111110000000100
0111011101100000001000000100
1010110100111000001000000100
0001010111111000001000000100
1011100011100100001000000100
0011101101010010001000000100
1110001011001010001000000100
0001111100101010001000000100
1010010010110110001000000100
0100110001011110001000000100
0000100110111110001000000100
0101010011100101001000000100
1001101100010101001000000100
1100000100111101001000000100
0100001010111011001000000100
0011001100100111001000000100
0101000101010111001000000100
1101001100110000101000000100
1011101000001100101000000100
0011111010000010101000000100
1100111001000010101000000100
0000011101110010101000000100
0001010101001110101000000100
0100011000101110101000000100
0011000010101110101000000100
0111000111000001101000000100
0010001110110001101000000100
0100101101001001101000000100
0010111000101001101000000100
1010010101000101101000000100
1100010100100011101000000100
0001101001100011101000000100
0110110101010000011000000100
1100001110101000011000000100
0101000110110100011000000100
0111001000101100011000000100
1100101000011100011000000100
0011100001011100011000000100
1010000111010010011000000100
1011010001000110011000000100
0110100100101001011000000100
0011010100011001011000000100
0101011000100011011000000100
0010110000110011011000000100
0010101001001011011000000100
1000001011000111011000000100
0010010010001111011000000100
1101010101000000111000000100
0111100010100000111000000100
1011001010010000111000000100
0110001011000100111000000100
1000101000101010111000000100
1100100001100001111000000100
0100010010101001111000000100
1000010000110101111000000100
0100000001011011111000000100
1010011011101000000100000100
1001011101011000000100000100
1101001101100100000100000100
1010111100001100000100000100
0100001011111100000100000100
1001100111100010000100000100
0110011100101010000100000100
1000111011000110000100000100
0001110101010110000100000100
1111100101000001000100000100
0110101011001001000100000100
0010011011010101000100000100
1010101000110101000100000100
1100100001011101000100000100
1100110100001011000100000100
0001010110101011000100000100
0110000100110111000100000100
0010110001001111000100000100
0100111001011000100100000100
0001111010100100100100000100
0110100101010100100100000100
0100011100110100100100000100
0011001001110100100100000100
1010010100110010100100000100
0110010110000110100100000100
1011010000001110100100000100
0001101110001001100100000100
0100100100111001100100000100
1110110000000101100100000100
0100100011100101100100000100
0000001001111011100100000100
0001101000010111100100000100
0001101101101000010100000100
0010010111011000010100000100
1101000110001100010100000100
1011001000011100010100000100
1100110010010010010100000100
1001011000100110010100000100
0010000011110110010100000100
1010000110101001010100000100
0001100010111001010100000100
1000110100010101010100000100
1000011000011011010100000100
0011000110000111010100000100
1100100111000000110100000100
1000101100100100110100000100
0100101010100010110100000100
1100000100101010110100000100
0000011010010110110100000100
0011000100110001110100000100
1010010001001001110100000100
0010101001000101110100000100
1001000101000101110100000100
0110001000001011110100000100
0101010000000111110100000100
0000110111100100001100000100
0011010100110100001100000100
0001011110001100001100000100
0101100001101100001100000100
1101110000100010001100000100
0110100110001010001100000100
1001100010001110001100000100
1000011101100001001100000100
1101001001010001001100000100
1110010010001001001100000100
1110000001100101001100000100
1000001010101101001100000100
1010100010010011001100000100
0001010001110011001100000100
0000000011011111001100000100
0111101001000000101100000100
0101010110100000101100000100
1001100100101000101100000100
0110000010110100101100000100
0010100011000110101100000100
0010001100010110101100000100
1100001100000101101100000100
0011010010000101101100000100
1110001101000000011100000100
0100100011110000011100000100
0100111100001000011100000100
1001000011101000011100000100
1101010000011000011100000100
1000110001001100011100000100
0110000100011100011100000100
1010100100100010011100000100
0001011100010010011100000100
0000001000111110011100000100
0001110100100001011100000100
1001101000001001011100000100
0010000001111001011100000100
1000010010100011011100000100
0101100000010011011100000100
1000011010001000111100000100
0010110000100100111100000100
1000000110010100111100000100
0100010001100010111100000100
0011000001001010111100000100
0100100000001110111100000100
0000000111100001111100000100
0000010100001101111100000100
0101011011101000000010000100
1100011110011000000010000100
1000010101110110000010000100
0101101001100101000010000100
1101010010001101000010000100
0111001010100011000010000100
0010010111000111000010000100
1101110001010000100010000100
0101101100011000100010000100
0010000111111000100010000100
0001010110110100100010000100
0011100110001100100010000100
1100110000101100100010000100
1010110010001010100010000100
0110101001001010100010000100
0011010100101010100010000100
0100011001010110100010000100
1101000000110110100010000100
0110011010010001100010000100
0000101101110001100010000100
0010111100000101100010000100
0000011011100101100010000100
1011010000010101100010000100
0010100010110011100010000100
0000100001011111100010000100
0110001111010000010010000100
0100100101111000010010000100
1000010011111000010010000100
1111100001000100010010000100
0100110011100100010010000100
1000111010001100010010000100
0101001001011100010010000100
0110010010110010010010000100
0100011101001010010010000100
0011100100011010010010000100
0010111001000110010010000100
0100100110010110010010000100
1000100101001110010010000100
0011011101000001010010000100
1001010100110001010010000100
1010001001110001010010000100
0111100010001001010010000100
1010100010100101010010000100
0011100001100011010010000100
1100100001010011010010000100
1110010000001011010010000100
0000011100010111010010000100
0001000100101111010010000100
0110110110000000110010000100
1001011010100000110010000100
1000100110100010110010000100
0100001010011010110010000100
0001101000001110110010000100
1010000111000001110010000100
0110000100011001110010000100
1110000111100000001010000100
1010111001010000001010000100
1001001011110000001010000100
0110101101000100001010000100
1101000101001100001010000100
0000101001111100001010000100
1001110101000010001010000100
0111100000101010001010000100
1000010110101010001010000100
0101001011000110001010000100
0010000101101110001010000100
0110010000111001001010000100
0001100111000101001010000100
0010110001100101001010000100
0110000110010101001010000100
1011000000101101001010000100
1001011000010011001010000100
0000101010010111001010000100
0100111010001000101010000100
1000011000111000101010000100
0111110000000100101010000100
0001001101100100101010000100
0000010011011100101010000100
0101100010000011101010000100
1000000001110011101010000100
0001101110010000011010000100
1010100110001000011010000100
0011001011001000011010000100
0011011000010100011010000100
0000011100101100011010000100
1101000001100010011010000100
0010001110000110011010000100
1001000100010110011010000100
0010010110100001011010000100
1000110000101001011010000100
0100000001110101011010000100
1010001100100000111010000100
0000101011100000111010000100
1001000011000100111010000100
0000100100011100111010000100
0111000100000010111010000100
0001110000100010111010000100
1010000000001110111010000100
1000101000000101111010000100
0000000110010011111010000100
0000010001000111111010000100
1100101101001000000110000100
0000111110101000000110000100
1011011001000100000110000100
1110010000110100000110000100
0010110010011100000110000100
0001010001111100000110000100
1000101010011010000110000100
0101001000101110000110000100
1110001010000101000110000100
0100010110100101000110000100
0011000010110101000110000100
0010001001101101000110000100
1010110000100011000110000100
0101000110010011000110000100
1100001000110011000110000100
1010000000011111000110000100
0110111000100000100110000100
0011100011100000100110000100
0011001110010000100110000100
1100100010110000100110000100
1100010011000100100110000100
1001000010101100100110000100
1010001010100010100110000100
0000000100111110100110000100
0101011100000001100110000100
1000000101101001100110000100
1011000101010000010110000100
0000111011010000010110000100
0110000101100100010110000100
0111010000001100010110000100
0000001110011100010110000100
0001010011100010010110000100
1010010100000110010110000100
0001001101000110010110000100
0101000101001001010110000100
0000110101000011010110000100
1011110000000000110110000100
0010010001110000110110000100
0110000010101000110110000100
0001100010010100110110000100
1100001000001100110110000100
0000011100100010110110000100
1101000010000001110110000100
0100001001100001110110000100
0001000000011011110110000100
0000100000100111110110000100
1101101010000000001110000100
0101000101110000001110000100
0110100001011000001110000100
0010001100111000001110000100
1000001101010010001110000100
0001100010110010001110000100
1000011000001110001110000100
0001011000101001001110000100
0000110010001011001110000100
1101000000000111001110000100
0101010001001000101110000100
1010001001001000101110000100
0000100111001000101110000100
1010100000010100101110000100
0100001100001010101110000100
0000110100000110101110000100
0000111001000001101110000100
0111000000010001101110000100
0100000111000010011110000100
0110010001000001011110000100
1000001010010001011110000100
0000000001101100111110000100
0010100010000001111110000100
1011100101011000000001000100
1100100110111000000001000100
1100110011010100000001000100
1101101100001100000001000100
1010010001111100000001000100
0110101011010010000001000100
1101010101001010000001000100
1010101100010110000001000100
0100001110110110000001000100
1100001011011001000001000100
0111000100111001000001000100
0110110010001101000001000100
1001100010101101000001000100
0010111100100011000001000100
1000100111000111000001000100
0011000001110111000001000100
0101111010010000100001000100
1011011000011000100001000100
1001101001100100100001000100
1011000100110100100001000100
0000111000111100100001000100
0100111100001010100001000100
0110000111001010100001000100
0101010001100110100001000100
0001001100011110100001000100
0111100001001001100001000100
0010001011101001100001000100
0100101100100101100001000100
1000100100101011100001000100
0111000010000111100001000100
1000011100111000010001000100
1010001111000100010001000100
1100010101100100010001000100
0101011000110100010001000100
1001000011110100010001000100
0101100101100010010001000100
0111010100000110010001000100
0001100110001110010001000100
0110111000010001010001000100
1100101001000101010001000100
1010011001000011010001000100
0100110001001011010001000100
1010000100100111010001000100
1110001010001000110001000100
0100011001101000110001000100
0001111100000100110001000100
0010011001010100110001000100
1000000001111010110001000100
1000001010100110110001000100
0101000011100001110001000100
0001100100011001110001000100
1001001000010101110001000100
0100100010010101110001000100
1001010000001011110001000100
0000010110000111110001000100
1111110010000000001001000100
1110011000110000001001000100
0110101010101000001001000100
0000101111011000001001000100
0100111001100100001001000100
0010011110010100001001000100
1110000100101010001001000100
0001100011101010001001000100
0101010010011010001001000100
1111001000000110001001000100
1001100000110110001001000100
1011001011000001001001000100
1110000101010001001001000100
0100110100011001001001000100
1001011000001101001001000100
0101001110000011001001000100
0110000011100011001001000100
1000101110100000101001000100
0010110011010000101001000100
0011100101000100101001000100
1100000010101100101001000100
0111000001010010101001000100
1100100000011010101001000100
1110101000000001101001000100
0101010000110001101001000100
0010110000000111101001000100
0000000010110111101001000100
1100011010000100011001000100
1001010100100010011001000100
0000011110001010011001000100
0011101000100001011001000100
0001010011010001011001000100
1010000010010101011001000100
0000001001101101011001000100
0001001111000000111001000100
1110000100000100111001000100
0000110010001100111001000100
1001100010000010111001000100
1010010000010010111001000100
1011101010001000000101000100
0111010110001000000101000100
1111000011000010000101000100
0011001110100010000101000100
0011110010010010000101000100
1110100000001110000101000100
0001111000001110000101000100
1000001110001110000101000100
1100101010100001000101000100
0011101001010001000101000100
0000001111110001000101000100
1000110010011001000101000100
0000011100101101000101000100
1001010001000111000101000100
1010111001000000100101000100
1001001010110000100101000100
1110000001110000100101000100
0010101100101000100101000100
1100000101001100100101000100
0000100110010110100101000100
0001100101100001100101000100
0110010000101001100101000100
0101000100010101100101000100
0011010100000011100101000100
0101001000100011100101000100
1010100011100000010101000100
1001101100010000010101000100
0001110001110000010101000100
1101001001001000010101000100
0100110000011100010101000100
0110001000100110010101000100
1010010000110001010101000100
0100000110011001010101000100
0010010101000101010101000100
0110010010000011010101000100
0010100100010011010101000100
0100001011010000110101000100
0001010101001000110101000100
0100010010100100110101000100
0101000110000010110101000100
1000010011000010110101000100
0000000001110101110101000100
1011011100000000001101000100
0110100100100100001101000100
0011001001001100001101000100
1000100100011100001101000100
1100010110000010001101000100
0100001101100010001101000100
0010010101010010001101000100
0100101010000110001101000100
0101111000000001001101000100
0101000011001001001101000100
1001000000111001001101000100
0001100010010101001101000100
1000100001100011001101000100
0000101100001011001101000100
1001100001010000101101000100
0000000101111000101101000100
0001001010001010101101000100
0010100000011001101101000100
0010001001000011101101000100
0010010010101000011101000100
0101001100000100011101000100
0010001010010010011101000100
0101000000101010011101000100
0000011001000110011101000100
0000101011000001011101000100
0001010000010100111101000100
0000000100100110111101000100
1000110000000001111101000100
0001011101110000000011000100
1000111101000100000011000100
0010100111100100000011000100
0001100011011100000011000100
1001001111000010000011000100
1111010000010010000011000100
1000111000110010000011000100
1010000011101010000011000100
0100001001111010000011000100
0110001100001110000011000100
0001111100001001000011000100
0110010101001001000011000100
0010101000111001000011000100
1110100100000101000011000100
0111001000010101000011000100
0100101010001011000011000100
0010010010011011000011000100
0001000101011011000011000100
0110001110100000100011000100
0011011000100100100011000100
0010011101000010100011000100
0100100100110010100011000100
0101000010101010100011000100
1100010010100001100011000100
1001001000101001100011000100
1000000011010101100011000100
0010000100101101100011000100
1000010100010011100011000100
1001100000000111100011000100
0100010000001111100011000100
1101010011000000010011000100
0011110010100000010011000100
0101010100101000010011000100
0110101010000100010011000100
1000100000111100010011000100
0101001100010010010011000100
1011000010000110010011000100
1001100101000001010011000100
0000100110110001010011000100
1010100001010000110011000100
1000000110001100110011000100
0011000000110010110011000100
0000100011001010110011000100
0111010000000001110011000100
0000011000110001110011000100
1010011010001000001011000100
1001101001001000001011000100
0100010111000100001011000100
1100001010010010001011000100
0000011010100110001011000100
0000100101010110001011000100
1000110110000001001011000100
1100001001100001001011000100
0011010100000101001011000100
0000011001010101001011000100
1010100000001011001011000100
0100000100100111001011000100
1010000010110000101011000100
0110100100001000101011000100
0001100000111000101011000100
0100001001001100101011000100
1000010001001010101011000100
0000010101100001101011000100
0000001100011001101011000100
1001000010011000011011000100
0100101000100010011011000100
0110000001000110011011000100
0100011100000001011011000100
0000100001011001011011000100
1100000000001101011011000100
0011100100110000000111000100
0100011010010100000111000100
1000001100110100000111000100
1011000100001100000111000100
0110100010100010000111000100
0101100100001010000111000100
0000110001101010000111000100
0101000001010110000111000100
1001000110100001000111000100
0100100011010001000111000100
0101010000011001000111000100
0100001101000101000111000100
1010000101000011000111000100
0000010111010000100111000100
0111001000001000100111000100
1000101010000100100111000100
1001010000100010100111000100
0000000011100011100111000100
0010110100001000010111000100
0000000111101000010111000100
0000101001001100010111000100
0011000011000001010111000100
1000001100001001010111000100
1000010000011000110111000100
1110000000000010110111000100
0010101110000000001111000100
0110000010001100001111000100
0011000000011010001111000100
0100100000101001001111000100
1101000100000000101111000100
0100100001000010101111000100
0000011000010010101111000100
0001000001000101101111000100
1010000000100100011111000100
0000000001110010011111000100
0010000100010000111111000100
0111101011100000000000100100
0110101101011000000000100100
0010110110110100000000100100
1010001011110100000000100100
1101110001001100000000100100
0110001110101100000000100100
1000111101100010000000100100
1000110010111010000000100100
0001000111011110000000100100
1010000100111110000000100100
0111011000110001000000100100
1100101110001001000000100100
0101010111001001000000100100
0110000011111001000000100100
0100111100000111000000100100
0010001011001111000000100100
1000101000101111000000100100
0101000010101111000000100100
0011100111010000100000100100
1010110001011000100000100100
1111010000100100100000100100
1011001000110010100000100100
0000111011001010100000100100
0101101000100110100000100100
0101010100010110100000100100
0000101101010110100000100100
0011011011000001100000100100
1001101100100001100000100100
1100111000010001100000100100
0100010100101101100000100100
1101100001000011100000100100
1101000000111100010000100100
1001001011100010010000100100
0110011100010010010000100100
0110101000101010010000100100
0011001001011010010000100100
0011010000110110010000100100
1011101001000001010000100100
1110100000110001010000100100
0011010010101001010000100100
0100001101101001010000100100
0111000101000101010000100100
0100100110100101010000100100
0010110011000011010000100100
0101001010101000110000100100
0000100110111000110000100100
0011100100100100110000100100
0010101010010100110000100100
0100100101001100110000100100
1100010001001010110000100100
1000100010001110110000100100
0001010101100001110000100100
1001000010100101110000100100
0001000001011101110000100100
0000010010110011110000100100
1101011011000000001000100100
1010110111000000001000100100
1111000001110000001000100100
0001111001110000001000100100
0100001111110000001000100100
1010100010011100001000100100
0010010110011010001000100100
1000110100010110001000100100
1000011110010001001000100100
1010001000111001001000100100
0111001010000101001000100100
0000101101100101001000100100
1001001101000011001000100100
0010100010101011001000100100
1010100001000111001000100100
0010011000010111001000100100
1001110010010000101000100100
0101011100001000101000100100
0011100001101000101000100100
0101100011000100101000100100
0010000111001100101000100100
1001000100011100101000100100
0001000110110010101000100100
0010010100100110101000100100
1100100000001101101000100100
0100011010000011101000100100
1110010010010000011000100100
0110011001001000011000100100
0100110000110100011000100100
1000100100101100011000100100
1101101000000010011000100100
0110000101100010011000100100
0000110101001010011000100100
0100100010011010011000100100
1101000010001001011000100100
0001010100000111011000100100
1001011000000100111000100100
0010001010001010111000100100
0001110000001001111000100100
0000001110000101111000100100
1110000000000011111000100100
0000000000101111111000100100
0110110001110000000100100100
1100111000100100000100100100
1001010010110100000100100100
1011000001101100000100100100
0110001111000010000100100100
0011111000100010000100100100
1100101001010010000100100100
0001001010111010000100100100
0000100101111010000100100100
0000110110001110000100100100
0001110110010001000100100100
0110100010010101000100100100
0100110010100011000100100100
1000010101010011000100100100
0011000100011011000100100100
0111001100100000100100100100
1111000010010000100100100100
0110010100011000100100100100
1001100110000100100100100100
1000001001011100100100100100
0010110101000010100100100100
0011001010000110100100100100
1000001011100001100100100100
0001011000001101100100100100
0010000011010011100100100100
1001000000101011100100100100
1110110000001000010100100100
0100010110101000010100100100
1000100011011000010100100100
1000011110000100010100100100
0010100111000100010100100100
1001100100001010010100100100
0101000011001010010100100100
0010010001101010010100100100
0101001100010001010100100100
0010101000011001010100100100
0001001001100101010100100100
0000010010011101010100100100
0100011001000011010100100100
1010001000000111010100100100
0100000100001111010100100100
1010011000100000110100100100
1001010001010000110100100100
0110000110000001110100100100
0100100001010001110100100100
0011010011100000001100100100
0010101011010000001100100100
0100110011001000001100100100
1101001000101000001100100100
0010011101000100001100100100
0001110000011100001100100100
0111000001000110001100100100
1100100100100001001100100100
0001000101001101001100100100
0000100111000011001100100100
0100001001100100101100100100
0110100000100010101100100100
0011010000010010101100100100
1000010010000110101100100100
0000100010110001101100100100
1010000100001001101100100100
1000101000000011101100100100
1000111000010000011100100100
0001000110011000011100100100
1011000010000010011100100100
0010011010000001011100100100
0111000000100001011100100100
0000001101010000111100100100
1010000001000100111100100100
1000000000011010111100100100
1001111110000000000010100100
0101110010110000000010100100
1101100100100100000010100100
1110000101010100000010100100
0011110000101100000010100100
1000001101101100000010100100
1001001010011100000010100100
0101000111100010000010100100
1110100010010010000010100100
0101111000001010000010100100
0000011100111010000010100100
1110010100100001000010100100
1000100111010001000010100100
0001101001011001000010100100
0001010100011101000010100100
0010101101000011000010100100
1001010000100111000010100100
0010011010101000100010100100
1110000010001100100010100100
1101010010000010100010100100
1110001001000001100010100100
1000011100001001100010100100
0000110010011001100010100100
0011110000000011100010100100
1000000110000111100010100100
1100111001000000010010100100
0011110001010000010010100100
1111001000001000010010100100
1001100001101000010010100100
0011000110010100010010100100
0100011010000110010010100100
0101110100000001010010100100
0001001010110001010010100100
0000100110001011010010100100
1000000000111011010010100100
0100101100100000110010100100
1000001011010000110010100100
1000110000010010110010100100
0100000001100110110010100100
0111010110000000001010100100
1011100100010000001010100100
1100101000110000001010100100
1100000011011000001010100100
0110100010100100001010100100
0100101110000010001010100100
0110001001010010001010100100
0001001100001110001010100100
0011001001100001001010100100
1100010000010101001010100100
0000000110101101001010100100
1000001010100011001010100100
0000011001001011001010100100
0100010011100000101010100100
0100000100110100101010100100
1000100011000010101010100100
0100010000011010101010100100
1100001000000110101010100100
0010010100010001101010100100
0001001010001001101010100100
0010111000100000011010100100
1000010101000100011010100100
0000100011010100011010100100
0010000000111100011010100100
0001000011000011011010100100
0110100000010000111010100100
0001001000010010111010100100
0010000001001001111010100100
1101010101000000000110100100
0010111001001000000110100100
1011001100000010000110100100
0010010110100010000110100100
0001011001010010000110100100
0110100100000110000110100100
0001100001100110000110100100
1101100000010001000110100100
1001000011000101000110100100
0110000001001011000110100100
0101001011000000100110100100
1010100100100000100110100100
0100100001101000100110100100
0001000101011000100110100100
0000110000110100100110100100
0010001000110001100110100100
0100000100100011100110100100
0000001001000111100110100100
1100000100110000010110100100
0100101000010100010110100100
0010100000110010010110100100
1001010000001001010110100100
0000001011001001010110100100
0101100000000010110110100100
0010000100001010110110100100
1110011000000000001110100100
1000110001100000001110100100
0011100010001000001110100100
0000010011010001001110100100
0100000100011001001110100100
0010010000001101001110100100
0000101000011000101110100100
0000000010101010101110100100
0001010000100100011110100100
0000101001000010011110100100
0000000000010101111110100100
1111100000101000000001100100
1001011100100100000001100100
0100010110011100000001100100
1011010010100010000001100100
1100100011100010000001100100
0000001111101010000001100100
0011100011000110000001100100
0110010001001110000001100100
0000110011110001000001100100
0100011010101001000001100100
1100001000110101000001100100
0001100100110101000001100100
0100100001101101000001100100
1000000101011101000001100100
0001011100010011000001100100
1110000010001011000001100100
0000011001100111000001100100
0011001110001000100001100100
1100001100101000100001100100
0110101000001100100001100100
1011100100000010100001100100
0100011000110010100001100100
1001000111000001100001100100
0010001101000101100001100100
0010010000110101100001100100
1000100010010011100001100100
0101000000011011100001100100
0010100101110000010001100100
1011000011001000010001100100
0000110110010010010001100100
1101000001010010010001100100
0011110000001010010001100100
0010000010111010010001100100
0000011111000001010001100100
1001110000100001010001100100
0000100001010111010001100100
0101100000110000110001100100
0101001001000100110001100100
0010000100011100110001100100
0110100010000010110001100100
0001000010010110110001100100
0110001000100001110001100100
1010100000000101110001100100
0001101000000011110001100100
1100111100000000001001100100
0110100110010000001001100100
0011001010110000001001100100
0010011100101000001001100100
0011111000000100001001100100
0001001101010100001001100100
0000011011010010001001100100
0101100000001110001001100100
1011000100100001001001100100
1000100011001001001001100100
0010010001011001001001100100
0000000100111011001001100100
0101000101100000101001100100
1000001010011000101001100100
0001010010100100101001100100
0000110000101010101001100100
1001000001000110101001100100
0100010001000101101001100100
1000011001100000011001100100
0000101000111000011001100100
0010010011000100011001100100
0001001010001100011001100100
1000001000010110011001100100
0010001100010001011001100100
0101000000010101011001100100
1000100100010000111001100100
0101010000000010111001100100
0000000101000011111001100100
1010010011010000000101100100
0101100101000100000101100100
0000111001010100000101100100
0010011010001100000101100100
1001000110010010000101100100
1010010100001010000101100100
1100000000111010000101100100
0010000101100110000101100100
0101010001100001000101100100
0010100110001001000101100100
1001101000000101000101100100
0110001000010011000101100100
1100010010001000100101100100
0001010000111000100101100100
1000100000101100100101100100
0100001001001001100101100100
0000001110000011100101100100
1001000101100000010101100100
0011011000010000010101100100
0110000101001000010101100100
0000110100100100010101100100
0000011010100010010101100100
0001000000110011010101100100
0011000010100000110101100100
0000111000001000110101100100
1000001101001000001101100100
1011000000010100001101100100
0000010001101100001101100100
0001001000100110001101100100
0000010100010101001101100100
0001010010000011001101100100
0000110110000000101101100100
0100100000010100101101100100
0010000000001110101101100100
0011100100000000011101100100
0100010001010000011101100100
1000100010000100011101100100
1010101010100000000011100100
0110011001100000000011100100
1001100000011010000011100100
0100110000100110000011100100
0010001000110110000011100100
1100110000001001000011100100
0100010011000011000011100100
1101101000000000100011100100
0011010010010000100011100100
1000100101001000100011100100
0110000000111000100011100100
0100100110000100100011100100
0000000011101100100011100100
0000000110011010100011100100
0001100010100001100011100100
0000101000010101100011100100
0011001100100000010011100100
1010011000000100010011100100
0100001000101100010011100100
0001010001000101010011100100
0010000010001101010011100100
1100001000000011010011100100
0010010000100011010011100100
0000110001100000110011100100
0100010000010100110011100100
0001000111001000001011100100
0100100101000001001011100100
1000100000100101001011100100
0111000000000011001011100100
1011000000001000101011100100
0010000001010100101011100100
0000010100001100101011100100
0100000010010001101011100100
0100110010000000011011100100
1010000100000010011011100100
0001000000101001011011100100
0001100000000100111011100100
1010100001000100000111100100
0111000000100100000111100100
0000111000100001000111100100
0001000100000111000111100100
1000010000000101100111100100
1001001010000000010111100100
0000001000011010010111100100
1000000001010001010111100100
1000001000100000101111100100
1001001001111100000000010100
1111101001000010000000010100
0110101100110010000000010100
0010100110111001000000010100
0110110100010101000000010100
1100011000101101000000010100
0101101100001011000000010100
0001101111100000100000010100
1100001101011000100000010100
0010101001101100100000010100
0001100101011100100000010100
1010100111000010100000010100
1100010001110010100000010100
1100010110001010100000010100
0001101010011010100000010100
0101011010000110100000010100
0010110010100110100000010100
1000011100010110100000010100
0110111001000001100000010100
1010000011110001100000010100
1010011010001001100000010100
0001011101001001100000010100
0110001000111001100000010100
0100010011010101100000010100
0000000011101111100000010100
1110110001100000010000010100
0001110110101000010000010100
0100101010111000010000010100
0100111001010100010000010100
1100100011001100010000010100
0010011010101100010000010100
0101001001110010010000010100
1000100011110010010000010100
0111001010001010010000010100
0010100101101010010000010100
1000010111000110010000010100
1010101000100110010000010100
1001000010101110010000010100
1010011100100001010000010100
1001001101010001010000010100
0011010001110001010000010100
0101010010011001010000010100
0001100011100101010000010100
0000010110110101010000010100
1010001001001101010000010100
0100110110000011010000010100
0001111000000111010000010100
1000000100011111010000010100
1100111010000000110000010100
0111001100010000110000010100
1101000010010100110000010100
0110100001000110110000010100
0010000110001110110000010100
1101010000100001110000010100
1000110001000011110000010100
1010001101110000001000010100
1011001010101000001000010100
1100010010111000001000010100
0001111101000100001000010100
1111000100100100001000010100
0011001011010100001000010100
0100000111101010001000010100
0101010000110110001000010100
0010100001110110001000010100
1010110000001110001000010100
1001110010001001001000010100
0010110101001001001000010100
1010001110000011001000010100
1000111000100011001000010100
0010010011010011001000010100
0110100010000111001000010100
0100011001000111001000010100
1000000101100111001000010100
1110110000010000101000010100
0010011100011000101000010100
1010011000100100101000010100
1000100011010100101000010100
0100100100010110101000010100
0101101000010001101000010100
0101000001101001101000010100
1001001001000101101000010100
0001000110001101101000010100
0011000100010011101000010100
1000010000011011101000010100
0000101000001111101000010100
0101101100100000011000010100
0100011110010000011000010100
0110110010001000011000010100
1010100101000100011000010100
0101010100001100011000010100
1000101100010010011000010100
0001000011011010011000010100
1001000110100001011000010100
1100000011010001011000010100
0001010011100000111000010100
0000010101010100111000010100
1101000000001010111000010100
0100000010100110111000010100
0000111100000001111000010100
0010001001010001111000010100
1111001110000000000100010100
0100101111010000000100010100
1001110001101000000100010100
1001100110011000000100010100
0101110011000100000100010100
1100100100110100000100010100
0111000101001010000100010100
0000011110011010000100010100
1011000000111010000100010100
0010101110000110000100010100
1010001001010110000100010100
1101000011100001000100010100
1001111000010001000100010100
1010010010100101000100010100
0001001100011101000100010100
0010000111100011000100010100
1000001101001011000100010100
0101101100000100100100010100
0110011000010010100100010100
0101110000001010100100010100
0011110000100001100100010100
0000011110000101100100010100
1101000000001101100100010100
1011001000000011100100010100
0100001011000011100100010100
0011101010100000010100010100
0000011111100000010100010100
1100010101001000010100010100
0110101000001100010100010100
0011110100000010010100010100
0001000110110010010100010100
1000101110000001010100010100
0110000101010001010100010100
1100000010000111010100010100
0001000001010111010100010100
0111000001100000110100010100
1010100010010000110100010100
0001001011000100110100010100
0000100000111100110100010100
0111010010010000001100010100
0010111000110000001100010100
0000101010011100001100010100
0010010001011100001100010100
0001000111000110001100010100
0100101000100101001100010100
0001101010000011001100010100
0011100110000000101100010100
0100011101000000101100010100
1100100010001000101100010100
1001000010100010101100010100
0000110001010010101100010100
0100000000111010101100010100
1100000001000110101100010100
0100000110010001101100010100
0010000011001001101100010100
1010010100010000011100010100
0011011000001000011100010100
0010100000011010011100010100
0000001100101001011100010100
0011100000000101011100010100
0000011000010101011100010100
0100010000001011011100010100
0000001010110000111100010100
0000101001001000111100010100
0110100111001000000010010100
0101101010010100000010010100
0101000110101100000010010100
1100010001011100000010010100
1100110010100010000010010100
0001101001101010000010010100
1100100100011010000010010100
1001100011000110000010010100
0010000110110110000010010100
0000001111001110000010010100
1110000000101110000010010100
0001110000011110000010010100
1001011001100001000010010100
1010010101010001000010010100
0011001100110001000010010100
1001001110001001000010010100
0011000011101001000010010100
1001110100000101000010010100
1000101001010101000010010100
1111000100000011000010010100
0100010100110011000010010100
1011011100000000100010010100
1101100110000000100010010100
1000101010101000100010010100
1010010001101000100010010100
0100110101000100100010010100
0010001101010100100010010100
0111000010010010100010010100
0001011000110010100010010100
0010010100111000010010010100
0011001001100100010010010100
1000011001010010010010010100
0000000001111110010010010100
1010000010011001010010010100
0000101100100101010010010100
0101010001000011010010010100
0000011011001000110010010100
0010110000010100110010010100
0110001000100010110010010100
1110100000000001110010010100
0001110010000001110010010100
0100001110000001110010010100
1001000100111000001010010100
1001010010010100001010010100
0011010001001010001010010100
0101001000011010001010010100
1100010100000110001010010100
0000001111100001001010010100
0000010110011001001010010100
0101001100000101001010010100
1010000011000101001010010100
0001000001011101001010010100
1000101101000000101010010100
0110010100100000101010010100
0000110010110000101010010100
0001010000101100101010010100
0010000011100010101010010100
1010001000010010101010010100
1100011000000001101010010100
0110000000001101101010010100
0101100011000000011010010100
0000111000011000011010010100
0011101000000010011010010100
0000110010000110011010010100
1000001000001011011010010100
1000010110000000111010010100
0100100000101000111010010100
1010110110000000000110010100
1110101000010000000110010100
0110000011110000000110010100
0101100000111000000110010100
1100000011001010000110010100
0011011010000001000110010100
0000100101011001000110010100
0000111000001101000110010100
0100000010011101000110010100
0001100100100011000110010100
0010010100001011000110010100
1001001000011000100110010100
0011000100100100100110010100
0100000101010010100110010100
1000000010010110100110010100
0000010001001110100110010100
1001100001000001100110010100
0100110000010001100110010100
1000001000100101100110010100
1000111000100000010110010100
0100011100000100010110010100
1010000001100010010110010100
1101000000010010010110010100
0101101000000001010110010100
0010100000101001010110010100
0000010001100101010110010100
1000100100001000110110010100
0100010010000010110110010100
0101110100000000001110010100
1000011011000000001110010100
0000010101100010001110010100
0100001001001001001110010100
0010100001000011001110010100
0000000000101111001110010100
0100001000010100101110010100
1000000100000011101110010100
1000000001011000011110010100
0000000110100100011110010100
0001001100000000111110010100
1001010011011000000001010100
0011110000111000000001010100
1110000010110100000001010100
0000101101110100000001010100
1100001001100110000001010100
0100010100101110000001010100
0111000000011110000001010100
1100010111000001000001010100
0101001101100001000001010100
1100100001110001000001010100
1011000110000101000001010100
0101001010001101000001010100
0111010000100011000001010100
1010110000010011000001010100
0101000011010011000001010100
1000001010101011000001010100
0010101001000111000001010100
1001110101000000100001010100
1001000110101000100001010100
1100001110000100100001010100
0000111011000100100001010100
0011101000010100100001010100
1110000100100001100001010100
0001001110010001100001010100
0001110000001101100001010100
1000001001010011100001010100
0001000100100111100001010100
0100000111110000010001010100
1000101001101000010001010100
0000110101011000010001010100
1010110010000100010001010100
1100010000010110010001010100
0000101010010110010001010100
0010000101010110010001010100
1101000100001001010001010100
0010100000011101010001010100
1001000001100011010001010100
0100000000111011010001010100
0100101101000000110001010100
0100001000011100110001010100
0011011000000010110001010100
0000010101100010110001010100
0000010010011010110001010100
0010001100001001110001010100
1100101011000000001001010100
0101100110000100001001010100
1000110100100100001001010100
1101000001010100001001010100
0010101100001100001001010100
0110000001101100001001010100
1011000101000010001001010100
0000101010110001001001010100
0011001000011001001001010100
0010000100110101001001010100
0110001010010000101001010100
0100010011001000101001010100
0000001101000110101001010100
1100000010000011101001010100
0001010001000011101001010100
0101011001000000011001010100
0010100110100000011001010100
1010000000111000011001010100
0010001001100010011001010100
0100100001010010011001010100
0110001000000101011001010100
0000100100000111011001010100
0001000100110000111001010100
0000101000100100111001010100
0001000001001100111001010100
0110111010000000000101010100
1000010110010100000101010100
1000011001001100000101010100
0010100010101100000101010100
0101011100000010000101010100
0100010011100010000101010100
0000110100110010000101010100
1001100100000110000101010100
1010001001100001000101010100
0000010001111001000101010100
0011100000001011000101010100
0101000010011000100101010100
0010110100000100100101010100
0001100011000010100101010100
0010000100011010100101010100
0100100000100110100101010100
0110000001000101100101010100
0000010000010111100101010100
1110100100000000010101010100
0011000100101000010101010100
0010001001011000010101010100
1011000001000100010101010100
1000001000110010010101010100
1000110000001010010101010100
1000000011001001010101010100
0000100010100011010101010100
1001100000100000110101010100
1100001000000001110101010100
0111001000100000001101010100
0100011000011000001101010100
0001001001010010001101010100
0000010110100001001101010100
1000001100010001001101010100
1000000111000000101101010100
1001010000001000101101010100
1000000000110100101101010100
1100000001100000011101010100
0100000010010100011101010100
0000000101001010011101010100
0010010001000000111101010100
1001000101100100000011010100
1000010010101100000011010100
1010001000011100000011010100
1010100100100010000011010100
0011000110001010000011010100
0001110001010001000011010100
0011100000100101000011010100
1001010010000011000011010100
0000101100010011000011010100
1000000000110111000011010100
0011001011000000100011010100
0110100001100000100011010100
0101010100010000100011010100
0000011100101000100011010100
0000101001011000100011010100
1010000001000110100011010100
0010010110000001100011010100
0000001010000111100011010100
1100100010010000010011010100
1100011000001000010011010100
0110010000100100010011010100
0110100000001010010011010100
0000010100001101010011010100
0011100100000000110011010100
0100000011000100110011010100
1001100010100000001011010100
0110100000010100001011010100
0000000010111010001011010100
0000100000100011101011010100
0010000011010000011011010100
0100000110001000011011010100
1000001100000100011011010100
1000010000010001011011010100
0111010001000000000111010100
1100010100100000000111010100
0010001000101010000111010100
1011000000010001000111010100
0000110010001000100111010100
0101000010100000010111010100
1000000110000010010111010100
0100001001000010010111010100
0010010000010010010111010100
1000100000000101010111010100
0010000000001100110111010100
0000000101000001110111010100
0000100011000100001111010100
1110010011001000000000110100
0100111001101000000000110100
0011011010011000000000110100
0000011111010100000000110100
1000111000011100000000110100
1001110001010010000000110100
0001011000101110000000110100
0100001010011110000000110100
1010100101100001000000110100
1010001100010101000000110100
0010010001101101000000110100
1000000010111101000000110100
0110000110010011000000110100
1001001000011011000000110100
0000100011011011000000110100
1000011010110000100000110100
0000110101110000100000110100
1001010011000100100000110100
0100100010101100100000110100
1011000010001010100000110100
0110010000101010100000110100
1110000100000110100000110100
0001100010010101100000110100
0011000001100011100000110100
0000001000110111100000110100
0001111011000000010000110100
0111000110100000010000110100
1001010110010000010000110100
0111100001001000010000110100
1100100101000010010000110100
0001001110000110010000110100
0100110000001110010000110100
0100100100011001010000110100
1000010001010101010000110100
0000101010001101010000110100
0101100000100011010000110100
0010001010100011010000110100
0000010100101011010000110100
1001101000010000110000110100
1110000001010000110000110100
0000101001100010110000110100
0100000100110010110000110100
0010011000000101110000110100
1000001100000011110000110100
1100010101100000001000110100
0011010101010000001000110100
1001100101001000001000110100
0100001101001100001000110100
1010011001000010001000110100
0101001010100010001000110100
1110000000011010001000110100
1011000010010001001000110100
0100010110000101001000110100
0100110000010011001000110100
0010101010100000101000110100
0010110001000100101000110100
0100100001001010101000110100
1001010100000001101000110100
0100001100100001101000110100
0001001001101000011000110100
0010001100100100011000110100
1100000100010100011000110100
1000010010001100011000110100
0001100001010001011000110100
0000000111001001011000110100
0000000010010111011000110100
0010010000110000111000110100
0011000010000100111000110100
0000100110000010111000110100
0101101010001000000100110100
1010101000101000000100110100
0101010100100100000100110100
0001101101000010000100110100
1000010001100110000100110100
0101100000010110000100110100
0001001011010001000100110100
1000010110001001000100110100
1010000001011001000100110100
0000100100101101000100110100
0100001000101011000100110100
0011001001001000100100110100
1000100100010010100100110100
0000000110100110100100110100
1101011000000000010100110100
0000101100110000010100110100
0110010010000100010100110100
0100100001100100010100110100
1000001010001010010100110100
0000010100010110010100110100
0100010000110001010100110100
0000110001001001010100110100
0100110100000000110100110100
1000000001101000110100110100
0000001100001100110100110100
1101000010000100001100110100
0010000010110010001100110100
0001000100101010001100110100
0100000001010101001100110100
0001011000100000101100110100
0001000000000111101100110100
0000110010100000011100110100
0100001100000010011100110100
0111101100000000000010110100
0100011110100000000010110100
0000101011110000000010110100
1100000011100100000010110100
0000100110011100000010110100
1010111000000001000010110100
1101000001001001000010110100
0101000000110101000010110100
0011001000001101000010110100
0110010000000111000010110100
0000100010100111000010110100
0001000010111000100010110100
1000010100100100100010110100
1001001001000010100010110100
0000100100101010100010110100
0010000000011110100010110100
0110000010100001100010110100
1100000100010001100010110100
0000010101000011100010110100
0110010101000000010010110100
1000000110101000010010110100
0000001101011000010010110100
0011010010000010010010110100
1100010010000001010010110100
0100001001000101010010110100
0010000001010011010010110100
0010100010001000110010110100
0101000100000100110010110100
1010001100001000001010110100
0000010001111000001010110100
0010011010000100001010110100
1001001000100100001010110100
1000000110010010001010110100
0001010010100001001010110100
0000101000101001001010110100
0010000100100011001010110100
0111000001000000101010110100
0000100100000101101010110100
0100000010110000011010110100
0000000101100000111010110100
0001010011001000000110110100
0010000101101000000110110100
1000101100000100000110110100
0011010000010100000110110100
0000001010101100000110110100
0000110010010010000110110100
1000100000001011000110110100
1010000011000000100110110100
0010101000000010100110110100
0000010000101001100110110100
0001001000100010010110110100
0000000011000110010110110100
0101000000001000011110110100
0001010111100000000001110100
1101100100010000000001110100
0110000111000100000001110100
1011010000001100000001110100
0001101001001100000001110100
1100011010000010000001110100
0100000101011010000001110100
0011101010000001000001110100
0000001110100101000001110100
1010110000100000100001110100
0100001011100000100001110100
0010100001010001100001110100
0000011000001011100001110100
0001011100001000010001110100
0001110000010100010001110100
1110000000100010010001110100
1010000110000000110001110100
1100100000001000110001110100
1001001110000000001001110100
1010000011100000001001110100
0110010100000010001001110100
1100000000101001001001110100
0011000001000101001001110100
1000010001010000101001110100
0000101000010010101001110100
1000000100001010101001110100
0011000000010010011001110100
0000010000100110011001110100
0000000000011001111001110100
1001110010000000000101110100
0001000110001100000101110100
0010000011001010000101110100
0010011100000001000101110100
0100100001000011000101110100
1000000100100011000101110100
0000001010010100100101110100
0000000001110010100101110100
0000010011000001100101110100
1000000100011000010101110100
0010000000100101010101110100
0001100001100000001101110100
0010110000001000001101110100
0110000010000001001101110100
1010001000000000011101110100
1111000010000000000011110100
0010110100010000000011110100
0011000001011000000011110100
0100001000011001000011110100
0000010010010101000011110100
0000000001001111000011110100
0000010010100010100011110100
0001000100001001100011110100
0000000100110100010011110100
0001100001000010010011110100
1001010000000000110011110100
0000011101000000001011110100
0101010000000100001011110100
1000110000000010001011110100
0000001010000000111011110100
0000100110100000000111110100
0001001100010000000111110100
1100000000001100000111110100
0110000100000000100111110100
0100101000000000001111110100
0000000000010011001111110100
1110101101100000000000001100
0111011110010000000000001100
0100111110001100000000001100
1011111100000010000000001100
0001110110011010000000001100
0101111000010110000000001100
1110100001010110000000001100
1100001000111110000000001100
1110110110000001000000001100
1010001111010001000000001100
0100101110110001000000001100
1001010010111001000000001100
1001000101110101000000001100
1001101001001101000000001100
0010010110011101000000001100
1010010101100011000000001100
0100111000101011000000001100
0011001101011000100000001100
1010000111100100100000001100
0101001011100010100000001100
1000110101001010100000001100
0001100110100110100000001100
1011000010010110100000001100
0001111000110001100000001100
0110010011001001100000001100
0110101000010101100000001100
0000011101010101100000001100
0100001001101101100000001100
1111010000000011100000001100
0110000100101011100000001100
1010001010111000010000001100
0001010111001100010000001100
0100101101010010010000001100
0010110001011010010000001100
0000001011101110010000001100
1000010010011110010000001100
0101100001110001010000001100
1101010001000101010000001100
1110101000000011010000001100
1001000111000011010000001100
0100001110001011010000001100
0111111000000000110000001100
1011010000101000110000001100
1100100010011000110000001100
1100000001110100110000001100
0000101001011100110000001100
0011010100010010110000001100
0100100001101010110000001100
0001100000101101110000001100
0011000010100011110000001100
0000101010000111110000001100
1101100010101000001000001100
1100010110100100001000001100
0010011011100100001000001100
0110010101001100001000001100
0110001110100010001000001100
1000111000011010001000001100
0001110001100110001000001100
1000001101001110001000001100
0010100101110001001000001100
1010110000010101001000001100
0100001011010101001000001100
0100010111000011001000001100
1110000100000111001000001100
0000010100110111001000001100
1010010001110000101000001100
0110100000111000101000001100
0001001010111000101000001100
1101100000010100101000001100
1001000001101100101000001100
1001011000100010101000001100
0010001001101010101000001100
0000100011011010101000001100
0000011110000110101000001100
1001110001000001101000001100
1110000010100001101000001100
0010000001011101101000001100
0110100110000100011000001100
1001001000110100011000001100
0101110100000010011000001100
0001101010100010011000001100
0011001100001010011000001100
0110001000110001011000001100
0101001001001001011000001100
0010011100000101011000001100
0100010000011101011000001100
0000100100011011011000001100
0100110011000000111000001100
0001100101001000111000001100
1000000100111000111000001100
0010010010010100111000001100
0100001000010110111000001100
0001001100100001111000001100
0010000110001001111000001100
0111000000000101111000001100
0111001001101000000100001100
1110000011011000000100001100
0001001111010100000100001100
1000110001110100000100001100
0000101100110110000100001100
0010000111001110000100001100
0100010100011110000100001100
1110011000100001000100001100
0011011000011001000100001100
0001111100000101000100001100
1010100011000101000100001100
1101100000100101000100001100
0001010101110000100100001100
1100010001101000100100001100
1000101000111000100100001100
1101001010000100100100001100
1001100001000110100100001100
0100001101000110100100001100
0000010011100110100100001100
1000110100100001100100001100
0000100101001101100100001100
0110100010000011100100001100
0100010000110011100100001100
0101000001001011100100001100
0101011100100000010100001100
0010110100110000010100001100
1000001101110000010100001100
0011011010000100010100001100
0011100100001100010100001100
1100001011000010010100001100
0011000101100010010100001100
0110000110010010010100001100
0001101000011010010100001100
1000100010100110010100001100
0011110001000001010100001100
0000011110010001010100001100
1110000000001101010100001100
0000101001100011010100001100
0010010000010111010100001100
0010011100001000110100001100
1000000011001100110100001100
0010001000110010110100001100
0000000101011010110100001100
0000110010001001110100001100
1010110010100000001100001100
1100101100010000001100001100
0001111010010000001100001100
1010001110000100001100001100
0011101000100100001100001100
0110000001110010001100001100
0001011001001010001100001100
0101010010000110001100001100
0101000010110001001100001100
0000001111001001001100001100
0100100010001101001100001100
0010111000000011001100001100
0011000000001111001100001100
0000101101100000101100001100
0101000100001100101100001100
1011000100000010101100001100
0011000011010000011100001100
1110010000000010011100001100
0100100101000001011100001100
1000000001001011011100001100
1010101000000000111100001100
0001000010100100111100001100
0100001010000001111100001100
1110000100111000000010001100
1010111000100100000010001100
0010101110010100000010001100
0110010011010100000010001100
0011110000110010000010001100
0110010100100110000010001100
1010010001001110000010001100
0000110010101110000010001100
0101001101010001000010001100
0001101010101001000010001100
1000010100101101000010001100
0100100000111101000010001100
0001011100100011000010001100
0000100101100111000010001100
0010001001010111000010001100
0010110101100000100010001100
0111000001110000100010001100
1000101100001100100010001100
0010001011001100100010001100
1010100100010010100010001100
0001001110001010100010001100
0100100011000110100010001100
1000001001011001100010001100
1100100000100011100010001100
0000010001101011100010001100
1001101011000000010010001100
1011100100100000010010001100
1110110000010000010010001100
0101000110011000010010001100
1100001010010100010010001100
1001110000001010010010001100
0110000010001110010010001100
0000111001001001010010001100
1100000011001001010010001100
0101000010100101010010001100
0011000001001101010010001100
0010000100110011010010001100
0100110000000111010010001100
1100010100100000110010001100
0000001110110000110010001100
0001000011101000110010001100
0100010001011000110010001100
0001010100001001110010001100
0010011000000011110010001100
1111010000100000001010001100
1000100110110000001010001100
0010100011101000001010001100
0011010010011000001010001100
0001110100010100001010001100
0101011000001100001010001100
1000101001100010001010001100
0100011100010010001010001100
0000010011110010001010001100
1100100000001110001010001100
0111101000000001001010001100
1100001110000001001010001100
0100000111010000101010001100
1110000001000010101010001100
0010101000000110101010001100
0001000001010110101010001100
1000010010000101101010001100
1001011100000000011010001100
0100011010100000011010001100
1000000010101100011010001100
1000100010000011011010001100
0110001000001000111010001100
0000110000010001111010001100
0100100111100000000110001100
0001101001110000000110001100
0100011000111000000110001100
0111000110000100000110001100
0100110001001100000110001100
1111100000000010000110001100
0100111010000010000110001100
1001000100101010000110001100
1001001000010110000110001100
1000010111000001000110001100
0010001110100001000110001100
0110100100010001000110001100
0000001100001111000110001100
0001110000011000100110001100
1010100000001001100110001100
0000000010111001100110001100
0001110110000000010110001100
1100100100000100010110001100
1001000001100100010110001100
1011001000000001010110001100
1000011001000000110110001100
0101001000010000110110001100
1000000100010001110110001100
1100001000100100001110001100
0001000011001100001110001100
0010010000101010001110001100
0000000110010110001110001100
1010000000110001001110001100
1000000011100000101110001100
0010000100000101101110001100
0101100000100000011110001100
0000010101010000011110001100
0000101010000100011110001100
0001010000000011011110001100
1001000000001000111110001100
0101000111100100000001001100
0110001101010100000001001100
1110000110001100000001001100
0000011011011100000001001100
0000111111000010000001001100
0111011000001010000001001100
0010101010001110000001001100
1101110000010001000001001100
0010011001110001000001001100
1100011100001001000001001100
0000110110101001000001001100
0010100011011001000001001100
0101010000101101000001001100
0000101100011101000001001100
0101101001000011000001001100
1100000110100011000001001100
1000000001101111000001001100
1100100101010000100001001100
1000110010110000100001001100
0011110100001000100001001100
0001110001010100100001001100
1010100001001100100001001100
0011101000100010100001001100
0000000111110010100001001100
0010000000111110100001001100
0100001111000001100001001100
1000101010001001100001001100
0001000001111001100001001100
0010100101000011100001001100
0000011010100011100001001100
0110010111000000010001001100
1001011010010000010001001100
0100101011001000010001001100
0011010001100100010001001100
1101000000100110010001001100
0011001000010110010001001100
1010100100001001010001001100
0001001101000101010001001100
0110100000100101010001001100
0000010101010011010001001100
0001000010011011010001001100
0000011000001111010001001100
1100110000000100110001001100
0011000110000100110001001100
0110000001010001110001001100
0100000100001101110001001100
0011010110100000001001001100
1001001101100000001001001100
1010001000101100001001001100
0001000100111100001001001100
0110000010010110001001001100
0101100100100001001001001100
1001000110001001001001001100
0001001000101011001001001100
1000011001000100101001001100
1010001010000010101001001100
1100000001001001101001001100
0001001010000101101001001100
1000000100100101101001001100
0000010100001011101001001100
0111001010000000011001001100
1100010100010000011001001100
0010111000001000011001001100
0010100011000010011001001100
0000001100110010011001001100
0000010001101010011001001100
0000110000010110011001001100
1010000001100001011001001100
1000001000011001011001001100
0110010000100000111001001100
0011000000011000111001001100
1101100110000000000101001100
0101011001000100000101001100
0100101000101100000101001100
1001000010011100000101001100
0110110100000010000101001100
1100010001010010000101001100
0101000100110010000101001100
1010011000000110000101001100
0011000101001001000101001100
1100010010000101000101001100
1011000000100011000101001100
0000010011001011000101001100
1000000100010111000101001100
1000011110000000100101001100
0000100011101000100101001100
0010010010011000100101001100
0010001010100100100101001100
0000101001010010100101001100
1100001000001010100101001100
1010001000010001100101001100
0000101010110000010101001100
0100000001111000010101001100
1010000010001010010101001100
0000000110100101010101001100
0100000001000111010101001100
0001001000101000110101001100
1001000000010010110101001100
0000101100000001110101001100
1001010011000000001101001100
1000010100101000001101001100
1000000010110010001101001100
0000110001010001001101001100
0010010000100101001101001100
0100000000011011001101001100
0110000101000000101101001100
1100100000100000101101001100
0110100000010000011101001100
0000100110001000011101001100
0000100001100100011101001100
0001000100010001011101001100
0011000111010000000011001100
1011001000110000000011001100
1000110011001000000011001100
0010011100011000000011001100
1101000100010100000011001100
0000001110101100000011001100
0001010010010110000011001100
1000101100100001000011001100
0110000010101001000011001100
0011100010000011000011001100
0100111001000000100011001100
0100000010011100100011001100
0110001000010010100011001100
1011000100000001100011001100
0001010011000001100011001100
1000010001010100010011001100
0001011001000010010011001100
0001000110100010010011001100
0010100100000110010011001100
1100000000110001010011001100
0001100000010101010011001100
0000100000101011010011001100
0010001001100000110011001100
0101100000001000110011001100
1000101000000010110011001100
0010110010000100001011001100
0011000001100010001011001100
0100000011001010001011001100
0010001101000001001011001100
1100010000000011001011001100
0000010000110100101011001100
1000000111000000011011001100
0000000010000110111011001100
1100100000011000000111001100
0001100010100100000111001100
0000000101011100000111001100
1000000011000110000111001100
0101001010000001000111001100
0000010100110001000111001100
0010101000000101000111001100
0100000100100100100111001100
0010000110000010100111001100
0110001100000000010111001100
0000011000100100010111001100
0001000000001110010111001100
0000001011010000001111001100
0001001100001000001111001100
1001100000000001001111001100
0011010000000000101111001100
1011110001100000000000101100
0100110111010000000000101100
1100011001110000000000101100
0010011111001000000000101100
0001101100101100000000101100
1010010010101100000000101100
0111100101000010000000101100
1101001001001010000000101100
0011011001000110000000101100
0100000101110110000000101100
0010100001101110000000101100
1101000110000101000000101100
0100010010110101000000101100
0001101110000011000000101100
0110001001100011000000101100
1000000011010111000000101100
1110001100010000100000101100
0001011001101000100000101100
1010110100000100100000101100
1100101001000100100000101100
0100101010010010100000101100
1110100000001010100000101100
0010011000011010100000101100
0110000010100110100000101100
0110110000100001100000101100
1100000101100001100000101100
0011101000001001100000101100
0000001110101001100000101100
1000011001000011100000101100
0010000100010111100000101100
0000110000001111100000101100
0100011010011000010000101100
0001100010110100010000101100
1010001101000010010000101100
0000100111100010010000101100
1011100000010010010000101100
1100000100011010010000101100
0000111000100110010000101100
1001001100001001010000101100
0000010001111001010000101100
1010100010100000110000101100
0000010110100100110000101100
0001000001110010110000101100
1010000000011001110000101100
0100010100000011110000101100
0000000011001011110000101100
1011101010000000001000101100
0010111100010000001000101100
0101010100110000001000101100
1111000100001000001000101100
0101100001011000001000101100
1001010001010100001000101100
1001100100100010001000101100
0110001000001110001000101100
1001000011100001001000101100
1000010101001001001000101100
0001000010011101001000101100
0011000000110011001000101100
0101010000001011001000101100
0100100110100000101000101100
0010010011000010101000101100
1000000101010010101000101100
0000100000110110101000101100
0001100100010001101000101100
0100001000011001101000101100
0100101001100000011000101100
1100010000101000011000101100
0100000011001100011000101100
0001010010010010011000101100
1010000000100110011000101100
0010100010010001011000101100
1100001000000101011000101100
1000001001001000111000101100
0000100001000101111000101100
0010011000110100000100101100
0000101011001100000100101100
0101001000011100000100101100
1000011010010010000100101100
0011010010001010000100101100
0110010101000001000100101100
0011100010100001000100101100
1000000110110001000100101100
1000100001101001000100101100
0100110000011001000100101100
0000001010100111000100101100
1001001101000000100100101100
0100101100001000100100101100
0100000110010100100100101100
1000000110001010100100101100
1010010010000001100100101100
0001000100100101100100101100
1110000001100000010100101100
1010000010010100010100101100
0111001000000010010100101100
1000110001000010010100101100
0000001001010110010100101100
0101010010000001010100101100
0001100000000111010100101100
0100010000001100110100101100
1010010000011000001100101100
0110110000000100001100101100
0000000011110100001100101100
1100100010000010001100101100
0100011000100010001100101100
0001101001000001001100101100
1001000000110000101100101100
0010000001100001101100101100
1000001010100000011100101100
0010100000101000011100101100
0100000100100100011100101100
0010000100000011011100101100
1101010000011000000010101100
1100110010000100000010101100
0100011101000100000010101100
1011000011000010000010101100
1100000010101010000010101100
0010000101011010000010101100
1000110000110001000010101100
0011100100000101000010101100
0000001100110101000010101100
0000010011001101000010101100
0101000001000111000010101100
0101000100101000100010101100
1000011000010100100010101100
0001100001001010100010101100
1010010110000000010010101100
0101010001100000010010101100
0000110100001100010010101100
0010101010000010010010101100
0100000011010010010010101100
0011000000101010010010101100
0010000011100001010010101100
0110000000010101010010101100
0111000010000000110010101100
0000000101010100110010101100
0001010000000110110010101100
1010001001000100001010101100
0000111000000101001010101100
0000100001010011001010101100
0010000010000111001010101100
1001000110000000101010101100
0010110000001000101010101100
0000001100000011101010101100
0011000101000000011010101100
0001101000001000011010101100
0000010100100010011010101100
1001000000010001011010101100
0000001000100100111010101100
1000011100100000000110101100
1000000000111100000110101100
0001100100010010000110101100
1000100001010000100110101100
1011000000000100100110101100
0110010000000010100110101100
0000000100101001010110101100
0000010010010000110110101100
0110000011000000001110101100
0000010110001000001110101100
0001001010000010001110101100
1100000000000001101110101100
0001111010100000000001101100
1010010100110000000001101100
0100010101101000000001101100
0111000010011000000001101100
1000000011111000000001101100
1000100101100100000001101100
1000101010010100000001101100
0010001110010010000001101100
0101001010000110000001101100
0001010100001110000001101100
1011000001010001000001101100
0001110001001001000001101100
0100100100001011000001101100
0000001001011011000001101100
0110011010000000100001101100
1101000010100000100001101100
1000010000100110100001101100
0101100000000101100001101100
1111010000000000010001101100
0101101100000000010001101100
1000010010000011010001101100
1000010100001000110001101100
0000000110010001110001101100
0100110001000010001001101100
1010011000000001001001101100
0000100110000101001001101100
0010101001000000101001101100
0010000010101000101001101100
0100001100000100101001101100
0100000000100011101001101100
0000000101011000011001101100
0100000110000010011001101100
1000100000001010011001101100
0110000000001001011001101100
0000011000010000111001101100
0110000110100000000101101100
0100011100010000000101101100
0000100010011010000101101100
1101000000001001000101101100
0011000100010000100101101100
0001011000000010100101101100
0100000011000010100101101100
0000100100100010100101101100
0000000010001101100101101100
0010001011000000010101101100
1000001000000100110101101100
0000010000100001110101101100
1100000001000100001101101100
0000001100100001001101101100
0001100000001000101101101100
0000101001101000000011101100
1001000001001100000011101100
1000100110000010000011101100
0000000010110011000011101100
1010010001000000100011101100
1000000000001011100011101100
0110100001000000010011101100
0001010010001000010011101100
0101001001000000001011101100
1000010010100000001011101100
0110010000010000001011101100
1000001100010000001011101100
0001100010010000001011101100
0000000000101110001011101100
0101110000000000000111101100
0010000000011001000111101100
0000000001100101000111101100
0000000000010110100111101100
0100000000100010010111101100
0000000001001000110111101100
0010100000000010001111101100
0000000010000001011111101100
0011011100101000000000011100
0001111001011000000000011100
1011100010100010000000011100
1110001010010010000000011100
0100011011001010000000011100
0000001101111010000000011100
0111000011000110000000011100
0010100100011110000000011100
0111110000001001000000011100
1100101000011001000000011100
0100010101011001000000011100
1100100101000101000000011100
0001011010010101000000011100
0011100001010101000000011100
0010010000111011000000011100
0001010001001111000000011100
1110010101000000100000011100
0010111010010000100000011100
0101100011010000100000011100
0100010110110000100000011100
0101101000101000100000011100
0111010000010100100000011100
0101000100011010100000011100
1000000001011110100000011100
1010101100000001100000011100
1001000000110011100000011100
1001010101100000010000011100
0110001011100000010000011100
1000110000111000010000011100
0100001100110100010000011100
1001011000001100010000011100
1010000100101100010000011100
0000111100001010010000011100
1110000001001010010000011100
1000001010100101010000011100
1000100100100011010000011100
0001011110000000110000011100
0000011001110000110000011100
0100000111001000110000011100
1010001000010100110000011100
0100110000010010110000011100
0011100000001010110000011100
0101100100000001110000011100
0010100000110001110000011100
0000000010011101110000011100
0000000101000111110000011100
1000010111010000001000011100
0110101001001000001000011100
1011000001011000001000011100
0100110010010100001000011100
0000100101101100001000011100
1001010100001010001000011100
1000100110000110001000011100
0000001010110110001000011100
0100100011100001001000011100
1101000100010001001000011100
1010100000101001001000011100
1001010000100101001000011100
0000101101000011001000011100
1100001001100000101000011100
0111000010001000101000011100
0001001100010100101000011100
0010110100000010101000011100
0100000000110101101000011100
1000011010000010011000011100
1100000000110010011000011100
0010000010101010011000011100
0100010100100001011000011100
1011000000000011011000011100
0001110000000100111000011100
0001001001000010111000011100
1001101100100000000100011100
1011010100000100000100011100
0010001101100100000100011100
1100011000010100000100011100
1000110010001100000100011100
0000000110111100000100011100
0010011010100010000100011100
0001100111000001000100011100
0101000100101001000100011100
0000110000100111000100011100
0110100100100000100100011100
1001010010010000100100011100
0000001011011000100100011100
1000000101100010100100011100
0000100010110010100100011100
0010010001010001100100011100
1000100000010101100100011100
0010000000101101100100011100
1001100001010000010100011100
0010100011001000010100011100
0000010011010100010100011100
0001001100000011010100011100
0110000000100011010100011100
0000100110000100110100011100
1000010000000110110100011100
0001010010101000001100011100
0000110100011000001100011100
0010001010010001001100011100
1000000100001101001100011100
0001001000001001101100011100
0111000100000000011100011100
0010000001000110011100011100
0001000001100001011100011100
1101011010000000000010011100
0011110011000000000010011100
0100110001110000000010011100
0000100111010010000010011100
0101100000100110000010011100
0110011100000001000010011100
1000000110010101000010011100
1000000011100011000010011100
0010001010001011000010011100
0100100001001011000010011100
1000011000000111000010011100
1000010100011000100010011100
1000100001100100100010011100
0101000001001100100010011100
0011000101000010100010011100
0000001000101110100010011100
0000101011000001100010011100
0001000110100001100010011100
0011000000011001100010011100
0011001010010000010010011100
1010101000001000010010011100
0001100101000100010010011100
0001010000110100010010011100
0010100110000001010010011100
0000001000111001010010011100
0000010010010011010010011100
0100101000000100110010011100
1001000010000010110010011100
0000111100100000001010011100
1001101000010000001010011100
0010010000010110001010011100
0001010101000001001010011100
0100001010000010101010011100
0100100100010000011010011100
1101000000000100011010011100
0000011001000100011010011100
0010100000100100011010011100
0001000010001001011010011100
0000010000001010111010011100
1000000000100001111010011100
1011000010001000000110011100
0000011101001000000110011100
0100001011000100000110011100
0100001100100010000110011100
1000010000110010000110011100
0110000000011010000110011100
0001000010000111000110011100
0101010000100000100110011100
0010010010000100100110011100
0000001000010011100110011100
0010000100010100010110011100
0100000000101100010110011100
1010000101000000001110011100
1100000010010000001110011100
0001100000001010001110011100
1000110000000000101110011100
0011101101000000000001011100
1100111000100000000001011100
1010001110100000000001011100
1111100000000100000001011100
1001001011000100000001011100
0001010001110010000001011100
1000000110011010000001011100
0010010110000110000001011100
0011000010110001000001011100
0001110100000011000001011100
0010010011100000100001011100
1110000000011000100001011100
0010011000001100100001011100
1001001100000010100001011100
0001000010001110100001011100
0100011000010001100001011100
0000100000011011100001011100
1100001001010000010001011100
0100010010001100010001011100
0101100010000010010001011100
1001101000000001010001011100
0010000011000101010001011100
1010010000000001110001011100
0010000111001000001001011100
0100001100101000001001011100
0101010010000001001001011100
0001000000010111001001011100
1011000000100000101001011100
0100100000001100101001011100
0000000011010001101001011100
1000000010001000111001011100
0010100110010000000101011100
0100100101001000000101011100
0010100001100010000101011100
0001011000100001000101011100
0110001000001001000101011100
0000001001010101000101011100
0000001100110000100101011100
0001000101000100100101011100
0000010000101010100101011100
0100000010100001100101011100
0000111001000000010101011100
0101010000010000010101011100
1000101000001000001101011100
0011000010000100001101011100
1101000000000010001101011100
0010001100000010001101011100
0000110010000010001101011100
0000000000000101111101011100
0001100100101000000011011100
0001011100000100000011011100
0010000001110100000011011100
0010111000000010000011011100
1000010101000010000011011100
1010100001000001000011011100
0001001001001001000011011100
0100010001000101000011011100
1000001010010000100011011100
0101000000000011100011011100
0000100011100000010011011100
0001000001010000110011011100
1110001000000000001011011100
0000001000100101001011011100
0000000001101000101011011100
0000000100010010101011011100
0000000000011100011011011100
0000000001000011011011011100
0000110000010100000111011100
1100000001000000100111011100
0000001010001000010111011100
0001000000110000001111011100
0100000100000001001111011100
1100100010110000000000111100
0010000111110000000000111100
1100110100001000000000111100
0110101010000100000000111100
0001110110000100000000111100
0011000101001100000000111100
0010101001010010000000111100
0000101010101010000000111100
1001000100010110000000111100
1000110011000001000000111100
1101001000100001000000111100
1110010000010001000000111100
1010000000001111000000111100
0000001111000010100000111100
0001010010000011100000111100
0100000001010011100000111100
1100001110000000010000111100
1001100010001000010000111100
0001000100111000010000111100
0011010100000001010000111100
0010100101000000110000111100
0011001000100000110000111100
1001000001000001110000111100
0100000110011000001000111100
0101000000101100001000111100
0001100011000010001000111100
1000000001101010001000111100
0110100100000001001000111100
1000001001010001001000111100
0010010010001001001000111100
1000100000011000101000111100
1100010000000100101000111100
1010110000000000011000111100
0010001000011000011000111100
0000000100001110011000111100
1011001000010000000100111100
1000000111000100000100111100
0001000001011010000100111100
0001000011100000100100111100
0001010100001000100100111100
0000111000000100100100111100
1000000000010011010100111100
0100001001000000110100111100
0000101110000000001100111100
0000000000111001001100111100
0000010001000011001100111100
0000000001001100101100111100
0000100000010100011100111100
0000000000100010111100111100
0110100000101000000010111100
1010100000010100000010111100
0001001001010100000010111100
0101010100000010000010111100
1010001000100010000010111100
0000110001000110000010111100
0100000100001101000010111100
0000101100010000100010111100
0100011000001000100010111100
0010000001000101100010111100
1000010001001000010010111100
0000100000011010010010111100
0000001011001000001010111100
0001100000100000101010111100
0110000000000010011010111100
0111000000000001000110111100
0000110100000001000110111100
1000001010000001000110111100
0100100010000000100110111100
1001000100000000010110111100
0000000001110000010110111100
0000011000010000001110111100
1000000000000110001110111100
0110001000110000000001111100
1010001001001000000001111100
0100100001010100000001111100
0000010000111100000001111100
0011000100100010000001111100
0000101100000110000001111100
0000000011100110000001111100
0100000011001001000001111100
1000010100000101000001111100
0101010001000000100001111100
0000100110001000100001111100
0001001000011000100001111100
1000100001000010100001111100
0000101000100001100001111100
0010010010010000010001111100
0100001000001010010001111100
0100110000000001010001111100
0000000101100001010001111100
0001000000001101010001111100
1000000000110000110001111100
0010000000000110110001111100
0001000010100000011001111100
1001000000100100000101111100
0010000001010000001101111100
0000010100000000011101111100
1000000010000100010011111100
0010000100000100001011111100
0000010000000001101011111100
0010010000100000000111111100
0000000100001010000111111100
0111101110011000000000000010
1110100111001100000000000010
0110110001111100000000000010
1101101011100010000000000010
1111000110101010000000000010
1110011010011010000000000010
0001101101111010000000000010
1000111101010110000000000010
1110111011000001000000000010
1101110101010001000000000010
0011101011101001000000000010
1101101010001101000000000010
1011010110010011000000000010
0100110101101011000000000010
1011111001100000100000000010
0110111101001000100000000010
1100011100111000100000000010
0101010101110100100000000010
1101100100011100100000000010
1101111100000010100000000010
0111010001011010100000000010
0010111011000110100000000010
1000110010110110100000000010
0111001100110001100000000010
0000110111011001100000000010
1001011110000101100000000010
1110100001100101100000000010
0001101100101101100000000010
0110011000011101100000000010
0000001011111101100000000010
0011101110000011100000000010
1010001101001011100000000010
1100110000001111100000000010
1011110011010000010000000010
1110100010110100010000000010
0011011010110100010000000010
0100001111011100010000000010
0101101000111100010000000010
0110001011101010010000000010
1011100100100110010000000010
0101001110100110010000000010
1010011001001110010000000010
0111100101001001010000000010
1001001100111001010000000010
1001111000100101010000000010
1100010110100101010000000010
0100101011100101010000000010
0110110010001011010000000010
0111000011000111010000000010
1001000010110111010000000010
1101101010010000110000000010
0101011110001000110000000010
1100110001010100110000000010
1001000011101100110000000010
1100011011000010110000000010
0010101101010010110000000010
0001111000101010110000000010
1100101000100110110000000010
0110001100001110110000000010
0001100001011110110000000010
0000111101100001110000000010
0110001011010001110000000010
0010100110101001110000000010
1100000001101011110000000010
0111001111000100001000000010
0011101100110100001000000010
0101000011111010001000000010
1010001111100001001000000010
1011001001011001001000000010
0101001001110101001000000010
0010010011110101001000000010
1000110011001101001000000010
0011000110101101001000000010
1110110000100011001000000010
0011011000110011001000000010
0010011011001011001000000010
1001010100101011001000000010
0101011100000111001000000010
0010100101100111001000000010
0100010010101111001000000010
1010101100011000101000000010
0010110100110010101000000010
1001001010101010101000000010
0111101000000110101000000010
1001100110100001101000000010
0101100011010001101000000010
1100000101110001101000000010
0110010001101001101000000010
1000110000111001101000000010
1010111000000101101000000010
1111000000001101101000000010
1100011000010011101000000010
0001000111001011101000000010
0000100010011111101000000010
0111110001100000011000000010
0010110111000100011000000010
1000001011110100011000000010
1101011000001100011000000010
1010010100101100011000000010
1001100010011100011000000010
0001101011010010011000000010
0011000101101010011000000010
0110100001011010011000000010
1000111010000110011000000010
0111010000010110011000000010
1011011010000001011000000010
0101101100010001011000000010
0100011010011001011000000010
0010001101001101011000000010
0000110100001111011000000010
1011001101000000111000000010
0000010111110000111000000010
1000011001011000111000000010
1001010110000010111000000010
1101100001000010111000000010
0001001100110010111000000010
0000010001101110111000000010
1100001010100001111000000010
1010000011000101111000000010
1011100110110000000100000010
1000110111101000000100000010
1101010011010100000100000010
0001101011110100000100000010
1110001100101100000100000010
0001110110011100000100000010
1100111000110010000100000010
1101001001011010000100000010
0011010001101110000100000010
0000011011011110000100000010
1011010011100001000100000010
1100001011101001000100000010
0110001110010101000100000010
0010101011010011000100000010
1101100000101011000100000010
0110010101000111000100000010
1000110001100111000100000010
1010100100010111000100000010
0010001101011100100100000010
0100110111000010100100000010
0011101000110010100100000010
0010100011101010100100000010
1000100110011010100100000010
0110000011010110100100000010
0011100100011001100100000010
1001010001011001100100000010
1001100011000101100100000010
1010010010010101100100000010
1000010100101101100100000010
0100001100101011100100000010
1001001000001111100100000010
0110100111010000010100000010
1001111100001000010100000010
0111010100101000010100000010
0001000111111000010100000010
1100110100000110010100000010
0001100010101110010100000010
1000101000011110010100000010
0011000100011110010100000010
1100101101000001010100000010
0111100010100001010100000010
1010111000010001010100000010
0100010100011101010100000010
1010001100100011010100000010
1010101010100000110100000010
1000001111010000110100000010
0111000010011000110100000010
0000110100111000110100000010
0010010110100100110100000010
1001010100010100110100000010
1101000010100010110100000010
0110010000110001110100000010
0011001000010101110100000010
0010000001101101110100000010
0101000001010011110100000010
1101010101100000001100000010
1110001010110000001100000010
0100101101110000001100000010
0101110010101000001100000010
1010110000011100001100000010
0101001010011100001100000010
1010010110100010001100000010
0010101100101010001100000010
0110100010100110001100000010
0000010101110110001100000010
1000000010111110001100000010
0000111111000001001100000010
0110100000111001001100000010
1100011010000101001100000010
1000101100100101001100000010
1001100101000011001100000010
1000001110001011001100000010
0100100011001011001100000010
0001000110010111001100000010
0101100101001000101100000010
1011000001010100101100000010
1010001011000010101100000010
0000111010100010101100000010
1001010000110010101100000010
0000011101001010101100000010
1100100000010110101100000010
1001001010010001101100000010
0101010000010101101100000010
0010000001110011101100000010
0011011100000100011100000010
0101000101010100011100000010
1011110000000010011100000010
0000100110110010011100000010
0001001001100110011100000010
1100000110010001011100000010
0000011100110001011100000010
1010100010001001011100000010
0001110000011001011100000010
0100101000100011011100000010
0000010011000111011100000010
1100000000001111011100000010
0010111000001000111100000010
0100000001111000111100000010
0000001011001001111100000010
0100010100000011111100000010
0001000000101011111100000010
0100111010111000000010000010
0101100111100100000010000010
1101001100110100000010000010
1011000110011100000010000010
0110100110110010000010000010
0101011100101010000010000010
0001110011101010000010000010
1101010110000110000010000010
0010001101110110000010000010
0111011001001001000010000010
1001001011100101000010000010
0000110110110101000010000010
0101100100011011000010000010
1000001001111011000010000010
0110101010000111000010000010
1100100101000111000010000010
1110110010100000100010000010
1010011100100100100010000010
0111010010001100100010000010
0001101010011100100010000010
1001001101100010100010000010
1100010101010010100010000010
1010000011011010100010000010
0110010001100110100010000010
1001010000101110100010000010
1100001010010101100010000010
0000111001010101100010000010
0101000101001101100010000010
0101010011000011100010000010
1000101010001011100010000010
1101000011011000010010000010
0011010101100100010010000010
1010010011100010010010000010
0001111100010010010010000010
0011000111010010010010000010
1000100101110010010010000010
1011001010001010010010000010
1101100000001110010010000010
0110011010100001010010000010
0010011100011001010010000010
0110000010011101010010000010
0100010110010011010010000010
0001001101001011010010000010
0000111110000100110010000010
0010010011010100110010000010
0000000101111100110010000010
1111010000000010110010000010
0010011000110010110010000010
0000110101001010110010000010
1000100011010001110010000010
1101000000100101110010000010
1010000100001101110010000010
1000010100100011110010000010
0100100010100011110010000010
0011100000001011110010000010
0110010110100100001010000010
0001011110010100001010000010
0100011101001100001010000010
1101100100100010001010000010
1111000001010010001010000010
1001011001000110001010000010
0001100001110110001010000010
0010100100011110001010000010
0001011101100001001010000010
1100100011100001001010000010
0001101000111001001010000010
1010000010110011001010000010
1101000010001011001010000010
0000100110101011001010000010
1011100000000111001010000010
0000001111000111001010000010
0010101011001000101010000010
1101010000011000101010000010
0110000101011000101010000010
1110001100000010101010000010
0011001010010010101010000010
1000101001010010101010000010
1000000100110110101010000010
1100000001001110101010000010
0001010010101001101010000010
0010100010100101101010000010
1000101111000000011010000010
1011010100010000011010000010
0110011001010000011010000010
1000111000110000011010000010
1100001100011000011010000010
0111001000100010011010000010
0100101000010110011010000010
0000000011011110011010000010
1101110000000001011010000010
1001000001110001011010000010
0001000110011001011010000010
1010001000010101011010000010
0000111001000011011010000010
0110000100000111011010000010
0011100110000000111010000010
0100000010110100111010000010
0110101000000001111010000010
0010000100110001111010000010
0000100001001101111010000010
0000010000011011111010000010
0111110000011000000110000010
1010011010001100000110000010
1001100011010010000110000010
0001011010110010000110000010
0001101110000110000110000010
0010110000110110000110000010
0100111000001110000110000010
1110000110100001000110000010
0010011001110001000110000010
0001100111001001000110000010
1100010010011001000110000010
0011010110000101000110000010
0111100001000101000110000010
0100101000110101000110000010
1010000011000111000110000010
0101010000100111000110000010
0000000101011111000110000010
0110100101100000100110000010
0101000110110000100110000010
1100011001001000100110000010
0001100001111000100110000010
1111001000000100100110000010
1110000000110010100110000010
0100001100010110100110000010
0000001001101110100110000010
0001110010010001100110000010
0010110001001001100110000010
0101001000011001100110000010
0100110100000101100110000010
1000000001110101100110000010
1010110100100000010110000010
0011101010010000010110000010
0100110010010100010110000010
1010001001010010010110000010
1000000111001010010110000010
1000011000101010010110000010
0011000000111001010110000010
0101001100000101010110000010
1000100000101101010110000010
0100001011000011010110000010
1001010000010011010110000010
0010010000001111010110000010
1001101000000010110110000010
0110000110000010110110000010
0000001010110001110110000010
0001000010000111110110000010
0110111100000000001110000010
0010100011110000001110000010
0100000111101000001110000010
0000111001011000001110000010
1010010001100100001110000010
1000000111010100001110000010
0101000100001110001110000010
0010001010101001001110000010
0001100100010100101110000010
0001011000001100101110000010
0110100000001010101110000010
0100001101000001101110000010
1011000000100001101110000010
0011100000100100011110000010
1100000100100100011110000010
0000011010100100011110000010
0010000110001100011110000010
1100010001000010011110000010
0001010010001010011110000010
0000000000110111011110000010
1010100001000000111110000010
0001010100100000111110000010
1000011000000001111110000010
1110110100101000000001000010
1010010111011000000001000010
0100100101110110000001000010
1111010000110001000001000010
0100011001111001000001000010
0010100101111001000001000010
0001111010010101000001000010
0010011101010101000001000010
1010101100001101000001000010
1000010010111101000001000010
0011010101100011000001000010
0101001010101011000001000010
1100010100011011000001000010
0110011000100111000001000010
1001001100010111000001000010
0100101000011111000001000010
1000011011010100100001000010
0010110110001100100001000010
1011010011000010100001000010
0111000100010110100001000010
0100100111100001100001000010
1101000110010001100001000010
1001100001110001100001000010
0011011010001001100001000010
0011101001000101100001000010
0001001011010011100001000010
0000111000110011100001000010
0001110100001011100001000010
1100000100100111100001000010
0100000011001111100001000010
0000111110110000010001000010
1100011010101000010001000010
0111000001111000010001000010
0110000111100100010001000010
0111001010001100010001000010
0000111101001100010001000010
0011101100001010010001000010
0101000111001010010001000010
1001011000011010010001000010
0000110011100110010001000010
1000010100110110010001000010
0111011100000001010001000010
1010100111000001010001000010
0110101001000011010001000010
1010010000101011010001000010
1000001010001111010001000010
1011010100100000110001000010
1100001001110000110001000010
1101001100000100110001000010
0001100110100100110001000010
1010000101010100110001000010
0011001001100010110001000010
0000001000111110110001000010
0111100000010001110001000010
0101010000101001110001000010
0111011000011000001001000010
1010011010100100001001000010
0110010011001100001001000010
0000110100111100001001000010
0010111101000010001001000010
0100111000101010001001000010
1000001011011010001001000010
0111000001100110001001000010
0010101010010110001001000010
0001110001001110001001000010
0000001110101110001001000010
1110000000011110001001000010
0101000101101001001001000010
1001000011010101001001000010
1000100100110011001001000010
0000000001111111001001000010
1101000011100000101001000010
1000100111010000101001000010
0101100100110000101001000010
1110100010001000101001000010
0011000011011000101001000010
0100101110000100101001000010
1000101000110100101001000010
0101110010000010101001000010
0100010101100010101001000010
0011100000101001101001000010
1100001001000101101001000010
0000010110010011101001000010
0110111010000000011001000010
1101100110000000011001000010
1010101001001000011001000010
0001100101011000011001000010
0100011100010100011001000010
1101000000110100011001000010
0011010010100010011001000010
1000000111100010011001000010
1010000100011001011001000010
0001001100100101011001000010
1001010001000011011001000010
1110010000000001111001000010
0001111000000001111001000010
0010001110000001111001000010
1100000111110000000101000010
1100101100010100000101000010
0111001001010100000101000010
0010001010111100000101000010
0001110110100010000101000010
1000101101100010000101000010
1110100010010010000101000010
0011100001011010000101000010
1000010001111010000101000010
1101010000001110000101000010
0011001111000001000101000010
0010110110010001000101000010
0100010111001001000101000010
1011011000000101000101000010
0000101001101101000101000010
1100010010100011000101000010
0011100010000111000101000010
1100001110001000100101000010
1001001001101000100101000010
0101010100011000100101000010
0101111000000100100101000010
1001010010100100100101000010
1010011000001010100101000010
0011000100101010100101000010
0100000010111010100101000010
0110001001100001100101000010
0100101010010001100101000010
1111010001000000010101000010
1001000111000100010101000010
0100011001100010010101000010
1101000100010010010101000010
0010010011001010010101000010
0001101000110001010101000010
0110100000001101010101000010
0001000011100011010101000010
0010001000011011010101000010
0010110101000000110101000010
1000100011001000110101000010
0010100000110100110101000010
0101000001001100110101000010
0100100100100010110101000010
0000101010000110110101000010
0000010100001110110101000010
0001010110000001110101000010
1000000101100001110101000010
0100100011010100001101000010
0010100101001100001101000010
1001100000101100001101000010
0101101001000010001101000010
0111000010001010001101000010
0010111000100001001101000010
1000110100001001001101000010
0001010101000101001101000010
0001011000001011001101000010
0000001110110000101101000010
0001001011000100101101000010
0010100110000010101101000010
1100001000100010101101000010
0000100001100110101101000010
0100000100001101101101000010
0100010110100000011101000010
1011000010010000011101000010
0001011001010000011101000010
1100000101001000011101000010
1000001000111000011101000010
0001100000010110011101000010
0101001010000001011101000010
0010010000010101011101000010
0111000100000000111101000010
1010000000000110111101000010
1110101110000000000011000010
0010011111100000000011000010
0100111011000100000011000010
0101110000110100000011000010
0001001111001100000011000010
1010100010101100000011000010
1100100001011100000011000010
0011111000100010000011000010
0110010011010010000011000010
1000011110001010000011000010
1100000101101010000011000010
1000111100010001000011000010
0001001110110001000011000010
1001110010001001000011000010
0000101011011001000011000010
0111000010100101000011000010
1010010100000111000011000010
0101110101000000100011000010
0110101000110000100011000010
1000001010111000100011000010
0100000110101100100011000010
1101001000010010100011000010
0000100111000110100011000010
0100011110000001100011000010
1010000011100001100011000010
0110001000001011100011000010
0000100001101011100011000010
1011000101001000010011000010
0011110000001100010011000010
0010110110000010010011000010
1100011001000001010011000010
1010100000110001010011000010
0000101100100011010011000010
0000010001010111010011000010
1001110000010000110011000010
1100100100001000110011000010
0010001100101000110011000010
0001001110000010110011000010
0110100000000110110011000010
1101011010000000001011000010
1110010101000000001011000010
1010001001110000001011000010
0010110001010100001011000010
0110001000101100001011000010
0101010100010001001011000010
0110100001001001001011000010
1100000000111001001011000010
0011000110000011001011000010
1001101100000000101011000010
0000110010011000101011000010
0000010011100100101011000010
1001000010001100101011000010
0001010100000110101011000010
0010001001000110101011000010
0010110100000001101011000010
1000010000010101101011000010
0001000000110011101011000010
0010000011101000011011000010
0100100101000100011011000010
1000100010010010011011000010
0100001001001010011011000010
0001000000101110011011000010
0011001000001001011011000010
0100010010000101011011000010
0011010001000000111011000010
0100110000100000111011000010
0100000100010010111011000010
1011101001000000000111000010
1001010101010000000111000010
0000101010101010000111000010
0000011101000110000111000010
1001000001100110000111000010
1101000011000001000111000010
1001100100000101000111000010
1000010001001101000111000010
0000111100001000100111000010
0010010100010010100111000010
0000000110010101100111000010
0011000000001101100111000010
1000110000000011100111000010
0001000101000011100111000010
1000111010000000010111000010
0011000110100000010111000010
0001010001101000010111000010
0100101000011000010111000010
0110011000000100010111000010
0010000001011100010111000010
0110000000101010010111000010
0000001101010001010111000010
0000010100100101010111000010
0010001011000000110111000010
1000001000100100110111000010
0011110010000000001111000010
0101001100100000001111000010
0001000010111000001111000010
0100000001100101001111000010
0000001010010011001111000010
1000010000101000101111000010
0010000100100100101111000010
0000000000011110101111000010
0010000101000010011111000010
0000100110000001011111000010
0100000010001000111111000010
1010011101101000000000100010
1100110011100100000000100010
0110011011010100000000100010
0111100010101100000000100010
0111011001100010000000100010
1100010111001010000000100010
0010001111011010000000100010
0110110110000110000000100010
1101000001110110000000100010
0010110010111001000000100010
0101000111010101000000100010
1100001110100011000000100010
0011100101010011000000100010
0111000010110011000000100010
0100101001110011000000100010
1011100010001011000000100010
0000111010001111000000100010
1001010110011000100000100010
0110001101100100100000100010
1010100011010100100000100010
0100011010101010100000100010
1000100001111010100000100010
1011011000000110100000100010
0100111000010110100000100010
1011010101000001100000100010
1101000100101001100000100010
0011010000101101100000100010
0110010100100011100000100010
1100000010011011100000100010
0011111101000000010000100010
1101100101000100010000100010
0011010110001100010000100010
1010001010101100010000100010
1100100011010010010000100010
0100110100110010010000100010
0011100000111010010000100010
0001010101010110010000100010
0000100111001110010000100010
1110001100000101010000100010
0011000100110101010000100010
0100000001111101010000100010
0001110110000011010000100010
1001000101100011010000100010
0100001100011011010000100010
1010110000100100110000100010
1000001100110100110000100010
0100010010011100110000100010
0010010110010010110000100010
1010101000001010110000100010
0010101000110001110000100010
0000110011000101110000100010
0101100000001101110000100010
0010011001000011110000100010
0100100101000011110000100010
0001001010001011110000100010
0001100111110000001000100010
1111100001001000001000100010
0100101110101000001000100010
0101010101011000001000100010
1100001000111100001000100010
0010000101111100001000100010
0101010110100010001000100010
1000011010110010001000100010
0000111001100110001000100010
1010000110001110001000100010
0111101000100001001000100010
1001111000010001001000100010
0010100111001001001000100010
0011100010010101001000100010
1010011100000011001000100010
1100101000001011001000100010
0100010001010111001000100010
0001110110000100101000100010
1011000010100100101000100010
1000010101010100101000100010
0010011100001100101000100010
1001001001001100101000100010
0000100011101100101000100010
1110010010000010101000100010
1010100101000010101000100010
0100110010100001101000100010
0000011011010001101000100010
1010001110010000011000100010
1001000110101000011000100010
0010010011011000011000100010
0010101000011100011000100010
1001100100010010011000100010
1100010001100001011000100010
1000100001011001011000100010
0000011000101101011000100010
0100001010000111011000100010
0111001000010000111000100010
0101000011001000111000100010
0100100100010100111000100010
0100001001100010111000100010
0100110000001010111000100010
1000000010010110111000100010
0011000000001110111000100010
1011100000000001111000100010
0001000101010001111000100010
1111111000000000000100100010
1111000101010000000100100010
0000011111100100000100100010
1010011100010100000100100010
0011101001001100000100100010
1110000010011100000100100010
0000111000111100000100100010
1001001111000010000100100010
0011010100110010000100100010
1110100100001010000100100010
0100110001011010000100100010
0101100010011001000100100010
0001001110001101000100100010
0111001100000011000100100010
1100101100100000100100100010
1110000011100000100100100010
0010101110001000100100100010
1010001000111000100100100010
0011010011000100100100100010
0101100100000110100100100010
0001101001100001100100100010
1000110100010001100100100010
1100001001000011100100100010
0000000100110111100100100010
1001011001100000010100100010
0100011110010000010100100010
1010100001101000010100100010
0110010001001100010100100010
1000110010100010010100100010
0110001000010110010100100010
0000101110100001010100100010
0100111000001001010100100010
1101000001001001010100100010
1110000010000011010100100010
0001011000000111010100100010
1110010100000000110100100010
0011100001010000110100100010
1001010000001010110100100010
0000001001011010110100100010
0110001101001000001100100010
1101001100000100001100100010
0100110100100100001100100010
0011001010100010001100100010
0000010011101010001100100010
0001001100011010001100100010
0010010100011001001100100010
0100101001000101001100100010
1010000000101011001100100010
0101011010000000101100100010
0110000100110000101100100010
1100010000001100101100100010
1001100010000010101100100010
0001000101100010101100100010
0010000010011010101100100010
0011000110000001101100100010
0000010001100101101100100010
0110000000000111101100100010
1100001001010000011100100010
1010010010000100011100100010
0000110001010100011100100010
0101000000101100011100100010
0010000100100110011100100010
0001000010110000111100100010
0000000111000100111100100010
1001111001001000000010100010
1110101000101000000010100010
1000101110011000000010100010
1100111100000100000010100010
1011101010000100000010100010
1110010000001110000010100010
0001110100001110000010100010
0100001110001110000010100010
0100110111000001000010100010
1100011000110001000010100010
0001110001110001000010100010
0110100100100101000010100010
1010000100011011000010100010
0011010001000111000010100010
1000110101100000100010100010
0110011100010000100010100010
0000001111110000100010100010
0101011001000100100010100010
0101100000101010100010100010
0001000110010110100010100010
1101000001010001100010100010
1011001000001001100010100010
1000010011001001100010100010
0010001011000101100010100010
1001000010100011100010100010
1101010100100000010010100010
0100101101010000010010100010
1110000001110000010010100010
1000010110010100010010100010
0000011011001010010010100010
0110000010100110010010100010
0010001101100001010010100010
0010101010001001010010100010
0101001000101001010010100010
0001100010100101010010100010
0011001000010011010010100010
0000110010110000110010100010
1001100010001000110010100010
0010100100011000110010100010
1011000000010100110010100010
0010100011000010110010100010
0000000001110011110010100010
1000110011010000001010100010
1010011000011000001010100010
0010110010001100001010100010
0001010000111100001010100010
0011001101000010001010100010
0100000111010010001010100010
0010100001101010001010100010
1100100010000110001010100010
1001010010000101001010100010
0000001010110101001010100010
0000010100100111001010100010
0010011001100000101010100010
0100101010010000101010100010
1100000010101000101010100010
0011100001000100101010100010
0010000110100010101010100010
1000101000100001101010100010
0100000110000101101010100010
0001001011100000011010100010
0101100000011000011010100010
1010100100000100011010100010
0100011100000010011010100010
1110000000001001011010100010
0101000001000101011010100010
0000001000111000111010100010
1101100110000000000110100010
0111001010001000000110100010
1001000011101000000110100010
0010000110111000000110100010
1010010010010010000110100010
0010011100001010000110100010
0100010011000110000110100010
1000100100100110000110100010
1000001101001001000110100010
1001001000010101000110100010
0010100000011101000110100010
0010100110000011000110100010
0001000100101011000110100010
0011110100000000100110100010
0100010000111000100110100010
0010101000100100100110100010
0100100001010100100110100010
0000010110001100100110100010
0000111001000010100110100010
0000011100100001100110100010
0100110001100000010110100010
0000000011110100010110100010
0000101100001100010110100010
0001100001000011010110100010
0000000010011011010110100010
1000000100101000110110100010
1000010001000100110110100010
0101010000000001110110100010
1000011110000000001110100010
1000100001001100001110100010
1010001000000110001110100010
0000000001111001001110100010
1100000000010011001110100010
0010010000010100101110100010
0110100010000000011110100010
0001000101001000011110100010
0010010000101000011110100010
1000000011000001011110100010
0000100000100010111110100010
0101101001100100000001100010
1001110001010100000001100010
1110001001010010000001100010
0000010111110010000001100010
0110000100111010000001100010
1010100001001110000001100010
0011000010011110000001100010
0010001011110001000001100010
0001010011100101000001100010
0100010100110101000001100010
1101011000000011000001100010
0111000001001011000001100010
0000011101001011000001100010
1000000011101011000001100010
0111001010100000100001100010
0010100110110000100001100010
0110010001110000100001100010
1101010001001000100001100010
0010101001101000100001100010
1011100000011000100001100010
0100001100011100100001100010
1100101010000010100001100010
1000010100101010100001100010
0010101100000110100001100010
0100100000111001100001100010
0110100010000101100001100010
0010000001011101100001100010
1000010001000111100001100010
0101110010100000010001100010
0100101010010100010001100010
0110001110000010010001100010
1000110101000010010001100010
0001011100100010010001100010
0010010110100001010001100010
1001100100001001010001100010
0001000010111001010001100010
0001001001001101010001100010
0010000101000111010001100010
0000101111000000110001100010
1110000010010000110001100010
0100000101101000110001100010
0000100010011010110001100010
0001110000000110110001100010
1000000110000101110001100010
1100010010011000001001100010
1000101010001100001001100010
0100100010110010001001100010
1100000101000110001001100010
0101001000010110001001100010
0110011001000001001001100010
0111000100000101001001100010
1010010000001101001001100010
1011000000010011001001100010
0001110001100000101001100010
0101101000001000101001100010
0000010111001000101001100010
1000110000010010101001100010
0100000001011010101001100010
0001000010000111101001100010
0011100011000000011001100010
1000101100100000011001100010
1010010000110000011001100010
0000010101100100011001100010
0001000110010100011001100010
1100000000101010011001100010
1000110010000001011001100010
0010001000100011011001100010
1001001010000000111001100010
0000001100001010111001100010
0110011100100000000101100010
1100100010101000000101100010
0010111010000010000101100010
0110100001100010000101100010
0101010010010010000101100010
1000010110000110000101100010
1010000000110110000101100010
0011100100100001000101100010
1000011010010001000101100010
0010010001101001000101100010
1000000100111001000101100010
1100000001010101000101100010
0000011101010000100101100010
1000100101000100100101100010
1000000011010010100101100010
1010000100000011100101100010
0000010010001011100101100010
1010001101000000010101100010
0011001000100100010101100010
0000000110101010010101100010
0000100011010001010101100010
0000010100010011010101100010
0000100000100111010101100010
0110001000001000110101100010
0001100000101000110101100010
0100111000010000001101100010
0000001001011100001101100010
1010010001000010001101100010
1000001001100001001101100010
0010001010000101001101100010
0100000110000011001101100010
0101000001000001101101100010
0000010000011000111101100010
1011011100000000000011100010
0011100110001000000011100010
0001010011011000000011100010
0011001000111000000011100010
0101001011000010000011100010
0100110010001010000011100010
0101000100100110000011100010
1000011000010110000011100010
1110010010000001000011100010
0100000101011001000011100010
1000000101100101000011100010
1000100010010101000011100010
0101010000001101000011100010
1100100000100011000011100010
1100000100110000100011100010
0001000001110100100011100010
1000110000001100100011100010
0000011000011001100011100010
0100001000100101100011100010
0000111000101000010011100010
0010101001000100010011100010
1000000011001100010011100010
1001010010000010010011100010
0010010000011010010011100010
0100110000010001010011100010
1010000000100010110011100010
0001000001001010110011100010
0110000100000001110011100010
1011100000100000001011100010
0111000010010000001011100010
1000000100011100001011100010
0010101000010001001011100010
0100001010001001001011100010
1001000001001001001011100010
0010000100101001001011100010
1100100001000000101011100010
0100010000000011101011100010
0001011000000100011011100010
1000000000000111011011100010
0000000010100001111011100010
1010100100010000000111100010
0000100101101000000111100010
0011000101000100000111100010
0110000000110001000111100010
0000000010101101000111100010
0010001001000011000111100010
0100000111000000100111100010
0001001010010000100111100010
0100001010100000010111100010
0101100000000100010111100010
0100000001010010010111100010
1001000000100001010111100010
0000011000100010001111100010
1010111100110000000000010010
0101010110111000000000010010
1010010111100100000000010010
0101011001011100000000010010
1001011011010010000000010010
1100001101110010000000010010
0111110000100110000000010010
1010001110010110000000010010
0000101011101110000000010010
1100000011011110000000010010
1011000111001001000000010010
0100101100111001000000010010
1000100101101101000000010010
1010010100011101000000010010
1001100001011011000000010010
0110100001010111000000010010
1011100101010000100000010010
0110011110000100100000010010
0011101010100100100000010010
1010001001110100100000010010
0011010110001010100000010010
1000001100101110100000010010
0010101000011110100000010010
0100010100011110100000010010
1100110100100001100000010010
1110010001010001100000010010
1001011000101001100000010010
1001101000010101100000010010
0010000110110101100000010010
1010100010100011100000010010
0010011010010011100000010010
1000111011100000010000010010
1100100101011000010000010010
1101010001100100010000010010
0001011100101100010000010010
1111100000010010010000010010
0011100011001010010000010010
0000010111101010010000010010
0010110100011010010000010010
0010101100010101010000010010
0000011011010101010000010010
0111000000101101010000010010
1000011101000011010000010010
1000110010010011010000010010
0010010010100111010000010010
0100011000001111010000010010
0111010101000000110000010010
1001101100100000110000010010
0100110110010000110000010010
0110110000101000110000010010
0011000010010110110000010010
0001100010110001110000010010
0001001001011001110000010010
0100101000010011110000010010
0000100001100111110000010010
0101111110000000001000010010
0011111001010000001000010010
1110011001001000001000010010
0010101010111000001000010010
0011110100001100001000010010
0001000111011100001000010010
1110000011100010001000010010
0110110010010010001000010010
0100101101000110001000010010
1001110000010110001000010010
0100000110110110001000010010
0111010100100001001000010010
1001110001100001001000010010
1110100100000101001000010010
0100110000110101001000010010
1000101011000011001000010010
0011001100001011001000010010
0100011011100000101000010010
1111000010010000101000010010
1000010110101000101000010010
0000110101100100101000010010
0101100000011010101000010010
0001100011000110101000010010
0011110010000001101000010010
0000101101010001101000010010
0000011010001101101000010010
0100000001011101101000010010
0111101000001000011000010010
1001001100010100011000010010
1110001000000110011000010010
0100001101100001011000010010
0010010110010001011000010010
0101010001001001011000010010
0010000000111011011000010010
1110000100100000111000010010
1001110000001000111000010010
0101000110000100111000010010
0001011001000100111000010010
0100001010001010111000010010
0111101100100000000100010010
1101011010100000000100010010
1110100001110000000100010010
0001110101110000000100010010
0010001111110000000100010010
1001001011001100000100010010
0101010011001010000100010010
1100011001000110000100010010
1111001001000001000100010010
0110110100001001000100010010
1010000010111001000100010010
1011000100100101000100010010
0010011001001101000100010010
0001010010101101000100010010
0011010001010011000100010010
0100010010010111000100010010
0101001111000000100100010010
0100100110101000100100010010
1100000101010100100100010010
1000011000011100100100010010
1010101100000010100100010010
0000010110110010100100010010
1001000101001010100100010010
1100010000101010100100010010
0110101000000101100100010010
0001100010001011100100010010
0101111001000000010100010010
0000101011011000010100010010
0011100110000100010100010010
1000110000110100010100010010
0010111000100010010100010010
1001000010011010010100010010
0100100011000110010100010010
1000001010100110010100010010
1000001100001101010100010010
0101100100000011010100010010
0011001100001000110100010010
0110010000000110110100010010
1110000000001001110100010010
0001110000000101110100010010
0000001110000011110100010010
0000000000011111110100010010
1011101010000000001100010010
1100110011000000001100010010
0110010101010000001100010010
0010011110001000001100010010
1010000101101000001100010010
0110001001100100001100010010
1010011000010010001100010010
0000100110001110001100010010
1001010100010001001100010010
0101000010100011001100010010
0000011001100011001100010010
1000000001010111001100010010
1000100100110000101100010010
0100001100011000101100010010
0001000100101100101100010010
0111000001000010101100010010
0000001010010110101100010010
0000101000101001101100010010
0011001000110000011100010010
0100011000101000011100010010
0011000001001100011100010010
0010000011010010011100010010
0110000100001010011100010010
1010010001000001011100010010
0000100101001001011100010010
1001000011000000111100010010
0000101100000100111100010010
1000000000100101111100010010
1011010001110000000010010010
1010001110101000000010010010
0110010101101000000010010010
1001110100011000000010010010
0000101101011100000010010010
0000010011111100000010010010
0111010100010010000010010010
0101101001010010000010010010
1100100000110110000010010010
0001011010001110000010010010
1111010000000101000010010010
0100011001100101000010010010
0011001010010101000010010010
0100110010001101000010010010
0010101000101101000010010010
1001000000111101000010010010
0101001110000011000010010010
1000011010100011000010010010
0001111011000000100010010010
0101000011101000100010010010
0011011000011000100010010010
1000100011001100100010010010
1010011001000010100010010010
0010100111000001100010010010
0011000100101001100010010010
1000010101000101100010010010
0000100100110011100010010010
1100000100001011100010010010
0001001001000111100010010010
0010000010001111100010010010
1110101001000000010010010010
1010100110010000010010010010
1001010010101000010010010010
1011000011000100010010010010
0100111010000010010010010010
1000101100001010010010010010
0100000101100110010010010010
0101100001100001010010010010
1101000100010001010010010010
0100001100110000110010010010
1000001001101000110010010010
0100100000011100110010010010
0001100100000110110010010010
1010001010000001110010010010
0010010001100001110010010010
0111100010100000001010010010
1100100110001000001010010010
0001100101101000001010010010
1001001010011000001010010010
1001010100100100001010010010
1010010010001010001010010010
0000110000111010001010010010
0110000011010001001010010010
1000010001011001001010010010
0010010101000011001010010010
0110110001000000101010010010
1010000000101100101010010010
0100101000100010101010010010
0101100000000101101010010010
0000001100100101101010010010
0010101100100000011010010010
1100010010010000011010010010
0000100011100100011010010010
0010010000110100011010010010
0001010001010010011010010010
0010110000001001011010010010
1000000010001101011010010010
1000000101010000111010010010
0010000010011000111010010010
0000000100101010111010010010
1000011101100000000110010010
1001101000110000000110010010
0011011000100100000110010010
0110100100010100000110010010
1001000110100010000110010010
1010100000101010000110010010
0001110001000110000110010010
0101010101000001000110010010
1100101000001001000110010010
0000101011000101000110010010
0110010010010000100110010010
0000011010101000100110010010
0000100010100110100110010010
1001001100000001100110010010
1010100000010001100110010010
1001100001001000010110010010
1010010000011000010110010010
0010000100110010010110010010
0101001000001010010110010010
0000000111100001010110010010
0100000001001101010110010010
1100000000100011010110010010
0000011001010000110110010010
0100010100001000110110010010
1100000010000100110110010010
1111000100000000001110010010
0101010000110000001110010010
1000111000000100001110010010
0000010100101001001110010010
0001100000010011001110010010
0001001001100000101110010010
0010000011000100101110010010
1001000000000110101110010010
0000010101000100011110010010
0000001000011100011110010010
0000000001000011111110010010
0101110001101000000001010010
1001101101000100000001010010
1111001000100100000001010010
0011010100110100000001010010
0001001111100010000001010010
0101010101000110000001010010
0010001101001110000001010010
0001100100011110000001010010
0101101011000001000001010010
0001111100100001000001010010
1010101010010001000001010010
0110010010101001000001010010
1010110000100101000001010010
0000101110001011000001010010
0011010000001111000001010010
1100010010110000100001010010
1010001011001000100001010010
0100100101001100100001010010
0000011001101100100001010010
1100000111000010100001010010
0100001001010110100001010010
1001000000110110100001010010
0010110000011001100001010010
1000001100011001100001010010
0010010011000101100001010010
0001000010011101100001010010
0101000001100011100001010010
0000011100000111100001010010
0101001101010000010001010010
0001010011110000010001010010
1100101000001100010001010010
1011000000011100010001010010
0101101000100010010001010010
1110000010001010010001010010
0010011000010110010001010010
0100110101000001010001010010
1110000001100001010001010010
0010000011011001010001010010
0000010100111001010001010010
1000100000111000110001010010
0000111001000010110001010010
0000000101011010110001010010
0100000110001001110001010010
1001000100000011110001010010
1010110110000000001001010010
0011001110010000001001010010
0000011101110000001001010010
0110001000110010001001010010
0000011011000110001001010010
1011000010100001001001010010
1001101000001001001001010010
0000000111100101001001010010
0100001010010101001001010010
1101010100000000101001010010
0110100000100100101001010010
0010100001010010101001010010
1011000000001010101001010010
0000011000011010101001010010
1000100100000110101001010010
0111001000000001101001010010
1000000001101001101001010010
0010000100100011101001010010
0100100100101000011001010010
0000101001010100011001010010
0000010010011100011001010010
0101000010010010011001010010
1000000001001110011001010010
1000011000000101011001010010
0010100010000011011001010010
0110000011000000111001010010
1010001000010000111001010010
0001000010101000111001010010
1001100011100000000101010010
0111000010110000000101010010
1101000100101000000101010010
0010101100011000000101010010
0100110010100100000101010010
1110000001001100000101010010
0010000110100110000101010010
0000100100110101000101010010
0110000011000011000101010010
1000000110010011000101010010
0101001000000111000101010010
1100101001000000100101010010
0011010001001000100101010010
0011001010000010100101010010
0000110001100001100101010010
0000001010100101100101010010
0000001001001011100101010010
1000011100010000010101010010
0010010000101100010101010010
1001010000100010010101010010
1001000001010001010101010010
0000011010001001010101010010
1000101000000011010101010010
0101100010000000110101010010
0010000110010000110101010010
0100001011001000001101010010
1100000110000100001101010010
0001000001110100001101010010
1001001100000010001101010010
0100100100010010001101010010
0010001001010001001101010010
0001101000010000101101010010
1000000010011000101101010010
0000010100010100101101010010
1010100000100000011101010010
0000000010110001011101010010
0000010010000010111101010010
0000110110101000000011010010
0010111100000100000011010010
1100010100010100000011010010
0011100010010010000011010010
0010110001001010000011010010
0101000000111010000011010010
0111100100000001000011010010
0000010111010001000011010010
0100001100001101000011010010
1011001000000011000011010010
0010010000110011000011010010
0001000011001011000011010010
0000101101100000100011010010
0101001010000100100011010010
1100000001100100100011010010
0010000100011100100011010010
0000010010010110100011010010
0011000001010001100011010010
0001010000100101100011010010
0100010011001000010011010010
1000100100100100010011010010
0000001010011010010011010010
0011010010000001010011010010
0100000000110101010011010010
0000000110000111010011010010
0001011001001000001011010010
0001101000100100001011010010
1000000010110100001011010010
0100010110000010001011010010
1001100001000010001011010010
0000001100010110001011010010
0000100100011001001011010010
0000001000101011001011010010
0100010000001100101011010010
1100001000100000011011010010
1000010100001000011011010010
0001000000010100111011010010
1000001001011000000111010010
0000100010011100000111010010
0110101000000010000111010010
0001011000010001000111010010
0010000110001001000111010010
0010000001100010100111010010
0001100100010000010111010010
0000100000001010110111010010
0010100000000101001111010010
1101101000011000000000110010
0110011000111000000000110010
1110110000010100000000110010
0000001110111100000000110010
0101100110010010000000110010
1000111000101010000000110010
0011001011000110000000110010
1011000000101110000000110010
1000010011110001000000110010
0001011011001001000000110010
0110100001101001000000110010
1100101000100101000000110010
1001110000001101000000110010
1000001001011101000000110010
0001011001110000100000110010
0001100111001000100000110010
0011001100010100100000110010
1110001000001100100000110010
0110000101010010100000110010
0000110011010010100000110010
0001000100111010100000110010
0100000011100110100000110010
0010010000110110100000110010
0001001110100001100000110010
0101110000010001100000110010
0000010001101011100000110010
1100110010001000010000110010
0011000101011000010000110010
1000101110000100010000110010
0110000110010100010000110010
1010010100000110010000110010
0010110001010001010000110010
1010011000001001010000110010
0010100100100011010000110010
0000101001001011010000110010
1000000011000111010000110010
0100101010100000110000110010
0100011001001000110000110010
0010100001001100110000110010
1000000110100010110000110010
1001000001010010110000110010
1010000100010001110000110010
0000110100001001110000110010
1100010000000011110000110010
1100011100010000001000110010
1011000100110000001000110010
0100110001001100001000110010
0011010000011010001000110010
1000000101011010001000110010
1000100110010001001000110010
1101000100000011001000110010
0010000100010111001000110010
0011001000101000101000110010
0111010000000100101000110010
0110000100001001101000110010
1001000000011001101000110010
0001100000100011101000110010
1000001000000111101000110010
0110110100000000011000110010
1001101001000000011000110010
0100010010100100011000110010
1010000001010100011000110010
0000001011001100011000110010
0010011010000010011000110010
0000001000110110011000110010
0001010000110001011000110010
0011000001000011011000110010
0000111000010000111000110010
0000010101000010111000110010
0111010110000000000100110010
1010011011000000000100110010
1000101101010000000100110010
0001001101101000000100110010
1001000110010100000100110010
1001110100000010000100110010
0000100111100010000100110010
0010110000001110000100110010
0101000100110001000100110010
0000010101010101000100110010
1001001000100011000100110010
0100000101001011000100110010
0000101100000111000100110010
1100100010010000100100110010
0100011000100100100100110010
1001000001100100100100110010
0000000011011100100100110010
1000000111000001100100110010
0010100001000011100100110010
0010100010110000010100110010
0100001101000100010100110010
0001010000011100010100110010
0001101000010010010100110010
0100100000101010010100110010
0100010011000001010100110010
0011100000001001010100110010
0011000000100010110100110010
0000000010101001110100110010
0000101010100100001100110010
0011011000000001001100110010
1100000010001001001100110010
0010010010100000101100110010
1010100000001000101100110010
0100010000010010101100110010
0000100000010101101100110010
1100100000000100011100110010
1000000001100010011100110010
0001000010000110011100110010
0000110000000011011100110010
0010001001000000111100110010
1101001001100000000010110010
0100101011001000000010110010
1101000010001100000010110010
0110000001011100000010110010
0010110010100010000010110010
0001010101100010000010110010
1000000010111010000010110010
1001001100000110000010110010
1001100101000001000010110010
0100100010110001000010110010
0001001100011001000010110010
1010000010100101000010110010
0001010010010011000010110010
0011100000110000100010110010
1010000101001000100010110010
1000011010000100100010110010
0100110100000010100010110010
0000100001011001100010110010
0111001000000100010010110010
0001100001010100010010110010
0100010000010110010010110010
1000101000010001010010110010
0001010100000101010010110010
0000001110001000110010110010
0010000100100100110010110010
1100010000100010001010110010
1010100000010010001010110010
0100101100000001001010110010
0000000101001101001010110010
0001010100010000101010110010
0000100010001010101010110010
0100000001100001101010110010
0101000000000010111010110010
0100000110100100000110110010
1100100001000010000110110010
0000100100011010000110110010
0001000000110110000110110010
1000110010000001000110110010
0011000001100001000110110010
0100011000000011000110110010
0001101000001000100110110010
0001000011000010100110110010
0001011010000000010110110010
0010010001000010010110110010
1000000000001110010110110010
0100000100010000011110110010
0110110011000000000001110010
0001101010110000000001110010
0111001100001000000001110010
0010000011101100000001110010
1010001010100010000001110010
1101100000000110000001110010
0000110100100110000001110010
1110000000011001000001110010
0001100110000101000001110010
0001110001000011000001110010
1000111100000000100001110010
0000001110010010100001110010
1101010000010000010001110010
0010001100110000010001110010
1100001010000001010001110010
0110010000000101010001110010
1000010001100000110001110010
0001000100001100110001110010
1110101000000000001001110010
1001010011000000001001110010
1000100001100100001001110010
0000110000101001001001110010
0000000011010011001001110010
0010000101000100101001110010
0001001001000010101001110010
0000000000101110101001110010
0001001000011000011001110010
0101100000000001011001110010
0000100010000100111001110010
0100101110000000000101110010
1100001000110000000101110010
1011000010001000000101110010
1000100001001001000101110010
0001000000011011000101110010
0110000000010100100101110010
1000100000100010100101110010
0101000001100000010101110010
0000010101001000010101110010
0100000010001100010101110010
0000000001000101110101110010
0001000110100000001101110010
0101010000001000001101110010
0011100000000010001101110010
0000001100000001011101110010
0101111000000000000011110010
1000001000101100000011110010
0000101010000110000011110010
0100000011000101000011110010
1001000110000000100011110010
0010010000101000100011110010
0100000010011000100011110010
1000000000010011100011110010
0000000001111000010011110010
0000001101000010010011110010
0001001000100000110011110010
0000100111000000001011110010
0000011010010000001011110010
0110000000000110001011110010
1010000010000000011011110010
0000110000110000000111110010
1001010000000100000111110010
1100000100000001000111110010
1010001000000000100111110010
0010010100000000001111110010
0000000001001000101111110010
1100111110100000000000001010
1111001011010000000000001010
0111111010000100000000001010
1001110010101100000000001010
1111000000111100000000001010
1001101110001010000000001010
0001111100100110000000001010
1010000011101110000000001010
0110001101011001000000001010
1000010111010101000000001010
0001011101001101000000001010
0110010100101101000000001010
0100011010110011000000001010
0011101000010111000000001010
1001001010110100100000001010
0110000111100010100000001010
0000111100011010100000001010
0101100000110110100000001010
0010100100101110100000001010
0000000111011110100000001010
1101110010000001100000001010
1010000001111001100000001010
0100111000100101100000001010
0110110001000011100000001010
1011000100100011100000001010
0001000010111011100000001010
1001000001010111100000001010
1111101100000000010000001010
1001001111100000010000001010
0110001110110000010000001010
0010011001111000010000001010
0110101001010100010000001010
0010110101100010010000001010
0100101100101010010000001010
0011010010011010010000001010
1001100011000110010000001010
0001110011100001010000001010
1101000010101001010000001010
0000101010111001010000001010
1110110000000101010000001010
1100100100010011010000001010
1000000011011011010000001010
1100001001000111010000001010
1001010001110000110000001010
1010110000011000110000001010
1111000010000100110000001010
0010011100010100110000001010
1000001110000110110000001010
0100010101000101110000001010
0001000110001101110000001010
0001010001001011110000001010
0000011110111000001000001010
0011100001111000001000001010
0001001011101100001000001010
1100010011010010001000001010
1110000100110010001000001010
1000101000101110001000001010
0100001100011110001000001010
0000111001110001001000001010
1010010110001001001000001010
0011010000011101001000001010
1000001010011101001000001010
0000100101011101001000001010
0011000011100011001000001010
1010100001010011001000001010
1000111011000000101000001010
0101101001100000101000001010
0010001011110000101000001010
0100110110001000101000001010
1100001100100100101000001010
1010000110010100101000001010
0100011001010100101000001010
0011000101001100101000001010
0101011000001010101000001010
0001010010100110101000001010
0100000011100101101000001010
0100101010000011101000001010
0010000100011011101000001010
0000001000110111101000001010
1110100011000000011000001010
0001111010001000011000001010
1011010001001000011000001010
0111000100011000011000001010
0100110010100010011000001010
0011101001000001011000001010
1101000100000101011000001010
1000100001100101011000001010
0001001000011011011000001010
1000010000010111011000001010
0000101110100000111000001010
0101110000010000111000001010
0001000011010100111000001010
0100100000101100111000001010
1110000000001010111000001010
0001100100000011111000001010
0111100011001000000100001010
0101001110101000000100001010
1100100100111000000100001010
0101110001100100000100001010
1100101001001100000100001010
1110001001100010000100001010
0001100101001110000100001010
0110100000011110000100001010
0101101001010001000100001010
1100010001110001000100001010
0111001000100101000100001010
1001000100011101000100001010
0011001010001011000100001010
0100000110011011000100001010
0000011110000111000100001010
0111011001000000100100001010
1111100000100000100100001010
0011010110010000100100001010
1010000110101000100100001010
1000011100100010100100001010
0011110000000110100100001010
1100000100001110100100001010
1010101001000001100100001010
0000001111100001100100001010
0000010101010011100100001010
1000100000110011100100001010
1000011010110000010100001010
0000111011000100010100001010
0001001001011100010100001010
0100000010111100010100001010
0001010111000010010100001010
0010101001001010010100001010
1001000001101010010100001010
1011000001000101010100001010
0010000010110011010100001010
0000100001010111010100001010
1000010101001000110100001010
0100001001100100110100001010
1001100000001100110100001010
1010000100010010110100001010
0001100010010010110100001010
0100010000011010110100001010
0100100010000101110100001010
0000111000000011110100001010
1001001101010000001100001010
0001010011110000001100001010
1100011100001000001100001010
1111010000000100001100001010
1001100110000100001100001010
0010010010101100001100001010
1000100011100010001100001010
1001100000011010001100001010
0010011001000110001100001010
0001110000100011001100001010
0001111100000000101100001010
1011001000001000101100001010
0010010001011000101100001010
1000010010100001101100001010
0010100010010001101100001010
0100001111000000011100001010
1101001000100000011100001010
0010101100010000011100001010
0000001010001110011100001010
0111000000000011011100001010
0000000101100011011100001010
0110010010000000111100001010
0010001000100001111100001010
1010101101001000000010001010
0100100111011000000010001010
1100001111000100000010001010
0001110001011100000010001010
1011010101000010000010001010
1100101000011010000010001010
0011100010100110000010001010
0010001010011110000010001010
0110100001110001000010001010
1011010000101001000010001010
0010110011000101000010001010
0000101110001101000010001010
1101000001100011000010001010
0000010111100011000010001010
0010010001011011000010001010
0100000011010111000010001010
0001000100110111000010001010
1101001100001000100010001010
0010010011101000100010001010
1001111000000100100010001010
0001010111000100100010001010
0100011010000110100010001010
1001100100010001100010001010
0100100100101001100010001010
1000000010101101100010001010
0010001001100011100010001010
0001011000010011100010001010
0101001001110000010010001010
0111100000101000010010001010
1000000110111000010010001010
1000101100010100010010001010
1110001000001100010010001010
0000101001101100010010001010
1110000101000001010010001010
0011110000010001010010001010
0100000000111011010010001010
1100000011100000110010001010
0100101010001000110010001010
1000010010010010110010001010
1000100000101010110010001010
0001001000100110110010001010
0000011011000001110010001010
1100010000001001110010001010
0100001100000011110010001010
0111100101000000001010001010
1011001010100000001010001010
0001110110100000001010001010
0110001110001000001010001010
0101010011001000001010001010
1100000001110100001010001010
1000110100001100001010001010
0000110010010110001010001010
0001001011010001001010001010
0110011000000101001010001010
1000011000001011001010001010
0100010100110000101010001010
1110100000000100101010001010
0111000010000001101010001010
0000010101001001101010001010
1000010101100000011010001010
0101100010000100011010001010
0000001110010010011010001010
1001000100001010011010001010
0100010000001110011010001010
1001001000010000111010001010
0010000000010110111010001010
1000000110000001111010001010
1110110001000000000110001010
0011001101100000000110001010
0001111000101000000110001010
1000101010100100000110001010
0011000011010100000110001010
0000100101110100000110001010
0100110100100010000110001010
0101000101010010000110001010
1000110010001010000110001010
1011000000001110000110001010
1000001100110001000110001010
1110000000010101000110001010
0101000010001101000110001010
0000010000111101000110001010
0010111010000000100110001010
1000100111000000100110001010
0010000101001010100110001010
1100000010000011100110001010
1101010010000000010110001010
1010001110000000010110001010
0010100100001001010110001010
0011000100000100110110001010
0001100000100001110110001010
1010000011001000001110001010
0000001100101100001110001010
0000010100011010001110001010
0100100001000110001110001010
0010000101010001001110001010
1001010001000000101110001010
0000101000110000101110001010
0001000110001000101110001010
0010010000000011101110001010
0110000001100000011110001010
0100001000001001011110001010
0000110000000100111110001010
0111110001010000000001001010
1001101100110000000001001010
1010100011110000000001001010
1101011000010100000001001010
0100110010011100000001001010
1000001001111100000001001010
0100101110010010000001001010
0110100101001010000001001010
0001011011001010000001001010
1010010010010110000001001010
0101000001011110000001001010
1110001010100001000001001010
0111101000001001000001001010
1011000010011001000001001010
1001000110100101000001001010
1100000101001101000001001010
0000110011010011000001001010
1111000000000111000001001010
0100100010100111000001001010
0001010101101000100001001010
0111010000100100100001001010
0110001010010100100001001010
0001001101010100100001001010
0001100011001100100001001010
1000100110100010100001001010
1010001000100110100001001010
0111000101000001100001001010
0000101101001001100001001010
0000010001110101100001001010
1010011100001000010001001010
1000100101101000010001001010
0001011110000100010001001010
1100000011010100010001001010
0010000100111100010001001010
1101100001000001010001001010
1010001001010001010001001010
0010100010010101010001001010
0100001000101101010001001010
0101010010000011010001001010
0000001111000011010001001010
0001100000001111010001001010
0010011010000010110001001010
0000100001110010110001001010
1000101000000101110001001010
0110000000100011110001001010
0000000100010111110001001010
0100100011101000001001001010
0010100110100100001001001010
1000010010101010001001001010
0001000110011010001001001010
0100110100000110001001001010
0010011010010001001001001010
1000001100101001001001001010
1001001010000011001001001010
0010001100000111001001001010
1110000001010000101001001010
0110000100101000101001001010
1100010010000100101001001010
0011100000010100101001001010
0000000010111100101001001010
1000100000001011101001001010
0101010101000000011001001010
0010001101100000011001001010
1100101000010000011001001010
0000000111001100011001001010
1001100000100010011001001010
0011000001010010011001001010
0110100100000001011001001010
0000011001001001011001001010
1000110100000000111001001010
0001010000001100111001001010
1011100100001000000101001010
1000101010011000000101001010
0110010100010100000101001010
1010110000100010000101001010
1010000101000110000101001010
0100001000110110000101001010
0010100010101001000101001010
1000011001000011000101001010
0001010000010111000101001010
0110101100000000100101001010
1000110001010000100101001010
0101000110000100100101001010
1000000100110100100101001010
0001101000001010100101001010
0100010001000110100101001010
1100010100000001100101001010
0000001000111001100101001010
0000110000001101100101001010
0011100001100000010101001010
0101011000001000010101001010
0000001011101000010101001010
1000010000011100010101001010
0000100100011010010101001010
0100000101010000110101001010
1100000000101000110101001010
0010101011000000001101001010
0001011000100100001101001010
0010000001101010001101001010
0011000000110001001101001010
0110010000001001001101001010
1100100000000101001101001010
0000100100100001101101001010
0000001001000010111101001010
0111010110000000000011001010
0101101010100000000011001010
1000111001100000000011001010
0010110000111000000011001010
0011011001000100000011001010
1110011000000010000011001010
1001010000110010000011001010
1100000010001110000011001010
1001001101000001000011001010
0100100100010101000011001010
0010001000110101000011001010
0001000001101101000011001010
1001000011010000100011001010
0000110100100100100011001010
0110000001001100100011001010
1010100001000010100011001010
1000000100011010100011001010
0010000010010011100011001010
0010010101010000010011001010
0100010001100100010011001010
0010101000010010010011001010
0000010100101010010011001010
1000110000000110010011001010
0001011000100001010011001010
1000000010100011010011001010
0101000100100000110011001010
1010000010001000110011001010
0001000000011001110011001010
1101100000001000001011001010
0000000101111000001011001010
1011000100000100001011001010
1000100011000100001011001010
0110100000100010001011001010
0010010001100001001011001010
0010000111000000101011001010
1000001001001000101011001010
0101000001000010101011001010
0001010010010000011011001010
0100000001010001011011001010
0100001000000100111011001010
0110000010011000000111001010
0010011100000001000111001010
0101100000000011000111001010
0100011000010000100111001010
0000101001000100100111001010
0001010010000010100111001010
0000000011001001100111001010
0001100010001000010111001010
0001000000110100010111001010
0100000100001100010111001010
0000001010000101010111001010
0010010000100000110111001010
1100000100010000001111001010
0000010110000100001111001010
0000101100000010001111001010
1010000000000001011111001010
0111010101000100000000101010
1110000110100100000000101010
1100010100011100000000101010
0100111011000010000000101010
0001110010110010000000101010
1000100110010110000000101010
0000001011110110000000101010
0101001000101110000000101010
0101100110100001000000101010
1000101101100001000000101010
1110101000010001000000101010
1001010100110001000000101010
1100110000101001000000101010
1001010011000011000000101010
1000011000100111000000101010
0010000000111111000000101010
0010111001010000100000101010
1100000111010000100000101010
1000001011101000100000101010
0011100001100010100000101010
0010110010001010100000101010
0110001001001010100000101010
0001101010000110100000101010
1110000000010110100000101010
0000111110000001100000101010
0000100011110001100000101010
0110000010101001100000101010
1001100000100101100000101010
1000001100010011100000101010
0101010000000111100000101010
0000110110101000010000101010
1011001000011000010000101010
0101010000111000010000101010
1101110000000010010000101010
1011000010100010010000101010
1000101000110010010000101010
0100100001100110010000101010
0000110000011110010000101010
0111001010000001010000101010
0010010001100101010000101010
0010000111001000110000101010
0011001001000100110000101010
1001011000000001110000101010
0101000001100001110000101010
0000001000011101110000101010
0000000100101011110000101010
0011011011000000001000101010
0110111000001000001000101010
1010100010101000001000101010
0100001011011000001000101010
0100100111000100001000101010
0011100100001010001000101010
0000001101101010001000101010
1101001001000001001000101010
0010110100100001001000101010
0001000101100101001000101010
0010001001010101001000101010
0000000110110011001000101010
0011010000110000101000101010
0000100100111000101000101010
0101000100010010101000101010
0001001100001001101000101010
0010100000001101101000101010
0001011100010000011000101010
0001100001001100011000101010
1000011001000010011000101010
0100100000110001011000101010
0011000000101001011000101010
0100000001001011011000101010
0000011010000100111000101010
1100000001000100111000101010
1010110110000000000100101010
0101110100010000000100101010
1001100001110000000100101010
0001001100110100000100101010
1001010001001100000100101010
0011000001011001000100101010
0100011000010101000100101010
0010101000100011000100101010
1000010000011011000100101010
0000000011001111000100101010
0100010110100000100100101010
0000110001101000100100101010
0001011000011000100100101010
0111000010000010100100101010
1001000010001001100100101010
0010010100000101100100101010
1100101010000000010100101010
0010001100101000010100101010
0010000101010100010100101010
0010100010001100010100101010
0100000110000110010100101010
1001000000010110010100101010
0000011101000001010100101010
0001000110010001010100101010
0100010000100011010100101010
0101001100000000110100101010
0000100100100100110100101010
0000000011100010110100101010
1000000110011000001100101010
1000001011000100001100101010
0010100001100100001100101010
0110010100000010001100101010
0000101010010010001100101010
1100000000100110001100101010
1000110001000001001100101010
0100100100001001001100101010
0100001000101000101100101010
1000000001001010101100101010
0000010100001100011100101010
0000000010100101011100101010
0010101100110000000010101010
1001100100101000000010101010
0011001100001100000010101010
0000000111101100000010101010
1101000010010010000010101010
0110010000110010000010101010
0001001001011010000010101010
0010111000000110000010101010
1010000011010001000010101010
0000011010101001000010101010
0101101000000101000010101010
1100010100000011000010101010
0010100110000100100010101010
1010000001100100100010101010
0100000101000110100010101010
0001110000001001100010101010
0000010010010101100010101010
1010011000100000010010101010
1001000101010000010010101010
0010110001001000010010101010
0001001010010100010010101010
0111000001000010010010101010
1000000001101001010010101010
1000101001000000110010101010
0110010000000100110010101010
0000110101000010001010101010
0001101000100010001010101010
1100011000000000101010101010
0100000000011100101010101010
0100000110100000011010101010
0010001000001010011010101010
0000010010000011011010101010
0000010001010000111010101010
0001101011000000000110101010
0011010010100000000110101010
0100100000101100000110101010
1000000110000101000110101010
1001001000100000100110101010
1010010000001000100110101010
0101000001001000100110101010
0000100010011000100110101010
0000100000000111100110101010
0000111000010000010110101010
0000010100000010110110101010
0010000001000001110110101010
1010000100100000001110101010
0110001000010000001110101010
0001010000000110001110101010
0011100000000001001110101010
1011000101100000000001101010
0100001101110000000001101010
0001111100001000000001101010
1101000110001000000001101010
0101000010110100000001101010
0010011000101100000001101010
1011101000000010000001101010
0100011000011010000001101010
0001000111000110000001101010
0000001110010101000001101010
1010001110000000100001101010
0011010100000010100001101010
0000011001100010100001101010
0100010011000001100001101010
0101001000010001100001101010
1010010011000000010001101010
1110100000100000010001101010
0011100100010000010001101010
0110000000001110010001101010
0000110100000101010001101010
1000000000110101010001101010
0100111000000000110001101010
0010010000010001110001101010
0110010010100000001001101010
0010001100011000001001101010
0000010000110110001001101010
0000010101010001001001101010
0001100010001001001001101010
0000111000000011001001101010
1000000010010001101001101010
0010000000100100111001101010
0111000000101000000101101010
0000010010111000000101101010
1000111000000100000101101010
0110000011000100000101101010
0001100000011100000101101010
1101000001000010000101101010
0001001010100001000101101010
1000100010000011000101101010
0010100000010010100101101010
0001000000100110100101101010
1000001000001010010101101010
0100000000011001010101101010
1001000100000001001101101010
0010011000000000101101101010
0000000001110000101101101010
1100010000000000011101101010
0001101000000000011101101010
0010000110000000011101101010
0001010100010100000011101010
1000001100100010000011101010
1000010001001010000011101010
0010000001010110000011101010
1010100000001001000011101010
0011000000100011000011101010
0111100000000000100011101010
0100000010100010100011101010
0000001000001110100011101010
1101001000000000010011101010
0010000010110000010011101010
0100100100000010010011101010
0001001110000000001011101010
0000000000011011001011101010
0001000000101000101011101010
0000000001000101101011101010
0000100000010100011011101010
0000000001100010011011101010
0000000110010010000111101010
0001010001000001000111101010
1100000000000100100111101010
0000100010100000001111101010
0010000000001100001111101010
1000011101011000000000011010
1100001010111000000000011010
0001101110010100000000011010
1110001100001010000000011010
0000100110111010000000011010
1100110010000110000000011010
0101000110001110000000011010
0011100101100001000000011010
1011001000110001000000011010
0001110000111001000000011010
0101010011000101000000011010
0000001101110101000000011010
0101111000000011000000011010
0111000000011011000000011010
0100000001101111000000011010
0010110110100000100000011010
1100101100010000100000011010
0100110001011000100000011010
1010010001001100100000011010
0100010010101100100000011010
1001000110010010100000011010
1011100000001001100000011010
0100011100001001100000011010
1011110000100000010000011010
0100100011110000010000011010
1010001101000100010000011010
1001010010010100010000011010
1010101010000010010000011010
0001101101000010010000011010
0101000100110010010000011010
1000110001001010010000011010
0001001010101010010000011010
0010000001011110010000011010
1000001110010001010000011010
0000100111000101010000011010
0101001000010101010000011010
0011000110000011010000011010
0000010001110011010000011010
1101000001001000110000011010
0000011010011000110000011010
0000101000110100110000011010
0111001000000010110000011010
0000010100100110110000011010
0000100010001110110000011010
1100000000110001110000011010
1000001000001011110000011010
1011011100000000001000011010
1000110010011000001000011010
1101101000000100001000011010
1000011001100100001000011010
1010100000110100001000011010
0110100010001100001000011010
1001000011001010001000011010
0010010100101010001000011010
0010101110000001001000011010
0100000111001001001000011010
0001000010110101001000011010
0100100100100011001000011010
0001000101010011001000011010
1010000010000111001000011010
0001000111100000101000011010
1000000001110010101000011010
0110000100000110101000011010
0010010000100101101000011010
0000010011000011101000011010
1010100100001000011000011010
0110010001000100011000011010
0010001000101100011000011010
0100011000010010011000011010
0000100100010110011000011010
0110000010100001011000011010
0000001101001000111000011010
1000000000011100111000011010
0001001010000001111000011010
0110010011100000000100011010
0100011100110000000100011010
1010011000101000000100011010
0000110100101100000100011010
0100101010100010000100011010
0011100100010010000100011010
0000001111001010000100011010
1001100010010001000100011010
1100000010100101000100011010
1000000100101011000100011010
0010100000111000100100011010
0000011101000100100100011010
0000110010010100100100011010
0101001000001100100100011010
0100000011010001100100011010
0011000010000101100100011010
1001010000000011100100011010
0011001011000000010100011010
0101010100000100010100011010
1100000101000010010100011010
0110011000000001010100011010
0000110100010001010100011010
1010000001100000110100011010
0001010000101000110100011010
0001000001000110110100011010
0001010101001000001100011010
0010000100011100001100011010
1011000000100010001100011010
0000001000111010001100011010
1000001001001001001100011010
0100001100000101001100011010
1100001010000000101100011010
0000100011001000101100011010
0000010000001110101100011010
1000010110000000011100011010
0000101001100000011100011010
0101000010001000011100011010
0100111101000000000010011010
0010011011010000000010011010
1100000100101100000010011010
0110000011001010000010011010
0000011001101010000010011010
0010100010011001000010011010
0110000110000101000010011010
1100010110000000100010011010
1010101000100000100010011010
0000001011100100100010011010
0101000100010100100010011010
0001100000101100100010011010
0101100010000010100010011010
0000100001010110100010011010
1100100001000001100010011010
0100010000100011100010011010
1001011001000000010010011010
0010011100000010010010011010
0000010011000110010010011010
0000010110001001010010011010
0010001001001001010010011010
1010000000010011010010011010
0000101000000111010010011010
0110000001010000110010011010
0010000010100010110010011010
0010110100010000001010011010
0010000101100100001010011010
0010101001000010001010011010
1011000001000001001010011010
1100001000010001001010011010
1101000000100000101010011010
0001000001011000101010011010
0001001100000010101010011010
0001100000110000011010011010
0100100001001000011010011010
1000000000100110011010011010
0000011000100000111010011010
0101100100001000000110011010
0100010001010100000110011010
1000000100010110000110011010
0000100001101001000110011010
0010001100010000100110011010
0000000100001101100110011010
0100001010010000010110011010
1010100000000100010110011010
0000000110110000001110011010
0000011010000010001110011010
0100110000000001001110011010
0011010000000000011110011010
0001110111000000000001011010
0110101001100000000001011010
0011000110101000000001011010
0011001001011000000001011010
0100001110100100000001011010
1000010110001100000001011010
1100010100100010000001011010
1000101001010010000001011010
0010000101110010000001011010
0000111000001110000001011010
1100100110000001000001011010
1010010101000001000001011010
0010100001001101000001011010
1110110000000000100001011010
1001011010000000100001011010
0010101000000011100001011010
0110010000110000010001011010
0001110000010010010001011010
1001001000000110010001011010
0000000010110110010001011010
1001010000001001010001011010
0010100100000100110001011010
0000001100100001110001011010
1100001101000000001001011010
1000101010100000001001011010
0001000100100110001001011010
0100011000100001001001011010
0000110010000101001001011010
0001001001000101001001011010
1000000100010101001001011010
0100000110010000101001011010
0010000010001001101001011010
1010010000000010011001011010
0000000100001011011001011010
0000100001000001111001011010
0011001100000100000101011010
0001000011010010000101011010
0010010000011010000101011010
0110100000010001000101011010
1101000000010000100101011010
0000110100000010100101011010
0000000101100100010101011010
0010000000000111010101011010
1001110000000000001101011010
0000000000101101001101011010
1000000001000100101101011010
0000000000010011101101011010
0000000001011000011101011010
0100000000100010011101011010
1001100000010100000011011010
0101000010010001000011011010
1000001010001001000011011010
0100000101000011000011011010
1000001100000100100011011010
0000001000110010100011011010
0011000000000110100011011010
0000100010100001100011011010
0110100010000000010011011010
0001001100001000010011011010
1000000001000101010011011010
1100000000000010110011011010
1010000000011000001011011010
0001010000000011001011011010
0000001011000000011011011010
0010100101000000000111011010
1100100000100000000111011010
0001010100100000000111011010
0010001010100000000111011010
1000010010010000000111011010
0000000001001110000111011010
0101000000000100001111011010
0000000100000000111111011010
1011100011000000000000111010
0110001111000000000000111010
0101011010010000000000111010
1111010000001000000000111010
0010010110011000000000111010
0000110001110100000000111010
0100101100001100000000111010
0010001100100110000000111010
0100100101010001000000111010
0010011010000101000000111010
1110000000100011000000111010
0100100010001011000000111010
0000010100001111000000111010
1010000010110000100000111010
1001010100000100100000111010
1000100100001010100000111010
0100010101100000010000111010
0001111000000100010000111010
1000100010100001010000111010
0001000000100111010000111010
0011010010000000110000111010
0100000100011000110000111010
0110100000000001110000111010
0101001100100000001000111010
0101000001010100001000111010
1001001000010010001000111010
0000001011100001001000111010
0000011000011001001000111010
0000100001000111001000111010
1000110000100000101000111010
0001100010010000101000111010
0000110011000000011000111010
0000000010111000011000111010
1100000010000010011000111010
1000000101000001011000111010
0000111010001000000100111010
0100000001111000000100111010
0101100010000100000100111010
0010101000010100000100111010
0001011001000010000100111010
0010000110100001000100111010
0001000101010000100100111010
0000010000110001100100111010
0111000000010000010100111010
1000100000011000010100111010
0000010010010010010100111010
1000010000000101010100111010
0001100000101000001100111010
1010000000010001001100111010
0000000110000010101100111010
1000001011000010000010111010
0100001100010010000010111010
0110010001000001000010111010
1001000000001011000010111010
0010000100000011100010111010
1000110100000000010010111010
0000010000101100010010111010
0000000100110001010010111010
0100010100001000001010111010
1010010000000100001010111010
0001100100000100001010111010
0100001010000100001010111010
0011000010000010001010111010
0000000000001001111010111010
1110000010000000000110111010
0000001000100101000110111010
0000000001010011000110111010
0000000000101010100110111010
0000000011001000010110111010
0000000000010100110110111010
0000010001100000001110111010
1000001000000000011110111010
1100000011100000000001111010
1001000000111000000001111010
0100011001000100000001111010
0001001010001100000001111010
0000000101011100000001111010
0110000010010010000001111010
0000100001101010000001111010
1000110000010001000001111010
0011000000010101000001111010
0001001100000011000001111010
0000010010100011000001111010
0100100100100000100001111010
1000000010000110100001111010
0010000001100001100001111010
0100000000001101100001111010
0010101000001000010001111010
1000000100010010010001111010
0001000011000001010001111010
1001100000000000110001111010
0000001001010000110001111010
0000010000001010110001111010
0010010001001000001001111010
0010000100001000100101111010
0100100001000000001101111010
0000001000000110001101111010
0000010101000000100011111010
0100000000110000001011111010
0000101000000000101011111010
0100001000001000000111111010
0000100000000001010111111010
1011101111000000000000000110
1110010110110000000000000110
1101110110001000000000000110
0001111011001100000000000110
0011110101001010000000000110
1110010001101010000000000110
0011011110000110000000000110
0110000101011110000000000110
0010010111101001000000000110
1100001101010101000000000110
1001010001101101000000000110
0001101010100111000000000110
0101001001001111000000000110
0000001100111111000000000110
1111011010000000100000000110
1100001111100000100000000110
0010011111010000100000000110
1101000010111000100000000110
0101101001010100100000000110
0011010100011100100000000110
0100100011110010100000000110
1001001011000110100000000110
0100110100100110100000000110
0010110001110001100000000110
1110010100001001100000000110
0100101010101001100000000110
0010001110001101100000000110
0111100000100011100000000110
0010101100111000010000000110
1000100111100100010000000110
0101010010101100010000000110
1100001010110010010000000110
1100101001001010010000000110
0000111010011010010000000110
1011110100000001010000000110
1001100011001001010000000110
0110011001000101010000000110
1101100000010101010000000110
0010010000111101010000000110
0110000001110011010000000110
0000010101100111010000000110
0001110101010000110000000110
1111100000001000110000000110
1011001000100100110000000110
1010000010011100110000000110
1010010101000010110000000110
0001000111100010110000000110
0010000100110110110000000110
1000101000011001110000000110
0000011100001011110000000110
0000110000010111110000000110
1001110001011000001000000110
1110000011010100001000000110
1000011111000010001000000110
1011001001100010001000000110
1101010100010010001000000110
1011000010011010001000000110
1101000000101110001000000110
0001011000011110001000000110
1111010001000001001000000110
0100111100100001001000000110
1100110010010001001000000110
0010101011000101001000000110
0101110000001101001000000110
0110001101000011001000000110
1010001000001111001000000110
0010100111100000101000000110
0001100110011000101000000110
0000111100010100101000000110
1000000101101010101000000110
0000010010111010101000000110
0101000010010110101000000110
0010010001010110101000000110
1000000011011001101000000110
0110001000100101101000000110
0001010100100101101000000110
0010101000010011101000000110
0011010000001011101000000110
1000100000100111101000000110
1001010010110000011000000110
1010100001110000011000000110
1100010011001000011000000110
0000101110001100011000000110
0010011000101010011000000110
0100010110000110011000000110
1000001100100110011000000110
0111000010010001011000000110
0000001111010001011000000110
0011000001100101011000000110
0000101000110101011000000110
0110010000011000111000000110
0100000101100100111000000110
0001000000111100111000000110
1001000100001001111000000110
0001100010000101111000000110
1010001110011000000100000110
0110111000010100000100000110
0101010101001100000100000110
0111001010010010000100000110
1001001100110010000100000110
0001110000111010000100000110
1011000010100110000100000110
0100000110101110000100000110
0011110010001001000100000110
0000111100011001000100000110
1000100110001101000100000110
1010011010000011000100000110
0100100101010011000100000110
1000010011110000100100000110
0011001010101000100100000110
1101010001000010100100000110
0010001101100010100100000110
1110000010001010100100000110
0001000011011010100100000110
1010000101010001100100000110
0010100100100101100100000110
0000010011001101100100000110
1001000110000011100100000110
0011000001000111100100000110
1101000001110000010100000110
0101100100011000010100000110
1010010001010100010100000110
0000101101010100010100000110
0000011001101100010100000110
1000000100111100010100000110
0110110001000010010100000110
0001001110001010010100000110
0100100000110110010100000110
0011011000100001010100000110
0000110010100101010100000110
0100000011010101010100000110
1001001001000011010100000110
0010000101001011010100000110
0101110000100000110100000110
1110001000010000110100000110
1000000001100110110100000110
0000100110010001110100000110
1000001010000101110100000110
1010100000000011110100000110
1111100000010000001100000110
0100011011010000001100000110
0011000111001000001100000110
0100010100111000001100000110
0001001001111000001100000110
1001101001000100001100000110
1000011000110100001100000110
0001110011000010001100000110
0011100100000110001100000110
0110010000001110001100000110
0101100110000001001100000110
0011001100010001001100000110
0100001000010111001100000110
1010110100000000101100000110
0110001110000000101100000110
0100011000001001101100000110
0010001011100000011100000110
1110000000101000011100000110
1000010100001010011100000110
0000100001101010011100000110
1010000100000101011100000110
0101001000000010111100000110
0001010001000001111100000110
1110001001100100000010000110
1010100100110100000010000110
0000101111100010000010000110
0101010001110010000010000110
0000010111011010000010000110
0011000011001110000010000110
1000001010101110000010000110
0011100110010001000010000110
1001010011010001000010000110
0100000111110001000010000110
1010001011001001000010000110
0110001100101001000010000110
1000100010111001000010000110
0000110101001101000010000110
1001101100000011000010000110
0100011000011011000010000110
1000110010000111000010000110
1111000100010000100010000110
1001100101000100100010000110
0001110110000010100010000110
1100011000100010100010000110
0110110000010010100010000110
0001001111000001100010000110
1001110000100001100010000110
0000010100111001100010000110
1001000001001011100010000110
1110000000000111100010000110
0001100011110000010010000110
0100010101010100010010000110
0111000000110100010010000110
0110101100000010010010000110
0100110000101010010010000110
0010000110101010010010000110
0001001000111010010010000110
1000000101011001010010000110
1001000110000101010010000110
0000000011101101010010000110
0100001000100111010010000110
0101010010010000110010000110
1010011000001000110010000110
0011000001011000110010000110
0010100000101100110010000110
0000010010100110110010000110
0001011000000101110010000110
0010011010110000001010000110
0000110101110000001010000110
1110110000001000001010000110
0011011100001000001010000110
0011000101010100001010000110
0100100010011100001010000110
1010101010000010001010000110
0100100101001010001010000110
0011010000100110001010000110
0001111010000001001010000110
0110010010000011001010000110
0100100000110011001010000110
1010010011000000101010000110
0101001010100000101010000110
1000001110010000101010000110
0000000110001110101010000110
1100100100000001101010000110
0001110001000100011010000110
0010100101000001011010000110
0101000100100001011010000110
1100010000000100111010000110
0000001001010100111010000110
0100000011000001111010000110
0001111101000000000110000110
0110010111000000000110000110
1101011000010000000110000110
1010000001111000000110000110
0001100100101100000110000110
1100001110000010000110000110
1000110100010010000110000110
0011101000001010000110000110
1000101001100001000110000110
1111000000001001000110000110
0010101001010000100110000110
1001010100001000100110000110
0000001110100100100110000110
0010011000000110100110000110
1000100000001110100110000110
0010010010100001100110000110
0100000000101101100110000110
0000010110110000010110000110
1100100010001000010110000110
0010100010000110010110000110
1100010100000001010110000110
0000101000010011010110000110
0010001100000001110110000110
1001000000011100001110000110
0110000100010010001110000110
0000001011001010001110000110
0000101000100110001110000110
0001000011100001001110000110
0010110000010001001110000110
0000011100000011001110000110
1100000001010000101110000110
0001100000001001101110000110
0100001000110000011110000110
0100100000000101011110000110
1000000010000010111110000110
1110001101001000000001000110
1100111000011000000001000110
0001110101100100000001000110
1001100110010100000001000110
0011001100101100000001000110
0000000111111100000001000110
1010101000101010000001000110
1000010011001110000001000110
1010001100110001000001000110
0101100010110001000001000110
0101010001010101000001000110
0001010110001101000001000110
1110000000101101000001000110
0010000111010011000001000110
0101100100000111000001000110
1100000010010111000001000110
1011110000000100100001000110
0110010101000100100001000110
0011000011100100100001000110
1001000001011100100001000110
0001101101000010100001000110
0110010010100010100001000110
1000110001100010100001000110
0001100000101110100001000110
0100010010011001100001000110
0100001100010011100001000110
1001011101000000010001000110
1111000010100000010001000110
0010111001100000010001000110
0011001011010000010001000110
0010110100010100010001000110
0010100011001100010001000110
1011100001000010010001000110
0100000001101110010001000110
0001101110000001010001000110
0001000101110001010001000110
0011010001001001010001000110
0010001010100101010001000110
1000110000001101010001000110
1100000101000011010001000110
1100010110000000110001000110
0100100001011000110001000110
0010110010000001110001000110
1000010001010001110001000110
0000000010101011110001000110
0000001001000111110001000110
0111101100000000001001000110
1001111000100000001001000110
0011010001110000001001000110
0000011011101000001001000110
0010110000011010001001000110
1000101101000001001001000110
1100010100000101001001000110
0000110010100011001001000110
0001100001010011001001000110
1011000110000000101001000110
0100001000111000101001000110
1000001100001100101001000110
0010010000101100101001000110
0100001011000010101001000110
0101000100001010101001000110
1000011010000001101001000110
0001001001001001101001000110
0000000101010101101001000110
1000100010101000011001000110
0101000011000100011001000110
0100010000110010011001000110
0010100000100110011001000110
0000000100011110011001000110
0100101000001001011001000110
0010010100000011011001000110
0000011100100000111001000110
0000101010010000111001000110
1000100001000100111001000110
0101001011100000000101000110
1010010100100100000101000110
1100100001100100000101000110
0101100010001100000101000110
0011011001000010000101000110
0100011010001010000101000110
0000001101011010000101000110
0000010010110110000101000110
0101001100001001000101000110
0110000001011001000101000110
1000001000011101000101000110
0110100011000000100101000110
0010011000110000100101000110
0000010110101000100101000110
1100010000010100100101000110
0101100000010010100101000110
0011000010010001100101000110
1100100000001001100101000110
0110000100110000010101000110
1001010010001000010101000110
1010101000000100010101000110
0000100111000010010101000110
0000100100101001010101000110
0001110000000011010101000110
0010000001010010110101000110
0100110101000000001101000110
0001010110010000001101000110
1001000001001010001101000110
0010010011000001001101000110
0110100000000011001101000110
0001000100100011001101000110
1000010000010011001101000110
0001100010100000101101000110
0000101000000101101101000110
0010001100001000011101000110
0001000000001101011101000110
0100000000010001111101000110
0100110110010000000011000110
1001001100011000000011000110
1101100010000010000011000110
0111000101000010000011000110
1000000110110010000011000110
0101011000000110000011000110
0000001011010110000011000110
0100110001100001000011000110
1000011000100101000011000110
0001001001100011000011000110
0000111010100000100011000110
0010100010010100100011000110
0001010000011010100011000110
0000100110001001100011000110
1010000000011001100011000110
0101101001000000010011000110
1010010010010000010011000110
0000011001011000010011000110
0100000010111000010011000110
0000001101100100010011000110
0000011010000011010011000110
0101000000001011010011000110
1001000001100000110011000110
0100010001000010110011000110
1000000000010110110011000110
0010000110011000001011000110
0101000001011000001011000110
1100101000000100001011000110
0001000110100100001011000110
1010000001001100001011000110
0010001100100010001011000110
1000000011000011001011000110
0010000000010111001011000110
0000101000001010101011000110
0011100000010000011011000110
1001001000000010011011000110
0000000101001000111011000110
0001010011000100000111000110
0001101000010100000111000110
1010100010000001000111000110
1000000000101011000111000110
1000001101000000100111000110
0100000010000110100111000110
0000100000110001100111000110
0000100100000100110111000110
0110001001000000001111000110
1100000010100000001111000110
0000110000001100001111000110
0101010000000000011111000110
0001011110101000000000100110
1011100100001100000000100110
1010000111100010000000100110
0010101010110010000000100110
1110001010000110000000100110
0001001101100110000000100110
1000011100001110000000100110
0101101101000001000000100110
1011001010100001000000100110
0010011100100101000000100110
1001100000110011000000100110
1000100101001011000000100110
0110100000011011000000100110
0111110001000000100000100110
1001000101110000100000100110
0010110100101000100000100110
0110001010011000100000100110
0111000110000100100000100110
1000011001100100100000100110
0001011010010100100000100110
0000010111000110100000100110
0011100000010110100000100110
0100000000111110100000100110
0001000011101001100000100110
1100010010000101100000100110
0000101001001101100000100110
0000100110100011100000100110
1010010000010011100000100110
0001000100001111100000100110
0110010011100000010000100110
0101011001010000010000100110
1000110100011000010000100110
0000001011111000010000100110
1001110010000100010000100110
0001110001100010010000100110
1100010000100110010000100110
1000000001011110010000100110
0111010000000011010000100110
1000101010000011010000100110
0010001110100000110000100110
1000010010101000110000100110
0001001100011000110000100110
0100011100000100110000100110
0000100001110100110000100110
1010000001100001110000100110
0010000010000111110000100110
1000101011100000001000100110
1100100101010000001000100110
1001000111000100001000100110
0101011000100100001000100110
0110100011000010001000100110
0001101001001010001000100110
0000001110010110001000100110
0001100100101001001000100110
0000101010011001001000100110
0101000001100011001000100110
1000010010001011001000100110
0100010110010000101000100110
1000111000001000101000100110
1010001000010100101000100110
0110000001010001101000100110
0000010000011101101000100110
0000110001000011101000100110
0011010100100000011000100110
1010000101001000011000100110
0010001001000110011000100110
1000000100110001011000100110
0100010100001001011000100110
0010110000000101011000100110
1100100010000000111000100110
0001101000100000111000100110
1001101010010000000100100110
0100100110110000000100100110
1010001001001010000100100110
1100000100010110000100100110
0000100011010110000100100110
1010101100000001000100100110
0111000011000001000100100110
1000011000101001000100100110
0000000111011001000100100110
1001010100000101000100100110
0001000000111101000100100110
0001010001001011000100100110
0010110010010000100100100110
0100101010000100100100100110
0000100100011100100100100110
1100000000110001100100100110
0100000101000101100100100110
1100001100001000010100100110
0101000100100010010100100110
1011000000010001010100100110
1000100001000101010100100110
0110000000100100110100100110
0001000010001100110100100110
0000101100000010110100100110
0100000010010010110100100110
1000100000111000001100100110
0010001000101100001100100110
1001011000000010001100100110
0100001010100001001100100110
1000000110100000101100100110
0111000000001000101100100110
0001000001010010011100100110
0000001000001011011100100110
0110111010000000000010100110
1011010010001000000010100110
0111000001101000000010100110
0010100011011000000010100110
0011100100100010000010100110
1101000100001010000010100110
0100101001000110000010100110
0010010100010110000010100110
0000011101010001000010100110
0010000001110101000010100110
1100001000001101000010100110
1100100000011000100010100110
1000100010100100100010100110
0001001000101100100010100110
0111001000000010100010100110
0100000011001010100010100110
0000001010010011100010100110
0010000000101011100010100110
0101001110000000010010100110
0000010101101000010010100110
1001001001000100010010100110
0000011000110100010010100110
0110000100001100010010100110
1000001100010010010010100110
0100100001001001010010100110
0000100100010101010010100110
1100000101000000110010100110
0000010110000001110010100110
0110010001000100001010100110
0000111000010010001010100110
0100001000101010001010100110
0000000011100110001010100110
1010000110000001001010100110
0001000100010011001010100110
0000100000001111001010100110
0010101100000000101010100110
0001000011010000101010100110
1000010100000010101010100110
1000001010001000011010100110
0010000010010010011010100110
0101101000100000000110100110
0100001001011000000110100110
0101000010010100000110100110
1010010001000001000110100110
0000011010000101000110100110
0000010000110011000110100110
0001010001100000100110100110
0010000001001100100110100110
1001000000010010100110100110
0000100011000001100110100110
1010000010100000010110100110
0110010000010000010110100110
0000001101100000001110100110
0000100110000100001110100110
0100110000000000101110100110
1001100000000000011110100110
1000110110100000000001100110
0111010100010000000001100110
1100001110010000000001100110
0001100001111000000001100110
0100001011001100000001100110
1110110000000010000001100110
0100101100100010000001100110
1001001010001010000001100110
0110000101100001000001100110
0010111000001001000001100110
0011001000000111000001100110
1000101001010000100001100110
0001110010001000100001100110
0100110100000001100001100110
1000001000100011100001100110
1001001000110000010001100110
0100100110001000010001100110
1110000001000100010001100110
1001000100000110010001100110
0000101000001110010001100110
0011000101000000110001100110
0000010001001100110001100110
1101000000000001110001100110
1001010100001000001001100110
0101000010101000001001100110
0000110010010100001001100110
0001100110000010001001100110
1000000001110010001001100110
0000011000110001001001100110
1100010000100000101001100110
0000100100100100101001100110
0011000000100010101001100110
0100001101000000011001100110
0000100001100001011001100110
0010100000001000111001100110
1000001010100100000101100110
0010000110010100000101100110
0011101000000000100101100110
0000100001001010100101100110
1100100000010000010101100110
0010010000000110010101100110
0100001000000101010101100110
0000001001100000110101100110
1110000100000000001101100110
0000000001000111001101100110
0000000100010010101101100110
0000000000101001101101100110
0000000011001000011101100110
0000000000110100011101100110
1000011011000000000011100110
1000010000111000000011100110
0010010010100100000011100110
0011100001000001000011100110
0001010100100001000011100110
0001100100010000100011100110
1010000100000100100011100110
0000000101100010100011100110
0000000111010000010011100110
0001000000011100010011100110
0000100010100010010011100110
0010001000010000110011100110
0001010001000010001011100110
0000001100000101001011100110
0110000000100000011011100110
0110100000001000000111100110
0001011000001000000111100110
1000000110001000000111100110
0100010100000100000111100110
1000101000000010000111100110
0000000000000011110111100110
0000100001010000001111100110
0010000010000000101111100110
0011011011100000000000010110
1101110000110000000000010110
0111000101110000000000010110
1010110010101000000000010110
1001001110100100000000010110
0110100100101100000000010110
1001100100101010000000010110
0010000011111010000000010110
1101001000010110000000010110
0000110110010110000000010110
1000010000111110000000010110
1100110001001001000000010110
1100000110101001000000010110
0000011010111001000000010110
0011001101000101000000010110
0110000011001101000000010110
0000111001010011000000010110
0001010100011011000000010110
0000111110001000100000010110
1010000100111000100000010110
0110101010000010100000010110
0011001001010010100000010110
0100001001101010100000010110
0100100110000101100000010110
0001000001110101100000010110
1110000111000000010000010110
0010011101001000010000010110
0001100100110100010000010110
1110010000001100010000010110
1001000101001100010000010110
1101010010000010010000010110
0110010100100010010000010110
1010001000011010010000010110
1100011000010001010000010110
0000100001111001010000010110
0001001010010011010000010110
1011010000010000110000010110
0110000010110000110000010110
0101000100101000110000010110
1000110100000100110000010110
0000001110010100110000010110
1000000011001010110000010110
0001010000001110110000010110
0011000010001001110000010110
1100000001000101110000010110
0000001000101101110000010110
1100101000101000001000010110
0111100001000100001000010110
1000000011101100001000010110
0110001000011100001000010110
0111011000000010001000010110
0011000110100010001000010110
1101001010000001001000010110
0011100000110001001000010110
1000011100001001001000010110
0010001001101001001000010110
1000100000011101001000010110
0001010010000111001000010110
0101010001010000101000010110
1000110010000010101000010110
0000000111010010101000010110
0010100000101010101000010110
0001001000100110101000010110
1000001000110001101000010110
1010000001000011101000010110
0010100010010100011000010110
0000110000101100011000010110
0101000101000010011000010110
1010101000000001011000010110
0000000011100011011000010110
0001100000001011011000010110
1100111100000000000100010110
1001010111000000000100010110
0011100011010000000100010110
0100110010011000000100010110
1110100010000100000100010110
0010110001100100000100010110
0101100001100010000100010110
1010000100001110000100010110
0010010100110001000100010110
0001101001001001000100010110
0111000000010101000100010110
1100000000011011000100010110
0010001000100111000100010110
0100101000110000100100010110
1000100001011000100100010110
0101000010100100100100010110
0011100000001100100100010110
0000101001000110100100010110
1000011001000001100100010110
0110000100000011100100010110
0010011010010000010100010110
1001001000101000010100010110
0100000011101000010100010110
0000010001011010010100010110
0100000100100101010100010110
0000110011000000110100010110
0010000101000100110100010110
0000010000100011110100010110
1100000100100010001100010110
1000100010100001001100010110
0001000010011001001100010110
0000110100000101001100010110
0000010001101000101100010110
0001010100000010101100010110
1000001000001010101100010110
0100100001000001101100010110
0100101010000000011100010110
1001010000000100011100010110
0000000100010011011100010110
0000000110001000111100010110
0101001101001000000010010110
1001101000001100000010010110
1001000101010010000010010110
0010100101000110000010010110
0000011100100110000010010110
1110000000110001000010010110
1010100100001001000010010110
0101010000101001000010010110
1100001001000011000010010110
0000000101101011000010010110
1011000010100000100010010110
1000111000010000100010010110
0100001011010000100010010110
0011010001000100100010010110
0100010000110100100010010110
0000001100011010100010010110
0011101000000001100010010110
0000110000001011100010010110
0100100110100000010010010110
0010010110000100010010010110
0100001010001100010010010110
0010001011000010010010010110
0011000000000111010010010110
1101001000000000110010010110
0000100010010010110010010110
0101000110010000001010010110
0000110011001000001010010110
0100000001010110001010010110
0000000010010101101010010110
0100010001100000011010010110
1011000000001000011010010110
1100100000000010011010010110
0001001001000001011010010110
0110011000001000000110010110
0011000100011000000110010110
1101000001000100000110010110
1011010000000010000110010110
0000001001110010000110010110
0100001100010001000110010110
1000010000010101000110010110
0010000010010011000110010110
0000110100100000100110010110
1000000010001001100110010110
0100100001010000010110010110
1000000000110000110110010110
1010001000100000001110010110
0000101100001000001110010110
0001001010000100001110010110
0110000000000000111110010110
0110011001010000000001010110
1000001011110000000001010110
1000010101101000000001010110
0111010010000100000001010110
0000011100011100000001010110
1010011100000010000001010110
0001111010000010000001010110
0100100011001010000001010110
1000100010100110000001010110
0110001110000001000001010110
0100111000000101000001010110
0000100011010101000001010110
1111000001000000100001010110
0101011000100000100001010110
0110100100010000100001010110
1100000000001110100001010110
1001100010000001100001010110
0000001110101000010001010110
1000010010100001010001010110
1000100100010001010001010110
0001101000001000110001010110
0010000001101000110001010110
0100100000100001110001010110
0011100010001000001001010110
1100000100011000001001010110
1010010000010100001001010110
1100010001000010001001010110
0000100101100010001001010110
0001010000101010001001010110
0101000000100101001001010110
0000010001001101001001010110
0010000010000110101001010110
0000010111000000011001010110
0011000100000100011001010110
1000000000100010111001010110
0000111000101000000101010110
0010001011000100000101010110
0100000000111100000101010110
0010100000010110000101010110
1101010000000001000101010110
1000000101000101000101010110
0000000010001111000101010110
1010010010000000100101010110
0100000101100000100101010110
1001001000000100100101010110
0100010001000100010101010110
0111000000000010010101010110
0000001100100100001101010110
1010000000001001001101010110
0000110000010000011101010110
1100100101000000000011010110
0000100001101100000011010110
0100001010100010000011010110
0100000001001001100011010110
0000101000110000010011010110
0001100010000100010011010110
0001010100000010010011010110
0010000100100001010011010110
0100100010000001001011010110
0000000001110001001011010110
1010100000000000101011010110
0100001100000000101011010110
0001010010000000101011010110
0010011000000000011011010110
0000011110000000000111010110
0000010001000011000111010110
0001000000101000100111010110
0000000001010100100111010110
0000000000100110010111010110
0000000000011001010111010110
0001000101000000001111010110
0100000000001010001111010110
0001111100010000000000110110
1101000011010000000000110110
1000001111001000000000110110
1010101001000100000000110110
0011000010110100000000110110
0100001001110100000000110110
0100011101000010000000110110
0100010010110010000000110110
0010101100001010000000110110
0001100010001110000000110110
1111100000000001000000110110
0010110110000001000000110110
1100100001100000100000110110
0001110000100100100000110110
0010010010001100100000110110
0000000101101100100000110110
0101001000001001100000110110
1011001100000000010000110110
0110101000010000010000110110
0101000000011010010000110110
0101000010000101010000110110
0010110000000010110000110110
0000001011000001110000110110
0100011010001000001000110110
0000010100110100001000110110
0100100000100110001000110110
1010010000100001001000110110
0001101000000101001000110110
0000001001011000101000110110
1101000000100000011000110110
0100000000001100111000110110
0011010000101000000100110110
0010001010001001000100110110
0000000011100101000100110110
0100010000001101000100110110
1101000100000000100100110110
0000011010000010100100110110
1010000000000101100100110110
1000010100100000010100110110
1000001000010100010100110110
0010000110000010010100110110
0001000101000001010100110110
0010000000011000110100110110
1011000001000000001100110110
0000111001000000001100110110
0100000111000000001100110110
0010100100100000001100110110
0101001000010000001100110110
0000000000011110001100110110
0011000111000000000010110110
1010001010010000000010110110
0000011001001100000010110110
1000001100100001000010110110
0110100000000100100010110110
1000100011000000010010110110
0001100100001000010010110110
0010001000101000010010110110
0000010010011000010010110110
0100000100000011010010110110
0000001000000110110010110110
0001000000010001110010110110
0011110000000000001010110110
0010000000011001001010110110
1000000001000100101010110110
0000000000110010101010110110
0000000001001010011010110110
0000000000100101011010110110
0110000000100010000110110110
0000000110010000100110110110
0000110000000100010110110110
1000010000001000001110110110
0000001000000001101110110110
1010000101010000000001110110
1000100010011000000001110110
1100000100100100000001110110
0010010001100010000001110110
0000010110001010000001110110
0000001000111010000001110110
0001000001010110000001110110
1001001001000001000001110110
0010000100001101000001110110
0010001000100100100001110110
0101000010000010100001110110
0011010000000001100001110110
0000000010110001100001110110
0000100000000111100001110110
0011100000100000010001110110
0100010000101000010001110110
0000011010000100010001110110
0000100101000100010001110110
0100000001010001010001110110
1000000000001011010001110110
0000010100010000110001110110
0100001000000011001001110110
0000101000010001000101110110
1000000010000010001101110110
0001000000000000111101110110
0100100000010010000011110110
1001000000010000001011110110
0000000010001100001011110110
1000000001100000000111110110
0001000010000001000111110110
0001100111101000000000001110
0100101001111000000000001110
0000111010110100000000001110
0010010101110100000000001110
1010011000011100000000001110
1000100011011100000000001110
0001011101010010000000001110
1001000011110010000000001110
0110100010101010000000001110
0011000100111010000000001110
1101000101000110000000001110
0100011001100110000000001110
0101010101100001000000001110
0001001110011001000000001110
0011110000100101000000001110
1010000010110101000000001110
1110000011000011000000001110
1010110000001011000000001110
0000101011001011000000001110
1001000010001111000000001110
0011100010110000100000001110
1110001000101000100000001110
0000101111000100100000001110
1101010000001100100000001110
0000011100101100100000001110
1001110000010010100000001110
1100001001010010100000001110
0100101000001110100000001110
1001001001100001100000001110
0110000110010001100000001110
0101100000011001100000001110
0101001100000101100000001110
1000010100000111100000001110
1000111001010000010000001110
0101110001001000010000001110
0110000101101000010000001110
1110000100010100010000001110
0000011110100010010000001110
0111100000000110010000001110
0001000110010110010000001110
0010010100001110010000001110
1100001100100001010000001110
0010010011010001010000001110
1000011010001001010000001110
0010101000001101010000001110
1001010000100011010000001110
1010001011000000110000001110
0100100100110000110000001110
0010110001000100110000001110
0010100110000010110000001110
0101000010001010110000001110
0100101001000001110000001110
0010010100100001110000001110
1001000010010001110000001110
1100110001100000001000001110
0110101010010000001000001110
0000111101001000001000001110
1001011010000100001000001110
1100000110001010001000001110
0111000001001010001000001110
0000101001010110001000001110
1110000000011001001000001110
0000001110100101001000001110
1101100000000011001000001110
0111010100000000101000001110
0001110000101000101000001110
1010000110100000011000001110
0001011001100000011000001110
0000110110000001011000001110
0010001010000011011000001110
0010000101010000111000001110
1001000000000110111000001110
1010011101000000000100001110
0111010000110000000100001110
0001010110100100000100001110
0110001010001100000100001110
1010100000101100000100001110
0101101100000010000100001110
0000010101101010000100001110
1100001010010001000100001110
0001100100110001000100001110
0110110000001000100100001110
1110000001000100100100001110
0000001110010010100100001110
0001011010000001100100001110
1000001100001001100100001110
1011100010000000010100001110
0001110000010100010100001110
1000000011100001010100001110
0100100000001011010100001110
0000100111010000001100001110
0000101010101000001100001110
1000000101100100001100001110
0100000001011100001100001110
0010010010010010001100001110
1000110000000110001100001110
0001000000110110001100001110
0110000100100001001100001110
1001010000001001001100001110
0010100001001001001100001110
1000001000100011001100001110
0101000011000000101100001110
0000100100001010101100001110
0000001001010001101100001110
0000000010000111101100001110
0001000100101000011100001110
0100011000000100011100001110
1000100000010001011100001110
1100000100000000111100001110
0000010000110000111100001110
0010000000001100111100001110
1101000110100000000010001110
1011100001010000000010001110
0010110110001000000010001110
0001000010111100000010001110
0001101010010010000010001110
1010001100000110000010001110
1100010000010110000010001110
1100111000000001000010001110
0001110001000011000010001110
0110001101000000100010001110
0000110011010000100010001110
0100001000110001100010001110
0010010000001101100010001110
0000001111001000010010001110
1011010000000100010010001110
1110000000100010010010001110
0001101100000000110010001110
0100000110000100110010001110
0001001100110000001010001110
0010001001011000001010001110
0100100100100100001010001110
0011100000001100001010001110
0000010001101100001010001110
0001000111000010001010001110
1000000000111010001010001110
1000010100010001001010001110
0001001000000111001010001110
1000100010001000101010001110
0000011001000010101010001110
1010001000000001101010001110
0000100001100001101010001110
0100000000001011101010001110
1100001001000000011010001110
0010000011000100011010001110
0010110000000010011010001110
0101000000010010011010001110
0000000010110001011010001110
0000000100001101011010001110
0011000000100000111010001110
0000011011100000000110001110
1001001001001000000110001110
0000011100010100000110001110
0100000010110010000110001110
0101010000001010000110001110
0000100001011010000110001110
0010000001100110000110001110
0000100010010101000110001110
0011000100000011000110001110
1010000010010000100110001110
0100000100011000100110001110
0101100000000100100110001110
1000010000100100100110001110
0100010001000001100110001110
0010101000100000010110001110
0000010010001100010110001110
0110000010000001010110001110
0001000001010001010110001110
1000000000000111010110001110
0000000101100000110110001110
0000001000001010110110001110
1010111010000000000001001110
0100010011110000000001001110
1101000001101000000001001110
0001011000111000000001001110
0010001011100010000001001110
1100100000110010000001001110
1000100100001110000001001110
0110010000010011000001001110
1000000111001000100001001110
0010001100001010100001001110
0000110010000110100001001110
1010100000100001100001001110
0001010100010001100001001110
1001100000011000010001001110
0110001000011000010001001110
0000010110011000010001001110
0001101000100100010001001110
1100010000001010010001001110
0100001100000110010001001110
0000000001011101010001001110
0001010010100000110001001110
1000001100010000110001001110
0011001000000001110001001110
0100011110000000001001001110
1010100100010000001001001110
0100000101010010001001001110
0000100000111001001001001110
0110000001000101001001001110
1000010000011000101001001110
0001001000010010101001001110
0000000001001110101001001110
1000010000100100011001001110
1100000010000001011001001110
0100100000000010111001001110
1111001000000000000101001110
0011010000001100000101001110
0001000010101010000101001110
0001100001000101000101001110
0000000001110011000101001110
0000011001001000100101001110
0100110010000000010101001110
1000000100100010010101001110
0000011000010010010101001110
0101000000100001010101001110
0000000010010100110101001110
0010001000010100001101001110
1001110100000000000011001110
0000101101010000000011001110
0011001010001000000011001110
0000000111000101000011001110
1000001000010011000011001110
0010000100110000100011001110
0100010000101000100011001110
0001000100001100100011001110
1000001000101000010011001110
0010000001001010010011001110
0000000000100101110011001110
0000010010001001001011001110
1000100001000000010111001110
1000011000000000001111001110
0000000000100010101111001110
1101011100000000000000101110
0011001001110000000000101110
0110010001011000000000101110
1000001100111000000000101110
0001100101010100000000101110
0110100000110100000000101110
0100010010001110000000101110
0100110001000101000000101110
1010000101000101000000101110
0001001011000101000000101110
0111000000001101000000101110
0000110100010011000000101110
0010000110001011000000101110
1011000001001000100000101110
0000000001100111100000101110
0100001010100100010000101110
1000000110001100010000101110
0001011000001010010000101110
0100000111000001010000101110
0001101000010001010000101110
0001100011000000110000101110
1100010000010000110000101110
1000100100000001110000101110
0101110010000000001000101110
0000010111100000001000101110
1000101100000100001000101110
0100000100010101001000101110
1000000000101101001000101110
0100000101001000101000101110
0000001010100010101000101110
1000000011010000011000101110
0011000000010100011000101110
0000100010000110011000101110
0000000000010011111000101110
0011001110000000000100101110
1100010011000000000100101110
0010000011101000000100101110
0101000000010011000100101110
0000010001010100100100101110
1010000000100010100100101110
0110001000000001100100101110
0000100101001000010100101110
0101000001000100010100101110
0000000000101110010100101110
0010010000001001010100101110
0001001000000100101100101110
1110100100000000000010101110
0000101000011100000010101110
1001100000000110000010101110
0011011000000001000010101110
0001000101001001000010101110
0100000010011001000010101110
0000000001111000100010101110
0000110000100010100010101110
0010100000010001100010101110
0001000100100100010010101110
0000001001000011010010101110
0100010000100001001010101110
1000000101000010000110101110
0101000100000000001110101110
0000000000011000011110101110
0000100010101100000001101110
0101010000100010000001101110
1010000000011010000001101110
1000001001000110000001101110
1000010001100001000001101110
0001001100100000100001101110
0010000011010000100001101110
1100000100000010100001101110
0000011000000101100001101110
0000110000110000010001101110
0010100000000011010001101110
0000001010001000110001101110
1001100001000000001001101110
1100001000001000001001101110
1010000010000100001001101110
0001010000000001011001101110
0010110001000000000101101110
1001010000010000000101101110
0000001100001100000101101110
0000010110000001000101101110
0100000010010000001101101110
0000010000001010001101101110
1100000001010000000011101110
0110001000000100000011101110
0000101010000001000011101110
0000011100000000010011101110
0000100100001000001011101110
1000000000000000111011101110
0000001000110000000111101110
0011000000000000010111101110
0111100110000000000000011110
1000100101110000000000011110
1011000001100100000000011110
0100000111010100000000011110
0000110011100010000000011110
1010010001010010000000011110
0011001000001110000000011110
0001100100001101000000011110
0010001100010011000000011110
0100001010000111000000011110
0001010011001000100000011110
1000001010001100100000011110
0011010000100010100000011110
0000101100100010100000011110
1100000010100010100000011110
1010100000000110100000011110
0000110101000001100000011110
0010001010100001100000011110
1100100000100100010000011110
0111000001000001010000011110
0000111000100001010000011110
0000000000111010110000011110
0100010010000001110000011110
1110010010000000001000011110
0100110000001010001000011110
0000010101000110001000011110
0000100010010011001000011110
1001100100000000101000011110
0010001001000100101000011110
0000100010100100101000011110
0000000100101001101000011110
0001010000011000011000011110
0000000001110100011000011110
1000010001000000111000011110
0011111000000000000100011110
0001001010110000000100011110
0100010110000010000100011110
0100001001100001000100011110
1000100001000011000100011110
0000011000001011000100011110
0010000011000010100100011110
0100000000010110100100011110
0000001100011000010100011110
0010000010100100010100011110
0000000001001001110100011110
0011000000010000101100011110
1000101110000000000010011110
0111001000100000000010011110
1000001000110100000010011110
0000010010100101000010011110
0010100000100011000010011110
0000000000011111000010011110
0010100001001000100010011110
1001000000000101100010011110
1100000000011000010010011110
0001000001100010010010011110
1010000100000000110010011110
0100000010101000001010011110
0000100100000010010110011110
0010100010000000001110011110
0000000001000101001110011110
1000110001000100000001011110
0010000010011100000001011110
0001000101001010000001011110
0110000000100110000001011110
0000011011000001000001011110
0100000100110001000001011110
1010001000000101000001011110
0001100001100000100001011110
0000000110000011100001011110
0010100001010000010001011110
0000100010001001010001011110
0101000000000100110001011110
0010110000100000001001011110
0101100000010000001001011110
0000001010001010001001011110
0000101100000000011001011110
1010000000110000000101011110
1100000010001000000101011110
0000101010000000100101011110
0001000110000000010101011110
0000000011100000001101011110
0100010000000000101101011110
0011010000010000000011011110
0110000100001000000011011110
1010000010000010000011011110
0000110000000000110011011110
1000000100100000001011011110
0000100000000110001011011110
0001001000000010000111011110
0010000000000001100111011110
0011100000011000000000111110
1100000001001100000000111110
0100000100101010000000111110
0000011000010110000000111110
0001010001010001000000111110
0101000000110000100000111110
1000010000001001100000111110
1000001001100000010000111110
0000100110010000010000111110
0110000010001000010000111110
0000001100000101010000111110
0001000100000010110000111110
0110000001100000001000111110
1010000100000010001000111110
0001000110000001001000111110
0000011100000000101000111110
0100110000100000000100111110
0110000100000100000100111110
1100001000000010000100111110
0001100000000001100100111110
0000010010000100001100111110
0100000000000001011100111110
0101100001000000000010111110
1001010000100000000010111110
0000000110000110000010111110
0001001010000000100010111110
0000000101010000001010111110
1000100000000001001010111110
0010001001000000000110111110
0001000000001100000110111110
0011001000000000001001111110
0000000000010100101001111110
1000100100000000000101111110
0000000001000010010101111110
0100010010000000000011111110
0000000000101001000011111110
1111111110000000000000000001
1100111101110000000000000001
1011101011110000000000000001
0111010111110000000000000001
1011011100001110000000000001
0110111010001110000000000001
1101100110001110000000000001
1000101001111110000000000001
0100010101111110000000000001
0011000011111110000000000001
0110101101101001000000000001
1111110000011001000000000001
1110001110100101000000000001
0101011011010101000000000001
1100110101001101000000000001
0001111111000011000000000001
1010110010110011000000000001
1001101010101011000000000001
0111000110010111000000000001
0001111110101000100000000001
1101011001011000100000000001
1111110001000100100000000001
1010010110110100100000000001
0100111100011100100000000001
0011101101100010100000000001
1110001110010010100000000001
1010101011001010100000000001
0111010010100110100000000001
0101100111001001100000000001
1101100010010101100000000001
0010010011101101100000000001
1100100110100011100000000001
0100011000111011100000000001
0010101001010111100000000001
1110001111001000010000000001
1000110110111000010000000001
0111100101100100010000000001
0001111110010100010000000001
1100011100101100010000000001
1111110000100010010000000001
1101001011010010010000000001
1011101000011010010000000001
0011010111000110010000000001
1011010100101001010000000001
1011001101000101010000000001
0101000010111101010000000001
1001011100010011010000000001
0100100101011011010000000001
1000100011100111010000000001
0110011010011000110000000001
0010111010100100110000000001
0011000101011100110000000001
0110111001000010110000000001
1000010101101010110000000001
1001001000110110110000000001
0111101100000001110000000001
1101011010000001110000000001
1010110110000001110000000001
0101001001110001110000000001
0010100101110001110000000001
1000010011110001110000000001
0010011000001111110000000001
1001000100001111110000000001
0100100010001111110000000001
0000000001111111110000000001
1110011011100000001000000001
0111100110101000001000000001
0011110011011000001000000001
1010000111101100001000000001
1100001011011100001000000001
1011001110100010001000000001
1010111100010010001000000001
0111011001010010001000000001
0101011110001010001000000001
1100110100101010001000000001
0010101111000110001000000001
0001110100011110001000000001
1111101001000001001000000001
1101011100100001001000000001
1000110111100001001000000001
1010111010001001001000000001
1010100011010101001000000001
0011000101110101001000000001
0000111001101101001000000001
1001000111010011001000000001
1110011000000111001000000001
0011110001000111001000000001
0001101000110111001000000001
0110000000111111001000000001
1011100111000000101000000001
1000001111110000101000000001
0100101101100100101000000001
1001101001010100101000000001
0110000111010100101000000001
0101100011100010101000000001
1001100010011010101000000001
1010010011000110101000000001
1000011100100110101000000001
1011000100010110101000000001
0000111010010110101000000001
0010101000101110101000000001
0010001101011001101000000001
0001010001111001101000000001
1110000001010011101000000001
0000111100001011101000000001
1101000000101011101000000001
0001010110000111101000000001
1111000101010000011000000001
0011111100001000011000000001
0001001111011000011000000001
1101101100000100011000000001
0101100011010100011000000001
1010010010011010011000000001
0111001010000110011000000001
0010110100100110011000000001
0000001110110110011000000001
0111110010000001011000000001
1101100000110001011000000001
1100100110001001011000000001
0010000110111001011000000001
0100011101000101011000000001
1010010100010101011000000001
0011011011000000111000000001
0101001110100000111000000001
0110110000110000111000000001
1100101001001000111000000001
0101100100011000111000000001
1101010000010100111000000001
0010101100010100111000000001
0001110001001100111000000001
1011000000101100111000000001
1001111000000010111000000001
1110001000100010111000000001
0100011100010010111000000001
1001001000011001111000000001
1110100000000101111000000001
0000001010101101111000000001
1111001100110000000100000001
1101010111001000000100000001
1011100101101000000100000001
1100101110011000000100000001
1001111001100100000100000001
1010111010010100000100000001
0011101110001100000100000001
0111010010011100000100000001
1000011110101010000100000001
0110001101100110000100000001
1100001010110110000100000001
0001110011001110000100000001
1110100011100001000100000001
1001110110000101000100000001
0000101111100101000100000001
1101001001001101000100000001
0110110110000011000100000001
0010111001100011000100000001
1010101100001011000100000001
1001010010011011000100000001
0000001111011011000100000001
1110110100100000100100000001
0111100110010000100100000001
0101011010110000100100000001
0100101011101000100100000001
1101011100000100100100000001
1100011001100010100100000001
1000100011110010100100000001
1111000100001010100100000001
1001110000101010100100000001
0000110101011010100100000001
0001010100110110100100000001
1010000001011110100100000001
1011111000000001100100000001
0110110001010001100100000001
0110011010000101100100000001
1000001011010101100100000001
1101000011000011100100000001
0011000110100011100100000001
1100111010100000010100000001
0100001111110000010100000001
0010111000111000010100000001
0100111001001100010100000001
0100110101100010010100000001
1010001011100010010100000001
0010010110110010010100000001
0001011101001010010100000001
1100100011001010010100000001
1101001000101010010100000001
0101000110011010010100000001
1000010100011110010100000001
1001101100100001010100000001
0010101110010001010100000001
1011010001010001010100000001
0101110100001001010100000001
0011000111001001010100000001
1110000100011001010100000001
0010110011000101010100000001
0110010100100101010100000001
0111100001000011010100000001
1000010111000011010100000001
0001110000100111010100000001
1100100000010111010100000001
1110000001101000110100000001
1000000111100100110100000001
0001100001110100110100000001
0001010110001100110100000001
0110100000011100110100000001
0001101010001010110100000001
0100100101000101110100000001
1110010000000011110100000001
0000001100010111110100000001
1101110010010000001100000001
1011001011001000001100000001
1100001101101000001100000001
1110010110000100001100000001
1011100000110100001100000001
0100111000110100001100000001
1000110010101100001100000001
0001001100111100001100000001
0100011011000110001100000001
0100100010011110001100000001
0100100110110001001100000001
1001110001001001001100000001
1001000011100101001100000001
1100000101010101001100000001
0000010111001101001100000001
0011011100000011001100000001
1110000100100011001100000001
0101001010010011001100000001
0001100110001011001100000001
1000001000011111001100000001
0100111110000000101100000001
0100010101110000101100000001
0110011001001000101100000001
0010100001111000101100000001
0010001011100100101100000001
1010001100001100101100000001
1101000010001100101100000001
0010010100101010101100000001
0001011000011010101100000001
0000100110100110101100000001
0001101100010001101100000001
0010010110010001101100000001
1010001000110001101100000001
1100010100001001101100000001
0011100000001101101100000001
0100110000100011101100000001
0111101000100000011100000001
0110010011010000011100000001
0000101110101000011100000001
1100000010111000011100000001
0011010010100100011100000001
0000000101101110011100000001
1010110000100001011100000001
0100101000011001011100000001
0111000000010101011100000001
1000000001110011011100000001
1000110000011000111100000001
0101010010000010111100000001
1000010010000101111100000001
0001000100100101111100000001
0000100001001011111100000001
1110100111010000000010000001
0110011111000100000010000001
0111101010100100000010000001
1100110010110100000010000001
0101001110011100000010000001
1101011101000010000010000001
0101110100110010000010000001
0110001101011010000010000001
1010000110111010000010000001
1000111110000110000010000001
1011101001000110000010000001
0001111000101110000010000001
0111011100010001000010000001
0010001111110001000010000001
1001001011011001000010000001
1100001100111001000010000001
0011010010111001000010000001
1001010101010101000010000001
0010101011001101000010000001
0110011000101101000010000001
0001100110101101000010000001
0110100100011101000010000001
0011010100100111000010000001
0101000011001111000010000001
1110011000110000100010000001
1011011010001000100010000001
1001010100111000100010000001
1100010110001100100010000001
0101101001001100100010000001
0000001111101100100010000001
0101111010000010100010000001
0000011110110010100010000001
0110100100100110100010000001
1000011111000001100010000001
1101100001100001100010000001
0100110110010001100010000001
1010110000101001100010000001
0101001010101001100010000001
0011110010000101100010000001
1110000011000101100010000001
1000101010100101100010000001
1001011000100011100010000001
1011000010010011100010000001
0110010001001011100010000001
0001110000011011100010000001
1010111011000000010010000001
1111010010010000010010000001
0011101101010000010010000001
0111000100111000010010000001
0100011001111000010010000001
0010011100110100010010000001
1110100010001100010010000001
0001010011101100010010000001
0101110000011100010010000001
0111100110000010010010000001
0001100011011010010010000001
1100000001101110010010000001
1110000000110101010010000001
0000111100001101010010000001
0100001010110011010010000001
0000110001110011010010000001
0001101010000111010010000001
1010010001000111010010000001
1101110100000000110010000001
1011010001100000110010000001
0110101000101000110010000001
1000101010011000110010000001
1011001100000010110010000001
0100001101100010110010000001
1111000000001001110010000001
0010010010100011110010000001
0000000111001011110010000001
1011110100100000001010000001
1110101100001000001010000001
0111010001101000001010000001
1001100011101000001010000001
1000100110011100001010000001
0110010110010010001010000001
1010001011010010001010000001
0011100101001010001010000001
0000011011101010001010000001
1001000100101110001010000001
1001101110000001001010000001
1000101001110001001010000001
0100000111011001001010000001
0001001101001101001010000001
1100100010010011001010000001
0101000001110011001010000001
1010010100001011001010000001
0110001010001011001010000001
0100101001000111001010000001
0000110010100111001010000001
1101010011000000101010000001
1100100100110000101010000001
0100110101001000101010000001
0001001111000010101010000001
1010000101100010101010000001
0000001001011110101010000001
1000110100000101101010000001
0011100000100011101010000001
1001001101100000011010000001
0010010101011000011010000001
1010001000111000011010000001
0100111010000100011010000001
1110001001000100011010000001
1000010110100100011010000001
0011110000010010011010000001
0000101100011010011010000001
0001011100000110011010000001
0010000010101110011010000001
0100101100100001011010000001
0001011010100001011010000001
0110000011100001011010000001
1001100001000101011010000001
1010101000000011011010000001
0101010000001011011010000001
0111100001000000111010000001
1100010000101000111010000001
0010000001110100111010000001
1001000010100010111010000001
0010100100001001111010000001
0000011001001001111010000001
0001000000010111111010000001
0111111001000000000110000001
1100101100100100000110000001
0110000110110100000110000001
1111001010000010000110000001
1100110001010010000110000001
0011010101010010000110000001
0011001100101010000110000001
0101011000010110000110000001
0000100111010110000110000001
0010011001001110000110000001
1011001001100001000110000001
1010110100010001000110000001
0000011110010101000110000001
0110001001010101000110000001
1001101000010011000110000001
0000000010111111000110000001
0010011011010000100110000001
1001100110001000100110000001
0010101101001000100110000001
1110000010011000100110000001
0101110000100100100110000001
0000111010001100100110000001
0110000011100010100110000001
0100101000110010100110000001
0001001010100110100110000001
0100000101001110100110000001
1101010000010001100110000001
0100000001111001100110000001
0010010101000101100110000001
1010100001000011100110000001
0011011110000000010110000001
0011000011110000010110000001
1011000100100100010110000001
1000010001110100010110000001
0001100101001100010110000001
1001000010011100010110000001
1000001100110010010110000001
0000011010011010010110000001
0110101000000110010110000001
1100000110000110010110000001
0011101000001001010110000001
0101010001000101010110000001
1001001011000000110110000001
0000110111000000110110000001
1100000101010000110110000001
0011010000011000110110000001
0111000010000100110110000001
1000110000000110110110000001
0000010000101101110110000001
0101001000000011110110000001
0000100010010011110110000001
1010011101000000001110000001
1101000110100000001110000001
0110101010010000001110000001
1110000001110000001110000001
0001110001110000001110000001
0010110110001000001110000001
0100011100011000001110000001
1001011010000100001110000001
0011000111000100001110000001
0101101100000010001110000001
1000101010100010001110000001
1110000000001110001110000001
0000001110001110001110000001
1100111000000001001110000001
0110100101000001001110000001
0100010010101001001110000001
0101100010000101001110000001
0010010000110101001110000001
0000011001010011001110000001
1000000011001011001110000001
0010100000011011001110000001
0111010100000000101110000001
1010010010100000101110000001
0001000101101000101110000001
0011001000010100101110000001
1000010001001100101110000001
0100001000101100101110000001
0010111000000010101110000001
1001000001010010101110000001
0001000010011001101110000001
0100000100010011101110000001
0000000001100111101110000001
1011100010000000011110000001
1101001000010000011110000001
1001010100001000011110000001
0100100001101000011110000001
0000100010110100011110000001
1000100101000010011110000001
0101000000100110011110000001
0010000100010110011110000001
1000001000100101011110000001
0000000001011101011110000001
0000010100100011011110000001
0010000011001000111110000001
0000101001000100111110000001
0000000000111010111110000001
0001110000000001111110000001
0000001110000001111110000001
0010111111010000000001000001
1001111101001000000001000001
0111011100101000000001000001
1010011010111000000001000001
1101101011000100000001000001
1110101000110100000001000001
1011110010001100000001000001
0111000111001100000001000001
0101111000011010000001000001
0001101101010110000001000001
0000110110110110000001000001
1111000000101110000001000001
1011010111000001000001000001
1100011110010001000001000001
0111100101010001000001000001
1001100100111001000001000001
0110111100000101000001000001
0100101100110011000001000001
1001001001110011000001000001
0010011110001011000001000001
1100010001101011000001000001
1110001000011011000001000001
0110010001010111000001000001
0000001011101111000001000001
1101101100010000100001000001
0001110101110000100001000001
1100100011011000100001000001
1100100100101100100001000001
0101010011010010100001000001
1100010100110010100001000001
0001101010110010100001000001
0011010101001010100001000001
0110110000101010100001000001
1001001100101010100001000001
0010101100011010100001000001
0100011001001110100001000001
0000001110111001100001000001
0001011000110101100001000001
1010000001110101100001000001
0111010000001101100001000001
1000000111001101100001000001
1011100000001011100001000001
1001001110110000010001000001
1111011000000100010001000001
1001110000110100010001000001
0010101100101100010001000001
1101010110000010010001000001
1100100010110010010001000001
1000111010001010010001000001
0111001001001010010001000001
0001110001101010010001000001
1110101010000001010001000001
1100000111100001010001000001
0101100110000101010001000001
0001101001100101010001000001
0011001100100011010001000001
0011010010010011010001000001
1001110011000000110001000001
0110001011100000110001000001
1010111000010000110001000001
1110010100001000110001000001
0000011111001000110001000001
0011010010101000110001000001
1101000010100100110001000001
0100010110010100110001000001
0101011000100010110001000001
1010000110100010110001000001
1000001101000110110001000001
1110000000010110110001000001
1000010100100101110001000001
0100001110000011110001000001
0000110001000111110001000001
1010010101110000001001000001
1101001010101000001001000001
0001101001111000001001000001
1001100110100100001001000001
0000011011110100001001000001
1000011110001100001001000001
0110101001001100001001000001
0001010101101100001001000001
1010100011100010001001000001
1111000010010010001001000001
0001011100110010001001000001
1010100100001110001001000001
0011001000011110001001000001
0111001000110001001001000001
0101101100001001001001000001
0011000011101001001001000001
0011011010000101001001000001
0100100001110101001001000001
0001000110011101001001000001
0100011010100011001001000001
1000000110101011001001000001
1000010101000111001001000001
1111000100100000101001000001
1001010010110000101001000001
0000110011101000101001000001
0110000010111000101001000001
1110001010000100101001000001
1000001001101100101001000001
0010011001100010101001000001
1000000101011010101001000001
0001110000100110101001000001
1000111001000001101001000001
0101001011000001101001000001
0000100101100011101001000001
0101100000010011101001000001
0010010000011011101001000001
0001000001001111101001000001
1100110101000000011001000001
0101011010010000011001000001
0011010001010100011001000001
1000000111010100011001000001
0110000111000010011001000001
0001001011100010011001000001
1001100001010010011001000001
0100001001010110011001000001
0000010011001110011001000001
1100000001011001011001000001
0010100101000101011001000001
1000101000001101011001000001
0110100000100011011001000001
0000001000111011011001000001
0000100110110000111001000001
0001101010000100111001000001
0000011000011100111001000001
0100000001101010111001000001
0101000100000110111001000001
0011000100010001111001000001
0110001000001001111001000001
0010000010000111111001000001
1110011001010000000101000001
0100110011110000000101000001
1010101101000100000101000001
1101000110010100000101000001
1000010011011100000101000001
1011110001000010000101000001
1010000111001010000101000001
0101000101101010000101000001
0010100001101110000101000001
1001100000011110000101000001
1001100011010001000101000001
0101011010001001000101000001
0111100000101001000101000001
0010001001111001000101000001
0100011001100101000101000001
0100100011001101000101000001
1011000100000111000101000001
1000011010000111000101000001
0000000101110111000101000001
0110010111000000100101000001
1011010100010000100101000001
1011001000100100100101000001
0110010000110100100101000001
0001100010101100100101000001
0101110100000010100101000001
0000001111100010100101000001
0010110010100001100101000001
0100001101010001100101000001
1010000100101001100101000001
0010100100010101100101000001
1000101000100011100101000001
0010001010010011100101000001
1000010001010011100101000001
0001000000111011100101000001
0100000010100111100101000001
0011110100100000010101000001
1000100101110000010101000001
1011001100001000010101000001
0110000101010100010101000001
1000001001011010010101000001
0001000110100110010101000001
0000101000110110010101000001
0100100100001110010101000001
0110010001001001010101000001
0000101101001001010101000001
0000010110101001010101000001
1001000001101001010101000001
0001010000011101010101000001
0100010000110011010101000001
1100001100100000110101000001
1001100100000100110101000001
1000000000111100110101000001
0010011100000010110101000001
0011100000010010110101000001
0110000010001010110101000001
0100111000000001110101000001
1010001001000001110101000001
1000000110010001110101000001
0001000011000101110101000001
0101011101000000001101000001
0000111010011000001101000001
0010011000101100001101000001
1000100110010010001101000001
0110100001010010001101000001
0001000011011010001101000001
1010000000111010001101000001
0010110010000110001101000001
0111000110000001001101000001
1000001111000001001101000001
0100010010010101001101000001
0001001001010101001101000001
1001010000100011001101000001
1100100000001011001101000001
1000100011000100101101000001
0100000001011100101101000001
0111001000000010101101000001
1100010000000110101101000001
0010000101000110101101000001
0011010001000001101101000001
1100000001100001101101000001
0010111001000000011101000001
1101000011000000011101000001
0101000100110000011101000001
0000010001111000011101000001
1010000001001100011101000001
0010001010100001011101000001
0000110100010001011101000001
0001101000000011011101000001
0001001001001000111101000001
1100110100011000000011000001
0101000011111000000011000001
1010011001100100000011000001
0100110101100100000011000001
1011001100010100000011000001
0101001110100010000011000001
0100010111001010000011000001
1100101000101010000011000001
0011100000111010000011000001
1001001010001110000011000001
1100110011000001000011000001
0000111110100001000011000001
0110110000110001000011000001
0011000011010101000011000001
0001101000011101000011000001
1100000010011101000011000001
0111101000000011000011000001
1000110000001111000011000001
0010000101001111000011000001
0100101110001000100011000001
0110000101101000100011000001
0001100110010100100011000001
0110001000011100100011000001
1000110101000010100011000001
0010000111010010100011000001
1101010000001010100011000001
0010101010000110100011000001
1000010010100110100011000001
0011000001100110100011000001
0100110000010110100011000001
0101000100110001100011000001
0000100011110001100011000001
1001001001000101100011000001
0000010100011101100011000001
1110000000100011100011000001
0111010101000000010011000001
0000010111110000010011000001
0000001101011100010011000001
0100111100000010010011000001
0000100110101010010011000001
0100100011000110010011000001
1010100000100110010011000001
0110010000001110010011000001
1001111000000001010011000001
0010011001010001010011000001
0101100001001001010011000001
1000010000111001010011000001
0010010110000101010011000001
1101000000000111010011000001
0000011000100111010011000001
1000000011101000110011000001
0001001000101100110011000001
0001101001000010110011000001
0000010001011010110011000001
0000000100110110110011000001
0011001010000001110011000001
0100010010001001110011000001
0100000001100101110011000001
1000100000010101110011000001
0101100111000000001011000001
1011000001011000001011000001
1101010100000100001011000001
0001111001000100001011000001
1100000011100100001011000001
0100101100010100001011000001
1010010010010100001011000001
0000110011010010001011000001
0101000100011010001011000001
0000001101100110001011000001
1000100101001001001011000001
0010101000100101001011000001
0100010001001101001011000001
0100010110100000101011000001
0110010001010000101011000001
0011101000001000101011000001
0010000110001100101011000001
1100001001000010101011000001
1010100010000001101011000001
1000001100100001101011000001
0001000010100101101011000001
1010110000001000011011000001
0100010000110100011011000001
1000000000011110011011000001
0000001010010101011011000001
0000000100101101011011000001
1000010010000011011011000001
0010001101000000111011000001
0100100000001100111011000001
0000001010001010111011000001
0010101011100000000111000001
0111100100000100000111000001
0001010010110100000111000001
1000000110101100000111000001
1001100100100010000111000001
0001011001100010000111000001
1101001100000001000111000001
0011010100001001000111000001
1000101010001001000111000001
0000110001011001000111000001
1110010000000101000111000001
0010010011000011000111000001
0100100001100011000111000001
1000000100011011000111000001
0000101100000111000111000001
1000101001010000100111000001
0000011100100100100111000001
1010100000001100100111000001
0001010000000111100111000001
0110010010100000010111000001
1010001010010000010111000001
0011001001000100010111000001
0100001010001100010111000001
0001100010100001010111000001
0010000100110001010111000001
1000000101000101010111000001
0001000001010011010111000001
0000110000110000110111000001
0101000100001000110111000001
0000001000011001110111000001
0001001110010000001111000001
0101110000001000001111000001
0000010101010100001111000001
0000101001001010001111000001
1000000010110001001111000001
1001000000001101001111000001
0000100100011000101111000001
1110000100000000011111000001
0011000000101000011111000001
0100000010010010011111000001
0100001001000001011111000001
0010010000000100111111000001
1001011111100000000000100001
0101110110100100000000100001
1011100110010100000000100001
1101001101010100000000100001
0011110101001100000000100001
0110111100100010000000100001
1110010101010010000000100001
0000110111101010000000100001
0001011011011010000000100001
1101111000000110000000100001
1010101010100110000000100001
1110100000011110000000100001
0100101111010001000000100001
0111101010001001000000100001
0110011001011001000000100001
0101011100001101000000100001
1010100100101101000000100001
0001110000111101000000100001
1111100100000011000000100001
0101110001010011000000100001
1000010110010111000000100001
0111001111000000100000100001
1101101010100000100000100001
1010110011100000100000100001
0010010111011000100000100001
0100100101111000100000100001
0100110011010100100000100001
1001001110001100100000100001
1110000101001100100000100001
0111000000111100100000100001
1011010110000010100000100001
1011000001101010100000100001
0000001100111110100000100001
1110011100000001100000100001
0110001010110001100000100001
1001101001001001100000100001
1000100110011001100000100001
0010111010000011100000100001
0000110100110011100000100001
0110110111000000010000100001
0001110011110000010000100001
0011101001101000010000100001
0000111101011000010000100001
0111000011011000010000100001
0110011001100100010000100001
1000010111001100010000100001
1001100010101100010000100001
1011010000011100010000100001
0100100110011100010000100001
0110010010010110010000100001
0011000100101110010000100001
1101010101000001010000100001
0101111000100001010000100001
1010001100110001010000100001
0011100100011001010000100001
1100001010011001010000100001
1111000010000101010000100001
0001001110100101010000100001
1001101000010101010000100001
0011001011000011010000100001
0110101000010011010000100001
1110000001001011010000100001
0100000110101011010000100001
0000001111010100110000100001
1100110000001100110000100001
0001100101010010110000100001
1100000001110010110000100001
1011100000000110110000100001
0100001010100110110000100001
0010001110001001110000100001
0101000010010011110000100001
0001010000101011110000100001
0010101110011000001000100001
0111010011000100001000100001
0010101001110100001000100001
0011001010101100001000100001
0110010100011100001000100001
1000110001011100001000100001
1100100111000010001000100001
1101000100110010001000100001
0011010010110010001000100001
0100101100001110001000100001
1011100010100001001000100001
0001001011110001001000100001
0011010110001001001000100001
0000011010011101001000100001
0010011000101011001000100001
1100010000011011001000100001
0000000111100111001000100001
1011000000001111001000100001
0111011000100000101000100001
0001011110010000101000100001
1011010001010000101000100001
1010110100001000101000100001
1000101001100010101000100001
0110001001000110101000100001
0000110101000110101000100001
0101010000001110101000100001
1000000010101110101000100001
0101110100000001101000100001
1001000101100001101000100001
0010110000100101101000100001
0101000001010101101000100001
1001001010000011101000100001
0110100000001011101000100001
0001000100011011101000100001
0101010010101000011000100001
1000001011101000011000100001
0010011110000100011000100001
1010000010110100011000100001
0111100000001100011000100001
0000111011000010011000100001
1000011100001010011000100001
0011010001001010011000100001
0101001000011010011000100001
1000100000111010011000100001
1010000101000110011000100001
0000110100101001011000100001
0100001000110101011000100001
0001000001101101011000100001
0000000011011011011000100001
0000100100010111011000100001
0010100011010000111000100001
0000011001110000111000100001
1110000000011000111000100001
0100100100100010111000100001
0001000011000110111000100001
1000101100000001111000100001
0011001000000101111000100001
0100010001000011111000100001
0010000000110011111000100001
1101000011110000000100100001
1110101001001000000100100001
0001100111011000000100100001
1100011000111000000100100001
0110101100010100000100100001
0000110101110100000100100001
0100111010010010000100100001
0001001101110010000100100001
0101001110000110000100100001
1010010100100110000100100001
0001100010110110000100100001
1100010010001110000100100001
1000100101001110000100100001
0011101101000001000100100001
0111010010100001000100100001
1010001010101001000100100001
0100110001101001000100100001
0000101100111001000100100001
1001100001100011000100100001
0100001011100011000100100001
0010000101101011000100100001
0001001000101111000100100001
1010100101010000100100100001
0011001100011000100100100001
0010110110000100100100100001
1000101000110100100100100001
0100001010011100100100100001
1001101100000010100100100001
0010010001110010100100100001
0101000010101010100100100001
0000101011000110100100100001
1010010000011001100100100001
0110000001100101100100100001
0000000101011101100100100001
1000010010100011100100100001
0100010100000111100100100001
1110100010010000010100100001
0101101001010000010100100001
1001000100111000010100100001
1010001001010100010100100001
0001011000110100010100100001
0100000011101100010100100001
1110001100000010010100100001
0001110000011010010100100001
0100000100110110010100100001
0000011011010001010100100001
0010000000111101010100100001
0000111100000011010100100001
0010100010001011010100100001
0001000101000111010100100001
0101010100100000110100100001
0010101100100000110100100001
0010110001001000110100100001
0000010010111000110100100001
1001000001001100110100100001
0000100000101110110100100001
1000100011000001110100100001
1010000100000101110100100001
1000001000001011110100100001
0010111010100000001100100001
0001011001101000001100100001
1100100001100100001100100001
0010100011001100001100100001
0111100010000010001100100001
1101001001000010001100100001
0010010111000010001100100001
0001110100100010001100100001
0110001000110010001100100001
0000000110111010001100100001
1101010000000101001100100001
0011000001010011001100100001
0100000001001111001100100001
0100010010100100101100100001
1000010100010010101100100001
0011000000100110101100100001
0101001000001001101100100001
0000001101000011101100100001
0000000010010111101100100001
1011000001100000011100100001
0011001010010000011100100001
0110000100101000011100100001
1000110100000100011100100001
1000001010000110011100100001
1000000110100001011100100001
0000001100001101011100100001
0010010000000111011100100001
1100011000000000111100100001
0100000110010000111100100001
0000101000010010111100100001
1111000101100000000010100001
0011011001110000000010100001
1101110000101000000010100001
1100001010101100000010100001
0010100010111100000010100001
0110101011000010000010100001
1100010110100010000010100001
0101001001100110000010100001
0100110001001110000010100001
1000010000111110000010100001
1001110010010001000010100001
0100010011110001000010100001
1100100110000101000010100001
0100000101101101000010100001
1010000011100011000010100001
0000101010011011000010100001
0000010101011011000010100001
0010010010001111000010100001
0100111001100000100010100001
0011101100000100100010100001
1010110000010100100010100001
1000000101110100100010100001
0011000100110010100010100001
0101001100001010100010100001
1100100010001010100010100001
0000000011111010100010100001
0010011000100110100010100001
0011000001011001100010100001
1011000000100101100010100001
0000010110100101100010100001
0001001010010101100010100001
0100100000110101100010100001
0001100001000111100010100001
1101100011000000010010100001
1011001010100000010010100001
0011110010001000010010100001
0000001110111000010010100001
1100100100010010010010100001
1011000001010010010010100001
0000111000010110010010100001
0110000110010001010010100001
1001000110001001010010100001
1000110001001001010010100001
1010001000001101010010100001
0100110010000011010010100001
0100000001010111010010100001
0010000111100000110010100001
1001011000010000110010100001
1000001101001000110010100001
0101000001101000110010100001
0100010100011000110010100001
1100000010010100110010100001
0000100001011100110010100001
1000010011000010110010100001
0010001000011010110010100001
0011010100000001110010100001
0100001011000001110010100001
1100000100100001110010100001
0000101000100011110010100001
1000011100110000001010100001
0100110010011000001010100001
0001100100111000001010100001
1010110010000010001010100001
0001101001010010001010100001
0100001010010110001010100001
1100001101000001001010100001
1011001000010001001010100001
1000100100100011001010100001
0010001100000111001010100001
0110100110000000101010100001
1001001000101000101010100001
0010010000111000101010100001
0100011100000100101010100001
1001100010000100101010100001
0001010001100100101010100001
0100000011001100101010100001
1111000000000010101010100001
0000010110001010101010100001
0000111000010001101010100001
1000000011010001101010100001
0000100001101001101010100001
0100000010100011101010100001
0100010101100000011010100001
0001000110010010011010100001
1100010000000110011010100001
0001010001010001011010100001
0010100010000101011010100001
0001100000001010111010100001
0000000101000101111010100001
0011100110100000000110100001
0100011011001000000110100001
1010010001101000000110100001
0001011101000100000110100001
0000101001101100000110100001
1100000001011100000110100001
1001011000001010000110100001
1001000100010110000110100001
0110101000100001000110100001
1001010100100001000110100001
0010100011010001000110100001
0001000001110101000110100001
1100000000100111000110100001
1010101010000000100110100001
0100001110100000100110100001
0101100000011000100110100001
0110010000001100100110100001
0011001001000010100110100001
0000100101100010100110100001
0001010011000001100110100001
1000001100010001100110100001
0000110100001001100110100001
1010100100001000010110100001
0100011000100010010110100001
0111000000001010010110100001
1000000010101010010110100001
0010000001100110010110100001
0000100100100101010110100001
1001100000100000110110100001
0110000000110000110110100001
0000101111000000001110100001
0011110000000100001110100001
0000010100101100001110100001
0001000011100010001110100001
1110000010000001001110100001
0010001001001001001110100001
1000100000010101001110100001
0100001001010000101110100001
0100100000000110101110100001
0010000100100001101110100001
0000010011000100011110100001
1001000000000011011110100001
1110100110100000000001100001
1000111100010100000001100001
0001010111010100000001100001
0011101110000010000001100001
1100001101100010000001100001
0110010011100010000001100001
0010110010011010000001100001
0110100101000110000001100001
1001010001100110000001100001
0100100010101110000001100001
0101100011100001000001100001
1011011000001001000001100001
0001001111001001000001100001
1000110010101001000001100001
1110000100010101000001100001
1101100000001101000001100001
1000100101010011000001100001
0001000110110011000001100001
0011100000010111000001100001
0000010100101111000001100001
0111110010000000100001100001
0011000011110000100001100001
0010011010010100100001100001
0100001001110100100001100001
0011001001001100100001100001
1010010000101100100001100001
0000111001010010100001100001
0101100001001010100001100001
0001011100000110100001100001
1000100110000110100001100001
1101010000100001100001100001
0011101000100001100001100001
0000011101100001100001100001
0110000011001001100001100001
0011000110000101100001100001
1100001000000111100001100001
1100011011000000010001100001
0010101010110000010001100001
0101110001000100010001100001
0000100111100100010001100001
1010101001000010010001100001
0001000001011110010001100001
0110001101000001010001100001
0000000101111001010001100001
0100010010100101010001100001
1000001010100011010001100001
1010100010001000110001100001
0110000100100100110001100001
0100000000011101110001100001
0010100100000011110001100001
1001000001000011110001100001
1000101011010000001001100001
1010010011001000001001100001
0011110000101000001001100001
1100011000100100001001100001
0100000110110100001001100001
0101101000100010001001100001
0010000011010110001001100001
0010100100110001001001100001
1010001001000101001001100001
1001000000110101001001100001
0101000010001011001001100001
0000110001001011001001100001
0010001110100000101001100001
0110101000010000101001100001
0100001101001000101001100001
0000100000011110101001100001
1100000110000001101001100001
0000001100010101101001100001
0001101100010000011001100001
0100111000001000011001100001
1001000101001000011001100001
0010001001011000011001100001
1001010010000100011001100001
1100100000010100011001100001
1101001000000001011001100001
0001000000111000111001100001
0000010010100010111001100001
0010011101001000000101100001
1001001010011000000101100001
0011000100110100000101100001
1001010100001100000101100001
0111010000000110000101100001
0010111000010001000101100001
0100010100011001000101100001
1000110001000101000101100001
0000001010110101000101100001
1101000000010011000101100001
1001011001000000100101100001
1001000110100000100101100001
0000101110010000100101100001
1110100000000010100101100001
0010001000101010100101100001
1100000110001000010101100001
0001010011001000010101100001
1001100010000010010101100001
0000000011110010010101100001
1100000001000110010101100001
1010010010000001010101100001
0010100001100001010101100001
1000100000011001010101100001
0111000001000000110101100001
0100100010000100110101100001
0000010101000100110101100001
0000000100011010110101100001
0110001011000000001101100001
1100001100010000001101100001
0001101000001100001101100001
1000111000000010001101100001
1100000010100010001101100001
0000010011100001001101100001
0001000100101001001101100001
0010000010011001001101100001
0110100000000101001101100001
1001000000001010101101100001
0001100010000001101101100001
0000010000001101101101100001
0000001101100000011101100001
0100010100000010011101100001
1000000001010000111101100001
0001101101100000000011100001
0100011101010000000011100001
0010010110101000000011100001
0111010000011000000011100001
0010111000001100000011100001
0001110010100010000011100001
0011000011001010000011100001
1100101000010001000011100001
0001010001101001000011100001
0010001100011001000011100001
0000011011000101000011100001
1000011100000011000011100001
0001100100001011000011100001
0100001001001011000011100001
0110010100000010100011100001
1000100000110010100011100001
0000100010001101100011100001
1010010100010000010011100001
1000101010000100010011100001
0001010100100100010011100001
0101001000010100010011100001
0000010010011100010011100001
1110000010000010010011100001
0100000000111010010011100001
0100100101000000110011100001
1010000001000100110011100001
0010000000101001110011100001
0110100001100000001011100001
0001011100001000001011100001
0000110110000100001011100001
0000001000111100001011100001
1000100001000110001011100001
0001010000010110001011100001
0010000111000001001011100001
1010011000000000101011100001
1001000100010000101011100001
0000101100000010101011100001
0000100011001000011011100001
0101000001000010011011100001
0110010000000001011011100001
1000000001100001011011100001
0100001000100000111011100001
1000011010100000000111100001
1000000111010000000111100001
0101001000101000000111100001
0001100011000100000111100001
0000010100110010000111100001
0010000110000110000111100001
0000001001010110000111100001
1011100000000001000111100001
0011010000100000100111100001
0100000100010100100111100001
1100000000001001100111100001
0010001000000101100111100001
1101010000000000010111100001
0010100000010100010111100001
0000010000001011010111100001
0101101110110000000000010001
1111000011101000000000010001
1011010110011000000000010001
0001101101101100000000010001
0001011010111100000000010001
1100111011000010000000010001
0110100111100010000000010001
0011111010010010000000010001
0111110100001010000000010001
1100011100011010000000010001
1001110010100110000000010001
1110010001001110000000010001
1011011010100001000000010001
0001111001110001000000010001
1010101001100101000000010001
0001010111100101000000010001
1000110100110101000000010001
1011000100110011000000010001
1011001001001011000000010001
1101100001000111000000010001
0010011011000111000000010001
0101001010100111000000010001
0100111000010111000000010001
1000100010011111000000010001
0010011111100000100000010001
1110110010001000100000010001
0011110001101000100000010001
1010111100000100100000010001
1011000101100100100000010001
0101001011001010100000010001
0011100110000110100000010001
1100010010010110100000010001
0001110001010110100000010001
0111100010100001100000010001
0011110100010001100000010001
1100000111010001100000010001
1010010101001001100000010001
1000101100101001100000010001
0110001101000101100000010001
1000110011000101100000010001
1110000000101101100000010001
0010001010011101100000010001
1110101000000011100000010001
0100110101000011100000010001
0000101110010011100000010001
1010101110100000010000010001
0110111100010000010000010001
1101011000110000010000010001
1101101010001000010000010001
1001001011100100010000010001
0010010011110100010000010001
1100100000111100010000010001
0011011001100010010000010001
0100101110000110010000010001
1110000010100110010000010001
1010100001010110010000010001
0000000111011110010000010001
0000110011101001010000010001
0110000001111001010000010001
0000001111100011010000010001
1100110000001011010000010001
0010001100011011010000010001
0111010000000111010000010001
1111000110000000110000010001
1010001101010000110000010001
1001011100001000110000010001
0001010011011000110000010001
0100011011000100110000010001
0100110100100100110000010001
0010101001001001110000010001
1000001110000101110000010001
0001100000011101110000010001
1110100010110000001000010001
1001100101110000001000010001
1010011100101000001000010001
0111001010011000001000010001
0111110000010100001000010001
0010100100111010001000010001
0110001100010110001000010001
1000011001010110001000010001
0011010000101110001000010001
0101000001011110001000010001
0110111000100001001000010001
1100101100010001001000010001
0110010011001001001000010001
1100100001101001001000010001
1001111000000101001000010001
0000001111010101001000010001
0001010101001011001000010001
0101111001000000101000010001
0011001001110000101000010001
1100001000111000101000010001
0000011101001100101000010001
0001000011101100101000010001
0110011010000010101000010001
0010000010110110101000010001
1001001000001110101000010001
1010001011000001101000010001
0011011000001001101000010001
0100101010000101101000010001
0101010000100101101000010001
0010000001101011101000010001
1100000100000111101000010001
0011010100110000011000010001
1000100011011000011000010001
0110011000001100011000010001
0010100110001100011000010001
0000001001111100011000010001
1000110110000010011000010001
1101010001000010011000010001
0100000011110010011000010001
1001000100011010011000010001
0101100101000001011000010001
1000001010110001011000010001
0101001000101001011000010001
0011000011000101011000010001
0100000110100101011000010001
0010100000110101011000010001
1000000101001101011000010001
0110001001000011011000010001
0000010001100111011000010001
1000100001100100111000010001
0000101101000010111000010001
1100100000010010111000010001
0001001010010010111000010001
0010010001010010111000010001
0000110000101010111000010001
1001100010000001111000010001
0010001100100001111000010001
0110000010010001111000010001
0000010100011001111000010001
0110011010101000000100010001
1001101001011000000100010001
0110100011011000000100010001
1000011111000100000100010001
1011101000100010000100010001
1000010101110010000100010001
1011000011000110000100010001
0101010001100110000100010001
1000101100010110000100010001
0010010110001110000100010001
0001011100101001000100010001
0011101000010101000100010001
0100001100110101000100010001
0101000110001101000100010001
0010100101001101000100010001
1001100000101101000100010001
0100010001011101000100010001
1001001110000011000100010001
1100001001010011000100010001
1100000010101011000100010001
1010110000000111000100010001
1100111000010000100100010001
0000101101110000100100010001
1001101010000100100100010001
0111000001001100100100010001
1001000100011100100100010001
0000001010111010100100010001
0001001101000110100100010001
1100100000001110100100010001
0001010010010101100100010001
0000001001101101100100010001
0010000101010011100100010001
0000010011001011100100010001
0000100000110111100100010001
0001101111000000010100010001
1101100001100000010100010001
1011100100010000010100010001
0100010100111000010100010001
1101010010000100010100010001
1010000100101010010100010001
0001010010101010010100010001
0011100000001110010100010001
0100001000011110010100010001
1000011001100001010100010001
0001000101110001010100010001
0010010010011001010100010001
1110000001000101010100010001
0000101000101011010100010001
0011110010000000110100010001
0100100010110000110100010001
0100101100001000110100010001
1010010000001100110100010001
0000100011001100110100010001
0010100001100010110100010001
1001010000010010110100010001
0100010110000001110100010001
0011000000101001110100010001
1000000001011001110100010001
1000100100000011110100010001
0101000111010000001100010001
1101011000001000001100010001
0000110101101000001100010001
0011011001000100001100010001
0000110011010100001100010001
0010001101001010001100010001
0011000010110001001100010001
0000101011001001001100010001
0111000000001011001100010001
1100100101000000101100010001
0110000110100000101100010001
0100010010011000101100010001
1000000110001010101100010001
0001100001100001101100010001
1000011000000011101100010001
1010011010000000011100010001
1110100000001000011100010001
0100100100010100011100010001
1001000001010100011100010001
0001001010001100011100010001
0100111000000010011100010001
0011000110000010011100010001
0001100000110010011100010001
0010001000100110011100010001
0000110000001101011100010001
0001010101000000111100010001
0100001001100000111100010001
0010001000011000111100010001
0000010000110100111100010001
0000000010100011111100010001
0110101001110000000010010001
0011011101001000000010010001
0000100111111000000010010001
1110010100100100000010010001
0000111011100100000010010001
0111000101010100000010010001
1010010111000010000010010001
0001010011110010000010010001
0010101110001010000010010001
1101000010011010000010010001
0000111001011010000010010001
0111001000001110000010010001
0100010010101110000010010001
1110011001000001000010010001
0010110101100001000010010001
1110000110001001000010010001
0100100011010101000010010001
0001110001001101000010010001
1100000101100011000010010001
0001100101010011000010010001
0010000011011011000010010001
0010001000110111000010010001
1000110110100000100010010001
1011101000010000100010010001
0100110000111000100010010001
0010001100111000100010010001
1100001100010100100010010001
0000010111010100100010010001
0011010000110100100010010001
1000000010111100100010010001
0000100100011110100010010001
0001001101100001100010010001
0001010110001001100010010001
1000011000001101100010010001
0000100010101011100010010001
1000000001010111100010010001
1100010011100000010010010001
0100110110001000010010010001
1001000001111000010010010001
1000100111000100010010010001
0010101000011100010010010001
1001011010000010010010010001
0100010101010010010010010001
0000011100101010010010010001
0010001101000110010010010001
0011100010010001010010010001
1000010110010001010010010001
1001010000100101010010010001
0001001001010101010010010001
0100100000100111010010010001
0000010000011111010010010001
0101001000011000110010010001
1101000001000100110010010001
1010000000110010110010010001
0011000010001010110010010001
0000000011100110110010010001
0100011000100001110010010001
0100000100001101110010010001
1100000010000011110010010001
1000111010010000001010010001
0011001100100100001010010001
1101000000110100001010010001
0101100100001100001010010001
0001100110100010001010010001
0100100011001010001010010001
0110000001100110001010010001
0000010100110110001010010001
0011000100011001001010010001
1100010010000101001010010001
1010100000001101001010010001
0100001000011101001010010001
1000000000111011001010010001
1000011001100000101010010001
1010010100010000101010010001
0101100010010000101010010001
0000100001110010101010010001
0110000000011010101010010001
0000010010010011101010010001
1100011100000000011010010001
0010001110010000011010010001
1000100100101000011010010001
0000010010111000011010010001
0010110001000100011010010001
1011000000000110011010010001
0100110000010001011010010001
1010000001010001011010010001
0100000111000000111010010001
0001101000100000111010010001
0001010010000100111010010001
1001011100010000000110010001
1010111000001000000110010001
0110100100101000000110010001
1001001010101000000110010001
0001110010011000000110010001
1010000101011000000110010001
0001100100110100000110010001
0000001011011100000110010001
0110010000110010000110010001
1000011000100110000110010001
1000101101000001000110010001
1100100000110001000110010001
1010000010010101000110010001
0101010010000011000110010001
0100001100001011000110010001
1000100001101000100110010001
0111100000000010100110010001
0010000000101110100110010001
0100001010010001100110010001
1001000000001011100110010001
0000000110000111100110010001
0101000011001000010110010001
0011001000010010010110010001
1000100000011010010110010001
0111000100000001010110010001
0010001011000001010110010001
0000010101001001010110010001
0000000110101000110110010001
0010100100000100110110010001
0000001001001010110110010001
0000011110100000001110010001
0000101000111000001110010001
1001110000000010001110010001
0001000010010110001110010001
0001001000100011001110010001
1110001000000000101110010001
1000000100100100101110010001
0100010001000010101110010001
0100100000001001101110010001
0010000101100000011110010001
0010010000001010011110010001
1000000010010000111110010001
1111001101000000000001010001
0011101010101000000001010001
0000111100111000000001010001
0101011110000100000001010001
1100100101010100000001010001
1010001011010100000001010001
1101001000011100000001010001
0010110001011100000001010001
0101100100100110000001010001
1001000101001110000001010001
1101110100000001000001010001
0100010101110001000001010001
0100100110101001000001010001
1000000011111001000001010001
0001100010110101000001010001
0011001100001101000001010001
0000111010001101000001010001
0110100001001011000001010001
0100010010011011000001010001
1001010000010111000001010001
0101000111100000100001010001
1010100110010000100001010001
1001110000011000100001010001
0001001101011000100001010001
0111000010010100100001010001
0000010000111110100001010001
1100001001001001100001010001
0111000100000011100001010001
1001010101010000010001010001
1110001000101000010001010001
0000011101100100010001010001
0011001000110100010001010001
0101010000101100010001010001
0110110010000010010001010001
0011100101000010010001010001
0000011110010010010001010001
1011010000001010010001010001
0000101001001110010001010001
1010110001000001010001010001
0101010011000001010001010001
0000101011010001010001010001
0100011100001001010001010001
1010000010001101010001010001
1100000100010011010001010001
1100001010010000110001010001
1000100101001000110001010001
0010000111000100110001010001
0000001001110010110001010001
0101001000000101110001010001
0010010000010101110001010001
1000000000101011110001010001
0100011001101000001001010001
1100110000001100001001010001
0010010110100010001001010001
0100101010010010001001010001
0010111000001010001001010001
0010011101000001001001010001
0001001110100001001001010001
0010110010010001001001010001
1111000000000101001001010001
0100000011000111001001010001
0011010100000100101001010001
0000000101110100101001010001
1010000000011100101001010001
1010001100000010101001010001
0000110100010010101001010001
1100010000010001101001010001
1001000100001001101001010001
0000101000011001101001010001
0000001000100111101001010001
0101100010100000011001010001
0000000111101000011001010001
0011100000011000011001010001
1010010000100100011001010001
1000101000100010011001010001
0110100100000000111001010001
0101000001010000111001010001
0011000000100010111001010001
0001011011010000000101010001
1000101010110000000101010001
0001110101000100000101010001
0100101101000010000101010001
1100110000100010000101010001
0101100010001010000101010001
0100010100010110000101010001
1100101000000101000101010001
0011000001100101000101010001
0110101000100000100101010001
0011000110001000100101010001
0000111001001000100101010001
1000010010101000100101010001
1110000100000100100101010001
0000100100101010100101010001
1000000001100110100101010001
1001001000010001100101010001
0110000000011001100101010001
1011000010100000010101010001
0000100110011000010101010001
0010101010000100010101010001
0100001010100010010101010001
0000110001010010010101010001
0001011000000110010101010001
1000000010010110010101010001
0001000100001011010101010001
0100000001000011110101010001
0010100111000000001101010001
0010001100110000001101010001
0001010100011000001101010001
0000101001100100001101010001
0100001100001100001101010001
0000000010111100001101010001
1000010011000010001101010001
0100110001000001001101010001
1000001000101001001101010001
1010110000000000101101010001
0101000000101000101101010001
0111010000000000011101010001
0100000010001001011101010001
1010000000000011011101010001
0000100000000110111101010001
0011000110110000000011010001
1010100011001000000011010001
1000001101101000000011010001
1001010011000100000011010001
0100000100111100000011010001
0101110001000010000011010001
0110100100010010000011010001
0100001111000001000011010001
1101000010100001000011010001
1000001010010011000011010001
0001000000101111000011010001
0001011010100000100011010001
0010110100001000100011010001
1011000000101000100011010001
1001100010000010100011010001
0010011000010010100011010001
0100000010110010100011010001
0000100101000101100011010001
0000010001100011100011010001
0101001001100000010011010001
0010010001101000010011010001
0110000010011000010011010001
1000010100000110010011010001
0001100000010110010011010001
1010001100000001010011010001
0000001010101001010011010001
1010010010000000110011010001
1010001010100000001011010001
1100000110010000001011010001
0011100010000100001011010001
1010000101000100001011010001
0001010010001010001011010001
0010010000000111001011010001
0000001011010000101011010001
1000101000000100101011010001
0010000000110001101011010001
0000100101010000011011010001
1101000000001000011011010001
0000011001000010011011010001
0100000100100010011011010001
0001010100000001011011010001
0000100000001011011011010001
1101000001010000000111010001
0001101100001000000111010001
0000110000101100000111010001
0011000000011100000111010001
0000111010000010000111010001
0000000011101010000111010001
0110100010000001000111010001
0010011000100001000111010001
0001001010000101000111010001
1000010000010100100111010001
0001000100010010100111010001
1000000011000001100111010001
0100001100010000010111010001
1100100000000000110111010001
0010000001010000110111010001
1110011010010000000000110001
1000111110001000000000110001
1011001000111000000000110001
0110000110111000000000110001
1001011001001100000000110001
0101010111000010000000110001
0001101011100010000000110001
1010010010101010000000110001
0101100000111010000000110001
0010011000011110000000110001
0111001100100001000000110001
1000011101010001000000110001
1100010100101001000000110001
0011110000100011000000110001
0000011010110011000000110001
0000100001101111000000110001
0010111000110000100000110001
0100010011101000100000110001
0000101011011000100000110001
1101100100000100100000110001
0000101110100100100000110001
0101011000010100100000110001
1110000011000010100000110001
1000110001001010100000110001
0110110000000110100000110001
0001000010011110100000110001
1010000110100001100000110001
0100001100011001100000110001
0000000011110101100000110001
0011001000010011100000110001
1011111000000000010000110001
1000101001110000010000110001
0001010101101000010000110001
0010110000101100010000110001
1001001101000010010000110001
0010000101110010010000110001
0100011010001010010000110001
0001100110001010010000110001
1000100100100110010000110001
1101000000010110010000110001
1100011000000101010000110001
1010000010010011010000110001
0111100000010000110000110001
1000110100010000110000110001
0001000110110000110000110001
1010001000100100110000110001
1000101010000010110000110001
0110000100001010110000110001
1000010010001001110000110001
0100100000101001110000110001
0010000001000111110000110001
0011000111100000001000110001
0000110110110000001000110001
0001111000011000001000110001
1011100001000100001000110001
1001001010010100001000110001
1000101000101100001000110001
1001010100000110001000110001
1101000011000001001000110001
1110001000001001001000110001
0010000001011101001000110001
0100011100000011001000110001
0010100101000011001000110001
0001100010010011001000110001
0001001001000111001000110001
0110010101000000101000110001
0101000110001000101000110001
1000000111000100101000110001
0001100000110100101000110001
0000110010001100101000110001
0010000100101100101000110001
0001001100100010101000110001
1011000010001000011000110001
0100010001011000011000110001
0010010010100001011000110001
1100000000100011011000110001
0000011000000110111000110001
1000000000010101111000110001
0100011101100000000100110001
0010110100011000000100110001
1101001000100100000100110001
1001110000010100000100110001
0111000100010010000100110001
0010001011010010000100110001
1000001001101010000100110001
0000110111000001000100110001
0011010100000101000100110001
0100100010100101000100110001
1000000101100101000100110001
0101101000000011000100110001
0110010001000011000100110001
1000010011010000100100110001
0010101000001100100100110001
0001010000101100100100110001
1100000100100010100100110001
0100100001010010100100110001
0110100100000001100100110001
1010010101000000010100110001
1000001110010000010100110001
0010000110100100010100110001
0000010001001110010100110001
0001001000011001010100110001
0000100001010101010100110001
0110001010000000110100110001
0000000111000010110100110001
1010010000110000001100110001
0001100110000100001100110001
0001011010000010001100110001
0001100001001010001100110001
0100010000101010001100110001
0000000101010110001100110001
0010100000101001001100110001
0000011000100101001100110001
1000001010100000101100110001
1011000000000001101100110001
0100000000110001101100110001
1101000100000000011100110001
0100100011000000011100110001
0000010110001000011100110001
0010000100010001011100110001
0100101101000100000010110001
1001000110100100000010110001
1000100011010010000010110001
1011100000001010000010110001
0101100010000110000010110001
0100111000001001000010110001
0000001001111001000010110001
0110001010000101000010110001
0001101000100101000010110001
0110000000101011000010110001
1001010101000000100010110001
0110100001001000100010110001
0011000011000100100010110001
0101010000100010100010110001
0000001101010010100010110001
1101001000000001100010110001
1000010000110001100010110001
0100010001000101100010110001
0000011111000000010010110001
0101100100100000010010110001
0100101010010000010010110001
1110010000001000010010110001
1000000100011100010010110001
1010100000100001010010110001
0000000011001101010010110001
0010011000000011010010110001
0001000010100011010010110001
0100001011100000001010110001
0101001100010000001010110001
0001000011011000001010110001
0010100100010100001010110001
0000111000100010001010110001
1000001010001010001010110001
0000000101101010001010110001
0111100000000001001010110001
1000010001000011001010110001
1100110000000000101010110001
0001000000001101101010110001
1001100000010000011010110001
0010000011000010011010110001
0110000000000100111010110001
1000000100000010111010110001
0110000111000000000110110001
1010001100100000000110110001
0101010100001000000110110001
0110001000011000000110110001
0000110100000110000110110001
0000000110110001000110110001
0011000010001001000110110001
0001001000110000100110110001
1000001001000100100110110001
0000100010010100100110110001
1010010000000010100110110001
0100100000001100010110110001
0100000001100001010110110001
0000111000000000110110110001
0001000000000110110110110001
1001100111000000000001110001
0100111010100000000001110001
0011011100010000000001110001
1110000001110000000001110001
0000001111110000000001110001
1101010010001000000001110001
0100110101001000000001110001
0111101000000100000001110001
0011010010100100000001110001
1010110100000010000001110001
1001101000010010000001110001
0001110000001110000001110001
0000001110001110000001110001
0110010110000001000001110001
0101001010010001000001110001
0010010000111001000001110001
0010100011000101000001110001
0100001000101101000001110001
0000100100011101000001110001
1100100010000011000001110001
0010001001100011000001110001
1011001010000000100001110001
0010101101000000100001110001
0110011000001000100001110001
1000000100111000100001110001
1001000001010100100001110001
1000011000100010100001110001
0000010011000110100001110001
0010000100010110100001110001
0001000010101001100001110001
1000100000100101100001110001
0000000001011011100001110001
1100101100000000010001110001
1000010110100000010001110001
0101000100011000010001110001
1011000100000100010001110001
0100000011010100010001110001
0100100001100010010001110001
1000000011001010010001110001
0001001000101010010001110001
0011000001001001010001110001
0000010101000011010001110001
0000000000110111010001110001
0000101000010100110001110001
0000000001101100110001110001
0100010000010010110001110001
1110000000000001110001110001
0001110000000001110001110001
0101010100100000001001110001
1001001001100000001001110001
0110100010001000001001110001
0000010001110010001001110001
0011000100001010001001110001
0010100000100110001001110001
1000011010000001001001110001
0001000101010001001001110001
0110000000010011001001110001
0001010001001000101001110001
0100100001000100101001110001
1000000010010010101001110001
0000001010100100011001110001
0000010100010100011001110001
0100000000001110011001110001
0010101000000001011001110001
1000001000001000111001110001
0000000011000001111001110001
0011100010010000000101110001
0100100100110000000101110001
0001000001111000000101110001
1010011000000100000101110001
1000100010001100000101110001
1000010000011010000101110001
0001000011000011000101110001
0000001100010011000101110001
0010000000001111000101110001
0101001100000000100101110001
0000100011100000100101110001
1010000001001000100101110001
1000010100000001100101110001
0100001001001000010101110001
0001100000100100010101110001
0010010000100010010101110001
0100000100000101010101110001
0000001000100001110101110001
0101000000010100001101110001
0000011000010000101101110001
0010000010000100101101110001
1000111001000000000011110001
0010010011010000000011110001
0000100001110100000011110001
0101000001001100000011110001
1101000100000010000011110001
0100011000000110000011110001
1001000000011001000011110001
0010000100100101000011110001
0000110000010011000011110001
0000000111001000100011110001
0000101000101000100011110001
1000000000001110100011110001
0010000010000011100011110001
0010100110000000010011110001
0000011000110000010011110001
1100000000100100010011110001
0101000010000000110011110001
0000000100010001110011110001
1000010000101000001011110001
0000100010100001001011110001
0100000100001001001011110001
0010100001000010000111110001
0001000101000000010111110001
1000001000000010010111110001
0011001000000000001111110001
1000100100000000001111110001
0100010010000000001111110001
0000000001000101001111110001
0000000000100010101111110001
0000000000011000011111110001
1011110101010000000000001001
0111011011001000000000001001
0011001110111000000000001001
0111100001011100000000001001
1010110000111100000000001001
1111100011000010000000001001
1101101100100010000000001001
1001010110110010000000001001
1110010110001010000000001001
0100111101001010000000001001
1111001000010110000000001001
0100001110101110000000001001
0101110010110001000000001001
1101001110001001000000001001
1110000010111001000000001001
1100111010000101000000001001
0010011010110101000000001001
0011100100101011000000001001
1011010010000111000000001001
0101001101000111000000001001
1110000001100111000000001001
1100110111000000100000001001
1001111010010000100000001001
0110101101010000100000001001
1011101100001000100000001001
0011101000110100100000001001
0101000011110100100000001001
1000001101011100100000001001
0110100010110010100000001001
1001110100000110100000001001
1000001011100110100000001001
0001001110010110100000001001
0001010001101110100000001001
0011011110000001100000001001
0000111011100001100000001001
0110111000001001100000001001
0111000001101001100000001001
0101100100100101100000001001
1100010100010101100000001001
0111101010010000010000001001
1110100001110000010000001001
1100011001010100010000001001
0111010000110100010000001001
1000101010110100010000001001
0010011011010010010000001001
0010101010101010010000001001
1100100101000110010000001001
1010001100100110010000001001
0101100010100110010000001001
0011100100010110010000001001
1001001001001110010000001001
1110010011000001010000001001
0001011101100001010000001001
1011000110010001010000001001
0100011010101001010000001001
1000111000011001010000001001
1101001000100101010000001001
0000110110100101010000001001
0001100011001101010000001001
0000001110011101010000001001
1000101110000011010000001001
1001110001000011010000001001
1100010100100011010000001001
1101000000111000110000001001
0000000111111000110000001001
0001110000110010110000001001
1100001100001010110000001001
0000110011001010110000001001
0110000110000110110000001001
1000100010101001110000001001
0001111000000101110000001001
1010000001001101110000001001
0011111001100000001000001001
0100101011110000001000001001
1101100101001000001000001001
1011010010101000001000001001
0001011110100100001000001001
0101001001101010001000001001
1101010000100110001000001001
1000100100110110001000001001
0001000111001110001000001001
0000010010111110001000001001
0101000111100001001000001001
0010101000111001001000001001
0111001000001101001000001001
1001010100001101001000001001
1000000001111101001000001001
0110101100000011001000001001
0000110110010011001000001001
0010010001110011001000001001
0100100010101011001000001001
1001011101000000101000001001
1100111000100000101000001001
0011010100011000101000001001
0000111001011000101000001001
1000101110000100101000001001
1110000000110100101000001001
0100000110011010101000001001
1010100001100001101000001001
0100011010010001101000001001
1000010011001001101000001001
0110010001000101101000001001
0001001001100101101000001001
0011000010010101101000001001
0100100000011101101000001001
1001010000010011101000001001
0000000101010111101000001001
1000011110010000011000001001
1001000011110000011000001001
1000110001101000011000001001
1100000100011100011000001001
0010000011011100011000001001
1011010100000010011000001001
0011000001100110011000001001
1000100010001110011000001001
0000101001010101011000001001
0000111000100011011000001001
1010000010100011011000001001
1100001000010011011000001001
0001000100110011011000001001
0000001101001011011000001001
1011100000010000111000001001
1001000110001000111000001001
1010011000000100111000001001
0000010111000100111000001001
0001000001011010111000001001
0100110000000110111000001001
0010101010000001111000001001
1101000001000001111000001001
0011010000100001111000001001
0100000100101001111000001001
0101100101110000000100001001
1010110011001000000100001001
1000001011111000000100001001
0110101011000100000100001001
1010000101110100000100001001
1110100100001100000100001001
1001011000011100000100001001
0100000111011100000100001001
0011110010100010000100001001
1100000111100010000100001001
0011101001010010000100001001
0101101000001110000100001001
1001000010101110000100001001
1010010110100001000100001001
0100111100010001000100001001
0110100000110101000100001001
0001000110110101000100001001
0111010000010011000100001001
1010000011010011000100001001
0000101010110011000100001001
1000010000110111000100001001
0010000100011111000100001001
1001010011100000100100001001
1100011010001000100100001001
0011000011011000100100001001
1011000110000100100100001001
0000011001110100100100001001
0110000010101100100100001001
1010010101000010100100001001
0110100001001010100100001001
0100100100010110100100001001
0000110000111001100100001001
0101001000010101100100001001
1000101000001101100100001001
0001011001000011100100001001
1000000001101011100100001001
0101110011000000010100001001
0010100111100000010100001001
0011010001101000010100001001
0010001101011000010100001001
1011110000000100010100001001
1000100001011100010100001001
1001000101010010010100001001
0100100000111010010100001001
0000001111000110010100001001
0110001001100001010100001001
1010001010000101010100001001
1000000100101101010100001001
0000010001011011010100001001
0100010010000111010100001001
1000101100010000110100001001
1010010010010000110100001001
0000011010100010110100001001
0100001001010010110100001001
0001000100101010110100001001
0000000010011110110100001001
0101000010100001110100001001
1001010000001001110100001001
0011000000000111110100001001
1000010101011000001100001001
0000111100001100001100001001
0111000101000010001100001001
1010011000100010001100001001
1001001100001010001100001001
0010011011000001001100001001
0001001010101001001100001001
0110000001011001001100001001
0001100101000101001100001001
1000101001000011001100001001
1110000011000000101100001001
0011001100100000101100001001
1101000100010000101100001001
0001110010000100101100001001
0010010000010110101100001001
0101000110000100011100001001
0100000001110100011100001001
0001100000101100011100001001
1101100000000010011100001001
0100001100100010011100001001
0101011000000001011100001001
0000010010110001011100001001
0001000011000011011100001001
0000110100100000111100001001
0100100010001000111100001001
1000001000101000111100001001
1000000001000110111100001001
1111001000101000000010001001
0011010110010100000010001001
1001001001110100000010001001
1011000011001100000010001001
0101010100101100000010001001
0000101100111100000010001001
0100110011100010000010001001
0011000111100010000010001001
0110111000010010000010001001
1100011000001110000010001001
0010010111001001000010001001
1010100001011001000010001001
1111000100000101000010001001
0011100001100101000010001001
0001011010001101000010001001
1010001100010011000010001001
1100100100001011000010001001
1000010010101011000010001001
0000101001101011000010001001
0001000110011011000010001001
0101100000010111000010001001
0011101011000000100010001001
1010000011110000100010001001
0111000110001000100010001001
1010000100101100100010001001
1001000101001010100010001001
0000110100101010100010001001
0110000001010110100010001001
0001100010001110100010001001
0100001101001001100010001001
1000010001100101100010001001
0000000011011101100010001001
0010000000111011100010001001
0100001000100111100010001001
1001010111000000010010001001
1110000110100000010010001001
0001100110110000010010001001
0101101100001000010010001001
1000101001010010010010001001
1001010000010110010010001001
0100001100010110010010001001
0000010110001110010010001001
0010100001001110010010001001
0011001000110001010010001001
1000000101110001010010001001
0001110000101001010010001001
0100011001000011010010001001
0010000010010111010010001001
0100011110000000110010001001
0100100011010000110010001001
0001001101000100110010001001
0000010010110100110010001001
1010100010000010110010001001
0001011000001010110010001001
0100000010101010110010001001
1100101000000001110010001001
1001000010000101110010001001
0001000001100011110010001001
0000010100010011110010001001
0110001101100000001010001001
0111000011010000001010001001
1000001110101000001010001001
1010100010100100001010001001
0001101010010100001010001001
1000101001001100001010001001
0100100110000110001010001001
0011100010001001001010001001
0000010100111001001010001001
0010110010010000101010001001
1001110000001000101010001001
0001000000111100101010001001
1100010100000010101010001001
0010001010100010101010001001
0101001000010010101010001001
1000000010010110101010001001
0011000101000001101010001001
0000110001000011101010001001
0101010100010000011010001001
0110010010001000011010001001
0000001011100100011010001001
0110100000010100011010001001
0010001100001100011010001001
0101000001001100011010001001
1100000011000010011010001001
1000000100000111011010001001
0000100000100101111010001001
1010101000110000000110001001
0001001111001000000110001001
0011100100011000000110001001
1000110101000100000110001001
0110010001100100000110001001
1000011011000010000110001001
0011000000110110000110001001
1100001010100001000110001001
1000011100001001000110001001
0100100010011001000110001001
1001000000111001000110001001
0010100110000101000110001001
0000111000100101000110001001
0101001001100000100110001001
0000100011100100100110001001
1001100000010100100110001001
0010010010001010100110001001
0000001100011010100110001001
1000110010000001100110001001
1111000001000000010110001001
1001011000100000010110001001
1100010000011000010110001001
0000001000101110010110001001
0000000011101001010110001001
0010000101000011010110001001
0110110000000000110110001001
1100000000100100110110001001
0100010111000000001110001001
1000100011010000001110001001
0011011000001000001110001001
0000000101110010001110001001
0101000010001010001110001001
0001001001000110001110001001
1010000001000101001110001001
0100000100100101001110001001
0000010000001111001110001001
1010100100000000101110001001
0100000010110000101110001001
0001010000100010101110001001
1001001000000001101110001001
0000000110011000011110001001
0000011000010100011110001001
0010100000100010011110001001
1000100000001001011110001001
0010000000010001111110001001
1010101001101000000001001001
1001000111101000000001001001
0101100110011000000001001001
0101111000100100000001001001
1010101010010010000001001001
0100011001110010000001001001
1000111001000110000001001001
0011001010100110000001001001
0110000100110110000001001001
0101010010001110000001001001
1100101101000001000001001001
1000110001110001000001001001
1011101000000101000001001001
0010011001001101000001001001
0010000110101101000001001001
0001100001011011000001001001
0010110000100111000001001001
1000001100001111000001001001
1010011011000000100001001001
1011110000100000100001001001
1010001100110000100001001001
0100010101011000100001001001
0111001100000100100001001001
0111000000011010100001001001
0000011010011010100001001001
1010000010001110100001001001
0000100101001110100001001001
1111000010000001100001001001
1001000101010001100001001001
1000110100001001100001001001
0100001010001101100001001001
1001000000101101100001001001
0110001001000011100001001001
1000000010110011100001001001
0110110000011000010001001001
1010100011000100010001001001
0000110101010100010001001001
0011010100001100010001001001
1000010010101100010001001001
0100000101101100010001001001
1010001000011100010001001001
0011111000000010010001001001
0000101101100010010001001001
0001001100011010010001001001
1100001010000110010001001001
0111000001000101010001001001
0000100000111101010001001001
0000010011100011010001001001
0101000000101011010001001001
1000000001010111010001001001
0100101000110000110001001001
0010010001110000110001001001
0101000011001000110001001001
0000001110100100110001001001
1000100000011010110001001001
0101010100000001110001001001
0000001001101001110001001001
0010000010011001110001001001
1000011000000011110001001001
0110110110000000001001001001
0011001111000000001001001001
1110011000001000001001001001
1000101100011000001001001001
0101000101010100001001001001
0001110101000010001001001001
0010001100101010001001001001
1100000001001110001001001001
1001110010000001001001001001
1110100000010001001001001001
0000001101110001001001001001
1001001001001001001001001001
1000001010100101001001001001
1101000100000011001001001001
0001100011010000101001001001
0001011000101000101001001001
1011000001000100101001001001
0010010010100100101001001001
0100101000001010101001001001
0101101001000000011001001001
0100001110001000011001001001
0100100100010010011001001001
1000010000110010011001001001
0001000010010110011001001001
1000100100100001011001001001
1100010000000101011001001001
0010001000010010111001001001
0001100000001001111001001001
1110001110000000000101001001
0000011110110000000101001001
0011010011000100000101001001
0001001101100100000101001001
1100110000010100000101001001
0010100010011100000101001001
0101000000111100000101001001
0101001011000010000101001001
0011000110010010000101001001
0000101110001010000101001001
1100000010011010000101001001
1101010001000001000101001001
0010101100100001000101001001
0010010101010001000101001001
1100000100110001000101001001
0011100101000000100101001001
0100100110100000100101001001
1101100000001000100101001001
0010111000000100100101001001
0000110001100010100101001001
0000010110000110100101001001
0011001000001001100101001001
0100010000001011100101001001
0010011010001000010101001001
0100011100000100010101001001
1110000000100010010101001001
0001100001000110010101001001
0001001110000001010101001001
0100100001010001010101001001
1100001000001001010101001001
0000101011000000110101001001
0001010000100100110101001001
1001101000100000001101001001
0101010010100000001101001001
0010000011110000001101001001
1000010001100100001101001001
0000001011001100001101001001
0011100000001010001101001001
0100100000100110001101001001
0000001100010110001101001001
0100101010000001001101001001
1000001010010000101101001001
1000000100100010101101001001
0000000101001001101101001001
0000000000110101101101001001
1001000000011000011101001001
0010000100100100011101001001
0000000010101010011101001001
0011000010000000111101001001
0010100101110000000011001001
0011110001001000000011001001
1000100010111000000011001001
0000101111000100000011001001
1000010100110100000011001001
1001100100001100000011001001
1110000101000010000011001001
0010010010110010000011001001
0110100010001010000011001001
0010011100000110000011001001
0000000001111110000011001001
0110001010010001000011001001
0001001100101001000011001001
0000110010010101000011001001
1001000011000011000011001001
0001011100010000100011001001
1010010000011000100011001001
0100010011000100100011001001
0101100000100010100011001001
0011100000010001100011001001
1101100000010000010011001001
1000011001001000010011001001
0110001000100100010011001001
1000000110010010010011001001
0000101100010001010011001001
0110000100010000110011001001
1100001000110000001011001001
0100100100101000001011001001
0010001001010100001011001001
1001011000000010001011001001
0111000000000110001011001001
0000001110000011001011001001
0000100000110011001011001001
0000101001100000101011001001
1100000010001000101011001001
0000011000000101101011001001
0011100100000000011011001001
0000110010100000011011001001
0000101000000110011011001001
0010000001001001011011001001
1010000000100000111011001001
0000010100001000111011001001
1001010010001000000111001001
0110001001001000000111001001
0000010101101000000111001001
0001110000010010000111001001
0001101001000001000111001001
1000001000010101000111001001
0000001010101000100111001001
0001000001001100100111001001
1010001000000010100111001001
0010000001100001100111001001
0100100000000101100111001001
0000001001110000010111001001
0010000000011010010111001001
0000100100000010110111001001
0010110000000001001111001001
0101000000010001001111001001
0100001100000000101111001001
0000000011000010101111001001
0001010001000000011111001001
1000000010000100011111001001
1000100111110000000000101001
0110110010101000000000101001
1001010001111000000000101001
0010010111100100000000101001
0100011110010100000000101001
1101100000110100000000101001
0101011010100010000000101001
0111000001110010000000101001
1001110010001010000000101001
0011001101001010000000101001
1100100001101010000000101001
0010100110001110000000101001
0101000100011110000000101001
1010101011000001000000101001
1101011000010001000000101001
1100000101011001000000101001
0000110011011001000000101001
0000111101000101000000101001
0101010001100101000000101001
0110000011010101000000101001
0001001001011101000000101001
1000010001001111000000101001
0101001100110000100000101001
1101010100001000100000101001
0010001001111000100000101001
1001011000100100100000101001
1000100011001100100000101001
0111101000000010100000101001
0100010101100010100000101001
0100110000011010100000101001
0000110010100110100000101001
0010100101001001100000101001
0010001100100101100000101001
0000001011010011100000101001
0011000010001011100000101001
0001000000110111100000101001
0100101110100000010000101001
1100010010110000010000101001
0001011110001000010000101001
1001000101100100010000101001
1110000000101100010000101001
1010010001100010010000101001
0000011100110010010000101001
0001000011101010010000101001
0000100011010110010000101001
0010110000110001010000101001
0111010000001001010000101001
0100101000001101010000101001
1001000000011011010000101001
0000001001100111010000101001
0101011001000000110000101001
1011000011000000110000101001
0010100001100100110000101001
0110001000010100110000101001
1000000100010110110000101001
0100000001001110110000101001
0100100100010001110000101001
0000010100001101110000101001
0001001100000011110000101001
1111110000000000001000101001
1110001001010000001000101001
0001101011001000001000101001
0100011100101000001000101001
1010000100111000001000101001
1100010101000100001000101001
0110100100100100001000101001
0100010011001010001000101001
0000100101011010001000101001
1110000010000110001000101001
0101100001000110001000101001
0001101100100001001000101001
1000011001100001001000101001
1010010010010001001000101001
1001100001010001001000101001
1000010110100000101000101001
1100100010010000101000101001
0010011010001000101000101001
0000001010110100101000101001
1100001000001100101000101001
0001100110000010101000101001
0010010100000011101000101001
0000101000000111101000101001
1010101000001000011000101001
0001110000010100011000101001
0000000110101100011000101001
0110011000000010011000101001
1110000100000001011000101001
0000100011100001011000101001
0011100000000011011000101001
0110000010100000111000101001
0000001100011000111000101001
0011001011100000000100101001
1000111001010000000100101001
0110010100110000000100101001
0110000110001001000100101001
0001010101001001000100101001
0001101010000101000100101001
1011000000010101000100101001
0010110000001101000100101001
1100110000000011000100101001
1000001100100011000100101001
0000011010001011000100101001
0110001000000111000100101001
0000011111000000100100101001
1110001000100000100100101001
0011110000010000100100101001
1000100100101000100100101001
0101000101000100100100101001
1001000010010010100100101001
0000101010011000010100101001
0100110000100100010100101001
0110000011000010010100101001
1001001001000001010100101001
0011000100100001010100101001
1000010100010001010100101001
0010011000000001110100101001
0000000001110001110100101001
1001000111000000001100101001
0101010000011000001100101001
0010001000011100001100101001
0000101000101010001100101001
0000001110010001001100101001
0000010001010101001100101001
0101000000100011001100101001
0100110001000000101100101001
0000000011101000101100101001
0100001010000010101100101001
1100000001001000011100101001
0010000101000000111100101001
0000010000001010111100101001
0100000000000101111100101001
1010111100000000000010101001
0101110101000000000010101001
0100101001011000000010101001
1110100001000100000010101001
1001001110000010000010101001
0011100010010010000010101001
0001100100100110000010101001
0000001011001110000010101001
0111001001000001000010101001
0010101000010101000010101001
1000000010110101000010101001
0100010000011101000010101001
0001111000000011000010101001
1110010010000000100010101001
0010001110010000100010101001
0001100001110000100010101001
0001010010101000100010101001
0100101010000100100010101001
0101000011000010100010101001
0010100010100001100010101001
1000001010001001100010101001
0110010001010000010010101001
0100000111001000010010101001
1000010100101000010010101001
1101000000100010010010101001
0011001000000110010010101001
0001000100010101010010101001
0110000000000011110010101001
0000011011010000001010101001
1000010010001100001010101001
1100101000000010001010101001
0110000000110001001010101001
1101000000001001001010101001
0001000011000101001010101001
1100000001100000101010101001
0010000001001010101010101001
0101001010000000011010101001
1000100110000000011010101001
0000101000110000011010101001
0011000000011000011010101001
0010010000100100011010101001
1000000001010100011010101001
0000000000101011011010101001
0001000100100000111010101001
1000010000000001111010101001
0101000110010000000110101001
0000110010110000000110101001
1001100001001000000110101001
0010011010000100000110101001
0100001000110100000110101001
0010000101001100000110101001
1110000000010010000110101001
0100000100101010000110101001
0000010001000110100110101001
0100010000100001100110101001
0010101001000000010110101001
1000001100000100010110101001
0001010000001100010110101001
0101100000000001010110101001
0000001000010011010110101001
0100001000001000110110101001
0110100000001000001110101001
1001000000100100001110101001
0000011100000010001110101001
0000100010000011001110101001
1000000000011000101110101001
0000000110000100101110101001
0110111001000000000001101001
1100101010001000000001101001
1111000001001000000001101001
0000011011101000000001101001
0011101000011000000001101001
1000010110011000000001101001
1010010001010100000001101001
0001100001101100000001101001
0100000111010010000001101001
0100101000010110000001101001
1000001000111001000001101001
1010000110000011000001101001
0000000010011111000001101001
0011000100101000100001101001
0010100011000010100001101001
1000001001001010100001101001
0001010000011001100001101001
1000010010000101100001101001
0000100000101011100001101001
1000111000100000010001101001
1000001101010000010001101001
0001001011000100010001101001
0111000100000010010001101001
0000110100001010010001101001
0001100101000001010001101001
0010001000001011010001101001
0001010000000111010001101001
0010010110000000110001101001
0001100010100000110001101001
0100010000101000110001101001
1010100101000000001001101001
0010011000110000001001101001
1001001100000100001001101001
0010101010000100001001101001
1011000000100010001001101001
0010010000001110001001101001
0100000001101001001001101001
0001001000010011001001101001
0100010000010100101001101001
0001000010001100101001101001
0000000001100110101001101001
1010000000001001101001101001
0101000000100100011001101001
0000011100000001011001101001
0010000000010101011001101001
0000100100000100111001101001
1100000000000010111001101001
1001100100010000000101101001
1010000010100100000101101001
0100010001001100000101101001
0000011000100110000101101001
0001110000100001000101101001
1000000011001001000101101001
0010000000110011000101101001
0110000010010000100101101001
0000110010001000100101101001
0000100001010100100101101001
0000000110010100010101101001
0001001000010000110101101001
0010000000001100110101101001
0000000010000011110101101001
1000000000000111001101101001
0001010100000000101101101001
0010100000100000101101101001
0001001010110000000011101001
0001000101011000000011101001
1101000010000100000011101001
0100001100001100000011101001
0010101000100010000011101001
0110100100000001000011101001
1010010000100001000011101001
0011000000001101000011101001
0001110000000100100011101001
0010000000110100100011101001
0000000101000011100011101001
0011000001100000010011101001
0000011010000010010011101001
0000000110100001010011101001
1000100000000011010011101001
1001000000001000110011101001
0011010010000000001011101001
1000110000010000001011101001
0100010000100010001011101001
0010000100010010001011101001
0000101000001001001011101001
0000000010010000111011101001
0100000011100000000111101001
0000011000011000000111101001
0000100000001110000111101001
0000010100000101000111101001
1000001001000000001111101001
1001001111010000000000011001
1010011001110000000000011001
0011100111001000000000011001
0100111010011000000000011001
1110000111000100000000011001
1000010011011010000000011001
0000110111000110000000011001
0100101001100110000000011001
0010000101101110000000011001
0110000010011110000000011001
1110100100100001000000011001
0010100011110001000000011001
0000101101011001000000011001
0100110000101101000000011001
0011000000111101000000011001
0101100110000011000000011001
0001000011010111000000011001
0010101000001111000000011001
0110010011010000100000011001
1001001001101000100000011001
1001010010001100100000011001
0100100110001100100000011001
0000100001111100100000011001
1101011000000010100000011001
0110001100100010100000011001
0001000101110010100000011001
0010011001001010100000011001
1000001000110101100000011001
0011100001000011100000011001
1000001101000011100000011001
1000110000100011100000011001
0100000011100011100000011001
1100000000011011100000011001
1000111101000000010000011001
1100100110010000010000011001
0101000110101000010000011001
1000001100111000010000011001
1110101000000100010000011001
0001110001100100010000011001
0110010000101010010000011001
0001101010100001010000011001
0110100010001001010000011001
1001100100000101010000011001
0110000100010101010000011001
0000000010111011010000011001
0000011100000111010000011001
1010010100100000110000011001
0001101001010000110000011001
0010100100011000110000011001
0011000010100100110000011001
0001010100010100110000011001
1000000011010100110000011001
0000011000101100110000011001
0000100110100010110000011001
0100000000110110110000011001
1011001000000001110000011001
0001000111000001110000011001
0000110010010001110000011001
0100010001001001110000011001
1010110001000010001000011001
1100001010100010001000011001
0000011101100010001000011001
0001101100010010001000011001
1100000101010010001000011001
0100110000110010001000011001
0100010100001110001000011001
0000011110001001001000011001
1001000010011001001000011001
1100001001000101001000011001
0001010010100011001000011001
0011000100000111001000011001
1110000100001000101000011001
0010100010101000101000011001
1000110000010100101000011001
0010000111000010101000011001
0101000010000110101000011001
0101001100000001101000011001
0101110000001000011000011001
0011001001001000011000011001
0000101100100100011000011001
0111000000010010011000011001
0010010010000110011000011001
0010110100000001011000011001
1100010010000000111000011001
0000000000001111111000011001
0111011100000000000100011001
1111000010010000000100011001
1001110100001000000100011001
1100101000101000000100011001
0100010010110100000100011001
0100001110010010000100011001
1101000001001010000100011001
0000110000011110000100011001
1000011010010001000100011001
1110010000001001000100011001
0100011000100011000100011001
0000100101100011000100011001
0010000010100111000100011001
0010101110000000100100011001
0001111000100000100100011001
1100000001110000100100011001
1000100010011000100100011001
1010100001000100100100011001
0100110010000010100100011001
0100101001000001100100011001
0000110100000101100100011001
0010001010110000010100011001
1000000111001000010100011001
0011000101000100010100011001
0001100010010100010100011001
1000011000001010010100011001
1001000000100011010100011001
0000001010001001110100011001
1100010100100000001100011001
0111000000100100001100011001
0000000111100100001100011001
0100100001001100001100011001
0000101010000110001100011001
1010100010000001001100011001
0001110000010001001100011001
0100000000010111001100011001
0001001011000000101100011001
0010010001100000101100011001
0000000100111000101100011001
0100011000000100101100011001
0010100001010000011100011001
0000100100001010011100011001
1000001100000001011100011001
0100100000100001011100011001
0001111110000000000010011001
1001110000110000000010011001
1100010101001000000010011001
0101100001101000000010011001
1010001010011000000010011001
0101011001000100000010011001
0100110100010100000010011001
0010010100011010000010011001
0100001000111010000010011001
0011110000000110000010011001
0000011010010110000010011001
1001101000001001000010011001
0000001110100101000010011001
0110000001001101000010011001
1001010100000011000010011001
1100001011000000100010011001
0011100100100000100010011001
1000100101010000100010011001
0000101010110000100010011001
0101110000000001100010011001
0010001001010001100010011001
0001001010000011100010011001
0110100101000000010010011001
0010111000100000010010011001
1011000100001000010010011001
1010000001100100010010011001
1000110000001100010010011001
0110001010000010010010011001
0011010001000001010010011001
1100000000101001010010011001
0101000100000010110010011001
1000001000000110110010011001
1100100000011000001010011001
0000000101011100001010011001
0000100000101110001010011001
0000100111000001001010011001
0100010001100001001010011001
1110000000000011001010011001
1011000010000000101010011001
0000101100001000101010011001
0001100001000100101010011001
0010010000001100101010011001
0000000100100011101010011001
0100001001010000011010011001
0000100010010010011010011001
1000000001001000111010011001
1001000101100000000110011001
0101101000010000000110011001
1011001000000100000110011001
1100100010000100000110011001
0001100011000010000110011001
0001000100001110000110011001
0000010011000101000110011001
0000010001011000100110011001
1000000010100010100110011001
1100000100000001100110011001
0001000000100101100110011001
0000010100100100010110011001
0010000010001100010110011001
0000000001010110010110011001
0100001000000101010110011001
0000110000000011010110011001
0001100000001000110110011001
0000111001000000001110011001
0110000100010000001110011001
1010000000101000001110011001
1000001000010010001110011001
0001000001001001001110011001
0001000010100000011110011001
0011010101100000000001011001
0110101100001000000001011001
1100010000111000000001011001
0110100010100100000001011001
1101000001100100000001011001
0000110010101010000001011001
1000011100100001000001011001
0001010110010001000001011001
0101000101001001000001011001
0001011000001011000001011001
0101101010000000100001011001
1000001110001000100001011001
1000010101000100100001011001
0010001001100100100001011001
0011100000001100100001011001
1100100100000010100001011001
0011010010000010100001011001
1010000001010010100001011001
0000100010010110100001011001
0110010000100001100001011001
0000100100110001100001011001
0000100011001001100001011001
0100000001010101100001011001
0011000011010000010001011001
1001100000101000010001011001
0010000110001010010001011001
1010000000110001010001011001
0100101000000011010001011001
1100000000001100110001011001
0001000000010011110001011001
0100011100010000001001011001
0010000110010100001001011001
0001010000110100001001011001
1000000100101100001001011001
1001100000000110001001011001
0011100000100001001001011001
0100000010110001001001011001
0000010001011001001001011001
0100100100000101001001011001
1000000011100000101001011001
1000010000001010101001011001
1001001010000000011001011001
1110000001000000011001011001
0000000101000110011001011001
0000111000000000111001011001
1000000100010000111001011001
0010110000110000000101011001
0100010110001000000101011001
0010100100000110000101011001
0000001011100001000101011001
1000000110000101000101011001
1000100000010011000101011001
0000000111010000100101011001
0000001000011100100101011001
0101100100000000010101011001
1000110010000000010101011001
0100010001100000010101011001
1000001000100100010101011001
0010001001000010010101011001
0000000100110010010101011001
0000000001001101010101011001
1001000001000000110101011001
0010000100000001110101011001
1011000100000000001101011001
0110000010000010001101011001
0001000001100010001101011001
0010001000000101001101011001
0000010100000011001101011001
0100100000010000101101011001
1110000000010100000011011001
1100010010000010000011011001
0001001101000010000011011001
1000100001100010000011011001
0001000001110001000011011001
0000000100010111000011011001
0111000001000000100011011001
0001000010011000100011011001
0001000110000100010011011001
0001010000100010010011011001
0100000001001010010011011001
0010100000000101010011011001
0000000101100000110011011001
0010001000001000110011011001
0001001000001100001011011001
0010100000000010101011011001
0010010000010000011011011001
0100000000000001111011011001
1010010001000000000111011001
0100000101000100000111011001
0000000010010001010111011001
0000100010001000001111011001
1101101001000000000000111001
0010110010010100000000111001
0010001101010100000000111001
1010010100001100000000111001
1011010000010010000000111001
1001000100101010000000111001
0100010001010110000000111001
0000000110110110000000111001
1011000101000001000000111001
0100011011000001000000111001
0100101000110001000000111001
1000000001110011000000111001
0000000111001011000000111001
0100111100000000100000111001
0001110011000000100000111001
1000011000011000100000111001
0101000001011000100000111001
1100000010100100100000111001
0010001010000110100000111001
0001010100100001100000111001
1010100000010001100000111001
0111000000000101100000111001
0010010011001000010000111001
0101001100000100010000111001
1000001010001100010000111001
0000100101001100010000111001
0000001001011010010000111001
0101000001000011010000111001
1100000101000000110000111001
0000001011100000110000111001
1000001101001000001000111001
0000010001101100001000111001
1000000000011110001000111001
0011001010000001001000111001
1000110000001001001000111001
1010000000100101001000111001
0100000010001101001000111001
0000100101100000101000111001
1001000001000010101000111001
0000001000101001101000111001
1001010000100000011000111001
0100000100110000011000111001
0000001110000010011000111001
0000010000010011011000111001
1001100010100000000100111001
0110100001100000000100111001
0000001110101000000100111001
1100000100010100000100111001
0001000011001100000100111001
0010111000000010000100111001
0000010011100010000100111001
0001001000010110000100111001
0010000000011010100100111001
0010000011000001100100111001
0100011000010000010100111001
0001010100000010010100111001
1010000000000110010100111001
1100000010000001010100111001
0000010000101001010100111001
0000010010000100110100111001
0000001001110000001100111001
0010000100100010001100111001
0100000101000001001100111001
1000100000000000111100111001
1100011000100000000010111001
0111000010100000000010111001
0000010101110000000010111001
1000000011101000000010111001
0010001000101100000010111001
0001100000011100000010111001
0001010001001010000010111001
0110000100000110000010111001
0000100100101001000010111001
0100000010010011000010111001
0000010000100111000010111001
0011011000000000100010111001
0001010010010000010010111001
0000100010100100010010111001
0100010100000001010010111001
0000000000111000110010111001
0000100001000010110010111001
0010000110001000001010111001
0001000000110010001010111001
0000011000001000011010111001
1000010110000000000110111001
0100001001000010000110111001
0001001100000001000110111001
0010010000010001000110111001
1000000000001101000110111001
0000100100010000010110111001
0101000000000000101110111001
0101110000010000000001111001
1000100001011000000001111001
1110001000000010000001111001
0011000001000110000001111001
0000101110000001000001111001
0000011000010101000001111001
0100000100100011000001111001
0000010010110000100001111001
0100000010001010100001111001
0001001001000001100001111001
0010100000010010010001111001
1000000100001001010001111001
0000010111000000001001111001
1100100000100000001001111001
0000001010011000001001111001
0000101001000010001001111001
0011000000010000101001111001
0010000000101000011001111001
0011010000001000000101111001
0100001010000100000101111001
1000000101000010000101111001
0100100000001001000101111001
0000000100100100100101111001
0001100000000010100101111001
0000110000000100001101111001
0001000000000001011101111001
1100000001000001000011111001
0000010010001001000011111001
1010000100000000100011111001
0100001000010000100011111001
0001101000000000010011111001
0000010001000100010011111001
0000001100100000001011111001
0000000010000110001011111001
1000000000110000000111111001
0110000000000000010111111001
1101110011100000000000000101
1110111000101000000000000101
0110110110011000000000000101
0101101011011000000000000101
1011101100100100000000000101
1000101111010100000000000101
1111001010001100000000000101
0011010110101100000000000101
1110100101001010000000000101
1010110001100110000000000101
1101010001010110000000000101
0010001110011110000000000101
1010111101000001000000000101
1110010001110001000000000101
1001001101101001000000000101
1000011100011101000000000101
0111000101100011000000000101
1011100001010011000000000101
0100011101010011000000000101
1000110011001011000000000101
0110010010101011000000000101
0010111000011011000000000101
1100000110011011000000000101
0100100100101111000000000101
0011111001010000100000000101
0110101110000100100000000101
1110001001010100100000000101
1000110010011100100000000101
0111011100000010100000000101
1001001101010010100000000101
1101101000001010100000000101
0010100110101010100000000101
1110000000111010100000000101
1100101011000001100000000101
1111001000100001100000000101
0001100110110001100000000101
0100011110001001100000000101
0101110000101001100000000101
0111000010011001100000000101
0101010101000101100000000101
0011001100010101100000000101
0110100100010011100000000101
0001011010010011100000000101
0000001111000111100000000101
0000111000100111100000000101
0101111101000000010000000101
0111011010100000010000000101
1010010111100000010000000101
1010011001011000010000000101
1100110110000100010000000101
1000110101010010010000000101
0010101001110010010000000101
0101110010001010010000000101
0000101111001010010000000101
0100001100111010010000000101
0100000111100110010000000101
0001100000111110010000000101
0001110001011001010000000101
0110100001010101010000000101
0000001011110101010000000101
0110000110001101010000000101
0001011000101101010000000101
1010001010001011010000000101
1001101110000000110000000101
0001011100110000110000000101
1011010100000100110000000101
1010100000110100110000000101
0111000011000010110000000101
0010110010010010110000000101
0100011000010101110000000101
0001110100000011110000000101
1100000000100111110000000101
1011010101001000001000000101
0011011000111000001000000101
1000101010111000001000000101
1110100100010100001000000101
1001101011000010001000000101
0100100101110010001000000101
1100101000100110001000000101
0011100010010110001000000101
0000010111010110001000000101
0111000100001110001000000101
0101101010100001001000000101
1110001010010001001000000101
0000111011010001001000000101
0100010101101001001000000101
0010110110000101001000000101
0101100001001011001000000101
0010000111001011001000000101
0001001010001111001000000101
1000010000101111001000000101
1100000111001000101000000101
1001001010100100101000000101
1100010001100100101000000101
0110010010001100101000000101
0000101011001100101000000101
0101001000011100101000000101
0000010100111100101000000101
1110100010000010101000000101
1000110000110010101000000101
0010110001001010101000000101
0001101100000110101000000101
1000100101010001101000000101
0100000011110001101000000101
0011000100101001101000000101
0001110000010101101000000101
1000001001001011101000000101
1000111100100000011000000101
1100001001110000011000000101
1010101010000100011000000101
0100100010101100011000000101
0001010010011100011000000101
1010000001101010011000000101
1100000010010110011000000101
0000111000001110011000000101
0011001110000001011000000101
0010011001100001011000000101
1100011000001001011000000101
0001100100001101011000000101
0010001000011101011000000101
0000100110100011011000000101
0001001001010011011000000101
0010000110100100111000000101
1000000001011100111000000101
0101000000110010111000000101
0010000100011010111000000101
0000001001100110111000000101
0110010100000001111000000101
0001000011001001111000000101
0000100000111001111000000101
0100101000000011111000000101
1001110100110000000100000101
0010011101110000000100000101
0110110010100100000100000101
1101101000010100000100000101
0010100100111100000100000101
0001101110010010000100000101
0111100000011010000100000101
0100010011011010000100000101
0000101010101110000100000101
0001001001011110000100000101
0101001111000001000100000101
0100101001110001000100000101
1101100010001001000100000101
0101010000110101000100000101
1000100000111011000100000101
0110000011000111000100000101
1000001001100111000100000101
0100011000001111000100000101
0010101010110000100100000101
1010010110001000100100000101
0001011011001000100100000101
1001000001111000100100000101
1000010101010100100100000101
0010011000011100100100000101
1010100100000110100100000101
0101100010000110100100000101
0100000001110110100100000101
0110000101001001100100000101
1100001000011001100100000101
0001010100011001100100000101
0000100011011001100100000101
0000000110101101100100000101
0000010101100011100100000101
0101100110100000010100000101
0111010100010000010100000101
1001100011000100010100000101
0001010101100100010100000101
0010001011001100010100000101
0100011110000010010100000101
1110000001010010010100000101
1100110001000001010100000101
0100101010000101010100000101
0000100001101101010100000101
1101000100000011010100000101
0001001010100011010100000101
0011010000001011010100000101
0011001101000000110100000101
1100010000110000110100000101
0101100001001000110100000101
0101001000100100110100000101
1000101001000010110100000101
1011000000100010110100000101
0000100100110010110100000101
0000000011101010110100000101
0010010001000110110100000101
1000011100000001110100000101
0110100000100001110100000101
1001100000010001110100000101
0010000010010101110100000101
1010101001100000001100000101
1010000110110000001100000101
0100001110010100001100000101
0000111101000010001100000101
1100011000010010001100000101
0010011010001010001100000101
0100010100100110001100000101
0011100011000001001100000101
0110001000101001001100000101
1011001000000101001100000101
1010010001000011001100000101
0000001100110011001100000101
1000000110000111001100000101
0010100000100111001100000101
1000111000000100101100000101
0001000011010100101100000101
0100000010001011101100000101
1001011001000000011100000101
0111000010001000011100000101
0010100101001000011100000101
1000001100011000011100000101
0101110000000100011100000101
0100001001001010011100000101
0000100001010110011100000101
1000100010100000111100000101
0001010000101000111100000101
0000010000010011111100000101
0010110011110000000010000101
1000110101101000000010000101
1001111000011000000010000101
0110001010111000000010000101
1101011000100100000010000101
0100001101110100000010000101
1010011100100010000010000101
1100000011110010000010000101
1110010010000110000010000101
0101100101000110000010000101
0010001011100110000010000101
0010110100001110000010000101
0100101000011110000010000101
0011111000100001000010000101
1000011010110001000010000101
0100100011101001000010000101
1000000111100101000010000101
1001100000110101000010000101
0010010001011101000010000101
1101110000000011000010000101
0000001110101011000010000101
0100010001100111000010000101
0011010111000000100010000101
1101001010010000100010000101
1011100001001000100010000101
1100001001101000100010000101
0000011101011000100010000101
1010010001010010100010000101
0000101011010010100010000101
0101000001011010100010000101
1000000011001110100010000101
1010000100110001100010000101
0001000001101101100010000101
1100001100000011100010000101
0011001000001011100010000101
0100000010010111100010000101
0101101000110000010010000101
1101000010101000010010000101
0111001100000100010010000101
1000101001100100010010000101
1010010000101100010010000101
1100101010000010010010000101
0001000101110010010010000101
0010010011001010010010000101
1010001000010110010010000101
1101001001000001010010000101
0100010111000001010010000101
0010000101101001010010000101
0001001100011001010010000101
0000100010011101010010000101
0000001001001111010010000101
0001100100101000110010000101
0001010001010100110010000101
0100000000111100110010000101
0010100101000010110010000101
0100010100000110110010000101
0010101000010001110010000101
0101100000000101110010000101
1000100000001011110010000101
1100010101010000001010000101
0101001100101000001010000101
1000110011000100001010000101
0000101110100100001010000101
0101010010100010001010000101
1011000000110010001010000101
1000100001011010001010000101
1110100000100001001010000101
0101100100010001001010000101
0111000001000101001010000101
0000000100011111001010000101
0110001100010000101010000101
0101000110000100101010000101
0010011001000100101010000101
0100100001010100101010000101
1000011010000010101010000101
0001010100010010101010000101
1000000010101001101010000101
0000001000110101101010000101
0010100100110000011010000101
1001001000001100011010000101
0000000111001100011010000101
0100110001000010011010000101
0000011000110010011010000101
1011010000000001011010000101
0110000000010011011010000101
0101011000000000111010000101
1010100010101000000110000101
1101000100011000000110000101
0101000011100100000110000101
0100100110001100000110000101
0001010110000110000110000101
0110110000001001000110000101
0010000110011001000110000101
0010101010000011000110000101
0010000001110011000110000101
0000110000010111000110000101
1001001100100000100110000101
0100010100101000100110000101
1010000001100100100110000101
0000101100010100100110000101
0000110010100010100110000101
0011100100000001100110000101
0001001001010001100110000101
0000101000101001100110000101
0110100011000000010110000101
1110001000100000010110000101
1000100110010000010110000101
0001111000000010010110000101
1001000001001010010110000101
0001010010010001010110000101
0010011000000101010110000101
0100000100010101010110000101
0100000000101011010110000101
0011001010100000001110000101
0100011001100000001110000101
0000000011111000001110000101
1001100100000100001110000101
0010101000001100001110000101
0000100100101010001110000101
1000010000011001001110000101
0000001011000101001110000101
0001000101000011001110000101
1100000000100010101110000101
0010000010010010101110000101
0001000000001110101110000101
0100010000000101101110000101
1100010010000000011110000101
0010001001010000011110000101
0001100000011000011110000101
0100100100000000111110000101
1000000001000001111110000101
0100101111100000000001000101
1101000101110000000001000101
0011011101000100000001000101
1000111010100100000001000101
0101001001101100000001000101
1110001010100010000001000101
0001011010101010000001000101
0010010100111010000001000101
1010001001001110000001000101
1000000010111110000001000101
0110011011000001000001000101
0101010110100001000001000101
0010101010010101000001000101
0100000111010101000001000101
1011000000011101000001000101
1110010100000011000001000101
0001110000110011000001000101
1110010010010000100001000101
1000011001110000100001000101
0010111010001000100001000101
0000010111100100100001000101
0000101001101010100001000101
0011010000010110100001000101
1000100001010110100001000101
1000010100001110100001000101
0000111100010001100001000101
1010011000000101100001000101
0000001001011101100001000101
0100110010000011100001000101
1010000011000011100001000101
0001000110001011100001000101
1011001001100000010001000101
0111100100001000010001000101
1010000110011000010001000101
0000100011111000010001000101
0100100100110100010001000101
1001000100101100010001000101
0101101000000110010001000101
0010011010000110010001000101
0000010001110110010001000101
0000110101100001010001000101
1101000010010001010001000101
0000011010011001010001000101
1000010011000101010001000101
0001100011000011010001000101
0100001001100011010001000101
1000101000010011010001000101
0010000001011011010001000101
0001000100010111010001000101
1000110000101000110001000101
0100000110101000110001000101
0101010000011000110001000101
0010001000111000110001000101
0110000001001100110001000101
0100000101010010110001000101
1100100100000001110001000101
0001011001000001110001000101
0000101010100001110001000101
0011000000100101110001000101
0001111110000000001001000101
0101110001010000001001000101
1100001101000100001001000101
0111000010100100001001000101
0010110000110100001001000101
1001000011001100001001000101
0010000101011100001001000101
0011010011000010001001000101
0011100100100010001001000101
1001110000001010001001000101
0001001101001010001001000101
1010010010100001001001000101
1001010100010001001001000101
1010001100001001001001000101
1100100010000101001001000101
1100000000110011001001000101
0101010000000111001001000101
0101100010001000101001000101
0100110100000100101001000101
0000001110010010101001000101
1010000000100110101001000101
1001100000100001101001000101
0110000000010101101001000101
0110001100100000011001000101
0100010011100000011001000101
1000110010010000011001000101
0000011101010000011001000101
0010100010001001011001000101
0100000100001011011001000101
0011110000000000111001000101
1000000101100000111001000101
0000101100001000111001000101
0000110111001000000101000101
1101010000101000000101000101
0110000011101000000101000101
0110001100011000000101000101
0011010001011000000101000101
0001000110111000000101000101
0011000010001110000101000101
1010100001001001000101000101
0011110000000101000101000101
1000100100100101000101000101
0000010110010011000101000101
1001001000001011000101000101
0001101000011000100101000101
0001001110000100100101000101
0100101001000100100101000101
0110000100100010100101000101
1000100010001010100101000101
1001010010000001100101000101
1000001010101000010101000101
1110000010000100010101000101
1000011000010100010101000101
0101010001000010010101000101
0010101000001010010101000101
0111001000000001010101000101
0010100110000000110101000101
0000000000001111110101000101
0110010001000100001101000101
0000000011100110001101000101
0000010000011110001101000101
0010000101100001001101000101
0000011001001001001101000101
0000011010100000101101000101
0011000000110000101101000101
1110000000001000101101000101
1100101000000000011101000101
0000010110000100011101000101
0000110000100010011101000101
1001000000000110011101000101
0100000000100101011101000101
0000000010011000111101000101
1011100110000000000011000101
1110101001000000000011000101
0010001111001000000011000101
0101110010000100000011000101
0110010100010100000011000101
0110100000101100000011000101
0011001001010010000011000101
0001010001001110000011000101
1000001101010001000011000101
0100001010100101000011000101
0101000100001101000011000101
0000111001000011000011000101
1000100010100011000011000101
0101001101000000100011000101
0011000100011000100011000101
0000010010111000100011000101
1111000000000100100011000101
1000001000011010100011000101
0100100000011001100011000101
1000011110000000010011000101
0001110100010000010011000101
0110000001110000010011000101
0011011000001000010011000101
0100011001000100010011000101
1100010000100010010011000101
0010010100100000110011000101
0001010010000010110011000101
0000001100000101110011000101
0010110101000000001011000101
0100100010110000001011000101
0000111000101000001011000101
0110011000000010001011000101
1100100100000010001011000101
0000100010001110001011000101
0001000010010011001011000101
0000000001101011001011000101
1000001000000111001011000101
0001001000100010101011000101
0001010000001001101011000101
0010000100000011101011000101
0100001000011000011011000101
0001000001100100011011000101
0000110000000101011011000101
0110000010000000111011000101
0000100000010010111011000101
0111000010010000000111000101
1010100000010010000111000101
0000001010110010000111000101
0000011100001010000111000101
0010010000100110000111000101
1000010001100001000111000101
0000010010001101000111000101
1100011000000000100111000101
0001110001000000100111000101
0010000001001010100111000101
0100000110000001100111000101
0010010000010001100111000101
0000101100100000010111000101
1001000000110000010111000101
0000000011010100010111000101
0011000100000010010111000101
1010000011000000001111000101
0001010100100000001111000101
0100000101001000001111000101
1100000000010100001111000101
0000101000010001001111000101
0000100000100100101111000101
1100011101001000000000100101
0011000101111000000000100101
0010111011000100000000100101
1100010100110100000000100101
0100101010110100000000100101
0011110100010010000000100101
0101010100101010000000100101
1000101100011010000000100101
1010000011011010000000100101
0011101000001110000000100101
1001110100001001000000100101
0000010110111001000000100101
1011010001000101000000100101
0000100111001101000000100101
1100011000100011000000100101
0001010011100011000000100101
0110001100001011000000100101
1001100010000111000000100101
1100000101000111000000100101
0101001000010111000000100101
0010000010110111000000100101
0110010110100000100000100101
0101010001110000100000100101
0000110001101100100000100101
1100110100000010100000100101
1001010000011010100000100101
1001000100100110100000100101
1000001010010110100000100101
0100000110001110100000100101
0001001000111001100000100101
0010100000011101100000100101
1010100000100011100000100101
0100000001101011100000100101
0000010001010111100000100101
1101001100100000010000100101
1101110000010000010000100101
1100000111010000010000100101
0011000011100100010000100101
1010100001001100010000100101
0001001101001100010000100101
1010100110000010010000100101
1100001000001110010000100101
0000010010101110010000100101
0010010101010001010000100101
1001000001110001010000100101
0010101000100101010000100101
0100010001001101010000100101
0000001110010011010000100101
1110101000000000110000100101
0100100011100000110000100101
1010000100101000110000100101
0100001001011000110000100101
0101010010000100110000100101
0010001100000110110000100101
0100100000010110110000100101
0011100010000001110000100101
0101000100001001110000100101
1000001001000101110000100101
0000000100110101110000100101
1000010011110000001000100101
1110000010101000001000100101
1001001001011000001000100101
1001110000100100001000100101
0100011001010100001000100101
1010011000001100001000100101
0000011110100010001000100101
0101000011010010001000100101
1001000110001010001000100101
0100110010000110001000100101
0000000001111110001000100101
0110110001000001001000100101
0100001011001001001000100101
0101000100100101001000100101
1010000100010011001000100101
1010001101000000101000100101
0100101000101000101000100101
0000100110010100101000100101
0001011001000010101000100101
0000010111000001101000100101
0001100111000000011000100101
0010110000011000011000100101
1101000001000100011000100101
0011001000100010011000100101
1010000011000001011000100101
1000110001000000111000100101
1011011010000000000100100101
1000101110100000000100100101
0001110010101000000100100101
1111000100000100000100100101
0100010111000100000100100101
1000000110011100000100100101
0010100011100010000100100101
0110000000101110000100100101
0010110100100001000100100101
0010010011001001000100100101
0101000001011001000100100101
0010001110000101000100100101
0000101001001011000100100101
0101111000000000100100100101
1110010001000000100100100101
0000000111110000100100100101
0110100010001000100100100101
0100100100100100100100100101
0100001100010010100100100101
0100010010010001100100100101
0111000000000011100100100101
0000111001100000010100100101
0001100100010100010100100101
0010010100001100010100100101
1100100000100010010100100101
1001001000010010010100100101
1000000101001001010100100101
0000110000000101110100100101
0110000101010000001100100101
0101100100001000001100100101
0010010010010100001100100101
1000000101100010001100100101
1010100000001010001100100101
1000110010000001001100100101
0001011000010001001100100101
0000010100001011001100100101
0000001110001000101100100101
0000010001011000101100100101
1000000000100101101100100101
0000010100110000011100100101
0110001000000100011100100101
1100000000010001011100100101
0001000010000101011100100101
0001000100000010111100100101
1110001110000000000010100101
0001001111010000000010100101
1000101011001000000010100101
0010101100101000000010100101
0000011110001100000010100101
0110001001001100000010100101
0111010001000010000010100101
1001101000100010000010100101
0000100110110010000010100101
1000011001000110000010100101
0010100001010110000010100101
1110000000011001000010100101
1001001100000101000010100101
0011000110000011000010100101
0000110000101011000010100101
0111100000100000100010100101
1001000011100000100010100101
1000010110010000100010100101
0110000011010000100010100101
0000101110000001100010100101
0010010001100001100010100101
0110000100000101100010100101
1000110010100000010010100101
0010011010010000010010100101
0001010000111000010010100101
0110110000000100010010100101
1001010100000010010010100101
0001001010001010010010100101
0000011100100001010010100101
0001100000010011010010100101
1000100100000100110010100101
0011000000001100110010100101
0001110001001000001010100101
0101101000000100001010100101
1010000100100100001010100101
0001000010110100001010100101
0000000101110001001010100101
1000000001001101001010100101
0000110100100000101010100101
0100000101000010101010100101
1100000100001000011010100101
0000001100010100011010100101
0000100000100110011010100101
0000010010001001011010100101
1000000000110000111010100101
0010010000000010111010100101
0011101000010000000110100101
0100110100010000000110100101
1000001001110000000110100101
1000110000001100000110100101
0101000000110010000110100101
0000000111001010000110100101
0010010000011010000110100101
0000001100100110000110100101
0100100001000101000110100101
0000001000011101000110100101
1000000010010011000110100101
0010011100000000100110100101
0100001101000000010110100101
0100000010011000010110100101
1000101000000001010110100101
0000000010100100110110100101
0000000001010010110110100101
0001100000100001001110100101
0100001000000011001110100101
1001010000000000101110100101
0010100001000000101110100101
0010000110000000011110100101
0000001000101000011110100101
1001100010110000000001100101
1010010110000100000001100101
0111000001010100000001100101
0001011000011100000001100101
1010011000010010000001100101
0110100000110010000001100101
1000101001100001000001100101
0100110000010101000001100101
1000001010001101000001100101
0001101011000000100001100101
0101000110010000100001100101
0010100010100100100001100101
0001100100001100100001100101
1100000001010001100001100101
0010010100001001100001100101
0010111100000000010001100101
1001101000001000010001100101
0110010010001000010001100101
1100000001101000010001100101
0100001110000100010001100101
0101000010100010010001100101
1000000100110010010001100101
0000011001001010010001100101
1000110000000110010001100101
0110000000000111010001100101
1011000000010000110001100101
0000010011010000110001100101
0000011000100100110001100101
0010000001100010110001100101
0000100001001001110001100101
0111001000001000001001100101
0000100110101000001001100101
0100010000111000001001100101
1110000001000010001001100101
0001100000011001001001100101
0010000000101101001001100101
0000101010000011001001100101
0000100001110000101001100101
0000000011001010101001100101
1000010000000011101001100101
1010100000100000011001100101
0000101001000100011001100101
0000000010110001011001100101
1000000100000101011001100101
0011000111000000000101100101
1000001011000010000101100101
0001100001010010000101100101
0100110000001010000101100101
0100000010010110000101100101
0100101100000001000101100101
1110000000100001000101100101
0000000010101011000101100101
1000110000010000100101100101
0010001001010000100101100101
0001000001100100100101100101
0010010010000010100101100101
0100001000110000010101100101
0101000000001100010101100101
0001010100000001010101100101
0100000011000001010101100101
0000100100000110001101100101
1001000001000001001101100101
1000010000001000011101100101
0010000000000001111101100101
1001010001010000000011100101
0011001010000100000011100101
1000010010001010000011100101
0101011000000001000011100101
0010110010000001000011100101
0011000000110001000011100101
1000000100101001000011100101
0000000011011001000011100101
0100000100010011000011100101
0000001100110000100011100101
0100010001001000100011100101
0100001010000010100011100101
0000000000100111100011100101
0000001011100000010011100101
0000000101000110010011100101
0100100000100001010011100101
1000000010000001110011100101
1101000000100000001011100101
0010000010100010001011100101
0000001001000001101011100101
1100100010000000000111100101
1010001000001000000111100101
0000100000111000000111100101
0001000010001000100111100101
1000000100000010100111100101
0010010001000000010111100101
0000011000000100001111100101
0100011011110000000000010101
0011101100011000000000010101
1010100001111000000000010101
1011011000010100000000010101
0101100001110100000000010101
0101111000001100000000010101
1000100110101100000000010101
0110010000111100000000010101
0011001111000010000000010101
0110110001010010000000010101
1001001010110010000000010101
1000011010001110000000010101
0010100011001110000000010101
0010011110010001000000010101
0111001001010001000000010101
0001000111011001000000010101
1101000000111001000000010101
0001101110000101000000010101
0000101000111101000000010101
0100100010110011000000010101
0000011001101011000000010101
1110000000010111000000010101
0111100101000000100000010101
1100011100100000100000010101
0001011001100100100000010101
0110000011100100100000010101
0001010110100010100000010101
1010001001100010100000010101
0011100000110010100000010101
0000100101100110100000010101
0101000000101110100000010101
1001010001010001100000010101
1011100000000101100000010101
0100100001001101100000010101
0000000100111011100000010101
0010010100000111100000010101
0010100111010000010000010101
1010110100001000010000010101
0011000010111000010000010101
0111100010000100010000010101
1000000101110100010000010101
0011010001001100010000010101
0101100100010010010000010101
0001011000011010010000010101
0100011000100110010000010101
1100101000100001010000010101
0011100100100001010000010101
1010000101000011010000010101
1000010000110011010000010101
0100000011001011010000010101
0010000000101111010000010101
0000001101101000110000010101
1000010010100100110000010101
1000101000001100110000010101
1000000110010010110000010101
0000100001011010110000010101
0010010011000001110000010101
0000100110001001110000010101
0001000010000111110000010101
1101010110000000001000010101
0011110010100000001000010101
0100101110001000001000010101
1000111001001000001000010101
0010010101100100001000010101
1110010000100010001000010101
0000110010011010001000010101
0000001100101110001000010101
1011000001100001001000010101
0110100000011001001000010101
0010001010100101001000010101
0101000010010101001000010101
1000100100001011001000010101
1010100100100000101000010101
0001110100001000101000010101
1000010101000010101000010101
0100001001010010101000010101
0011000001000110101000010101
0000100011000011101000010101
1111001000000000011000010101
1000001111000000011000010101
0000110001110000011000010101
0010101000101000011000010101
0001101000010100011000010101
0010011100000010011000010101
1000011000010000111000010101
0100001100000100111000010101
1010000000001001111000010101
1111110000000000000100010101
1110000101100000000100010101
0000111100100100000100010101
0011000110010100000100010101
1100000011010100000100010101
0011001000101100000100010101
0000010011101100000100010101
0111000010100010000100010101
1010010010010010000100010101
1110001000001010000100010101
0010110000101010000100010101
1011000100001001000100010101
1100010100000101000100010101
0001110001000011000100010101
0000001010010111000100010101
1101001001000000100100010101
0100110001100000100100010101
0000110110010000100100010101
0101000100110000100100010101
1110000010000001100100010101
0000011000110001100100010101
1000110000001001100100010101
0110011001000000010100010101
0101001010010000010100010101
0000111010001000010100010101
1001001100000100010100010101
0000001101010010010100010101
0110000100000110010100010101
1010001000010001010100010101
0000000111000101010100010101
1001000010001000110100010101
0000010100001010110100010101
0001001101100000001100010101
0110010100001000001100010101
0101001000000110001100010101
0010101100000001001100010101
0100011010000001001100010101
0000010101010001001100010101
1000100001000101001100010101
0100000001100011001100010101
1001000000010011001100010101
1010000001010000101100010101
0110100000000100101100010101
0000101000100010101100010101
0000000000011101101100010101
0110000000110000011100010101
1000000000101100011100010101
0000100010010001011100010101
0101000000000001111100010101
0101010101100000000010010101
1011000011010000000010010101
1000101100110000000010010101
1010001000101001000010010101
0000011101000101000010010101
0011010000010011000010010101
0111010000001000100010010101
0100000110011000100010010101
1010001010000100100010010101
0001100010100100100010010101
0001001100001100100010010101
0000111100000010100010010101
1100100001000010100010010101
1010000100001010100010010101
1001010000000110100010010101
0101000011000001100010010101
0100100100100001100010010101
1000100010010001100010010101
1001110001000000010010010101
0001001110100000010010010101
1110000100010000010010010101
0100101001001000010010010101
0100010010010100010010010101
0010100010100010010010010101
1001000100000001110010010101
0000000001110001110010010101
0010101011000000001010010101
0001011001010000001010010101
1110000001001000001010010101
0100110000100100001010010101
0010000010011100001010010101
1001001100000010001010010101
0010000101010010001010010101
1000000010100110001010010101
1000010100100001001010010101
0100000110000011001010010101
0001100000000111001010010101
0010110000000001101010010101
0000000101001001101010010101
0001000000101010011010010101
0010000100000101011010010101
0011000000010000111010010101
0100101010100000000110010101
0011100001000100000110010101
0000010100011100000110010101
1000000101000110000110010101
0110000000100101000110010101
0000001111000000100110010101
0010100000011000100110010101
0001000001100010100110010101
0011010000100000010110010101
0010001100001000010110010101
0000001000110100010110010101
1000000010100001010110010101
0001000000001101010110010101
0010000000000011110110010101
0001000110001000001110010101
1010010000000100001110010101
0100100000010010001110010101
0000011000001000101110010101
0100000001000100011110010101
0000001010000010011110010101
0110110100100000000001010101
1101100001001000000001010101
0100100010011100000001010101
1001011001000010000001010101
1000000111100010000001010101
0011000001101010000001010101
0000001011011010000001010101
1101000010000110000001010101
1001001000100101000001010101
0000000101101101000001010101
0010100110000011000001010101
0100001100000111000001010101
0000010010100111000001010101
0011001100100000100001010101
1100100010100000100001010101
0010010101010000100001010101
0100000001111000100001010101
0000001010101100100001010101
0010100000101001100001010101
0011010110000000010001010101
0001111000100000010001010101
0101000101000100010001010101
0010100001100100010001010101
0110001000010010010001010101
1000001100001010010001010101
0110000010100001010001010101
0000001100110001010001010101
1100010001000000110001010101
0001100010010000110001010101
1010100000000010110001010101
1010101000010000001001010101
0111000100010000001001010101
0001000011110000001001010101
0100001000110100001001010101
0001100000101100001001010101
1010000010001010001001010101
0000110001000110001001010101
1000000100010110001001010101
0001101001000001001001010101
0000011000010011001001010101
0010001001001000101001010101
0000010010010100101001010101
0001000000011010101001010101
0011000010000001101001010101
1001100100000000011001010101
0000010000101001011001010101
0000000001010101011001010101
0100000110100100000101010101
0001000000110110000101010101
0100000001001110000101010101
0101100000010001000101010101
0010000011010001000101010101
0000001110001001000101010101
1000101100000000100101010101
0101010000000100100101010101
1100000000010010100101010101
0010001000000110100101010101
0001000001001001100101010101
0000010010110000010101010101
0100100000101000010101010101
0000000100010100110101010101
0000100001011000001101010101
1000001010000100001101010101
0001000100000101001101010101
0100111000010000000011010101
1010010000110000000011010101
1001010100001000000011010101
0001001000111000000011010101
0000001110010100000011010101
0110000011000010000011010101
0000100101001010000011010101
0000101000100110000011010101
0011000101000001000011010101
0001100010001001000011010101
1100000000001011000011010101
0110001000000001100011010101
0001000000010101100011010101
1000000001001100010011010101
0001001000000011010011010101
1000001000100000110011010101
0101001010000000001011010101
0010000100101000001011010101
0000010011000001001011010101
0000100110000000101011010101
1001000001000000101011010101
0100000000000110101011010101
0000000101110000000111010101
1000000010011000000111010101
0010000010100000100111010101
0100010000000001010111010101
0010100000000000011111010101
1011010100100000000000110101
0010001011101000000000110101
0110011100000100000000110101
1000110101000100000000110101
0101001011000100000000110101
1110100000100100000000110101
0001001100110100000000110101
1101000001100010000000110101
0010010101001010000000110101
0000110000110110000000110101
0100000111100001000000110101
0101010100010001000000110101
1010100010001001000000110101
0001010010001101000000110101
0000101100100011000000110101
1100001010001000100000110101
0100000101010100100000110101
0000001001001110100000110101
0000110010100001100000110101
1000000100001101100000110101
0001100000001011100000110101
1000011000101000010000110101
1000100010010100010000110101
0100000100101100010000110101
1001001010000001010000110101
0000111000010001010000110101
0011000000010101010000110101
0001100001000100110000110101
0000010000011100110000110101
0101001000000010110000110101
0000101101010000001000110101
1000010100011000001000110101
0000100011100100001000110101
0110101000000010001000110101
0010000110000110001000110101
1000100000110001001000110101
0001001100001001001000110101
1010010010000000101000110101
1101000000010000101000110101
1000100000000110101000110101
0000001010010001101000110101
0100010000001001101000110101
0001110000000010011000110101
1000000001010010011000110101
0100100000000101011000110101
0000000010101000111000110101
1100010010100000000100110101
1001000101010000000100110101
1100100000011000000100110101
1000011100000010000100110101
0100100110000010000100110101
1001000000001110000100110101
0010100000010011000100110101
0000100101001000100100110101
0010000000110100100100110101
0001000110000001100100110101
1000000001000011100100110101
0011000001000010010100110101
0000000000111010010100110101
0000101000000110010100110101
0110000000001001010100110101
0000010010000011010100110101
1100000000000100110100110101
1001101000000000001100110101
0101010001000000001100110101
1000000011001000001100110101
0011000000011000001100110101
0000010100000100101100110101
0000001001000001011100110101
0100110011000000000010110101
1100001000010010000010110101
0001000100011010000010110101
0011000000100110000010110101
0000001011000011000010110101
0001110000010000100010110101
1000000001011000100010110101
0100001000100100100010110101
1010001001000000010010110101
0001011000000100010010110101
0000010001100010010010110101
0000100101000001010010110101
1000000000000111010010110101
0000001000001001110010110101
0010001000110000001010110101
0001000101000100001010110101
0000010000001110001010110101
0001000010000010101010110101
0100000000001010100110110101
0001100010000000010110110101
1000010000010000010110110101
0100000100100000001110110101
0011110001000000000001110101
1110000100001000000001110101
0100010001100100000001110101
1000100000101010000001110101
1000010001001001000001110101
0000011110000000100001110101
0010000010011000100001110101
0001000101000010100001110101
0100000010000101100001110101
0001001001010000010001110101
0010001000001100010001110101
0000100100100000110001110101
0000110100000001001001110101
0001000000100011001001110101
0110000000100000101001110101
0001001000000100101001110101
1100000010000000011001110101
0010000101000000011001110101
0001001010100000000101110101
0110010000010000000101110101
0000010100101000000101110101
0000001101000100000101110101
1000000000010101000101110101
1000100001000000010101110101
0000000110010000001101110101
0000001000001010001101110101
0100000010101000000011110101
1001100000000100000011110101
0010001100000010000011110101
0010010000000100100011110101
0000110000001000010011110101
0000000010010010010011110101
0100000001010000001011110101
1010000000000001001011110101
0001010000000010000111110101
0000100000000001100111110101
0010111110100000000000001101
1011100010011000000000001101
1100110001011000000000001101
0111110100000100000000001101
1000011101100100000000001101
0001101011100100000000001101
0010101101001100000000001101
1100000011101100000000001101
1010010100010110000000001101
0010011000101110000000001101
1001011011000001000000001101
0011010100110001000000001101
1110001001001001000000001101
0010110001101001000000001101
0011000111000101000000001101
0100000001011111000000001101
0110011001100000100000001101
0000101110011000100000001101
0010100011010100100000001101
0100110000110100100000001101
0110000100011100100000001101
1101000110000010100000001101
0101110001000010100000001101
1010010010100010100000001101
0110001010001010100000001101
1000100000101110100000001101
0001101101000001100000001101
1000011000101001100000001101
0001010010100101100000001101
0000100001110011100000001101
1110011100000000010000001101
0100010101110000010000001101
1001010100011000010000001101
0001001001111000010000001101
1011000001010100010000001101
1101100000001100010000001101
0010110010001100010000001101
0101000101001010010000001101
1000000110101010010000001101
0110001001000110010000001101
0000101100101001010000001101
0010010110000011010000001101
0111000100100000110000001101
1100001010100000110000001101
1001100001100000110000001101
0100110100001000110000001101
0001001010001100110000001101
0000011101000010110000001101
0010100100000101110000001101
0100000011000101110000001101
0000001000011011110000001101
0110010010110000001000001101
1000110110001000001000001101
0100001101011000001000001101
1001000110010100001000001101
0010001100110100001000001101
1101000000011010001000001101
1011100100000001001000001101
0001111000001001001000001101
0100011000100101001000001101
0000100010110101001000001101
1010000010001101001000001101
1000011100000011001000001101
0111000010000011001000001101
0000001011100011001000001101
1001000001000111001000001101
0011000011100000101000001101
1010001000011000101000001101
0001010010001010101000001101
0000001100001101101000001101
0111010001000000011000001101
0100111000010000011000001101
0010010100101000011000001101
0110100000001010011000001101
0100000110010001011000001101
1000010001010001011000001101
1001000000101001011000001101
0000000101100101011000001101
0000001011010000111000001101
1000100100000010111000001101
0010000001000011111000001101
1100010110010000000100001101
1010001100101000000100001101
1001000101001100000100001101
0110101000100010000100001101
0001011000110010000100001101
0001100001101010000100001101
0010000010111010000100001101
0011001100000110000100001101
0100010011100001000100001101
1001001100010001000100001101
0010110010010001000100001101
0000000101111001000100001101
0001100000011101000100001101
0111010010000000100100001101
1110100000010000100100001101
0010010100100100100100001101
1000000010110100100100001101
0000100111000010100100001101
0000111000001010100100001101
1011000001000001100100001101
0100001100100001100100001101
1000001010000011100100001101
0010101000010100010100001101
0000010000111100010100001101
1001010010000010010100001101
0000110100000110010100001101
0101000000010110010100001101
1000000010011001010100001101
0001000110010000110100001101
0000110001010000110100001101
1101000001100000001100001101
0111001000010000001100001101
0100000110101000001100001101
1000001001010100001100001101
1100010000001100001100001101
0010000001101100001100001101
0010100100010010001100001101
0001010110000001001100001101
0000011100010000101100001101
1000100001001000101100001101
0010010000001001101100001101
0001100000000011101100001101
0001101100000000011100001101
0000010011001000011100001101
0000001000000111011100001101
1011001101000000000010001101
1000000111011000000010001101
0000111001010100000010001101
0011001000011100000010001101
0011011010000010000010001101
0100001111000010000010001101
1001010001100010000010001101
0111000100010010000010001101
1000110010010010000010001101
0110000001101010000010001101
1011000010100001000010001101
0001100011010001000010001101
0101010001001001000010001101
0100101100000101000010001101
1010100000000111000010001101
0000110110000100100010001101
0001000010110010100010001101
0000010000011110100010001101
0110100001000001100010001101
1100000000001101100010001101
0001000100000111100010001101
0010010101000100010010001101
0100100100100010010010001101
0001000011000110010010001101
1000110100000001010010001101
0110010000100001010010001101
1000001000100011010010001101
1000010010001000110010001101
1100000000010010110010001101
0010000000100110110010001101
0001100101100000001010001101
0110001010000100001010001101
1010000110000010001010001101
0000010101001010001010001101
0000001010011010001010001101
0100000000110110001010001101
0100110010000001001010001101
0010011000010001001010001101
0110000100001001001010001101
0001001001001000101010001101
1000000101000100101010001101
0101000000100001101010001101
1010100001000000011010001101
0001100010000000111010001101
0000010001100000111010001101
1100110000100000000110001101
1011010000010000000110001101
1000001010001100000110001101
1000101100000010000110001101
0010110001000010000110001101
1100000001010001000110001101
0100010100000011000110001101
0010000101010000100110001101
0100000011001000100110001101
0011000000101000100110001101
0001011000000100100110001101
0000100010001010010110001101
0000100000110001010110001101
0010001010000000110110001101
0000000100001100110110001101
0000010010100100001110001101
1000000100100000011110001101
0011000000000100011110001101
0111100001100000000001001101
1001101001010000000001001101
1110010000100100000001001101
1000110100100010000001001101
1100001100010010000001001101
1011000100001010000001001101
0100010101000110000001001101
1000100110010001000001001101
0011010010001001000001001101
1100100000101001000001001101
0101001000011001000001001101
0000011110000101000001001101
1000010000011011000001001101
0000001000110111000001001101
0011001010010000100001001101
1001010001001000100001001101
1001100010000100100001001101
1100000001100010100001001101
0001100100010010100001001101
0110100000000110100001001101
0001001001000110100001001101
1000101100000100010001001101
0010000010110100010001001101
0010101001000001010001001101
0000000111001001010001001101
0010010000001010110001001101
0000000100100011110001001101
1100000011010000001001001101
0101010100001000001001001101
1000010010000110001001001101
0001010001100001001001001101
0000100001001101001001001101
1101001000000000101001001101
1010010100000000101001001101
0100000100110000101001001101
0000101000010100101001001101
0000100010100010101001001101
0000010001010010101001001101
0010001000100001101001001101
0001100000110000011001001101
0001011000000100011001001101
1000001001000010011001001101
0000000000101100111001001101
0000010010000001111001001101
0001010100010100000101001101
0010000001010110000101001101
0000000100101110000101001101
1000111000000001000101001101
0110000100000101000101001101
0000001101000011000101001101
0000100010000111000101001101
0101000001010000100101001101
1000000100011000100101001101
0000010001000101100101001101
1010000101000000010101001101
0001000011100000010101001101
0001110000001000010101001101
0010000000101001010101001101
0000001000111000001101001101
1010100000000100001101001101
0100000010000100101101001101
0101010000110000000011001101
0100011010001000000011001101
0011000100100100000011001101
0100100001010010000011001101
0001101000001010000011001101
0100000101100001000011001101
1001010000000101000011001101
0010101100000000100011001101
1000000110100000100011001101
0100000100001010100011001101
0000110000100001100011001101
0010000010000101100011001101
1110000000001000010011001101
0000000100111000010011001101
0100000010000011010011001101
0000100001000100110011001101
1000101010000000001011001101
0000010110010000001011001101
0001000010101000001011001101
0010100000011000001011001101
1000000000010001101011001101
0100000100000100011011001101
0100001000000110000111001101
0000100100001001000111001101
0000100010010000100111001101
0001000000000001110111001101
0110000000100000001111001101
1000000000001010001111001101
0011010011010000000000101101
1001001010101000000000101101
0000111000111000000000101101
0111001000100100000000101101
0000010101011100000000101101
1000010111000010000000101101
1110000100100010000000101101
0111100000010001000000101101
1100010010001001000000101101
0010001010011001000000101101
1011001000000011000000101101
0100100011000011000000101101
0001000101010011000000101101
0010100100110000100000101101
0001000111001000100000101101
0100000010111000100000101101
0100011000000110100000101101
1010000001000110100000101101
0101001010000001100000101101
0001110100100000010000101101
0011001100010000010000101101
0001101001000010010000101101
0010000000011110010000101101
1000010000100101010000101101
0100000000110011010000101101
0000111010000000110000101101
0001100000011000110000101101
0000001111000100001000101101
0101001100000010001000101101
0010110000100010001000101101
1000001000110010001000101101
0010000110100001001000101101
0011000001001001001000101101
0011010000000100101000101101
0110000000010010101000101101
0000000100101010101000101101
0000010000110001101000101101
0000100010001001101000101101
0010000001110000011000101101
0000010001000110011000101101
1000000010000100111000101101
1100100101000000000100101101
0100001011010000000100101101
0110011000001000000100101101
0010100001011000000100101101
0001110001000100000100101101
0001000110100010000100101101
1000010000101010000100101101
1000100000010110000100101101
0000001000101100100100101101
0000101000010001100100101101
0010010010100000010100101101
1011000000001000010100101101
0000001100001010010100101101
0000100110000001010100101101
0010000001000101010100101101
0010100000000010110100101101
0100100000110000001100101101
0010001001000010001100101101
0000000010001110001100101101
1000001000001001001100101101
0010100111000000000010101101
1001000100110000000010101101
0011010100001000000010101101
0101100010001000000010101101
0100000110100100000010101101
1000000100001110000010101101
0100001000101001000010101101
0101000000010100100010101101
0000001001100010100010101101
1001100000000001100010101101
0000000100011001100010101101
1000001000011000010010101101
0000000001101100010010101101
0100010000001010010010101101
0010100000001001010010101101
0000001010000101010010101101
0000000110000010110010101101
0001011000100000001010101101
1000100000101000001010101101
0100000001000001011010101101
1101001000000000000110101101
0010100000100100000110101101
1010000100000001000110101101
0000011001000001000110101101
0001000000001011000110101101
1000000011000000010110101101
0001000001010000001110101101
0000110000000000011110101101
0010001101100000000001101101
1010110000001000000001101101
0010000011001100000001101101
1100000000011100000001101101
1101100000000010000001101101
0001000000111010000001101101
0100001001000101000001101101
0010010001000011000001101101
0000110101000000100001101101
1000001100000001100001101101
0000000011100001100001101101
1001000110000000010001101101
0100100010010000010001101101
0011100000000100010001101101
0001001000100001010001101101
0100001010100000001001101101
0000010100100100001001101101
0001000001000000111001101101
0000010001110000000101101101
0001001001001000000101101101
0001000010010001000101101101
0100000100000000110101101101
0000100011000000001101101101
0010000100001000001101101101
0100010000000001001101101101
0000000000010010011101101101
1100010100000000000011101101
1010000010010000000011101101
1000001000100100000011101101
0000100100010100000011101101
0011000000000010100011101101
0000010000010001010011101101
0001000100000001001011101101
0100100000000000101011101101
0010001000000000011011101101
0000001110000000000111101101
0100100100111000000000011101
1100001100001100000000011101
1001100101000010000000011101
0101010010010010000000011101
1100100010001010000000011101
0110010010000101000000011101
0000010001110101000000011101
0000001011001101000000011101
0000111010000011000000011101
1100010001000011000000011101
1011000100010000100000011101
1010000011001000100000011101
0001010000111000100000011101
0100001010010100100000011101
1000101000010010100000011101
1000010110000001100000011101
0010000101100001100000011101
0010000010010011100000011101
1101000011000000010000011101
0100110010100000010000011101
0011110000010000010000011101
0010001110000100010000011101
0001000100100110010000011101
0100001101000001010000011101
0010011000001001010000011101
1000100001001001010000011101
0000100000010111010000011101
0100110101000000001000011101
0001010011000100001000011101
0110000001010100001000011101
0000011000011100001000011101
1010001000000110001000011101
0001001000110001001000011101
0100001000001011001000011101
0011101000000000101000011101
0000001110100000101000011101
0000010000100110101000011101
1100100000000001101000011101
0000011001000001101000011101
1010000010010000011000011101
0001000101010000011000011101
0100000001101000011000011101
1000010100000100011000011101
1000101011000000000100011101
0010010111000000000100011101
0011000001110000000100011101
0000100101010100000100011101
1010000000011100000100011101
0001001010001010000100011101
0000011001000110000100011101
1100000000100110000100011101
0000100010101001000100011101
0101000001000101000100011101
0010000001001011000100011101
1010011000000000100100011101
1010100000100000010100011101
0100100001000010010100011101
0011000010000001010100011101
0100000000011000110100011101
0000000001100100110100011101
0101100010000000001100011101
0011010000000010001100011101
0000000011010010001100011101
1001000000000100101100011101
0100000100000010101100011101
0000011000100000011100011101
0110100010010000000010011101
0000010110101000000010011101
1001000000101100000010011101
1000001001001010000010011101
0000110000011001000010011101
1110000000100000100010011101
0000000100110100100010011101
0000010011000010100010011101
0000011100010000010010011101
0010000001011000010010011101
1010010000000010010010011101
0101000000010001010010011101
0000000100001011010010011101
0000010000000101110010011101
1000000001110000001010011101
0101000001000010001010011101
0100010000010000101010011101
0000101000000001011010011101
0000100000000110100110011101
0100000110000000010110011101
0001001001000000010110011101
0000001100000100001110011101
0000000010000001101110011101
1001010010100000000001011101
0000110011010000000001011101
0110010001001000000001011101
1000100000110100000001011101
0000110100001100000001011101
0001000001011100000001011101
0101001000100010000001011101
1100001010000001000001011101
0010000100011001000001011101
0110000110000000100001011101
1000000000000111100001011101
1100000100100000010001011101
0000101000011000010001011101
0001000100001000110001011101
0000001010000010110001011101
0010011010000000001001011101
0001000110000010001001011101
0010000000110010001001011101
1000000101000001001001011101
0000100010000100011001011101
0100010000000010011001011101
1000000001101000000101011101
0001101000000100000101011101
0010010000000100010101011101
0100001001000000001101011101
0000100100100000001101011101
1000010000010000001101011101
0000011001100000000011011101
1001000000010010000011011101
0010000000001110000011011101
1000100000001000100011011101
0001110000000000001011011101
0010001000010000000111011101
0101000000001000000111011101
0000000000100011000111011101
0000010100000000100111011101
0001011101000000000000111101
0001101010010000000000111101
1011000010000100000000111101
0000011010100100000000111101
0111000000001010000000111101
0001100001100001000000111101
1000101000000101000000111101
1000010001100000100000111101
0010001100001000100000111101
0100100000100010100000111101
0000010100010010100000111101
0100000010000110010000111101
0000000011010001010000111101
0110010000000000110000111101
1000000000001010110000111101
0010100000001100001000111101
1000000010000011001000111101
0100000011000000101000111101
0000000100000001111000111101
0011100100000000000100111101
0000010010011000000100111101
1001010000000001000100111101
0010001000100001000100111101
0000000100000111000100111101
0101000000100000010100111101
1110000000000000001100111101
0000000010001100100010111101
1100100000000000010010111101
0010000100100000010010111101
0010010001000000001010111101
0000100100000010001010111101
0000000000010101001010111101
1000001000000000101010111101
0000101000001000000110111101
0100010000000100000110111101
0010000010000010000110111101
1001000000001000001001111101
1000000010000000100101111101
0001000011000000000011111101
0111111000110000000000000011
1011011011000100000000000011
0010111101100100000000000011
1111010100010100000000000011
1110010010101100000000000011
0100011111100010000000000011
1100110110010010000000000011
0111100001101010000000000011
1101010000111010000000000011
1110101100000110000000000011
1001101010010110000000000011
1000001111001110000000000011
0011110110100001000000000011
1011101100010001000000000011
1101001010110001000000000011
0101010011101001000000000011
1000010101111001000000000011
1101000101100101000000000011
0011111000001101000000000011
0000011110101101000000000011
0010000111011101000000000011
0111011010000011000000000011
0010001010111011000000000011
0000110001011111000000000011
1101010110100000100000000011
1111000001110000100000000011
1100110001101000100000000011
0011000111101000100000000011
1010100010111000100000000011
0100100110110100100000000011
1001010101001100100000000011
0110001011001100100000000011
0101011000101100100000000011
1011001000011100100000000011
0101000111000110100000000011
0010010010011110100000000011
0001110001100101100000000011
1100001100001101100000000011
1010010001100011100000000011
0000001101110011100000000011
1010001010000111100000000011
0001100100010111100000000011
1001110101100000010000000011
1011100110001000010000000011
0100100111101000010000000011
0110110100001100010000000011
1000011010011100010000000011
1110000001011100010000000011
1010011110000010010000000011
1110000101100010010000000011
0101011001000110010000000011
0100111110000001010000000011
0001100111010001010000000011
1001011001001001010000000011
1010101000101001010000000011
1101100010000011010000000011
1100010001010011010000000011
0110011100100000110000000011
1110100100010000110000000011
0000111011010000110000000011
0001101101001000110000000011
1010010011001000110000000011
0011001110000100110000000011
1010101001000100110000000011
0011110000010100110000000011
1000100111000010110000000011
0011100010100010110000000011
0000001110101010110000000011
0001010100011010110000000011
0001110010001001110000000011
0011000101000011110000000011
0110000000011011110000000011
1001011001110000001000000011
1101000110011000001000000011
0110001001111000001000000011
0101110101000100001000000011
1010001101010100001000000011
0101010010110100001000000011
0111100100010010001000000011
0010000111110010001000000011
1111001000001010001000000011
0010110010101010001000000011
1000001100111010001000000011
1001010010001110001000000011
0010010101001110001000000011
0010110101010001001000000011
0110011100001001001000000011
0000100011111001001000000011
0110101000010101001000000011
1001001000101101001000000011
1010100110000011001000000011
0100010100110011001000000011
1100000101001011001000000011
1101000000010111001000000011
1001110100010000101000000011
0101001101010000101000000011
0111110000001000101000000011
0010011000110100101000000011
0000001110011100101000000011
0100110001010010101000000011
0100001010110010101000000011
0011000000111010101000000011
1001000001100110101000000011
0110100100100001101000000011
0011001010100001101000000011
0000100111000101101000000011
1000000010110101101000000011
0000011001000111101000000011
0000000100101111101000000011
0110101101000000011000000011
1001101010100000011000000011
1101000001101000011000000011
0000011101101000011000000011
1100110000100100011000000011
0001000111100100011000000011
0110000100110100011000000011
0010100001101100011000000011
0100001000101110011000000011
1000010010101001011000000011
0000110010010101011000000011
0001100001100011011000000011
0011000010001011011000000011
0010000001010111011000000011
1100000011010000111000000011
0110000110001000111000000011
1000100100001100111000000011
0010001001001010111000000011
0000100000110110111000000011
1000010101000001111000000011
0100010000001101111000000011
0010110000000011111000000011
0100111100101000000100000011
0010010011111000000100000011
1101100010100100000100000011
1001100101010100000100000011
0100011101010100000100000011
1110010011000010000100000011
1000111001001010000100000011
0001001011101010000100000011
0110010100011010000100000011
1010100010001110000100000011
0101010110010001000100000011
0110000101110001000100000011
1100000000111101000100000011
1100011100000011000100000011
0110001001001011000100000011
0001101001000111000100000011
0010011000010111000100000011
0001010100001111000100000011
1110001101000000100100000011
0001011101100000100100000011
0010111100010000100100000011
0011000010110100100100000011
0010110000101100100100000011
1000001010101100100100000011
1001011010000010100100000011
0000101100001110100100000011
0101000000011110100100000011
1000101110000001100100000011
1001000100110001100100000011
0000100101101001100100000011
0000011010011001100100000011
0111000100000101100100000011
0000110010000111100100000011
1000000101000111100100000011
1110011000001000010100000011
0101010001011000010100000011
0110001010100100010100000011
1001010000101100010100000011
0100101100010010010100000011
0111000000110010010100000011
0000110110001010010100000011
1011001000000110010100000011
0010100101000110010100000011
0000011100100110010100000011
0001000011010110010100000011
0010100001011001010100000011
1000000011001101010100000011
1000001010010011010100000011
0000000100111011010100000011
0100000001100111010100000011
0100010011100000110100000011
0010001001110000110100000011
1000100010010100110100000011
0100000100101100110100000011
0001110001000010110100000011
1011000010000001110100000011
0010010100001001110100000011
0000101000100101110100000011
0000010001010101110100000011
0111000011100000001100000011
0011101000011000001100000011
1100100001011000001100000011
0010100110010100001100000011
0100010001101100001100000011
0101011000100010001100000011
0000011110010010001100000011
1000010011010001001100000011
0011010000101001001100000011
0001000101011001001100000011
0100100100000111001100000011
0000001010100111001100000011
0010110011000000101100000011
1110010000010000101100000011
1010100000100010101100000011
0000000011001110101100000011
1101100000000001101100000011
1010000001001001101100000011
1010000111000000011100000011
0101001100001000011100000011
0001100011001000011100000011
0010101010000010011100000011
1001000100100010011100000011
0010010001100010011100000011
0011100100000001011100000011
0100001000010100111100000011
0000000101010010111100000011
0101110011010000000010000011
1001000111110000000010000011
0000111111001000000010000011
1010110001001100000010000011
0011001001101100000010000011
0110110101000010000010000011
1011011000010010000010000011
1000010011010110000010000011
0000100101101110000010000011
0000011100011110000010000011
1011100011000001000010000011
0010111010010001000010000011
0011001110001001000010000011
1110000001101001000010000011
0100111000100011000010000011
0001100010110011000010000011
1000001100100111000010000011
0010101110100000100010000011
0010010101110000100010000011
0110111000000100100010000011
0100010001011100100010000011
0011100001010010100010000011
1010001000101010100010000011
0100000100111010100010000011
0011000100001110100010000011
0111010000100001100010000011
0110100010001001100010000011
0000101100011001100010000011
1001100000001101100010000011
0010011100000011100010000011
0000010000110111100010000011
1000011101010000010010000011
1101001010000100010010000011
0001101100100100010010000011
0100100001110100010010000011
0101000011100010010010000011
0010111000001010010010000011
1100010010001010010010000011
0010000001111010010010000011
1001000101000110010010000011
1000100110100001010010000011
0111000001010001010010000011
0100010100101001010010000011
1100100000011001010010000011
0000010011011001010010000011
0010110000100101010010000011
0000001000111101010010000011
0010100100010011010010000011
1001000000101011010010000011
0001000010111000110010000011
0110000101000100110010000011
0001100011000100110010000011
1010000010100100110010000011
0000011001100100110010000011
0000001010010110110010000011
0101000110000001110010000011
0100110001000001110010000011
1010010000010001110010000011
1000001001000011110010000011
0110100011000100001010000011
1100011000010100001010000011
0010101000110010001010000011
0001101010001010001010000011
0010011010000110001010000011
0100011011000001001010000011
1010011000100001001010000011
1110000100010001001010000011
0001110100001001001010000011
0100100000101101001010000011
1000011100001000101010000011
1000000001111000101010000011
1011010000000100101010000011
1000001011000100101010000011
0001010001001010101010000011
0001101001000001101010000011
0010000000011101101010000011
1001000100000011101010000011
0010000011000011101010000011
0100100110010000011010000011
0001011000011000011010000011
0011000010010100011010000011
0000010111000010011010000011
1100000000110010011010000011
1000110010000000111010000011
0000100101100000111010000011
0000010100010100111010000011
1100001011010000000110000011
1100010100110000000110000011
0111000101001000000110000011
0001010110101000000110000011
1001001100001100000110000011
0010001111000010000110000011
0011000010011010000110000011
0101100100100001000110000011
1010101000000101000110000011
0100000111000101000110000011
1000010010100101000110000011
0010000100101101000110000011
0011110000000011000110000011
0000010001101011000110000011
1000111000100000100110000011
1101000000101000100110000011
0000000111011000100110000011
1010000100010100100110000011
1100100100000010100110000011
0100001010001010100110000011
1000010000011010100110000011
0101010100000010010110000011
0000101001100010010110000011
0100011000010001010110000011
0001100000010101010110000011
0010001000001100110110000011
0001000001001001110110000011
1000101100010000001110000011
0011000100110000001110000011
0000001001110100001110000011
0000010010011100001110000011
0100110010000010001110000011
1000010100000110001110000011
0111001000000001001110000011
1000000101100001001110000011
0000110001000101001110000011
0000100010101000101110000011
0101000001000100101110000011
0000001100100010101110000011
1000001001001000011110000011
0110000000011000011110000011
0000100000001110011110000011
0010010010000001011110000011
0011000000000010111110000011
0100000000100001111110000011
0011001101110000000001000011
1000101110101000000001000011
1011010001101000000001000011
0100101101011000000001000011
1000110111000100000001000011
1100010001110100000001000011
1101100101000010000001000011
0010110001110010000001000011
0011110100000110000001000011
0100011010010110000001000011
1011000001010110000001000011
0101001100001110000001000011
1000011000101110000001000011
1000011011100001000001000011
0010110011001001000001000011
1101010010000101000001000011
1000101001010101000001000011
0001100101001101000001000011
1010111000000011000001000011
0100000011110011000001000011
0011000100011011000001000011
1001100000100111000001000011
1001001111000000100001000011
1010100101100000100001000011
0010011001011000100001000011
0000101011100100100001000011
0110100001010100100001000011
0001000100111100100001000011
0000111110000010100001000011
1110000001001010100001000011
0000010101010110100001000011
0110010100010001100001000011
1000110010010001100001000011
1100000010101001100001000011
0101000001011001100001000011
0010001000101101100001000011
1000000000011111100001000011
1010110010100000010001000011
0111000110010000010001000011
0001101010011000010001000011
1000110001011000010001000011
1100000100111000010001000011
1010001000110010010001000011
0001100100110010010001000011
0000010010111010010001000011
0010100000011110010001000011
0100001011001001010001000011
0000000110110101010001000011
0000010001101101010001000011
0101001000010011010001000011
0100010100000111010001000011
0101100001100000110001000011
0000000011011100110001000011
1100110000000010110001000011
1001000010001010110001000011
0010010000100110110001000011
1001001000100001110001000011
0000011010000101110001000011
0000101000001011110001000011
1100101001100000001001000011
0100010111010000001001000011
0011100010110000001001000011
1110000011000001001001000011
0101110000100001001001000011
0000101110010001001001000011
1000011000011001001001000011
0010010100100101001001000011
0011001001000011001001000011
1001100001001000101001000011
1100000100010100101001000011
0001000110100010101001000011
0001010110001000011001000011
0110010000101000011001000011
1011100000000100011001000011
0010001011000100011001000011
1100000010001100011001000011
1100001100000010011001000011
0000111000010010011001000011
0101100000001010011001000011
0000100110000110011001000011
0100011001000000111001000011
0010101000100000111001000011
0010010010010000111001000011
0100100010000001111001000011
0000000001110001111001000011
0111101010000000000101000011
1001111000010000000101000011
1111000000011000000101000011
0010011110000100000101000011
0101010100100100000101000011
0001011001001100000101000011
1001000010110010000101000011
0000000110011110000101000011
1110100100000001000101000011
0100001110100001000101000011
0001010001110001000101000011
1001000110001001000101000011
1000010100010101000101000011
0000110101000011000101000011
1100100000110000100101000011
1010010001000100100101000011
0100010010001100100101000011
0010101001000010100101000011
1000001100010010100101000011
1100010010010000010101000011
0101000010101000010101000011
0010000101101000010101000011
0001110010000100010101000011
1000100000101010010101000011
0101000101000001010101000011
0010000110000011010101000011
0000011000101000110101000011
1100000000000101110101000011
1000011100100000001101000011
0001100101100000001101000011
0100100110001000001101000011
1000000011101000001101000011
1110000000100100001101000011
0011010000010010001101000011
0100001000011010001101000011
1000001001000110001101000011
0000100000011101001101000011
0101000010010000101101000011
0010001010001000101101000011
0000110000001010101101000011
1000000010000011101101000011
1000100001000001011101000011
1001010000000000111101000011
0000000010100100111101000011
1111110000000000000011000011
1110000010110000000011000011
1101001001001000000011000011
1010101000011000000011000011
1110000100001100000011000011
1001010000011100000011000011
1000101011000010000011000011
0110001001100010000011000011
0001010110010010000011000011
1000100100010110000011000011
0001001000110110000011000011
0010101101000001000011000011
1011000100100001000011000011
0000000111101001000011000011
0001011100000101000011000011
0100100110000011000011000011
1010000010001011000011000011
0001110000101000100011000011
1100100010000100100011000011
0111000010000010100011000011
0000001101001010100011000011
1100000101000001100011000011
0000001010100011100011000011
0001011011000000010011000011
0110100100100000010011000011
0010100011010000010011000011
0011010000110000010011000011
0100101000000101010011000011
0001000010001101010011000011
1110001000000000110011000011
0001000101010000110011000011
0101010000000100110011000011
0010011100010000001011000011
1000110000100010001011000011
0100000010101010001011000011
0001000011000110001011000011
1001100000010001001011000011
1000000110000101001011000011
0000000101010011001011000011
1010000000010010101011000011
0100001000010001101011000011
0000100000000111101011000011
0000001110100000011011000011
0000100000111000011011000011
1000010001000100011011000011
1000000000001001111011000011
0000100110110000000111000011
1011000010000100000111000011
0010100100001010000111000011
1010000001010001000111000011
0100000000010111000111000011
0011001100000000100111000011
1000010110000000100111000011
0001000011100000100111000011
0100100001001000100111000011
0010000000111000100111000011
0100010000100010100111000011
0000011001000001100111000011
1100000001100000010111000011
0000010100011000010111000011
1010010000000010010111000011
0000000001000110110111000011
0010100000000001110111000011
0010010001001000001111000011
0000101010000100001111000011
1101000000000010001111000011
0000001100001001001111000011
0010000000100011001111000011
0001000100000100011111000011
0010011110110000000000100011
0110100011110000000000100011
1110001100011000000000100011
0001101100011100000000100011
1001000011011100000000100011
1001100110100010000000100011
0101011100010010000000100011
0010100100110110000000100011
1100000100101110000000100011
0100001001011110000000100011
1100100100110001000000100011
1010110010000101000000100011
1100001011000101000000100011
0000011001110101000000100011
0010010011010011000000100011
0010110100001011000000100011
1001001100001011000000100011
0001000001111011000000100011
0100100010010111000000100011
1011001100100000100000100011
0011101010010000100000100011
1111000010001000100000100011
0001110001011000100000100011
1000011101000010100000100011
0010001011100010100000100011
1100100001000110100000100011
0110101001000001100000100011
0001010010110001100000100011
0100010101001001100000100011
0000111000101001100000100011
0010000100111001100000100011
0001001101000101100000100011
1000000001101101100000100011
0101001000100011100000100011
0000100011001011100000100011
1111001001000000010000100011
0101000101110000010000100011
1001011100000100010000100011
0000010100111100010000100011
0001001010110010010000100011
1001100001001010010000100011
0100010001101010010000100011
0101000010001110010000100011
0010000011101001010000100011
0011100001000101010000100011
0101010000010101010000100011
0010001010010101010000100011
1000000101010101010000100011
1010000000100111010000100011
0001010111000000110000100011
0011011000001000110000100011
1100001000101000110000100011
0000101010001100110000100011
1101000100000010110000100011
0000000101100110110000100011
0110010010000001110000100011
0001100100100001110000100011
0000011100010001110000100011
1000100000010011110000100011
1100111010000000001000100011
1110010100100000001000100011
1000100101101000001000100011
1000001110100100001000100011
0011111000000010001000100011
1011000011000010001000100011
1010010000010110001000100011
0001100000101110001000100011
0101001110000001001000100011
0001110011000001001000100011
1010000001110001001000100011
0111000000011001001000100011
1001100100000101001000100011
0011000100100011001000100011
0100000111100000101000100011
0001010100101000101000100011
0100011000011000101000100011
0010001100010010101000100011
0010100010000110101000100011
0010100110100000011000100011
1000100011000100011000100011
0001001001010100011000100011
0100000101001100011000100011
1110100000000010011000100011
1001000010010001011000100011
0001101000001001011000100011
0010010001000100111000100011
0000000110000011111000100011
0001111110000000000100100011
0011110001100000000100100011
1001101000101000000100100011
1000110010011000000100100011
0101110000001100000100100011
0000100110101100000100100011
0110000110100010000100100011
1010101000010010000100100011
1001010001010010000100100011
0100101000100110000100100011
1000000011100110000100100011
0101011001000001000100100011
0001000111100001000100100011
1010000110010001000100100011
0011001000110001000100100011
0101100011000000100100100011
1101001000010000100100100011
0110000001011000100100100011
1100000110000100100100100011
0110011000000010100100100011
0011100000001010100100100011
1000011000000101100100100011
0010000010001101100100100011
0000001111001000010100100011
0010111000000100010100100011
0011010010000010010100100011
1100000000011010010100100011
1001110000000001010100100011
0100000010110001010100100011
0000010110000101010100100011
0100110000010000110100100011
1010000001000010110100100011
1001010010100000001100100011
0010011001010000001100100011
1011000100001000001100100011
0110010010001000001100100011
0001010100010100001100100011
0000011000001110001100100011
0010000101000101001100100011
0000100000110011001100100011
0000101001001000101100100011
0000000000111100101100100011
0100000100001010101100100011
0001010000000011101100100011
0000100100011000011100100011
1010001000000001011100100011
0000010001001001011100100011
1000000010001000111100100011
0001100000000100111100100011
1010000111000100000010100011
0001011010100100000010100011
1001100001100100000010100011
0111100000010100000010100011
0000101011010100000010100011
1010001000110100000010100011
1000101000001110000010100011
0011100000101001000010100011
0100001100010101000010100011
1000010100001101000010100011
1110001000000011000010100011
0101000101000011000010100011
0001001011001000100010100011
1100010000100100100010100011
0100100100001100100010100011
1001110000000010100010100011
0100010010010010100010100011
1010100100000001100010100011
1010000010011000010010100011
0000110101000100010010100011
0100011000001100010010100011
0000101110000010010010100011
0010010100100010010010100011
1000011010000001010010100011
0101101000000000110010100011
0000000000001111110010100011
1010101001000000001010100011
1100010001001000001010100011
0000001101011000001010100011
0001000110001100001010100011
1001000000011010001010100011
0000010110010001001010100011
0100100001010001001010100011
1000100010001001001010100011
0000001001100011001010100011
0101000000110000101010100011
0001001000000110101010100011
0111000100000000011010100011
0001110000100000011010100011
1000000000101100011010100011
0010001010000000111010100011
1001000001000000111010100011
1011000000100010000110100011
0000001000111010000110100011
0001000001001110000110100011
0110010100000001000110100011
0001010000011001000110100011
0001001010000011000110100011
0100100000001011000110100011
1000000010110000100110100011
0001000100100100100110100011
0010000000010011100110100011
0001001100010000010110100011
1000100001010000010110100011
1110000000000100010110100011
0000001001000101010110100011
1100001000100000001110100011
0001100010010000001110100011
0010000010100100001110100011
0110000001000010001110100011
0000010101000000101110100011
0000010000010010011110100011
1011010010010000000001100011
0101100100101000000001100011
0100001010111000000001100011
0110110000100100000001100011
0000001101101100000001100011
1000100000111100000001100011
0110101000001010000001100011
0010011001000110000001100011
1001101010000001000001100011
0001110100010001000001100011
1010000101001001000001100011
0100000110001101000001100011
0010100010100011000001100011
1000010000110011000001100011
1000011010001000100001100011
0100100100010010100001100011
0010000110001010100001100011
0001001000011010100001100011
0000000010110110100001100011
1010001000010001100001100011
0000000111010001100001100011
1001000011100000010001100011
0110011000010000010001100011
1000100110010000010001100011
0010000001110100010001100011
0000001100010110010001100011
0000111001000001010001100011
0111000000100001010001100011
1100010000001001010001100011
1000010000010100110001100011
0011010101000000001001100011
1101000001010000001001100011
1010001000101000001001100011
0101100010000100001001100011
0000100101010100001001100011
0000010010101100001001100011
0000001111000010001001100011
0000010100011010001001100011
0100000000100111001001100011
1000100010100000101001100011
0000111000000100101001100011
0110000000001100101001100011
0000100100001001101001100011
0100000100010001011001100011
1010000100000000111001100011
0000100001000010111001100011
1100010101000000000101100011
1010100011000000000101100011
0000101001110000000101100011
1100001000001100000101100011
0010000101010010000101100011
0100000011001010000101100011
0001010000101010000101100011
0000110000010110000101100011
0100110010000001000101100011
0000110100100000100101100011
0001000101001000100101100011
0001000000010101100101100011
0000000001100011100101100011
1000000100100100010101100011
0000100001001100010101100011
0001001001000010010101100011
1000101000000000110101100011
0010101100000000001101100011
1000000010010100001101100011
0001001000100000101101100011
0000011010000000011101100011
0100100000100000011101100011
0010000000001010011101100011
0010001010010010000011100011
0000100001011010000011100011
0010000000101110000011100011
0001001001010001000011100011
0010010000010101000011100011
0010110001000000100011100011
1000001001100000100011100011
0000001110000100100011100011
0100010110000000010011100011
0110000001001000010011100011
0011100000000010010011100011
1000000100001010010011100011
0000000011000011010011100011
0000100000100100110011100011
0000000011110000001011100011
0100001001000100001011100011
0011000000000001101011100011
1000001000010000011011100011
0000010001100100000111100011
0100001100000010000111100011
0000100010000010100111100011
1000010000000001001111100011
1001110011001000000000010011
0111000110100100000000010011
1000100011110100000000010011
0100010111001100000000010011
1100001001101100000000010011
0011100010011100000000010011
1001011100100010000000010011
0010011101010010000000010011
0111000011010010000000010011
1000110100001110000000010011
0111110001000001000000010011
0110001011100001000000010011
0110100110010001000000010011
1100011010001001000000010011
1000101000110011000000010011
1100010000100111000000010011
0000100110100111000000010011
0110000100001111000000010011
0001001000011111000000010011
0111000100011000100000010011
0001101000111000100000010011
0101110010000100100000010011
0001001011010100100000010011
1010000110001100100000010011
1101100000100010100000010011
0100111000001010100000010011
0010100101001010100000010011
0110000010101010100000010011
1000001001011010100000010011
0000011010100110100000010011
1001000011100001100000010011
0100100001110001100000010011
0000001111001001100000010011
1000010100010011100000010011
0011000000100111100000010011
1011001010010000010000010011
0011100001110000010000010011
0111010010001000010000010011
0101100001001100010000010011
0100001101001010010000010011
0100100010011010010000010011
0001010000110110010000010011
0010001010001110010000010011
1110010100000001010000010011
0010011000110001010000010011
0010000101100101010000010011
1100000010010101010000010011
0011101000000011010000010011
1000000110001011010000010011
0010010001001011010000010011
1100010000011000110000010011
0000100101010100110000010011
0010000000111100110000010011
0001000001101010110000010011
1000010001000110110000010011
1000111000000001110000010011
0010100010000101110000010011
0100000100100011110000010011
0000000011010011110000010011
1110001110000000001000010011
0000101111100000001000010011
1011100000101000001000010011
0100110100011000001000010011
0000011011011000001000010011
0100011100100100001000010011
1000010110010100001000010011
0101000100101010001000010011
1000010001101010001000010011
0001001110000110001000010011
1010000100100110001000010011
1001001101000001001000010011
0101011000010001001000010011
0101100010001001001000010011
0001100001010101001000010011
0000101100001101001000010011
1011010000000011001000010011
1000101010001000101000010011
1110000001000100101000010011
0001010000011100101000010011
0100100110000010101000010011
0001000110010001101000010011
0000110001001001101000010011
0101001011000000011000010011
1010001001100000011000010011
1010110000010000011000010011
0100101000110000011000010011
0100010010000011011000010011
1000100000000111011000010011
0000011110000000111000010011
1001000000110000111000010011
1010000010000010111000010011
0101001001110000000100010011
0010101001101000000100010011
0001001110011000000100010011
0100100101100100000100010011
1110001000010100000100010011
0100101010001100000100010011
0011000101100010000100010011
0101110000010010000100010011
0011011000001010000100010011
1101000100000110000100010011
0000000001111110000100010011
0000111010100001000100010011
1000100100011001000100010011
1001010001000101000100010011
0110100000100011000100010011
1011010000100000100100010011
1100000011001000100100010011
0010001100100100100100010011
0010100010010010100100010011
1100001000100001100100010011
1100000110100000010100010011
0001100100101000010100010011
0010010100010100010100010011
0000011011000010010100010011
0101010000100001010100010011
0001001010100000110100010011
0001110000100100001100010011
0010110100000010001100010011
1100000010010010001100010011
0000101001010010001100010011
0110000010000101001100010011
0000000111000011001100010011
0000010000011011001100010011
0000000011110000101100010011
0100000000100110101100010011
0001001000000101101100010011
0001010010010000011100010011
0010000010101000011100010011
0100000001010001011100010011
1001000000001001011100010011
1101101100000000000010010011
0100011110010000000010010011
1000011000111000000010010011
0001111000010100000010010011
1110100010000010000010010011
0011001010100010000010010011
0100001011000110000010010011
1010000000011110000010010011
0001010100110001000010010011
0100100101001001000010010011
0110010000011001000010010011
0000110011000011000010010011
1001000010000111000010010011
1001010010010000100010010011
1001001000100100100010010011
0010100001100100100010010011
0000010100101100100010010011
1000001110000010100010010011
0100000010100101100010010011
0011110100000000010010010011
1111000000100000010010010011
0000001011110000010010010011
0010000111001000010010010011
1010011000000100010010010011
0010010010010010010010010011
0011001001000000110010010011
1010100000001000110010010011
0001010000000011110010010011
1000110101000000001010010011
0011010011000000001010010011
0100000101110000001010010011
0010100001011000001010010011
1001000001001100001010010011
0000001010101100001010010011
0000000110011010001010010011
0101010000000110001010010011
0010000110100001001010010011
0010001001000101001010010011
0100001001001000101010010011
0010010000100010101010010011
0000000101000110101010010011
0100010100000001101010010011
1001000110000000011010010011
0000000001101001011010010011
0000001000010011011010010011
1010000011100000000110010011
0100000010111000000110010011
0010110010000100000110010011
1100010000001100000110010011
1001001001000010000110010011
0001000011010001000110010011
1010000100000011000110010011
0101011000000000100110010011
0001100101000000100110010011
0001000010001100100110010011
0110000001000001100110010011
0000101000000011100110010011
0000001110000100010110010011
0001000001100100010110010011
0000100010001001010110010011
0100000000010010110110010011
1000001010000001001110010011
0000000100010101001110010011
0000110000010000101110010011
0010000100001000101110010011
0101100000000000011110010011
1000010000100000011110010011
1101100010010000000001010011
0110100000111000000001010011
1000001100110100000001010011
1001000010101100000001010011
1011000110000010000001010011
0010101100100010000001010011
0101010010100010000001010011
1110010000010010000001010011
0000100111010010000001010011
0001010001011010000001010011
0101000100010101000001010011
0100011001000011000001010011
0010000010010111000001010011
0011100011000000100001010011
0010001010110000100001010011
0000010110011000100001010011
1100011000000100100001010011
0001101000000110100001010011
0100101100000001100001010011
0001010101000001100001010011
1000100001000011100001010011
0110001100000100010001010011
0010000011100010010001010011
0000000100101110010001010011
0010100100001001010001010011
0000110000100011010001010011
0001000001000111010001010011
0001011000010000110001010011
0000110000001100110001010011
0100000010000110110001010011
0011011000100000001001010011
0110000101001000001001010011
0000100011001100001001010011
1000100000011010001001010011
1100000100100001001001010011
0001000000111001001001010011
0001100100000011001001010011
0000001100101000101001010011
0000010010100001101001010011
0100000000001011101001010011
0001110001000000011001010011
0100000001100100011001010011
0010000100010010011001010011
0000000100000101111001010011
0000010111100000000101010011
1010010100001000000101010011
0101000011000100000101010011
0000011000110010000101010011
1000001010001010000101010011
0001110000001001000101010011
0100000001101001000101010011
0100010001010000100101010011
0000100110000100100101010011
0010010000000011100101010011
1101001000000000010101010011
0110100001000000010101010011
0100010000001010010101010011
0000001000010101010101010011
0000001101000000110101010011
0011000000000100110101010011
1000000101010000001101010011
0000100010100010001101010011
0001000000001110001101010011
0000101000001000011101010011
0100100011100000000011010011
0111001000010000000011010011
0010011010001000000011010011
0101000110001000000011010011
0110010001000100000011010011
0100100000001110000011010011
1000100000101001000011010011
0000000001011101000011010011
0000010100001011000011010011
1000010001001000100011010011
0001001000001001100011010011
1010000000000101100011010011
0000010010100100010011010011
1000000001010010010011010011
0110000000000011010011010011
0000101010000000110011010011
0100000000101000110011010011
0000111000000001001011010011
0101000001000001001011010011
0010000000001100011011010011
0100110100000000000111010011
0011100000100000000111010011
1000100001000100000111010011
0100001000100100000111010011
0000000100100001100111010011
0001000010000010010111010011
0010000010010000001111010011
0100111001010000000000110011
1101000101001000000000110011
1010010001011000000000110011
1101001010000010000000110011
1010100001100010000000110011
0001100101000110000000110011
1001010110000001000000110011
0010101000011001000000110011
0100000011011001000000110011
1011001000000101000000110011
0100110100000101000000110011
0110000000110101000000110011
0001000100101101000000110011
0010001110000011000000110011
0101010000001011000000110011
0100010100110000100000110011
0011010001000010100000110011
0100001100000110100000110011
1010000000001011100000110011
0010101011000000010000110011
0000111100100000010000110011
1000011000010010010000110011
0000110010000110010000110011
1100100001000001010000110011
0001001001100001010000110011
1000000000111001010000110011
0001000100010011010000110011
0110000001100000110000110011
1001000010000100110000110011
0000010000100101110000110011
0101100001100000001000110011
0101001000001100001000110011
1000101100000010001000110011
0000001100110001001000110011
0000000010101011001000110011
1001011000000000101000110011
0011100100000000101000110011
1000100001010000101000110011
0010000011001000101000110011
0000001001100100101000110011
0100000010010100101000110011
0010010000010001101000110011
0000000111010000011000110011
0010001100001000011000110011
0011000000100100011000110011
0000000000011010111000110011
0100001000000001111000110011
1110000000101000000100110011
1010100100000100000100110011
0000011010010100000100110011
0011000001010100000100110011
1100010000010001000100110011
0000010100100011000100110011
0000011100001000100100110011
0000110001000100100100110011
1000000000010110100100110011
0000001001010001100100110011
0100000010000011100100110011
0000010001110000010100110011
0000001000101100010100110011
0101000000001000110100110011
0110100000010000001100110011
1000001000011000001100110011
0000000100100000111100110011
1000101010100000000010110011
0100001100101000000010110011
0000110001101000000010110011
0011010000001100000010110011
0010001001001010000010110011
0010000101010001000010110011
0010100000000111000010110011
0010010110000000100010110011
1110000000010000100010110011
0000001000011100100010110011
0001100010000001100010110011
0010001000100001100010110011
0101010001000000010010110011
1000000101100000010010110011
1001001000001000010010110011
0000100000110010010010110011
0110011000000000001010110011
1100000100000100001010110011
0000010001010100001010110011
1001000000100001001010110011
0100000010001000011010110011
0000101000000100011010110011
0000010010001010000110110011
0101000000000101000110110011
0100100000100000100110110011
1000000000000001110110110011
0001000100000010001110110011
1001110000100000000001110011
1110000010000100000001110011
0100010000011100000001110011
0011000000110010000001110011
0000100101100001000001110011
1000000100000111000001110011
0101000000100100100001110011
0001001110000000010001110011
0000100010101000010001110011
1000001001000100010001110011
0000010010010001010001110011
0010001000000010110001110011
1000000110001000001001110011
0010001000010100001001110011
0100110000000010001001110011
0000001001001001001001110011
0001010000000101001001110011
1001000000000010011001110011
0110001000000001000101110011
1000000010100001000101110011
0001010010000000100101110011
0000100000011000100101110011
1010000000010000010101110011
0000100100000010010101110011
0010000001100000001101110011
1100000000000000101101110011
1011000001000000000011110011
0000101100010000000011110011
0001000010010100000011110011
0000000110100010000011110011
0100010000100001000011110011
0100000001000010100011110011
0001100000001000001011110011
0000010000000000111011110011
0000001011000000000111110011
0000000100001100000111110011
0101101111000000000000001011
1101111000001000000000001011
0010101011011000000000001011
0001010111011000000000001011
0110101000101100000000001011
0111010100100010000000001011
1011100000110010000000001011
0101001010011010000000001011
1010000101011010000000001011
0100100011001110000000001011
1100100011010001000000001011
1001100001101001000000001011
0101000100111001000000001011
1010011100000101000000001011
0110100101000101000000001011
1001110000010101000000001011
0001001110100011000000001011
1100001000101011000000001011
1100000110000111000000001011
0011000001001111000000001011
1110101010000000100000001011
1000101001110000100000001011
0110010000111000100000001011
1100000010011100100000001011
0010111000100010100000001011
0000010011110010100000001011
1011010000001010100000001011
0101100100001010100000001011
0010001101000110100000001011
1000011000010110100000001011
1100011001000001100000001011
1010000111000001100000001011
0011010001010001100000001011
0000101010010101100000001011
1001101000000011100000001011
0000010110001011100000001011
0100111001100000010000001011
0010110110010000010000001011
0100011100011000010000001011
1110000010010010010000001011
0101100001010010010000001011
1000000000111110010000001011
0001011010010001010000001011
0000110101001001010000001011
0001000001110101010000001011
0010100011000011010000001011
0100101100000100110000001011
0001001011000010110000001011
0101001000001001110000001011
1000000100011001110000001011
0000000010100111110000001011
1010101100100000001000001011
1101000011000100001000001011
0000110011100100001000001011
0100011010001100001000001011
0110001011000010001000001011
0010011000011010001000001011
0100000101100110001000001011
0001010001010110001000001011
1100110100000001001000001011
1111000000100001001000001011
0100101001001001001000001011
0010000101101001001000001011
0001001100010101001000001011
0001100010000111001000001011
0101000010101000101000001011
0010110100000100101000001011
0001101000001100101000001011
1000010000101100101000001011
0000100001101010101000001011
0000011100100001101000001011
0001100000110001101000001011
0101100100100000011000001011
0010011010100000011000001011
1000100101010000011000001011
0000001001110010011000001011
0001010000101010011000001011
1000001011000001011000001011
0110010000010001011000001011
0010000110000101011000001011
0010000100100010111000001011
0110011010010000000100001011
0001100010111000000100001011
0100110110000100000100001011
1100011000100100000100001011
0011100100100100000100001011
1000001110010100000100001011
0010110001010100000100001011
0010001100110010000100001011
0100010010101010000100001011
1100000001010110000100001011
0001101100001001000100001011
0000010101100101000100001011
0000100000101111000100001011
0100101000011000100100001011
1001001001000100100100001011
0000010100011100100100001011
1010000000100101100100001011
0100000001001101100100001011
0010100100000011100100001011
0110010101000000010100001011
0001010100110000010100001011
1001001010001000010100001011
0111000000001100010100001011
1000110000010010010100001011
1101000000010001010100001011
0000011000001101010100001011
1010000000001011010100001011
0011101000000000110100001011
1100100001000000110100001011
0010000011000100110100001011
1011100001000000001100001011
0110110000100000001100001011
0011001010000100001100001011
0101100000010100001100001011
0010000110001010001100001011
0100001000110001001100001011
0000110010001001001100001011
0100010001000011001100001011
1000000100010011001100001011
0001000100000110101100001011
0100000110000001101100001011
0000001000001011101100001011
1010000000110000011100001011
1000101000000100011100001011
0001000001100000111100001011
1100100101100000000010001011
0010011100101000000010001011
0100001011101000000010001011
0011101100000010000010001011
1000001010110010000010001011
1010010000100110000010001011
0100010101010001000010001011
0110000010100011000010001011
0000110100000111000010001011
1001100010100000100010001011
1100110000010000100010001011
0100101001000010100010001011
1101000000000110100010001011
0000000110110001100010001011
0011001000000101100010001011
0111011000000000010010001011
1000100011001000010010001011
0001000101101000010010001011
1100010100000100010010001011
0010101010000100010010001011
0000000111010100010010001011
0010010000011100010010001011
0001110010000010010010001011
0110000100001010010010001011
0000001010001011010010001011
1000001100100000110010001011
0010100000110000110010001011
0000001001011000110010001011
0010010001000010110010001011
0100000000010101110010001011
1100010010100000001010001011
1010010001010000001010001011
0010000010111000001010001011
0101001000100100001010001011
1000001101000010001010001011
1010100000001010001010001011
0100000001011010001010001011
0000101010100001001010001011
0011000000010011001010001011
0001011010000000101010001011
0000100100010010101010001011
0000111100000000011010001011
0001010000000101011010001011
0100100000000011011010001011
0000000010001100111010001011
0001011001010000000110001011
1100000110001000000110001011
0110001100000100000110001011
1000000001101100000110001011
0000000110100110000110001011
0000101000010110000110001011
0010001000011001000110001011
0000010010010011000110001011
0111000000010000100110001011
0001010100000001100110001011
0000100001010001100110001011
1001100100000000010110001011
0100100010100000010110001011
1100001000000010010110001011
1000010001000001010110001011
0000100101001000001110001011
0010001001000000101110001011
0100010000001000101110001011
0100110100110000000001001011
1100010011001000000001001011
1110001001000100000001001011
0010101100010100000001001011
0010010111000010000001001011
0001100011100010000001001011
0000101000111010000001001011
0101001001100001000001001011
1000100010001101000001001011
0110000000011101000001001011
1000000101100011000001001011
0000011100010011000001001011
0001111001000000100001001011
0100011010100000100001001011
0001010010010100100001001011
0100000000101110100001001011
0001100110000001100001001011
0001010000100011100001001011
1101010000100000010001001011
0110010010000100010001001011
1001000100010100010001001011
0000011000110100010001001011
1010100100000010010001001011
0100000110100010010001001011
1000010110000001010001001011
0010100001001000110001001011
1000000001100100110001001011
1011001000010000001001001011
1000000110110000001001001011
0001110000011000001001001011
0000011101000100001001001011
0011000000101100001001001011
1100100010000010001001001011
0101000000110010001001001011
0010100001000110001001001011
0000000011001011001001001011
0100100101000000101001001011
0110010000000010101001001011
0000001010000110101001001011
0101000000000101101001001011
0001000010100001011001001011
0001001100000000111001001011
0100000000011000111001001011
0010011001100000000101001011
0101001100010000000101001011
1000001101001000000101001011
0100111000000010000101001011
1001010100000010000101001011
0010001000001110000101001011
1000010000101001000101001011
0000000011010101000101001011
0010000010100010100101001011
0000000001011010100101001011
1000100000000110100101001011
0000001100000101100101001011
1000000011000010010101001011
0011010000000001010101001011
0000001000100011010101001011
0000000110001000110101001011
0101000000000010110101001011
1010010010000000001101001011
0101000001001000001101001011
0010000100010000101101001011
0110001000000000011101001011
0000100010010000011101001011
0000010000000110011101001011
0000001110011000000011001011
1000011010000100000011001011
0101100001000100000011001011
0010000011100100000011001011
0100110000001001000011001011
1100000000100101000011001011
0000001001000111000011001011
0100000001110000100011001011
0000100000011100100011001011
0010000100001001100011001011
0100001101000000010011001011
0100010000010010010011001011
0000100001100001010011001011
0001000100000011010011001011
1001000001100000001011001011
0100000010010100001011001011
0000000100001110001011001011
0010000010000010011011001011
0000110011000000000111001011
0011000001000010000111001011
1000000000010000110111001011
0000010000110000001111001011
0001100000000000101111001011
1000110100100100000000101011
0011011000010100000000101011
1001001001100010000000101011
1010001010001010000000101011
1011000100000110000000101011
0110011000100001000000101011
1000000110101001000000101011
0011000010100101000000101011
0000110001100011000000101011
0110000100010011000000101011
1001100101000000100000101011
0101110000100000100000101011
1010010100010000100000101011
0100001110001000100000101011
0000011001001100100000101011
1100100100001000010000101011
0000100001111000010000101011
0001100110000100010000101011
1010100000010100010000101011
0000000110011010010000101011
0010101100000001010000101011
0100001001010001010000101011
0100000100100101010000101011
1000001010010000110000101011
0001000000101100110000101011
0100100010000010110000101011
0011000000010010110000101011
0100101100010000001000101011
0011000110010000001000101011
0100010001110000001000101011
0001001000111000001000101011
1010000001001100001000101011
0000100010011100001000101011
0110000000101010001000101011
0000010110000110001000101011
0110100010000001001000101011
0111000001000000101000101011
1001000000010100101000101011
0000000001011001101000101011
1000000000100011101000101011
1000010000011000011000101011
0001000101000010011000101011
0100000000010110011000101011
0100010100000000111000101011
1101000100100000000100101011
0000101101000010000100101011
0010010001001010000100101011
0010000010010110000100101011
1110000001000001000100101011
0000001001101001000100101011
0000100100010101000100101011
0000101010100000100100101011
0110100000000100100100101011
0100000000110010100100101011
0001100000100010010100101011
1000010000100000110100101011
0000001000000110110100101011
0000100000001001110100101011
0001000000001101001100101011
1000001100000000101100101011
0000010010010000101100101011
1001101000010000000010101011
0000110100011000000010101011
1100000000111000000010101011
0110000010001100000010101011
0000100010101010000010101011
0101010010000001000010101011
0000001111000001000010101011
0000100001001101000010101011
0110000100100000100010101011
0000011000110000100010101011
0010101000001000100010101011
1000000001010010100010101011
0000010011100000010010101011
1000000010000110010010101011
1011000000000001010010101011
0000100010010001010010101011
1001010100000000001010101011
0100110000000100001010101011
0000000100110100001010101011
0010010000001001001010101011
1000001000000101001010101011
0000100011000000101010101011
0010000001110000000110101011
1000010000010100000110101011
1000100000100001000110101011
0001000010000000110110101011
0000001010001000001110101011
0000000100000001011110101011
0001010110100000000001101011
0000111010010000000001101011
0110010100001000000001101011
0000100111001000000001101011
1100010000000110000001101011
0010100001010001000001101011
1001000001000101000001101011
0000101000100101000001101011
0100001010000011000001101011
1000000100001100100001101011
1100100000000001100001101011
0010000000000111100001101011
0001010001010000010001101011
0011000010001000010001101011
0000000100110000110001101011
0101011000000000001001101011
0000100100100010001001101011
1000010001000000101001101011
0010110000000000011001101011
0100000011000000011001101011
0000001000001100011001101011
0000000100001011000101101011
1011000000000000100101101011
0100001001000000100101101011
1000100000001000001101101011
0100000100000100001101101011
0001000010000010001101101011
0101000000001010000011101011
1000000100010001000011101011
0010000100000100010011101011
0000001000000001110011101011
1110000000000000001011101011
0100100000010000000111101011
0001001000000100000111101011
0010000010000001000111101011
0000000000101000010111101011
1101010001010000000000011011
0011010010110000000000011011
1110100001001000000000011011
0011101001000100000000011011
1010001010100100000000011011
1000101000011100000000011011
0110011000000110000000011011
0100010110100001000000011011
0011010100001001000000011011
0001011000100101000000011011
1010000001010101000000011011
1101000000001101000000011011
0000010010011101000000011011
0010110000010011000000011011
0011001010001000100000011011
0100000101101000100000011011
0100100000000111100000011011
0011001100100000010000011011
0000101110001000010000011011
0000000011101100010000011011
0100110100000010010000011011
1011000001000010010000011011
1000010010100010010000011011
0010100000100110010000011011
0101000010010000110000011011
0000001100010010110000011011
0000001001000101110000011011
0000111000101000001000011011
0100000000111100001000011011
0000001001001110001000011011
1000010000110001001000011011
0010001000100011001000011011
0110001000010000101000011011
0000010101010000101000011011
0001110000000010101000011011
0011100010000000011000011011
1100001000001000011000011011
0000001010010100011000011011
0001000100001100011000011011
0000100000011001011000011011
0100000001000010111000011011
1000110001100000000100011011
0100011001001000000100011011
1001000000110100000100011011
1000100110000010000100011011
0001010010000110000100011011
0101001010000001000100011011
0010001101000001000100011011
1000001000000111000100011011
1110000000000010100100011011
0000001001100010100100011011
0001000000011001100100011011
1000001001010000010100011011
0010110000001000010100011011
0001100001000001010100011011
0100000100001001010100011011
1000000100000100110100011011
1000000010001100001100011011
0001000100100001001100011011
0001001000000010011100011011
0000010000000001111100011011
1010000100110000000010011011
0010100100001100000010011011
1000111000000010000010011011
0110101000000001000010011011
1010010010000001000010011011
1000001001100001000010011011
0001000010101001000010011011
0001000101000101000010011011
0000100000110101000010011011
0001010001100000100010011011
0000110010001000100010011011
0010000010010100100010011011
0000000001001011100010011011
0000110001010000010010011011
0001000000011010010010011011
0100000011000001010010011011
0000100100000001110010011011
0111000000001000001010011011
0000000011100010001010011011
1000000100001001001010011011
0011000110000000000110011011
0000101100100000000110011011
0000010101000010000110011011
0101000000100010000110011011
1000001000001000100110011011
0010000000100001010110011011
1100000001000000001110011011
0010000000000110001110011011
0100001011010000000001011011
1011010000000100000001011011
0111100000000010000001011011
1010000000101010000001011011
0100000100011010000001011011
0000010001100110000001011011
0001101000010001000001011011
0010011100000000100001011011
1001000100100000100001011011
0101010000001000100001011011
1000000010011000010001011011
0100100000010100010001011011
0010001010000001010001011011
0000000101010001010001011011
0000010011000000110001011011
0000100001110000001001011011
0000010010010010001001011011
1000001000000001101001011011
0000010100100000011001011011
1010101000000000000101011011
0110000100100000000101011011
0010000011001000000101011011
0001001000101000000101011011
0100010000000101000101011011
0000100000100000110101011011
0000001110000000001101011011
1000000111000000000011011011
0000101001001000000011011011
0000010000010001100011011011
0001000100010000001011011011
0100001000000010001011011011
0000000000100100101011011011
1000100000000000011011011011
1001000000000001000111011011
0100000010000000100111011011
0000011000000000010111011011
0010110101000000000000111011
0001100100110000000000111011
0011000001101000000000111011
1000010011000100000000111011
1100100000010010000000111011
0001101000001010000000111011
0000010000111010000000111011
1100001100000001000000111011
1010001001000000100000111011
0001000010100010100000111011
0000000110000101100000111011
0000011000000011100000111011
1010000110000000010000111011
0100001000100010010000111011
0010000000001101010000111011
0001010010001000001000111011
0010000001010010001000111011
0100100000001000101000111011
0000100011010000000100111011
0010010000100100000100111011
0100000000001110000100111011
0011000000000011000100111011
0100000010100000001100111011
1000010000000010001100111011
0000101000000001001100111011
0000000001000100011100111011
0100100110000000000010111011
0000011100000100000010111011
0100000001100100000010111011
0001000100001000100010111011
1000100000000100100010111011
0010001000010000010010111011
0001001001000000001010111011
0010100000100000001010111011
1000000010010000001010111011
0001110000000000000110111011
0010000100000001001001111011
0000010100010000000101111011
0010010000000010000011111011
1001011110010000000000000111
1100111001000100000000000111
0111010001100100000000000111
1011110010000010000000000111
0000111100110010000000000111
0101000110110010000000000111
1101000011001010000000000111
1000010110100110000000000111
0110001000110110000000000111
1001000100011110000000000111
1111000110000001000000000111
0011000011110001000000000111
0101100011000101000000000111
0000100101110101000000000111
0010100010101101000000000111
0100001010011101000000000111
1100100001100011000000000111
1010000100101011000000000111
0110110000000111000000000111
1001011000000111000000000111
0101101100100000100000000111
1001100011010000100000000111
1110000100100100100000000111
1001010000110100100000000111
1000101010100010100000000111
0010000001101110100000000111
1001001010001001100000000111
0000010110010101100000000111
1011000100110000010000000111
0110101010001000010000000111
0011110000101000010000000111
1101001000011000010000000111
0000011111000100010000000111
1010001100001100010000000111
1000011001100010010000000111
0011010001010010010000000111
1010000011000110010000000111
0100010000011110010000000111
0110001100010001010000000111
1010100010010001010000000111
0100110000110001010000000111
0001000110101001010000000111
0011010010000101010000000111
0000101100000111010000000111
0000110110100000110000000111
0000010001111000110000000111
0101000100010100110000000111
0001101000010010110000000111
0000000101001101110000000111
1000010010000011110000000111
0010001000100011110000000111
1100100110100000001000000111
1001101100001000001000000111
0101011001001000001000000111
1010100011001000001000000111
0010001110101000001000000111
0101100000111000001000000111
0100001011100100001000000111
1010000000111100001000000111
0001010101100010001000000111
1000100101000110001000000111
0010010010011001001000000111
1001000010100011001000000111
0000101000101011001000000111
0000111001100000101000000111
1100101000010000101000000111
0011100000100100101000000111
0010010110000010101000000111
1100010000001010101000000111
0101010010000001101000000111
1011000000010001101000000111
0100000100011001101000000111
0000101001011000011000000111
0001011010000010011000000111
0001000001001110011000000111
0110000001001001011000000111
0101001000000101011000000111
1000000000011011011000000111
1010010000100000111000000111
0000100010001010111000000111
0110000000000110111000000111
1011001001010000000100000111
0101011010000100000100000111
0010000111100100000100000111
0110100001001100000100000111
0100101011000010000100000111
1000000111010010000100000111
0011010101000001000100000111
1011100000100001000100000111
1001000010010101000100000111
1010010000001101000100000111
1100110010000000100100000111
1010101000001000100100000111
0101000110001000100100000111
0000001100111000100100000111
0001110100000100100100000111
0011000100010010100100000111
0000011001010010100100000111
0100100000101010100100000111
1100001000000110100100000111
0010001011000001100100000111
0101000001100001100100000111
0100100000010101100100000111
0000000010110011100100000111
1000101000110000010100000111
1100000101000100010100000111
0001101000001100010100000111
0000001101100001010100000111
0100010010001001010100000111
0000000110000110110100000111
1000000000101001110100000111
0000110010110000001100000111
1100001010001000001100000111
0000001101001100001100000111
0001000010101100001100000111
1010001100000010001100000111
0010000001011010001100000111
1100010000100001001100000111
0011011000000000101100000111
1001000101000000101100000111
1010000010000100101100000111
0000100100100100011100000111
0100000010100010011100000111
0000111000000001011100000111
0001000000110001011100000111
0010100000010000111100000111
0111001011000000000010000111
1010010100011000000010000111
0001100101011000000010000111
1100000110010100000010000111
1000001001011100000010000111
0000110000111100000010000111
1000100110001010000010000111
0100100010100110000010000111
0101101000001001000010000111
1000010101000011000010000111
0001010010001011000010000111
0010100001001011000010000111
0001000001010111000010000111
1001011001000000100010000111
0100100111000000100010000111
0011001000110000100010000111
0000000011110100100010000111
0000110001000110100010000111
0100001001000101100010000111
1011101000000000010010000111
1110010001000000010010000111
0000011010101000010010000111
0001010100001100010010000111
1001000010010010010010000111
0100001001010010010010000111
0000101011000001010010000111
0001010001100001010010000111
1100100000100000110010000111
0010000110010000110010000111
0100001100001000110010000111
1101100001000000001010000111
0111010000010000001010000111
0100010110001000001010000111
1001010000101000001010000111
0100001100000110001010000111
0000011000001101001010000111
0110000001100000101010000111
0011000010001000101010000111
0000010001010001101010000111
1000000011100000011010000111
0010001000100100011010000111
1000100000010100011010000111
0001100100000010011010000111
1000001100000001011010000111
0000000010000111011010000111
1010100101000000000110000111
0110100000110000000110000111
1000010011001000000110000111
0010001010010100000110000111
0100000101100010000110000111
0111000000000110000110000111
1000000000110110000110000111
0000110110000001000110000111
0001001000100101000110000111
0001101010000000100110000111
0000000100001011100110000111
0001000111000000010110000111
0100010000100100010110000111
0000110000001000110110000111
1001000000000100110110000111
0001001000010010001110000111
0100000010010001001110000111
1000100000000011001110000111
0011101001001000000001000111
0100110010101000000001000111
0010010011010100000001000111
0110011000001100000001000111
0110000110000110000001000111
1001110001000001000001000111
0110101000100001000001000111
0011011000010001000001000111
1000001110000011000001000111
0000100010011011000001000111
0001011100001000100001000111
0111000000101000100001000111
1011001000000010100001000111
0001000001110010100001000111
0000001100100110100001000111
0010000110100001100001000111
1001000100000101100001000111
0100010000100101100001000111
0000010001001011100001000111
1100100011000000010001000111
0100010101001000010001000111
1100001000100100010001000111
0001100001010100010001000111
0010001101000010010001000111
0101001010000000110001000111
1000000010110000110001000111
1000001001001000110001000111
1010011001000000001001000111
0001001010010100001001000111
0100000100101100001001000111
0100100000010110001001000111
0001000111000001001001000111
1101000000001001001001000111
1000000001100101001001000111
0001010001000100101001000111
0010100001000001101001000111
0000000010001101101001000111
1110000000010000011001000111
0001001000101000011001000111
0000000011010010011001000111
0001000000000011111001000111
0011010010100000000101000111
0001101000100010000101000111
1010000001100010000101000111
1100000100001010000101000111
0001000101000110000101000111
1100001001000001000101000111
0000100011100001000101000111
0010000000110101000101000111
0101000010000011000101000111
0000100101010000100101000111
0010000100001100100101000111
1000110100000000010101000111
0000001110010000010101000111
0001000000011010010101000111
0110010000000000110101000111
0001000100100000110101000111
0100000001110000001101000111
0010100000101000001101000111
0000010100000001101101000111
0011000001000000011101000111
0100011100100000000011000111
1001001010100000000011000111
1000100001110000000011000111
0000101100001100000011000111
0000010011100010000011000111
0001000100101010000011000111
0110000000011010000011000111
1100000001000110000011000111
1100010000010001000011000111
0010010000101001000011000111
0000011000010100100011000111
1000000000101100100011000111
0010100000100010100011000111
1000101000000001100011000111
1101000100000000010011000111
0010000001000101010011000111
0000000000110011010011000111
0010001010000001001011000111
0000100100100001001011000111
0000010000001010011011000111
0010111000000000000111000111
1001100000001000000111000111
0000001001101000000111000111
0001000100010001000111000111
0010000010001000010111000111
0100100000000010010111000111
0000000110000010001111000111
0000001000000000111111000111
0100110101100000000000100111
1010110000110000000000100111
0110000111001000000000100111
0101010010011000000000100111
1100100010001100000000100111
1111000000010010000000100111
0011000010101010000000100111
0100010110000011000000100111
1000001001010011000000100111
0100011011000000100000100111
1001101000000100100000100111
0010100101000100100000100111
0110010000010100100000100111
0101000001001100100000100111
0001001110000010100000100111
0000000101011010100000100111
1000010100100001100000100111
0000001010100101100000100111
1000101101000000010000100111
0000110011001000010000100111
0110000000111000010000100111
0101100000100100010000100111
0100111000000010010000100111
1010010000001010010000100111
0000100100101010010000100111
1001000000001101010000100111
0000000010011001110000100111
0011100001010000001000100111
0010010001101000001000100111
0011001100000100001000100111
0000110100001100001000100111
1000100010010010001000100111
1110000000000101001000100111
0000000011010101001000100111
0010000010110000101000100111
0101100000000010101000100111
0010001000001001101000100111
1000010110000000011000100111
0100001010010000011000100111
0010000010001100011000100111
0000010000100011011000100111
0001010000010000111000100111
1000001000000010111000100111
0110001001100000000100100111
0011100010000100000100100111
0101001000001010000100100111
0000110001010001000100100111
0100000100101001000100100111
0001100100000011000100100111
0001100000110000100100100111
0000010000100110100100100111
0110100100000000010100100111
1101000010000000010100100111
0010000011010000010100100111
0001000001101000010100100111
0000011000011000010100100111
0000010101000010010100100111
0000000000010111010100100111
1000000100010000110100100111
0001001000000001110100100111
0100011100000000001100100111
0001001011000000001100100111
1000010001000100001100100111
0000101000010100001100100111
0010000010000011001100100111
0100000001000000111100100111
0001100011000010000010100111
1000000001101010000010100111
0000000010011110000010100111
1100000010100001000010100111
0000101000110001000010100111
0001110000000101000010100111
0101010100000000100010100111
0000000110101000100010100111
1010000010000010100010100111
0000011000001010100010100111
1000000000010101100010100111
0010100001100000010010100111
0100000011000100010010100111
0001000000100010110010100111
0010000100001010001010100111
0000010010000100101010100111
0000011001000000011010100111
0000100000000001111010100111
0000000101010100000110100111
1100010000000010000110100111
0010001000000010010110100111
1010000000010000001110100111
0100000000001100001110100111
0001011001100000000001100111
0101101000010000000001100111
0010100100011000000001100111
1011000000100100000001100111
0100010001010010000001100111
0001010010000110000001100111
0000100001100110000001100111
0110000010010001000001100111
0000010101000101000001100111
0110001100000000100001100111
1000000011000100100001100111
1010001010000000010001100111
0000001100001001010001100111
0000100010000101010001100111
0100000000001010110001100111
0001000100110000001001100111
0100100001001000001001100111
1000000000001110001001100111
0100010000000100011001100111
1001001100000000000101100111
0000101010001000000101100111
1000000001011000000101100111
0011000000001001000101100111
0000011000000011000101100111
0100000010100000100101100111
0001110000000000001101100111
0100000000110100000011100111
0000110100000010000011100111
1001000000000011000011100111
1000000101000000001011100111
0010100000000100001011100111
0000000000011000101011100111
0001000010000000011011100111
0101000001000000000111100111
0010000100100000000111100111
0000010010010000000111100111
1001101001100000000000010111
0101001010101000000000010111
1110000010011000000000010111
0100101100010100000000010111
0001010101010100000000010111
1010100100010010000000010111
0001000011100110000000010111
1000100111000001000000010111
0001110010010001000000010111
0000110100101001000000010111
1000000001001111000000010111
1010110001000000100000010111
1100100100001000100000010111
0010011000101000100000010111
0000100011101000100000010111
0111001000000100100000010111
1000001101000100100000010111
0010000001011001100000010111
0101000000010011100000010111
1000010011010000010000010111
0000101010100100010000010111
0010001001010100010000010111
0011000100001010010000010111
1100000000101010010000010111
0001011100000001010000010111
0000110001000101010000010111
0010101100000000110000010111
1000011010100000001000010111
0100100011010000001000010111
0010111000000100001000010111
1001100010000100001000010111
0010001010010010001000010111
0100000010001110001000010111
0100000101000101001000010111
0011000000001101001000010111
0000000000110111001000010111
0010000100010100101000010111
1000010000000101101000010111
0000001100000011101000010111
0000000100111000011000010111
0010100001000010011000010111
0000001010001001011000010111
0100110000000000111000010111
0000000011000100111000010111
0010100110001000000100010111
1001010000011000000100010111
0100000101011000000100010111
0000001110100010000100010111
1000000001110001000100010111
0001000000101011000100010111
1000001010010000100100010111
1000100000100100100100010111
1010000001001000010100010111
0000000010011100010100010111
1001100000000010010100010111
0100001000000011010100010111
0001000001010000110100010111
0000011000000100110100010111
0001100100010000001100010111
0100010000010100001100010111
0010000000100001101100010111
0110010010100000000010010111
0010001101100000000010010111
0000101010011000000010010111
1011000100000100000010010111
1000010001100100000010010111
0101000000011100000010010111
0001110000100010000010010111
0100010001001010000010010111
1001001000010001000010010111
1100100000000101000010010111
0000000110001101000010010111
0000011010000001100010010111
1000000000100011100010010111
0000000100010110010010010111
1000010000001001010010010111
0000010101000000110010010111
0110100100000000001010010111
1000010000010010001010010111
0100001000100001001010010111
1100000010000000101010010111
0001000100100000101010010111
0000100000001100101010010111
0010010001010000000110010111
1000000100101000000110010111
0000001000001110000110010111
0100000100000100100110010111
0000100001100000001110010111
0001010000000001001110010111
0000111101000000000001010111
0001100110100000000001010111
1010100000001100000001010111
1100101000000010000001010111
0001001100010010000001010111
0010001000001011000001010111
0000110000110000100001010111
0100010100000010100001010111
0000001001100001100001010111
0101000000110000010001010111
0001000011001000010001010111
0010010000011000010001010111
1000000110000100010001010111
1011000000000001010001010111
0100000000001101010001010111
0110010000000001001001010111
1000000010010001001001010111
0000001000000110011001010111
1000010000000110000101010111
0100001000001000100101010111
0010001000100000010101010111
0000000010000001110101010111
1001000000100000001101010111
0000010010001000001101010111
0000000001000010101101010111
0100000100000000011101010111
1000110010000000000011010111
0001001001000100000011010111
0010100000010001000011010111
0101100000000000100011010111
1000000100010000100011010111
0000000010001010100011010111
1000001000001000001011010111
0000010100000100001011010111
0011000000000010001011010111
1110000000000000000111010111
1000000110110000000000110111
0110110000001000000000110111
1101010000000100000000110111
0000100001011100000000110111
0110000001000110000000110111
1000001000100110000000110111
0100101010000001000000110111
0010011001000001000000110111
1000110000000011000000110111
1001000000101000100000110111
0010000100100010100000110111
0000100100010001100000110111
0001010010100000010000110111
0100000110000000110000110111
0000001000110000110000110111
0111000010000000001000110111
1100001001000000001000110111
0000010011000010001000110111
0100000100010010001000110111
0001000001000001101000110111
1000100000001000011000110111
0010001100010000000100110111
0001000010010010000100110111
0000100000100001010100110111
1000000100000001001100110111
0000100010000000101100110111
0010010000000000011100110111
0001000001110000000010110111
0000100100100100000010110111
0000101001000000100010110111
0010000010000001010010110111
0000001110000000001010110111
0000011000100000000110110111
1000000010000100000110110111
0000000001001001000110110111
0011000000000000100110110111
0000101000100000001001110111
0100100000000100000101110111
0100001000000000010011110111
0110110011000000000000001111
1011011000100000000000001111
1101100100010000000000001111
0001110001110000000000001111
0000001111110000000000001111
0111001100001000000000001111
1100010100101000000000001111
1010100110000100000000001111
0111000010010100000000001111
1100011010000010000000001111
1010101001000010000000001111
1110000000001110000000001111
0001110000001110000000001111
0011101010000001000000001111
1000110010100001000000001111
0100100110001001000000001111
0000011001011001000000001111
0010001001100101000000001111
0100101000010011000000001111
0000010011000111000000001111
0101000000100111000000001111
1000111100000000100000001111
0101011000010000100000001111
0010010101001000100000001111
0010011010000100100000001111
0001000101100100100000001111
1000000100110010100000001111
0001001000101010100000001111
0010100000011010100000001111
1000100001000101100000001111
0000000000111101100000001111
0100000101000011100000001111
0101010110000000010000001111
0011100101000000010000001111
0100000011011000010000001111
1001000010100100010000001111
1000010001001100010000001111
0000100100011100010000001111
1001001100000010010000001111
0000100010110010010000001111
0011000000011001010000001111
1000001000010101010000001111
0000000001101011010000001111
0010000010101000110000001111
0100010000100010110000001111
0000000001010110110000001111
1110000000000001110000001111
0000001110000001110000001111
1110000101000000001000001111
1000001001101000001000001111
0000101110000010001000001111
0010000010100110001000001111
0101000001010001001000001111
0001000100001011001000001111
1000000011000010101000001111
1001110000000000011000001111
0100100001000100011000001111
0000010100010010011000001111
0010100000100001011000001111
0000011000001000111000001111
1110000010100000000100001111
0000011110001000000100001111
0100000100110100000100001111
1000001000011010000100001111
0101110000000001000100001111
0001000011001001000100001111
0010010000100011000100001111
0010100001100000100100001111
0000100010001100100100001111
1000010000010001100100001111
0100001000101000010100001111
0001000100000101010100001111
1110001000010000000010001111
0001001110000100000010001111
0100000101001100000010001111
0010000011010010000010001111
0010000100010101000010001111
0011110000000000100010001111
1001000000011000100010001111
0000101000100100100010001111
0000100010000011100010001111
1000010000110000010010001111
0000011000000110010010001111
0101000001000000110010001111
0100101000000000001110001111
0010010100000000001110001111
1001000010000000001110001111
0000000000101001001110001111
0000000000010100101110001111
0000000001000010011110001111
1011000011000000000001001111
1000010101010000000001001111
0010000001111000000001001111
0100101010000100000001001111
1001001000001100000001001111
0100001001001010000001001111
0010110100000001000001001111
1001000000110001000001001111
0000001010101001000001001111
0000100100101000100001001111
1010000000010100100001001111
0100000010010010100001001111
0000110001000010010001001111
0011000000100010010001001111
0000000010001110010001001111
0100011000000001010001001111
0000010100000100110001001111
0000100000010001110001001111
0110000010001000001001001111
0001100100000100001001001111
0000011000100010001001001111
0000010000010101001001001111
1010000000000011001001001111
1000000100001000011001001111
0100000111000000000101001111
0011100000010000000101001111
0100010000011000000101001111
0000110000100100000101001111
1000001000100000100101001111
0000001001000100010101001111
0001001000000001001101001111
0111000000000001000011001111
1000000001001001000011001111
0000001011000000100011001111
1000010000000010100011001111
0000100110000000010011001111
0001001000010000010011001111
0100010001000000001011001111
1000000100000100000111001111
1100101000100000000000101111
0101000011100000000000101111
1000000001110100000000101111
0010000100101100000000101111
0010011100000010000000101111
0100100100000110000000101111
0001010000101001000000101111
1000100000011001000000101111
0000001000001111000000101111
1001010010000000100000101111
0100100001010000100000101111
0000001100010100100000101111
0011000100000001100000101111
0010001001001000010000101111
0000010010010100010000101111
1100000001000010010000101111
0001000010000011010000101111
0000010001000001110000101111
0000011010000001001000101111
0000100101000001001000101111
1010100000000000101000101111
0100000000100100101000101111
0000001100100000011000101111
0101000000001000011000101111
0001000100011000000100101111
1010001000000100000100101111
0000110010000010000100101111
0100000010000101000100101111
1100000000001000100100101111
0001000001000010100100101111
0011000000100000001100101111
1000110001000000000010101111
0010001010100000000010101111
0011000001000100000010101111
0001010000010010000010101111
0000000100100011000010101111
0100000100010000010010101111
0100000010000010001010101111
0000100100000000100110101111
1000000010100010000001101111
0010010000100000100001101111
0000101000000010100001101111
0000001001010000001001101111
0000000110000000101001101111
0110000000000010000101101111
1000000000000001010101101111
0001100000100000000011101111
0000010000001100000011101111
0110010100010000000000011111
0010101000110000000000011111
1001000110001000000000011111
0100000001110010000000011111
0010010010001010000000011111
1000000010010110000000011111
0110000000101001000000011111
1000000100100101000000011111
0001001001000011000000011111
0100010001000100100000011111
0001100000010100100000011111
0000000100001110100000011111
0000101000001001100000011111
0101101000000000010000011111
0010010001100000010000011111
0000000111000010010000011111
1000100010000000110000011111
0001000000100001110000011111
0101010000100000001000011111
1000001100010000001000011111
0001100001001000001000011111
1000100000100010001000011111
0010000011000001001000011111
0000000010011000101000011111
0000000110010001000100011111
0010100000000101000100011111
0001001100000000100100011111
0000010010100000100100011111
1100010000000000010100011111
0010000000010010010100011111
0010001000001000001100011111
0001011000001000000010011111
0000100011000100000010011111
1100000100000010000010011111
0010001000000010100010011111
0000100000101000010010011111
0110000000000100010010011111
0000010010000000011010011111
1000100000010000000110011111
0010000101000100000001011111
0100100001000001000001011111
0001000010000101000001011111
1100000000000100001001011111
0010000000000000111001011111
0001010001000000000101011111
0000100000001010000101011111
0000000010110000000011011111
0000001100000001000011011111
0100001000011000000000111111
1001000000010000010000111111
0000010100001000010000111111
0000110000010000001000111111
0001000000000110001000111111
0000000101100000000100111111
0000001010000000010100111111
1010000000001000000010111111
0100000000000001100010111111
1000011000000000000001111111
0101000100000000000001111111
0010100010000000000001111111
0000000000010011000001111111
0000000001001000100001111111
0000000000100100010001111111
0000000000000000001111111111


==> anc/codes/A28-6-9-11154.orbit-reps.txt <==
511 39
112420 117
37814 117
39416 351
113740 351
134486484 351
134330885 351
134219486 351
134233868 351
134257091 351
40711 1053
283223 1053
286353 1053
281073 1053
287604 1053
265845 1053
134483426 1053
134256356 1053


==> anc/codes/A28-6-9-11154.txt <==
1111111110000000000000000000
0110110111001001000000000000
0001111110011001000000000000
1110000011111001000000000000
1111110000100101000000000000
0111101010010101000000000000
0000101111110101000000000000
1110001111000011000000000000
1100111010100011000000000000
0101110001110011000000000000
0011110001001111000000000000
0000011110101111000000000000
1110001000011111000000000000
1110001110101000100000000000
0111011100011000100000000000
0011110001111000100000000000
0001111111000100100000000000
1011011010100100100000000000
1110001001110100100000000000
1010111101000010100000000000
1111110000010010100000000000
0000011111110010100000000000
1110000101001110100000000000
1001110000101110100000000000
0001001110011110100000000000
0010010011101101100000000000
0011001000111101100000000000
0010010101011011100000000000
0100011000111011100000000000
1000011001100111100000000000
0010101001010111100000000000
1111110001001000010000000000
1101010110101000010000000000
0001001111111000010000000000
1011100111000100010000000000
1110001110010100010000000000
1001110001110100010000000000
0001111110100010010000000000
1101101100010010010000000000
1110000101110010010000000000
0000101111001110010000000000
1110000010101110010000000000
0101110000011110010000000000
0010100011011101010000000000
0101000010111101010000000000
0100010011101011010000000000
0100100101011011010000000000
1000100011100111010000000000
0100101000110111010000000000
1001000011101100110000000000
0011000101011100110000000000
1000010101101010110000000000
0101000100111010110000000000
1000100101010110110000000000
1001001000110110110000000000
0000011111001001110000000000
0101110000101001110000000000
1110000100011001110000000000
1110000011000101110000000000
0001001110100101110000000000
0011110000010101110000000000
1001110001000011110000000000
1110001000100011110000000000
0000101110010011110000000000
0000000001111111110000000000
1010111001110000001000000000
0010110110101100001000000000
0111011101000010001000000000
1000111110010010001000000000
0011010110110010001000000000
1110101001001010001000000000
0011111000101010001000000000
1000100101111010001000000000
0010111011000110001000000000
0110100101100110001000000000
1101001100001110001000000000
0011001111100001001000000000
1101000110110001001000000000
0101011100101001001000000000
0111100010101001001000000000
1010011010101001001000000000
0011010011011001001000000000
1011100001010101001000000000
1110100000110011001000000000
0110011000100111001000000000
0000110100110111001000000000
0001011000011111001000000000
1110100111000000101000000000
0010001011111000101000000000
0101000111100100101000000000
0100111100010100101000000000
1101100010010100101000000000
1010010110010100101000000000
1000011101001100101000000000
0111000011001010101000000000
0010110010011010101000000000
1010001100100110101000000000
0001110001010110101000000000
0001001001101110101000000000
1101001011000001101000000000
1100111000001001101000000000
0001110101001001101000000000
1000000111011001101000000000
0101100100010011101000000000
0100001101001011101000000000
1011011011000000011000000000
0011110101100000011000000000
0111000111010000011000000000
1101110100000100011000000000
0101011001100100011000000000
1010100010110100011000000000
0110111000001100011000000000
1000001110101100011000000000
1010010001101100011000000000
0111101010000010011000000000
0011000011100110011000000000
1001010101010001011000000000
1111001000001001011000000000
1100011000010101011000000000
0010001001110101011000000000
1001001110000011011000000000
0010011010010011011000000000
0101001001010011011000000000
0001100010110011011000000000
1000100100001111011000000000
0101001010101000111000000000
0001101100011000111000000000
0000001111010100111000000000
1100100000101100111000000000
1101011000000010111000000000
1000101010001010111000000000
0010011001001010111000000000
1110000000010110111000000000
0011100110000001111000000000
1000100101100001111000000000
0111000000100101111000000000
0011000000011011111000000000
1101010101110000000100000000
0101011111001000000100000000
1011100110101000000100000000
1001101011011000000100000000
1110010100101100000100000000
1001110100011100000100000000
0100010011111100000100000000
1001011100101010000100000000
1010010010111010000100000000
1001011010010110000100000000
0110100110001110000100000000
1101101100100001000100000000
1010101011100001000100000000
1001110010110001000100000000
1010111100001001000100000000
0111110010000011000100000000
1100011001010011000100000000
0011100100110011000100000000
1000101000111011000100000000
1011010100000111000100000000
0100001110010111000100000000
1101000000110111000100000000
0110101011010000100100000000
1000101110110000100100000000
1110010001011000100100000000
1001101001100100100100000000
1010111000010100100100000000
1101001100010100100100000000
0011100110010100100100000000
1100110001100010100100000000
1011000100011010100100000000
0001010011011010100100000000
0001100101001110100100000000
0101100011100001100100000000
0100101110001001100100000000
1001001101001001100100000000
0010100101101001100100000000
0000111001011001100100000000
1110100100000101100100000000
0111000101000011100100000000
1000000101110011100100000000
0100010010001111100100000000
1110011010100000010100000000
1000001101110100010100000000
1001011001001100010100000000
1010101000101100010100000000
0110111001000010010100000000
1101001011000010010100000000
0011010111000010010100000000
0010101010110010010100000000
0001110001101010010100000000
1100000110011010010100000000
0101000110100110010100000000
0000100100111110010100000000
0111100100001001010100000000
0000110111000101010100000000
0010101100010101010100000000
0100011100001101010100000000
1001000100101101010100000000
0000001111100011010100000000
1110000001001011010100000000
0110010000010111010100000000
0110101100100000110100000000
0010110011001000110100000000
0111010100000100110100000000
0001110010100100110100000000
0100001011100100110100000000
0010000110101100110100000000
1000111010000001110100000000
0100010010110001110100000000
1000100001001101110100000000
1010100000010011110100000000
1010001101101000001100000000
0101010110010100001100000000
1011001000011100001100000000
0000101101011100001100000000
1100000111100010001100000000
0101100010011010001100000000
1010100100010110001100000000
0100011001001110001100000000
0011000010110101001100000000
0001101100001011001100000000
0100000100111011001100000000
0010000111000111001100000000
0100011101100000101100000000
1100011010010000101100000000
1001100101010000101100000000
0011101000110000101100000000
0110110010000100101100000000
1010001011000100101100000000
0110000101010100101100000000
0010011000101100101100000000
0011010001100010101100000000
0001011100010010101100000000
0000101010010110101100000000
1000010001101001101100000000
0101001000011001101100000000
0011001100000101101100000000
0000011011000011101100000000
1001100000000111101100000000
0010010011110000011100000000
1101000001011000011100000000
0111100000010100011100000000
0110000011001100011100000000
0101010000110010011100000000
0000110110001010011100000000
0110001000011010011100000000
0000010101010110011100000000
1100110001000001011100000000
1011100000100001011100000000
1010010010000101011100000000
0001001011000101011100000000
0000100010101101011100000000
1010000100110000111100000000
1000101100000100111100000000
1001010000010100111100000000
0000111000100010111100000000
1000000011010010111100000000
0100100001000110111100000000
0101000010000011111100000000
0111100011110000000010000000
0011101110100100000010000000
0100111101100100000010000000
1100111010010100000010000000
0101100110011100000010000000
1101001001011100000010000000
0101101101001010000010000000
0101110011000110000010000000
1111000010010110000010000000
0011001001110110000010000000
1010011010001110000010000000
1111001100010001000010000000
1011010100101001000010000000
0110101100101001000010000000
1001101010101001000010000000
1000011101011001000010000000
0110001011001101000010000000
0001110000111101000010000000
0100000111110011000010000000
0010101010011011000010000000
0101100100100111000010000000
1100010100010111000010000000
0000010011011111000010000000
0110110110010000100010000000
0101111001010000100010000000
1100011100110000100010000000
1011111000001000100010000000
0111000101101000100010000000
1000110011011000100010000000
1101010110000100100010000000
0100010101011100100010000000
1101100010001010100010000000
0010001111001010100010000000
0110100001011010100010000000
0000001110111001100010000000
1010110010000101100010000000
1110000000101101100010000000
1000010111000011100010000000
0001011010100011100010000000
1011000001001011100010000000
0011000110000111100010000000
0100100010010111100010000000
1010011101100000010010000000
0100011111010000010010000000
0111010000111000010010000000
1111000001100100010010000000
1100100011001100010010000000
0001101001101100010010000000
1101010101000010010010000000
1000111011000010010010000000
0110100111000010010010000000
0100110100110010010010000000
0000110010101110010010000000
1010010110010001010010000000
1001011000100101010010000000
1011100010000011010010000000
0001111000010011010010000000
0010001100110011010010000000
1000001010010111010010000000
0010111000110000110010000000
1010100010101000110010000000
0100000011111000110010000000
0010011110000100110010000000
0100100110100100110010000000
0001010101100100110010000000
1000010010110100110010000000
1110010010000010110010000000
0011001000001110110010000000
0101011100000001110010000000
0011001001010001110010000000
1100010001001001110010000000
0100010000100111110010000000
1000111100101000001010000000
1010001101010100001010000000
0111001000101100001010000000
0110001011010010001010000000
0110010010101010001010000000
0001001010111010001010000000
1001010100100110001010000000
1000100010011110001010000000
1010100110100001001010000000
0101010011100001001010000000
1000101011010001001010000000
0011011000110001001010000000
1101100100001001001010000000
0110000110011001001010000000
1100001000111001001010000000
0000111010100101001010000000
0100110001010101001010000000
0001000110101101001010000000
0100100011001011001010000000
0100100101110000101010000000
1101010000101000101010000000
1000110001100100101010000000
0000101000111100101010000000
1010010000110010101010000000
1100000100011010101010000000
0001101100000110101010000000
1100000010100110101010000000
0110001001100001101010000000
0011001010001001101010000000
0010110000101001101010000000
0001100011000101101010000000
0010000100110101101010000000
1001000000011101101010000000
0100010101101000011010000000
0100001100011100011010000000
0001011010000110011010000000
1000001001100110011010000000
0100011010001001011010000000
0000100110010101011010000000
0011010000001101011010000000
1000010010100011011010000000
0010100001010011011010000000
0111010001000000111010000000
1011100000010000111010000000
0110100100001000111010000000
0000010110011000111010000000
0001000101001010111010000000
1000010100000101111010000000
0110001010111000000110000000
1100000110110100000110000000
0010111001001100000110000000
0011101011000010000110000000
1100010011001010000110000000
1100100101000110000110000000
0000010111100110000110000000
0011000100101110000110000000
1001001001110001000110000000
0011100001011001000110000000
0110100001100101000110000000
0001011010001101000110000000
1010000101001101000110000000
1010110001000011000110000000
0001000011101011000110000000
1010001000100111000110000000
0000110110001100100110000000
0010000011011100100110000000
1000101001010010100110000000
1000001010101010100110000000
0111010000100001100110000000
1100110000010001100110000000
1101001000000011100110000000
0000101100100011100110000000
0000011000010111100110000000
0111001101000000010110000000
0100110011100000010110000000
1000110101010000010110000000
0011000110110000010110000000
0001100111001000010110000000
1001100000111000010110000000
1011011000000010010110000000
1100001100100010010110000000
1010000011100010010110000000
0000011101001010010110000000
1001000100010110010110000000
1100000011010001010110000000
0100001001101001010110000000
0001010100011001010110000000
0100010110000011010110000000
0101100001000011010110000000
0010010000101011010110000000
0001001100101000110110000000
0010100101000100110110000000
0101000000110100110110000000
1000100110000010110110000000
0100110000001010110110000000
0010101000001001110110000000
0010110111000000001110000000
1001011010100000001110000000
0101101100010000001110000000
1110000001110000001110000000
0001110001110000001110000000
0000001111110000001110000000
0111010100001000001110000000
1011100010000100001110000000
1001000001101100001110000000
1100111000000010001110000000
0010010001011010001110000000
0100100000110110001110000000
1110000000001110001110000000
0001110000001110001110000000
0000001110001110001110000000
0110101010000001001110000000
1000000001010111001110000000
1010011100000000101110000000
0100000001101010101110000000
0000010101010001101110000000
0000001001001101101110000000
0001000000110011101110000000
0010000100001011101110000000
1101000110000000011110000000
0010000000111100011110000000
0000101000110001011110000000
0000010001100101011110000000
0000000010011011011110000000
0100001000000111011110000000
0001000011100000111110000000
0000100001011000111110000000
1000000010001100111110000000
0000000100100110111110000000
1110000000000001111110000000
0001110000000001111110000000
0000001110000001111110000000
0110011101110000000001000000
0111110100101000000001000000
1011101001101000000001000000
1011011010011000000001000000
1110011001001100000001000000
0100011110011100000001000000
0101000101111100000001000000
0110111000011010000001000000
0101001011011010000001000000
0111101001000110000001000000
1001010110001110000001000000
1001100111100001000001000000
1001111001010001000001000000
0100001111101001000001000000
0010111101000101000001000000
1011010011000101000001000000
1100101011000101000001000000
1010101000110101000001000000
1100001100110011000001000000
0010011011001011000001000000
0111000001101011000001000000
1010010000101111000001000000
0101101110010000100001000000
0000111001110100100001000000
0110101000101100100001000000
1000101010011100100001000000
0011101100100010100001000000
0111010010100010100001000000
1100100110100010100001000000
1001100011010010100001000000
0001011101001010100001000000
1110000000111010100001000000
0011010100010110100001000000
1000010001011110100001000000
1000110110010001100001000000
1101000010101001100001000000
0110010110000101100001000000
1111000000010101100001000000
0001100100110101100001000000
0001010010011101100001000000
1010111100010000010001000000
1111001001010000010001000000
1001101010110000010001000000
1100111010001000010001000000
1111000110000010010001000000
0100101101100010010001000000
1010010011010010010001000000
1000101001011010010001000000
0110011010000110010001000000
0001110101000110010001000000
0010001101010110010001000000
1011000100110001010001000000
1001110100001001010001000000
0010111000101001010001000000
1100100001101001010001000000
1000010010111001010001000000
1000011110000101010001000000
0010010110100011010001000000
0000011001110011010001000000
0101000100001111010001000000
1010010110001000110001000000
1000110011000100110001000000
1101010000100100110001000000
0100110100001100110001000000
0010011000011100110001000000
0001110000110010110001000000
0000001110101010110001000000
0100000111000110110001000000
1101101000000001110001000000
0101000101010001110001000000
1000001000101101110001000000
1000001011000011110001000000
0011101101010000001001000000
1101100001110000001001000000
1010110011001000001001000000
1001010101101000001001000000
1010000110111000001001000000
0001011110100100001001000000
1000110101010100001001000000
0011010001110100001001000000
0011100110001010001001000000
1110101100000001001001000000
0111010100010001001001000000
0100100111010001001001000000
0100010001111001001001000000
0010001110010101001001000000
1010000101010011001001000000
0010101000001111001001000000
0101110011000000101001000000
1000001101110000101001000000
0000111110001000101001000000
0001100010111000101001000000
0011101010000100101001000000
0101101000001010101001000000
0010000011010110101001000000
1100010100100001101001000000
0010100001110001101001000000
0000001011100101101001000000
0101100101001000011001000000
0011110000011000011001000000
0001001010011100011001000000
1010101000100010011001000000
0000110011100010011001000000
1100000100100110011001000000
1001000001010110011001000000
0001101001100001011001000000
0011000101000101011001000000
1001000010100101011001000000
0000000100111101011001000000
0100111000000011011001000000
1100000010010011011001000000
1000011010100000111001000000
0100000110110000111001000000
0011000001101000111001000000
1100001000011000111001000000
0010100100010100111001000000
0010001100100001111001000000
0100000000101011111001000000
0010010000000111111001000000
0110100110110000000101000000
1101110010000100000101000000
1000100011110100000101000000
1001001010101100000101000000
1010100111000010000101000000
1110001010010010000101000000
1001000110110010000101000000
0000101001101110000101000000
0010111010010001000101000000
0101000110011001000101000000
0100100101001101000101000000
0011001110000011000101000000
1110001101000000100101000000
1000110010101000100101000000
0101010001101000100101000000
0010010101001100100101000000
1010011000001010100101000000
0101011000000110100101000000
1100100000001110100101000000
0001000000111110100101000000
0100011100010001100101000000
0010001010101001100101000000
1000000110001101100101000000
0000100100011011100101000000
1010000001000111100101000000
0000101110011000010101000000
1010000101011000010101000000
0101101100000100010101000000
1110100001000100010101000000
0011010000101100010101000000
0100100011001010010101000000
1001010000011010010101000000
1100100110000001010101000000
0100011011000001010101000000
0000010101101001010101000000
0111000010000101010101000000
0100110000100101010101000000
0010100001100011010101000000
0110110000010000110101000000
0100000001011100110101000000
0010000110010010110101000000
0111000000001010110101000000
0001010110000001110101000000
0000101101000001110101000000
0001001000010101110101000000
1100010000000011110101000000
0000100010000111110101000000
0110111000100000001101000000
1011000011100000001101000000
0011110100000100001101000000
1000011001100100001101000000
0100001000111100001101000000
1000110100100010001101000000
0110100001010010001101000000
0000000111011010001101000000
1100010000010110001101000000
0001011101000001001101000000
1000001110100001001101000000
0101110000001001001101000000
0011000100101001001101000000
0110010001000101001101000000
0001000001011101001101000000
0010001000110011001101000000
1100001000001011001101000000
0010011001010000101101000000
0000100011001100101101000000
0110010100000010101101000000
0000010010110010101101000000
1001000001001010101101000000
1100000001010001101101000000
1100011100000000011101000000
0000111001001000011101000000
1101100000000010011101000000
0001001010100010011101000000
0000110100010001011101000000
1000000011001001011101000000
0101001001000000111101000000
0011011111000000000011000000
1101000111001000000011000000
1110100100100100000011000000
0111010010001100000011000000
0011100101001100000011000000
1001001101100010000011000000
1000111000110010000011000000
0001010011110010000011000000
0001100100111010000011000000
0110010001010110000011000000
0110001100001110000011000000
0001011000101110000011000000
0010000011101110000011000000
0110110010100001000011000000
0001110011001001000011000000
0011000010111001000011000000
0101000011010101000011000000
1011001000001101000011000000
1101110000000011000011000000
0100101001010011000011000000
0000110001100111000011000000
1100000010001111000011000000
1010010101010000100011000000
0000101101011000100011000000
0001001011001100100011000000
0010011010010010100011000000
1010100000010110100011000000
1000000011110001100011000000
0000100010101101100011000000
0100001000011101100011000000
0001001100010011100011000000
1011110000100000010011000000
1110000010011000010011000000
0000011100111000010011000000
1010101010000100010011000000
0111000100010100010011000000
0001101010001010010011000000
0110100000101010010011000000
1101001000000110010011000000
0100000010110110010011000000
1000000101001110010011000000
0100110000011001010011000000
0001000001011011010011000000
0111100010000000110011000000
0110010100100000110011000000
0000000101110010110011000000
0010010011000001110011000000
1001011100010000001011000000
1011000001011000001011000000
1101010001000100001011000000
0100010100110100001011000000
1000010010101100001011000000
0000001101101100001011000000
1010010110000010001011000000
0001111001000010001011000000
0100101010000110001011000000
1111000010000001001011000000
1000000111000101001011000000
1000011000000111001011000000
1001000110100000101011000000
0110001100010000101011000000
0010000110001100101011000000
1011001000000010101011000000
0100110000010010101011000000
0000010011001010101011000000
1000100000101010101011000000
1000001100001001101011000000
1110000101000000011011000000
1010010000010100011011000000
0000101001010100011011000000
0101000011000010011011000000
0010100000100101011011000000
0100000001001101011011000000
0000010100001011011011000000
0000011101000000111011000000
0100001000100100111011000000
0001100000001100111011000000
0100101111000000000111000000
1101011000001000000111000000
0001010110101000000111000000
0001001110010100000111000000
1001010000110100000111000000
0101101000100010000111000000
1000001010011001000111000000
1100001100000101000111000000
0001101001000101000111000000
0010010000011101000111000000
0010000011010011000111000000
0000010100110011000111000000
1001000100001011000111000000
1001101010000000100111000000
0100011010100000100111000000
1010000100101000100111000000
1110010000000100100111000000
0100100100010100100111000000
0010110100000001100111000000
1000011001000001100111000000
0001011001100000010111000000
0100001010001100010111000000
0001100010100001010111000000
0110000000110001010111000000
0000000101010101010111000000
1000101000000011010111000000
0001010000000111010111000000
1001000001010000110111000000
1000100000100100110111000000
0010001000100010110111000000
1100100010010000001111000000
0010101100001000001111000000
0000010011010100001111000000
0011000101000010001111000000
0010010000100110001111000000
0100100100100001001111000000
1000100000001101001111000000
0000101001100000101111000000
1000010000011000101111000000
0101000010000100101111000000
1000000010000011101111000000
0011010010000000011111000000
1000001000101000011111000000
0000011000010010011111000000
0010001001000001011111000000
1011000111110000000000100000
1101101101000100000000100000
1011110010010100000000100000
1100110100110100000000100000
1011010101001100000000100000
0010101101101100000000100000
1010110100101010000000100000
0011001111000110000000100000
1111000100100110000000100000
0010100011110110000000100000
0101101010001110000000100000
1101010111000001000000100000
1110100101100001000000100000
0100111101010001000000100000
1110101010001001000000100000
1101001001101001000000100000
0010010110111001000000100000
0111011100000101000000100000
0100010101101101000000100000
1011001100001011000000100000
0001110010101011000000100000
1000000111101011000000100000
0101110101100000100000100000
0100111010110000100000100000
0110000111011000100000100000
0010001110110100100000100000
1001001100101100100000100000
1010100000111100100000100000
1101101000100010100000100000
0110011100100010100000100000
1001010110100010100000100000
1100010101010010100000100000
1101000000011110100000100000
1100100011010001100000100000
1001001010011001100000100000
0001000101111001100000100000
0101110010000101100000100000
1001010100010101100000100000
0101001001010101100000100000
0110010000110101100000100000
0101001110000011100000100000
0010100010001111100000100000
0010111111000000010000100000
0100111001101000010000100000
1011101000011000010000100000
0110011010011000010000100000
1000110110011000010000100000
0001100110101100010000100000
1110000001011100010000100000
0001010101110010010000100000
1001100011001010010000100000
0100011101000110010000100000
1010010100010110010000100000
0101000001101110010000100000
0001110001011001010000100000
1101001010000101010000100000
0000001110011101010000100000
0101011000100011010000100000
0111100000010011010000100000
0010001010101011010000100000
0011010010000111010000100000
1001000101000111010000100000
0101011011000000110000100000
0110101000010100110000100000
1011001010000010110000100000
1110100001000010110000100000
0000110011010010110000100000
0001101001000110110000100000
0110110100000001110000100000
0010100011100001110000100000
0100001100101001110000100000
0100000100010111110000100000
1001101110100000001000100000
0101010101011000001000100000
0100100110111000001000100000
0001101001111000001000100000
0110101010100100001000100000
0000110011011100001000100000
1110010010010010001000100000
1011000001101010001000100000
1011101000000110001000100000
1000110010100110001000100000
1010000110001110001000100000
0001100100011110001000100000
1000001000111110001000100000
1101110000010001001000100000
1110001001000101001000100000
0001000111010101001000100000
0000111100001101001000100000
1010010000011101001000100000
1100011100000011001000100000
1010100011000011001000100000
0110100100001011001000100000
0010001001011011001000100000
0100000010101111001000100000
1011011000010000101000100000
0111110000001000101000100000
0010010101101000101000100000
0001111000100100101000100000
1000101001010100101000100000
0010101001100010101000100000
0001010000111010101000100000
1100100100000110101000100000
0110001000001110101000100000
0011010001000101101000100000
0000100001101101101000100000
1101000011100000011000100000
1001001101001000011000100000
0000010111100100011000100000
1100010001001010011000100000
0000101100100110011000100000
1010111000000001011000100000
1011000010010001011000100000
0000000011111001011000100000
0100001001110000111000100000
0000100111001000111000100000
0010000101000110111000100000
0000011000010110111000100000
1001001000100001111000100000
1000110111100000000100100000
0110110001110000000100100000
1101011000100100000100100000
1100001011010100000100100000
0101100010110100000100100000
1000111010001100000100100000
0101010011100010000100100000
0001101110010010000100100000
1001100001110010000100100000
1100010100011001000100100000
0001011000111001000100100000
1001110001000101000100100000
0010110010100101000100100000
0100100001101011000100100000
0110000010011011000100100000
0000101101000111000100100000
1110010110000000100100100000
1011100011000000100100100000
0010011011100000100100100000
1100000011101000100100100000
0011000001110100100100100000
1000001111000010100100100000
1000010100001110100100100000
0000110100110001100100100000
0011010100001001100100100000
0110001001001001100100100000
1000100010100011100100100000
0100101000010011100100100000
0000000011010111100100100000
0011111000100000010100100000
0100000111110000010100100000
0001011110000100010100100000
0000111001010100010100100000
0010110100001100010100100000
1000111100000010010100100000
1000001001101010010100100000
0101001100010001010100100000
0010001011010001010100100000
0110000101000101010100100000
1000100000110101010100100000
1000010011000011010100100000
0111000010010000110100100000
1000010001110000110100100000
0000001100110010110100100000
1000000110010001110100100000
0010000000011101110100100000
1001000000001011110100100000
0101100111000000001100100000
1101001010001000001100100000
0001110100101000001100100000
1100100001100100001100100000
0111100000100010001100100000
0011000011010010001100100000
0010011100001010001100100000
0101001000010110001100100000
0000000110110110001100100000
1110000010100001001100100000
0010101000101001001100100000
1101000001000011001100100000
0000010101100011001100100000
1110101000000000101100100000
0100001010100010101100100000
0101000100001010101100100000
0001000010001101101100100000
1000010000010011101100100000
0010000000100111101100100000
1010000111000000011100100000
0100101010010000011100100000
1100100100001000011100100000
0011010001001000011100100000
0001001000101100011100100000
0100010000011100011100100000
1000001010000110011100100000
0001000110100001011100100000
0010000100010011011100100000
0000110000000111011100100000
0100000110000100111100100000
1010011011010000000010100000
1110001101001000000010100000
1100011010101000000010100000
0100101011011000000010100000
0111111000000010000010100000
0100011001110010000010100000
0100101100010110000010100000
0000010100111110000010100000
0000011111000101000010100000
1100000011100101000010100000
0101100001001101000010100000
0010011000101101000010100000
0010110110000011000010100000
1110010000100011000010100000
1001100000010111000010100000
1001011101000000100010100000
1000101110001000100010100000
0010101011000100100010100000
0010010010100110100010100000
0110011010000001100010100000
0011001100100001100010100000
1000010000111001100010100000
0001000010110101100010100000
1010101000000011100010100000
0011010000010011100010100000
1110000110100000010010100000
0101011000010100010010100000
0011100000110100010010100000
1101000100001100010010100000
0011100100001010010010100000
1001000010100110010010100000
0110010000001110010010100000
0000100001011110010010100000
1011010001000001010010100000
1000001011001001010010100000
1010100000001101010010100000
0010000001100111010010100000
0011000111000000110010100000
1000001100010100110010100000
0000010011001100110010100000
1100000000101010110010100000
0100001010000110110010100000
0001101010000001110010100000
0000010110100001110010100000
0111000000001001110010100000
0000100101000011110010100000
0000011000001011110010100000
0010011110100000001010100000
0010110100011000001010100000
0111100100000100001010100000
0001101010010100001010100000
0000101111000010001010100000
0101100001010010001010100000
0001100100110001001010100000
0010001100000111001010100000
1000001001101000101010100000
0001000011011000101010100000
0100001101000100101010100000
0100100010001100101010100000
0110000110000010101010100000
0000110100100010101010100000
1001000001000110101010100000
0000111000010001101010100000
1010000001010001101010100000
0100010100001001101010100000
0000000011100011101010100000
0001100000001011101010100000
0100111100000000011010100000
0011001100010000011010100000
1100000010010100011010100000
1111000000000010011010100000
0010010011000010011010100000
0100100001100001011010100000
1000000100011001011010100000
0100010000010011011010100000
1001010010000000111010100000
0101000100100000111010100000
1011010100010000000110100000
1100101000110000000110100000
1010010001101000000110100000
0101010010011000000110100000
0000001011101100000110100000
1001110010000010000110100000
0101000100110010000110100000
0111000001001010000110100000
0010000101010110000110100000
0111000110000001000110100000
0110110000001001000110100000
0000101100011001000110100000
0001010100100101000110100000
0001100110100000100110100000
0100001110010000100110100000
1000000101011000100110100000
0011110000000100100110100000
1000100010010100100110100000
0110000100001100100110100000
1011000000100010100110100000
0000100001100110100110100000
0001010011000001100110100000
0100001000100101100110100000
1001000101100000010110100000
1011000010001000010110100000
0001001001011000010110100000
0100100000101100010110100000
0000011000100110010110100000
0010100100100001010110100000
0110000001100000110110100000
0110011001000000001110100000
1000100010101000001110100000
1000010110000100001110100000
0001001001100010001110100000
1001000000011010001110100000
1001101000000001001110100000
0001000101001001001110100000
0100000100010101001110100000
0010010010010000101110100000
0100010000000110101110100000
1000000100100001101110100000
0000010100110000011110100000
0101000001000100011110100000
0010101000000010011110100000
0100001000001000111110100000
0001100111011000000001100000
0001011101010100000001100000
1100100010101100000001100000
1011100010100010000001100000
0101001100101010000001100000
1000011100100110000001100000
0101010000110110000001100000
0010010010011110000001100000
1101010000001101000001100000
0001000011101101000001100000
1000101001100011000001100000
0001101000011011000001100000
0010110110100000100001100000
1100011001100000100001100000
0011010011010000100001100000
1101000100110000100001100000
1011010000101000100001100000
1010001001011000100001100000
0110101010000010100001100000
0000111100010010100001100000
0001001010110010100001100000
0100110000101010100001100000
0010011001000110100001100000
0010110000011001100001100000
1000010010100101100001100000
0010000101010101100001100000
1001011000000011100001100000
1100000100001011100001100000
0010101001110000010001100000
1010000011101000010001100000
1000000110110100010001100000
0111100000001100010001100000
0000011010101100010001100000
1100001010100010010001100000
0011000000111010010001100000
0000101010010110010001100000
1100001101000001010001100000
0110000110010001010001100000
0010101100000011010001100000
1000110000010011010001100000
0100100001000111010001100000
0001001101100000110001100000
0110010001001000110001100000
0000100100111000110001100000
0101010100000010110001100000
1010000100100010110001100000
0100000010011010110001100000
1000100010001001110001100000
0000111101100000001001100000
0111000010110000001001100000
1110010000100100001001100000
0010111000010100001001100000
1001100001001100001001100000
1001000111000010001001100000
0100010110100010001001100000
0100101000110010001001100000
1000111000001010001001100000
0110011000001001001001100000
0011001000100101001001100000
0000100110100101001001100000
1000001010001101001001100000
0010110000100011001001100000
0001000001110011001001100000
0110000000010111001001100000
1000100011100000101001100000
0100001010010100101001100000
0011000000011100101001100000
0000100001011010101001100000
0000000100101110101001100000
0000001000111001101001100000
0011100011000000011001100000
1000011001010000011001100000
0101010000101000011001100000
0100000101010100011001100000
0000001011001010011001100000
0001010000010101011001100000
1000110100000000111001100000
0010101000001000111001100000
1010000010000100111001100000
1000011010110000000101100000
1001101000010100000101100000
1010010001010100000101100000
0100011010001010000101100000
0010110001001010000101100000
1000100010011010000101100000
0110010100100001000101100000
0000010111010001000101100000
0010100110001001000101100000
1010000000111001000101100000
0001111001000000100101100000
0111001000100000100101100000
0001001100011000100101100000
1000100101000100100101100000
0110000011000100100101100000
0000101010100100100101100000
0100000001110010100101100000
1100001010000001100101100000
0010010010000011100101100000
1000101011000000010101100000
0001100001100100010101100000
0000001101001100010101100000
1011000001000010010101100000
0000100101010010010101100000
1000011000001001010101100000
0101000001001001010101100000
0000000010110011010101100000
0011100100000000110101100000
1001000010100000110101100000
1000000000010110110101100000
0000000100100101110101100000
1110000001001000001101100000
0000010011101000001101100000
0100001101000010001101100000
0010100010000110001101100000
0001010001000110001101100000
1000110010000001001101100000
1000000100000111001101100000
1011000000000001101101100000
0000100000010101101101100000
0110100000000001011101100000
1011001000110000000011100000
0110100010010100000011100000
1000011000011100000011100000
0100100110001010000011100000
1011010000000110000011100000
0010101000100110000011100000
0000101010110001000011100000
1010010010001001000011100000
0000110100101001000011100000
1100000001011001000011100000
0001000100011101000011100000
1000001110000011000011100000
0011100001000011000011100000
0100010011000011000011100000
0101101000000100100011100000
1001100100000010100011100000
1010000011000010100011100000
0010010100001010100011100000
0100000001001110100011100000
0000000111001001100011100000
1000010111000000010011100000
0010010010110000010011100000
1100000100010010010011100000
0000010001101010010011100000
0000111001000001010011100000
0100000010101001010011100000
0110001000000101010011100000
1010011000000000110011100000
0000110000010100110011100000
0010000000101100110011100000
0001000000100011110011100000
1010101001000000001011100000
0100001011100000001011100000
0010000111010000001011100000
0010000001101001001011100000
0001010100000100101011100000
0010100010000001101011100000
0001001001000001101011100000
1100000000000101101011100000
0000001110000100011011100000
1000100000000110011011100000
0010100011100000000111100000
0010011010000100000111100000
0100010001100100000111100000
0001100010001100000111100000
0000110100000110000111100000
1101000000100001000111100000
0000001101100001000111100000
0001110000010001000111100000
0010001000010001100111100000
0000000011000110010111100000
0001000000101000101111100000
0000000100010010101111100000
0100000000100010011111100000
1100101011110000000000010000
1101010010011100000000010000
1101111001000010000000010000
0110110110100010000000010000
0111010011010010000000010000
1000101110101010000000010000
1110100010011010000000010000
1000011001111010000000010000
1101100010100110000000010000
1000010110110110000000010000
0010111100001110000000010000
1001011110100001000000010000
0001100011111001000000010000
1100110101000101000000010000
1011001101000101000000010000
0101011011000101000000010000
0011010100110101000000010000
0100111000101101000000010000
1101000011001011000000010000
0011000110101011000000010000
1110000001100111000000010000
0000111010010111000000010000
0010100000111111000000010000
0111101010100000100000010000
0011010111100000100000010000
1110010010110000100000010000
1110011100000100100000010000
1001001011010100100000010000
0110100100110100100000010000
1100100110001100100000010000
0001111000011100100000010000
0100001010111100100000010000
1011100110000010100000010000
0011000010110110100000010000
1010110001001001100000010000
0011100100011001100000010000
0001110001100101100000010000
1000001100011101100000010000
0110101100000011100000010000
1001101000001011100000010000
0100100010101011100000010000
0000001111000111100000010000
0011011101010000010000010000
0011110010110000010000010000
0111000011101000010000010000
0110110100011000010000010000
0101101010011000010000010000
1011000110011000010000010000
1010001011100100010000010000
1000001111010010010000010000
0100100110010110010000010000
1100010001010110010000010000
0110100001001110010000010000
0011101100100001010000010000
1100101100001001010000010000
1110010000101001010000010000
0001011001101001010000010000
1010010101000011010000010000
0000110100101011010000010000
0110011001100000110000010000
0010101110001000110000010000
0100101101000100110000010000
0000100011110100110000010000
0011111000000010110000010000
0101100011000010110000010000
0010100101100010110000010000
1011000001010010110000010000
1000011000001110110000010000
1011010010000001110000010000
1000011000110001110000010000
0010000110010101110000010000
0010000011001011110000010000
1101001101100000001000010000
1011110100001000001000010000
0011000101111000001000010000
1110000110100100001000010000
0010011101100100001000010000
0111001100010100001000010000
0010010111001010001000010000
0001000011011110001000010000
1110001010010001001000010000
1000110010001101001000010000
0011100101000011001000010000
1000110001010011001000010000
0100101000011011001000010000
0110100010000111001000010000
1011000000001111001000010000
0000010001101111001000010000
1001011010001000101000010000
1111000000011000101000010000
0001001110100010101000010000
0110001000110010101000010000
0100110001001010101000010000
0010110000100110101000010000
1001000100010110101000010000
1101100000100001101000010000
0100001100100101101000010000
1000000000111011101000010000
1100010000000111101000010000
0101100110100000011000010000
0100011110000100011000010000
1000011100100010011000010000
1001001000011010011000010000
1000101010100001011000010000
0110000000011101011000010000
0100000111000011011000010000
0010001100001011011000010000
0001001000100111011000010000
1011001100000000111000010000
1000100110010000111000010000
1100010100001000111000010000
1001100001001000111000010000
0101000001010100111000010000
0000101001010010111000010000
0000111100000001111000010000
0001001010010001111000010000
0000010010101001111000010000
1010100000000101111000010000
0001000100001101111000010000
0100111110010000000100010000
1111001001001000000100010000
0011100011100100000100010000
0010011011010100000100010000
0000110101110100000100010000
1100100000111100000100010000
1010011100010010000100010000
1100110100001010000100010000
0101011000011010000100010000
0001011001100110000100010000
1100001010001110000100010000
0000110011001110000100010000
0100000101011110000100010000
0110101000110001000100010000
0100100110100101000100010000
0111000000101101000100010000
0001001010110011000100010000
0000010110011011000100010000
0111110001000000100100010000
0111000110001000100100010000
1100011000101000100100010000
1010010010001100100100010000
1000000101101100100100010000
1110000100100010100100010000
0000101011100010100100010000
0001010110000110100100010000
1101000001000110100100010000
0010001000011110100100010000
1101010100000001100100010000
1100101001000001100100010000
0000001001110101100100010000
1101100101000000010100010000
1000010100111000010100010000
1011110000000100010100010000
1001000010110100010100010000
0001100001011100010100010000
0100010101100010010100010000
0001110100010010010100010000
0110010010001010010100010000
1010000100001110010100010000
0010000101110001010100010000
0000011010100101010100010000
0001000101001011010100010000
1000000010101011010100010000
1001100000100010110100010000
0000010000110110110100010000
0100100100010001110100010000
1001001110010000001100010000
0000011110101000001100010000
0010110001101000001100010000
1001010011000100001100010000
1010110010000010001100010000
0000111101000010001100010000
0011010110000001001100010000
1000100111000001001100010000
1110100000001001001100010000
1001001000101001001100010000
0110001001000011001100010000
0000110011010000101100010000
1000000110001010101100010000
0010010000110001101100010000
0011000001001001101100010000
0100000011000101101100010000
1010001010001000011100010000
0001010010011000011100010000
0000101001100100011100010000
0100000100110100011100010000
0010000110100010011100010000
0100100000101010011100010000
0010011000000110011100010000
0101101000000001011100010000
0010100010010001011100010000
0001010101000000111100010000
1100000001100000111100010000
0000001000111000111100010000
0011000010000100111100010000
0000110000001100111100010000
0101011010110000000010010000
1011010001110000000010010000
0000111111001000000010010000
0011101000111000000010010000
0100110001111000000010010000
0110001101100010000010010000
0111100100010010000010010000
0010111001010010000010010000
0101011100000110000010010000
1001110100010001000010010000
0010001011110001000010010000
0101010110001001000010010000
0100000100111101000010010000
0001101110000011000010010000
0001010101100011000010010000
1001010010000111000010010000
0111000011000100100010010000
0001100101010100100010010000
1010001001001100100010010000
0010010000111100100010010000
0101110000100010100010010000
1001011000010010100010010000
0000010110101010100010010000
0010100111000001100010010000
1000001101100001100010010000
0101001000101001100010010000
1010000010100011100010010000
0100010001010011100010010000
1111001010000000010010010000
1100111000100000010010010000
1001001100110000010010010000
0100001110101000010010010000
0110001000110100010010010000
1000100001110010010010010000
0101000010001110010010010000
1010101001000001010010010000
0101000001110001010010010000
0000000111011001010010010000
0001010011010000110010010000
0010010101001000110010010000
0100011000011000110010010000
1001100010000100110010010000
1010000100100100110010010000
0000001001101010110010010000
0100001011000001110010010000
0100100000001101110010010000
1000000001000111110010010000
1101100011000000001010010000
0110010101010000001010010000
0101111000001000001010010000
0010100011011000001010010000
0011101001000100001010010000
1101000000110100001010010000
1010100000101100001010010000
1000000011101010001010010000
0000001100110110001010010000
0100100010110001001010010000
1100101000000101001010010000
0000100101100101001010010000
0001000100011011001010010000
0010010000010111001010010000
1010101010000000101010010000
1011010000000100101010010000
0000010111000100101010010000
0001100010010010101010010000
1000010010010001101010010000
0010001111000000011010010000
0000111010010000011010010000
1100100000011000011010010000
0100000011100100011010010000
1001110000000010011010010000
0100011001000010011010010000
0000010000111010011010010000
1010000010000110011010010000
1010000000110001011010010000
0001101000100000111010010000
0010000100010010111010010000
0010111010100000000110010000
1000101001101000000110010000
1010110000011000000110010000
0110101100000100000110010000
0001110010010100000110010000
1001000110001100000110010000
0110010000110010000110010000
0010100101001010000110010000
0000001011011010000110010000
0010011101000001000110010000
1100001010100001000110010000
0110010010000101000110010000
1001100000100101000110010000
0100001100001011000110010000
0011000001000111000110010000
0000100100010111000110010000
1110001000010000100110010000
0110100000101000100110010000
0001000010111000100110010000
1000010100010100100110010000
0000101010010001100110010000
1000000011001001100110010000
0001010000001011100110010000
1110010100000000010110010000
0010001100011000010110010000
0010100010001100010110010000
0010001010000011010110010000
0101000001001000110110010000
1000000000011010110110010000
0000101000000110110110010000
1011000100100000001110010000
0000100100111000001110010000
0100011000010100001110010000
0100100001001100001110010000
0101001010000010001110010000
0001000011010001001110010000
1000010100001001001110010000
0010100000100011001110010000
0100110100000000101110010000
0000100010100100101110010000
0010000011000010101110010000
1001001001000000011110010000
0011000000001010011110010000
0010000100000101011110010000
0100000010010000111110010000
0000111010111000000001010000
0111010101000100000001010000
0010101011001100000001010000
1000110001101100000001010000
0001011100110010000001010000
1011000101001010000001010000
1000011011000110000001010000
0100100100101110000001010000
0101101101000001000001010000
1010011001100001000001010000
1010100011010001000001010000
0100110100110001000001010000
1101000110000101000001010000
0001101010100101000001010000
0000010111100101000001010000
0100100010011101000001010000
0110110001000011000001010000
0110000010110011000001010000
1001100001000111000001010000
0101000011110000100001010000
0010001101101000100001010000
1010000111000100100001010000
0001000110101100100001010000
0110000101010010100001010000
1101010000001010100001010000
0000100111001010100001010000
0100010001100110100001010000
0000011011010001100001010000
1000111000000101100001010000
0110001001000101100001010000
0001001001100011100001010000
1100100000010011100001010000
1000000100100111100001010000
0011000011010100010001010000
1010110000001010010001010000
0000010101011010010001010000
0001010010100110010001010000
0010100101001001010001010000
0100001000111001010001010000
0010110010000101010001010000
0101100000100011010001010000
1010001000000111010001010000
1100001100100000110001010000
1010001010010000110001010000
0101001010000100110001010000
0011100000100100110001010000
1001000000011100110001010000
0011000100000011110001010000
0010100111100000001001010000
0011010010101000001001010000
0110100000111000001001010000
1000100110000110001001010000
0011000100100110001001010000
0101100000010110001001010000
1100010011000001001001010000
0001110010010001001001010000
0001000111001001001001010000
0011001000011001001001010000
1100000100011001001001010000
1000000001110101001001010000
0000011010100011001001010000
0011000110010000101001010000
0001010001011000101001010000
0110010000010100101001010000
0001001000110100101001010000
0000001010011010101001010000
0101011000000001101001010000
0010010101000001101001010000
0010000000101101101001010000
1100101001000000011001010000
0000101100110000011001010000
0101001100000010011001010000
0110000001100010011001010000
1010000110000001011001010000
0100100100000101011001010000
0000000101100100111001010000
0010100010000010111001010000
1000010000010010111001010000
0000001001001001111001010000
0110010011100000000101010000
1101000100101000000101010000
0110110000001100000101010000
0101000011001100000101010000
0010100010101010000101010000
1001001100000110000101010000
1001010010001001000101010000
0011011000000101000101010000
0110000100010101000101010000
0100101000000111000101010000
1000000000011111000101010000
0100100101100000100101010000
0010101100010000100101010000
1010001000100100100101010000
0000100001010110100101010000
0110100010000001100101010000
0001100000101001100101010000
0100000001001011100101010000
0001000111100000010101010000
0010001110000100010101010000
0101010000010100010101010000
1000100100010100010101010000
0110100100000010010101010000
0001101001000010010101010000
1010000000110010010101010000
0000011000101010010101010000
0000001100010011010101010000
0001100010010000110101010000
1100000010001000110101010000
1000000101000010110101010000
0000010001000101110101010000
0101000101010000001101010000
0100100110001000001101010000
1000100001011000001101010000
0001101000001100001101010000
0001010100001010001101010000
0000000100011100101101010000
1010010001000000011101010000
0001110000100000011101010000
0000001011010000011101010000
0100000010100001011101010000
1100010101100000000011010000
0001101011010000000011010000
1110100001001000000011010000
0101100010101000000011010000
1000101101000100000011010000
1001000011100100000011010000
0010011100010100000011010000
0011010000011010000011010000
0011100010000110000011010000
0011000101010001000011010000
1000000110101001000011010000
0100010000101011000011010000
0001000000110111000011010000
0000001001001111000011010000
0101010100010000100011010000
0010100010110000100011010000
1000001000111000100011010000
1000110001000010100011010000
0000000110010110100011010000
0011101000000001100011010000
0110000100001001100011010000
0101000010000011100011010000
0001001101001000010011010000
0100010011001000010011010000
0101100001000100010011010000
0000010001110100010011010000
1100000000101100010011010000
1100100010000010010011010000
0010000110001010010011010000
0000000011100011010011010000
0000110000101000110011010000
1000001010010100001011010000
0101000100001100001011010000
0000110000011100001011010000
1110000000010010001011010000
0000100101010010001011010000
0011100100000000011011010000
0010001000001100011011010000
0110010000000001011011010000
0001000000101001011011010000
1101000000000000111011010000
0111000010010000000111010000
1000000111010000000111010000
0100001100110000000111010000
0000111000001001000111010000
0000001110001000100111010000
0011000000001100100111010000
0100000001010010010111010000
0101000100000001010111010000
0000010010010001010111010000
1010000000001001010111010000
0000001000100101001111010000
0000010001000011001111010000
1000000001000100101111010000
1100111000011000000000110000
0000111011100100000000110000
0010100110011100000000110000
0001100111100010000000110000
0101000110011010000000110000
0011100001011010000000110000
0110011000010110000000110000
1001001001001110000000110000
1000010101110001000000110000
0110001100011001000000110000
1100001000110101000000110000
1000100001011101000000110000
0100001011010011000000110000
0000011101001011000000110000
1010110000000111000000110000
0001001100010111000000110000
0100010100111000100000110000
0000110101001100100000110000
0111100000000110100000110000
0000101000110110100000110000
1010001011000001100000110000
0110000110100001100000110000
1000010110001001100000110000
0101010001001001100000110000
0010010000101011100000110000
1001101001100000010000110000
1001011010010000010000110000
0110100011010000010000110000
0111000100110000010000110000
1010011100001000010000110000
0001010111001000010000110000
0000101101011000010000110000
1100000101100100010000110000
1101100000010100010000110000
0011010000011100010000110000
1001000100101010010000110000
0000100110110001010000110000
0011100010001001010000110000
1100000010011001010000110000
1011000000100101010000110000
0000010011010101010000110000
0010001001001101010000110000
0101100100001000110000110000
1001010001000100110000110000
0110000010001100110000110000
1000000011100010110000110000
0101001000010010110000110000
0100011000000101110000110000
1100100101010000001000110000
0010011010001100001000110000
1010011001000010001000110000
1101100000001010001000110000
1000010100011010001000110000
0101000101000110001000110000
0101001010100001001000110000
1001001001010001001000110000
0110000011001001001000110000
0001000000111101001000110000
0000011101010000101000110000
0100001110001000101000110000
1000110000101000101000110000
0011001000101000101000110000
1101001000000100101000110000
0110000001100100101000110000
0001010010010100101000110000
0000100011000110101000110000
0001010100100001101000110000
0010001000010101101000110000
1010000100000011101000110000
0100110010001000011000110000
1100001000101000011000110000
1001000010001100011000110000
0010110100000010011000110000
0010000000101110011000110000
1101000100000001011000110000
0001010001000011011000110000
1000000000010111011000110000
0000001010100100111000110000
0000100000011001111000110000
1010101001010000000100110000
0001010110110000000100110000
0100101010101000000100110000
0011001010011000000100110000
0010010101011000000100110000
0101010100001100000100110000
1001010101000010000100110000
1111000000010010000100110000
0100110000100110000100110000
1000111000100001000100110000
0101000101100001000100110000
0011100000010101000100110000
0000001100101101000100110000
0010000011100011000100110000
1001010000011000100100110000
0000100001111000100100110000
1011000100000100100100110000
1000100100010010100100110000
0000011010010010100100110000
1010000001001010100100110000
0100001100000110100100110000
0001100001000011100100110000
0100011000110000010100110000
0000010001101100010100110000
0010001101000010010100110000
1000100001000110010100110000
0000000010011110010100110000
0101010010000001010100110000
1000010100000101010100110000
1100001000000011010100110000
0000000101010100110100110000
1100010100100000001100110000
1000001011100000001100110000
0010001100110000001100110000
0000001110000011001100110000
0100010000001011001100110000
1000000000110100101100110000
0001100010000010011100110000
1000011000000000111100110000
0000100100100000111100110000
0110000000000010111100110000
0101001101010000000010110000
0011001100001100000010110000
0100011001001100000010110000
1001010000101100000010110000
0100110101000010000010110000
1101000001100010000010110000
0100011100100001000010110000
1100100000101001000010110000
0000010011101001000010110000
0000110000110011000010110000
0000000110100111000010110000
0001001011100000100010110000
1011000010010000100010110000
1000011010000100100010110000
1100000001010100100010110000
0000001001011001100010110000
0101000100000101100010110000
0010100000100101100010110000
0001110100100000010010110000
1010100100010000010010110000
0010000001111000010010110000
0000100111000100010010110000
1010001000100010010010110000
0100010010100010010010110000
0000011100010010010010110000
1000110010000001010010110000
0100101000010001010010110000
0100000001001011010010110000
0110001100000000110010110000
1001001000001000110010110000
0000000010010011110010110000
1000011000110000001010110000
1001001100000010001010110000
0011000000110010001010110000
0001010010001010001010110000
0000111000000110001010110000
0000001000101011001010110000
0001110001000000101010110000
0110100000010000101010110000
0000000110110000101010110000
1000000101000000111010110000
0010000110101000000110110000
1110000000100100000110110000
0001001000110100000110110000
1000011000001010000110110000
0001100000101010000110110000
0101011000000000100110110000
0100000010001010100110110000
1010010000000001100110110000
1100100000000000110110110000
0000010001000010110110110000
0010000000011001001110110000
0000000011001000011110110000
0000100000010100011110110000
1010110101000000000001110000
1101010010100000000001110000
0111101000010000000001110000
1110000001110000000001110000
0001110001110000000001110000
0000001111110000000001110000
0110010110001000000001110000
1011001010000100000001110000
0010001000111100000001110000
1100101100000010000001110000
0100000011101010000001110000
1000000101010110000001110000
1110000000001110000001110000
0001110000001110000001110000
0000001110001110000001110000
0100111010000001000001110000
0000000100111011000001110000
0011011100000000100001110000
0000000011011100100001110000
0011000000110001100001110000
1000000001101001100001110000
0001001000001101100001110000
0000010000010111100001110000
1001100110000000010001110000
0000001001100110010001110000
0100010001100001010001110000
0000100000101101010001110000
0010000001010011010001110000
0000010010001011010001110000
1000100001010000110001110000
0100000000110100110001110000
0001000001001010110001110000
0000100100000110110001110000
1110000000000001110001110000
0001110000000001110001110000
0000001110000001110001110000
0101110100000000001001110000
1110100010000000001001110000
1000011110000000001001110000
1000101000100100001001110000
0000010011010010001001110000
0010100100010001001001110000
0000110001001001001001110000
1100000000100011001001110000
1001000100001000101001110000
0000000110101000011001110000
0100010000000110011001110000
0100000011000000111001110000
1110011000000000000101110000
0011110010000000000101110000
0101001110000000000101110000
0001001001101000000101110000
0100010100010010000101110000
0000001010010101000101110000
0011000000001011000101110000
1000010011000000100101110000
0110000000011000100101110000
0001010000100100100101110000
0100100010000100010101110000
0010001000100001010101110000
0000011000011000001101110000
0010001001000100001101110000
0101000000000101001101110000
0010000010100000101101110000
0001001000000010101101110000
0011000000010000011101110000
1001111000000000000011110000
1111000100000000000011110000
0010101110000000000011110000
0011000011001000000011110000
0000100100110100000011110000
0010011000000011000011110000
1000100000001100100011110000
0000001101000010100011110000
1000000100010001100011110000
0101001000100000010011110000
1010000001000100010011110000
0001100000010010010011110000
0100000010011000001011110000
0000100010100010001011110000
0100000101000001001011110000
0000010010000101001011110000
0100010000100000101011110000
1000010000001000011011110000
0001000101000100000111110000
1000000100100010000111110000
1000100001000001000111110000
0010100000000010100111110000
1000001000010000010111110000
0000100100001000010111110000
0100101000000000001111110000
0010010100000000001111110000
1001000010000000001111110000
1001101101110000000000001000
0111001101001100000000001000
1110101100100010000000001000
0111000111100010000000001000
1101010110010010000000001000
1001001111001010000000001000
1001111000011010000000001000
0100101001111010000000001000
1011001100010110000000001000
0101011001010110000000001000
1100110010001110000000001000
1011100110010001000000001000
0101001111010001000000001000
0111010010110001000000001000
0100111110000101000000001000
0011101001100101000000001000
1000010111010101000000001000
1001011100001101000000001000
1110100001001101000000001000
0001100101011101000000001000
1011011010000011000000001000
0011000011010111000000001000
0110110011100000100000001000
1111000011010000100000001000
1011100101001000100000001000
0011011011001000100000001000
1100010111001000100000001000
0011000110111000100000001000
0001101010110100100000001000
0001111001100010100000001000
1001010101000110100000001000
0100001101100110100000001000
1000000110101110100000001000
0100100110110001100000001000
1001110010001001100000001000
1000110100100101100000001000
1001000001110101100000001000
1110100010000011100000001000
1011000100100011100000001000
0010001011100011100000001000
1000010010110011100000001000
0100101000001111100000001000
0111111000010000010000001000
1011000001111000010000001000
0111100100100100010000001000
1100011100100100010000001000
0010111010100100010000001000
0110010011010100010000001000
1100100100011100010000001000
0011001100101010010000001000
0011010010011010010000001000
1101100001000110010000001000
0000001110110110010000001000
1000000011011110010000001000
1010010011001001010000001000
1100001010101001010000001000
1110000000110101010000001000
0000111001001101010000001000
1000110110000011010000001000
1010101000001011010000001000
1001000100011011010000001000
0001110000100111010000001000
1010110010010000110000001000
1000111100001000110000001000
0100001110011000110000001000
0110100000111000110000001000
0100011010100010110000001000
1100010000011010110000001000
0111001010000001110000001000
0100101001010001110000001000
0001010011000101110000001000
0001000010101011110000001000
1100110011010000001000001000
0101101110001000001000001000
0101000011111000001000001000
0111110001000100001000001000
1101010010100100001000001000
1101000101010100001000001000
0111000100011010001000001000
0010000010111110001000001000
0110011011000001001000001000
1110010100000101001000001000
1100100101000011001000001000
1000100010101011001000001000
1011110000100000101000001000
0010101100001100101000001000
0101001010010010101000001000
0000101100110010101000001000
1000011000101010101000001000
0011011000000110101000001000
0001100010001110101000001000
0000000101011110101000001000
1010101001000001101000001000
0001010000101101101000001000
0110010000010011101000001000
1101000000001011101000001000
1000000011000111101000001000
1010100110001000011000001000
0001110010101000011000001000
1110000011000010011000001000
1001010001100010011000001000
0000011100011010011000001000
0001001101000110011000001000
0100100010100110011000001000
1101100010000001011000001000
0110101000100001011000001000
0100110100001001011000001000
0000101010011001011000001000
0000010010110101011000001000
1000001000110011011000001000
0000111011000000111000001000
1100010001000100111000001000
0000100001101010111000001000
0000110100000110111000001000
1100001100000001111000001000
1010000010100001111000001000
0010000101001001111000001000
0001101000000101111000001000
0100000010001101111000001000
1101001010110000000100001000
0000111011110000000100001000
0111100001101000000100001000
0011101100011000000100001000
0100100111011000000100001000
1110000111000100000100001000
0100101100110100000100001000
0001000111110100000100001000
0111001010001010000100001000
0001001110101001000100001000
0100011010011001000100001000
1010000010101101000100001000
1001101001000011000100001000
0010001101010011000100001000
0100110001000111000100001000
0000100010110111000100001000
1101111000000000100100001000
0101010110100000100100001000
0110011000110000100100001000
0000010101111000100100001000
1111000000100100100100001000
0101100000110010100100001000
1001001000001110100100001000
1000001011010001100100001000
0010100011000101100100001000
0101000010010101100100001000
0100000001101101100100001000
1000011100000011100100001000
0010110000100011100100001000
0010011110010000010100001000
1100100001110000010100001000
1110001100001000010100001000
0010001011101000010100001000
1011001010000100010100001000
1000011010001010010100001000
0011000000110110010100001000
1010100101000001010100001000
0110010001100001010100001000
1000110000101001010100001000
0001000011011001010100001000
0101001000100101010100001000
0100110101000000110100001000
0001001001110000110100001000
1010000001010100110100001000
1101000001000001110100001000
0000010001001011110100001000
0001000100000111110100001000
0111001001010000001100001000
0011000111001000001100001000
0001011001101000001100001000
0110101000000110001100001000
0101000011000110001100001000
0000011010100110001100001000
1100001001100001001100001000
1000111000010001001100001000
1100010010000011001100001000
0001010001010011001100001000
0010001110100000101100001000
0010110100010000101100001000
0100110000101000101100001000
1001000010101000101100001000
0110000010011000101100001000
0000100001110100101100001000
1010000101000010101100001000
0111100000000001101100001000
0100011000000101101100001000
0111000010100000011100001000
0000000110111000011100001000
0001010100100100011100001000
1000000011100100011100001000
1010000000101010011100001000
0100000001010101011100001000
0011001000000011011100001000
0000100100100011011100001000
1000010110000000111100001000
0101000100010000111100001000
0001000001001100111100001000
1000000000011001111100001000
1110101011000000000010001000
0110011001101000000010001000
0100010110111000000010001000
1000001011111000000010001000
1011011001000100000010001000
0010001100111100000010001000
0011110100100010000010001000
0001100011011010000010001000
1001101010000110000010001000
0010101101000110000010001000
0111100000001110000010001000
0100001010101110000010001000
1000100001101110000010001000
0010110011010001000010001000
1100100010011001000010001000
0110000101010101000010001000
0000110100011011000010001000
1100001001000111000010001000
0000111110100000100010001000
1001110000010100100010001000
0110000010110100100010001000
1100001100001100100010001000
0001100100101100100010001000
1100110100000010100010001000
0011101000010010100010001000
0101011000001010100010001000
1001000000111010100010001000
0010010001001110100010001000
1001101100000001100010001000
0011100010100001100010001000
0010000001111001100010001000
1001100110100000010010001000
0001011110001000010010001000
0101000101011000010010001000
1000001111000100010010001000
1000101000110100010010001000
1001001001010010010010001000
0000000111101010010010001000
0100111000000110010010001000
1001010000001110010010001000
1000010001110001010010001000
0110001000011001010010001000
1000000100100111010010001000
0101000000010111010010001000
0001000110010100110010001000
0000001001011100110010001000
1000100011000001110010001000
0100111000110000001010001000
1011000100001100001010001000
1001100100010010001010001000
0000111010001010001010001000
0100100100101010001010001000
0100010010010110001010001000
0010011100001001001010001000
1000110001001001001010001000
0010100010001101001010001000
0101001100000011001010001000
0001000001001111001010001000
1010010011000000101010001000
1000100010110000101010001000
0011010000011000101010001000
0000000011101100101010001000
0100110010000001101010001000
0000000110010011101010001000
0000100000100111101010001000
1100000100110000011010001000
1110010000001000011010001000
0000101101001000011010001000
1001000011001000011010001000
1000110010000100011010001000
0010000110100100011010001000
0001010001010100011010001000
0010001000010110011010001000
1010000001000101011010001000
0100000111000000111010001000
1001000000100100111010001000
0101100000000010111010001000
0000001000101001111010001000
0011010011100000000110001000
1100001101010000000110001000
0001110101000100000110001000
1001001100100100000110001000
0000101010011100000110001000
0110010101000010000110001000
1000011001100010000110001000
0110100010010010000110001000
1000101100001010000110001000
0011001010010001000110001000
1000100100110001000110001000
0000010111001001000110001000
0100010000110101000110001000
1010000000011011000110001000
1001010100001000100110001000
0110001001000100100110001000
1001000011000100100110001000
1010100000001100100110001000
0001001101000010100110001000
0000000011110010100110001000
0001010000100110100110001000
0000000110100101100110001000
0010101001010000010110001000
1010010000100100010110001000
0001000010101100010110001000
0000001000111010010110001000
0100000001001110010110001000
0100101100000001010110001000
1001001000001001010110001000
0011100000000101010110001000
1000000001101000110110001000
0011111000000000001110001000
1110100100000000001110001000
0100011110000000001110001000
1000101001000100001110001000
0010000100110010001110001000
0110000001001001001110001000
0000010100000111001110001000
0101001000100000101110001000
0000001100011000101110001000
0000110001000010101110001000
0100100010001000011110001000
0010010000010001011110001000
1101110101000000000001001000
0010101110101000000001001000
0101100011100100000001001000
1011000010110100000001001000
1100010001110100000001001000
1000001101011100000001001000
0100111011000010000001001000
1100011100001010000001001000
0110100101001010000001001000
0110100000110110000001001000
0001101100001110000001001000
1101000000101110000001001000
0000010101101110000001001000
1110000110100001000001001000
0011010110001001000001001000
0100101100011001000001001000
0101001010001101000001001000
0000011000111101000001001000
0000011110010011000001001000
1001100000110011000001001000
0111010000000111000001001000
0010001100100111000001001000
0000100011001111000001001000
1010011100100000100001001000
0100011001011000100001001000
1110001010000100100001001000
0011001001010100100001001000
1010000001101100100001001000
1110010001000010100001001000
0100010100110010100001001000
0101000110001010100001001000
0000011010001110100001001000
1010001000010011100001001000
0100000001010111100001001000
1000100111010000010001001000
1001010100010100010001001000
0010000110011100010001001000
0011100001010010010001001000
0101010001001010010001001000
0110011100000001010001001000
1000101100100001010001001000
0000100001110101010001001000
0000010011110000110001001000
0101100000010100110001001000
0010010000101010110001001000
0001001000011010110001001000
1000010101000001110001001000
0110110110000000001001001000
1110001000110000001001001000
0100001111000100001001001000
0011010011000010001001001000
0101001001100010001001001000
1000000011110010001001001000
1001110000000110001001001000
1010001001000110001001001000
0001000110010110001001001000
0001110100100001001001001000
1010010010010001001001001000
0001001010110001001001001000
1001001001001001001001001000
1110100000001000101001001000
0010010010100100101001001000
1001000100010001101001001000
1000110000110000011001001000
0010011010001000011001001000
1000101000001100011001001000
0100100100010010011001001000
0011000000001110011001001000
0001001110000000111001001000
1001010000001000111001001000
0110001000000010111001001000
0000000000110110111001001000
0000011000010001111001001000
1010011011000000000101001000
0011001101100000000101001000
1000000111101000000101001000
1010101100000100000101001000
0010110001100100000101001000
0101001100010010000101001000
0010010110000110000101001000
0100000010011110000101001000
0100101010100001000101001000
0100000101110001000101001000
1100010001001001000101001000
1001000101000101000101001000
1100100000010101000101001000
1000001010000111000101001000
1011000110000000100101001000
1000101001001000100101001000
1101000000011000100101001000
1000010010010100100101001000
0010000001011010100101001000
0011100000000110100101001000
0010000000110101100101001000
1000000000101011100101001000
0100010110001000010101001000
1000000000111100010101001000
0010000001001101010101001000
1000000001010011010101001000
0010101010000000110101001000
0011010001000000110101001000
1000001100010000110101001000
0100001000001001110101001000
1011100000010000001101001000
0000011100110000001101001000
0000110010011000001101001000
1101001000000100001101001000
0000100101000110001101001000
0000100001101001001101001000
0001100010000011001101001000
0100101100000000101101001000
0100000011100000101101001000
0011001000001000101101001000
1000000100100100101101001000
0010110000000010011101001000
0000000110000101011101001000
0000000010001010111101001000
0001000000100001111101001000
0111101100000000000011001000
1110110000010000000011001000
0001110110010000000011001000
1010001110010000000011001000
0100101001001100000011001000
0011001001001010000011001000
0101000101000110000011001000
0000011011100001000011001000
1010100100001001000011001000
0001000101101001000011001000
1001010000011001000011001000
1001000011000011000011001000
1001010001100000100011001000
0100010011000100100011001000
0010100110000010100011001000
0100100001100010100011001000
1100000010010010100011001000
0100001101000001100011001000
0000110000110001100011001000
0110100000000101100011001000
0001001000100101100011001000
1100000011100000010011001000
1000011001001000010011001000
0010110100000100010011001000
0010001001100100010011001000
0000011010010100010011001000
0111000001000001010011001000
0000000110110001010011001000
0001100100000011010011001000
0100001000100011010011001000
0001101001000000110011001000
1010000000110000110011001000
0010001100001000110011001000
0101000000101000110011001000
0000000000001111110011001000
0011100001100000001011001000
0001101000011000001011001000
0000010101011000001011001000
0110000000011100001011001000
0000101100000101001011001000
1100011000000000101011001000
0000001010100010101011001000
0010000001000011101011001000
0101010100000000011011001000
0010100010010000011011001000
1000000000011010011011001000
0101100001010000000111001000
0100000100101100000111001000
1010000001100001000111001000
0000110010000101000111001000
0100100000001011000111001000
0001000100110000100111001000
0001000010001001100111001000
0010000111000000010111001000
0011000000011000010111001000
0000010010100010010111001000
0000001100000110010111001000
0000100000010010110111001000
0001001011000000001111001000
1010000010001000001111001000
1001000000100010001111001000
0000000001110000011111001000
0000010000001100011111001000
0111100101010000000000101000
0110001011110000000000101000
1101110000101000000000101000
1010100011011000000000101000
1100000101111000000000101000
1010010111000010000000101000
1100100011100010000000101000
0000110110110010000000101000
0110110100000110000000101000
0011000110100101000000101000
1010010001100101000000101000
0000101010101101000000101000
0100000011011101000000101000
0110101001000011000000101000
1110000100010011000000101000
0101010000011011000000101000
0011101110000000100000101000
1100101100010000100000101000
0010111001010000100000101000
0001110100011000100000101000
0000100111010100100000101000
1000001001110010100000101000
0011000100001110100000101000
0111000001100001100000101000
0100100101001001100000101000
0100010010101001100000101000
1011001000000101100000101000
0000011010010101100000101000
0000100000111011100000101000
1110011001000000010000101000
0001100011110000010000101000
0111010100001000010000101000
0000010101011100010000101000
1011110000000010010000101000
0110010000110010010000101000
0111001000000110010000101000
1001010010100001010000101000
0000111000110001010000101000
0010100100011001010000101000
0100000101100011010000101000
0001001010010011010000101000
1000101010100000110000101000
0010000101110000110000101000
0001010001101000110000101000
0001100100100001110000101000
1000000100001101110000101000
0000001000100111110000101000
0111011000100000001000101000
1010010100110000001000101000
1011010010001000001000101000
0000011010111000001000101000
1010100101000100001000101000
1100011000001100001000101000
1101000000110010001000101000
0100100001001110001000101000
0110100010010001001000101000
1000100001110001001000101000
0001100011001001001000101000
1001000100101001001000101000
0111000000001101001000101000
0001101000100011001000101000
1101010100000000101000101000
0101001001001000101000101000
0000010110001100101000101000
0001100101000010101000101000
0011000010100010101000101000
0000010001100110101000101000
0000010001011001101000101000
0001000000010111101000101000
1100101000000010011000101000
0001000001011010011000101000
0001000001100101011000101000
0000010000101011011000101000
0110010010000000111000101000
1011000001000000111000101000
0000011100100000111000101000
0010100000000011111000101000
0110111010000000000100101000
1010011000011000000100101000
0010011100100100000100101000
0110010001001100000100101000
0011011001000010000100101000
0000111000101010000100101000
0010001010010110000100101000
0000000001111110000100101000
1111010000000001000100101000
0001111100000001000100101000
1010001110000001000100101000
1001100000011001000100101000
1100000100100101000100101000
0001000111000011000100101000
0100101001100000100100101000
0100010011010000100100101000
0010100010110000100100101000
1000100100101000100100101000
0101000101000100100100101000
0100001010001100100100101000
1001000010010010100100101000
0110100000001010100100101000
0000110010000110100100101000
0000100011001100010100101000
0100000010101010010100101000
0100100000010110010100101000
0001010000001101010100101000
0000001100001011010100101000
1010000000000111010100101000
0001000110001000110100101000
0000101000011000110100101000
1001100000000100110100101000
0100010000100100110100101000
1100000100000010110100101000
0010000011000010110100101000
0110000000110100001100101000
1000001100100010001100101000
0000101001010010001100101000
1000000011001010001100101000
0000010011000101001100101000
0000001000011101001100101000
1010010000000100101100101000
0000101010000001101100101000
0010100001100000011100101000
1000000100010100011100101000
0010000010001001011100101000
0001010000000010111100101000
1010111100000000000010101000
0001001110110000000010101000
0001111001001000000010101000
1100010101000100000010101000
0101001001100100000010101000
0000010011110100000010101000
1110000010001100000010101000
0001000111001100000010101000
0100110000011100000010101000
1010000010110001000010101000
0010101000010101000010101000
1001010100000011000010101000
0011000010001011000010101000
0100000100001111000010101000
1110100000100000100010101000
1000010110010000100010101000
0101010000110000100010101000
0101000011000010100010101000
1000010100101000010010101000
0010001110000010010010101000
0101110000000001010010101000
0001001100000101010010101000
0000000000111101010010101000
1100000010000011010010101000
0100100010010000110010101000
1001000000010001110010101000
0101100010100000001010101000
0110101000001000001010101000
0100010011001000001010101000
0000011100010100001010101000
1000000001011100001010101000
1000001010010010001010101000
1010000000100110001010101000
0001011010000001001010101000
1000001101000001001010101000
0010001000110000101010101000
0011000000101000011010101000
0000000010001110011010101000
0110000100000001011010101000
1000100000001000111010101000
0000001001000010111010101000
0101100100001000000110101000
0010100110000100000110101000
0110001000100010000110101000
0100001011000001000110101000
0000110001100001000110101000
1000011000000101000110101000
0001000001010101000110101000
0000010000011010100110101000
0010000101000001100110101000
1100000000011000010110101000
0000011010000000110110101000
1001010001000000001110101000
0000000101100100001110101000
1100000010000000101110101000
0001000010010000011110101000
0000000000000101111110101000
1101100010010000000001101000
1100001011001000000001101000
1000101000111000000001101000
1000110110000100000001101000
1111000001000100000001101000
0011011000001100000001101000
0100000111010010000001101000
1000010010101010000001101000
0001100001101010000001101000
0000101111000001000001101000
1000000110011001000001101000
0011000001011001000001101000
0100011001000101000001101000
0100011110000000100001101000
0000110011001000100001101000
1001000010001100100001101000
0010000100101001100001101000
0000001001001011100001101000
1000100000000111100001101000
0100110010100000010001101000
0001101100010000010001101000
0101000110000100010001101000
1010001000010100010001101000
0000110100001010010001101000
1000010001000110010001101000
0010000010100110010001101000
1001100001000001010001101000
0001001000101001010001101000
0110000000001011010001101000
0001100010000010110001101000
1100100100100000001001101000
0000001001110100001001101000
0010100000101100001001101000
0001011100000010001001101000
1100000010000110001001101000
1000011000100001001001101000
0000000101001101001001101000
0010000110000011001001101000
1001101000000000101001101000
0110000001010000101001101000
0101000000100100101001101000
0010001101000000011001101000
0000010110010000011001101000
0010000000110001011001101000
0100000100001000111001101000
0001010101001000000101101000
0100010000111000000101101000
0000100100011100000101101000
0000001011100010000101101000
0010100000010011000101101000
0000010000100111000101101000
0010001100000010100101101000
0100110000000001100101101000
0100001001010000010101101000
0001000100100010010101101000
0000101000000101010101101000
1010000000001000110101101000
0000001110001000001101101000
0100010100000100001101101000
0000100000100010101101101000
0001100000001000011101101000
0110000101100000000011101000
0111000000010010000011101000
1000100001010010000011101000
0000001100011010000011101000
1100101000000001000011101000
0010010100010001000011101000
0000000010010111000011101000
0011100000001000100011101000
1001001010000000010011101000
0001010000100100010011101000
0000000101000100110011101000
1101000000001000001011101000
0011000010000100001011101000
0000110001000100001011101000
1010000100000000101011101000
0000001000001100101011101000
0000101000100000011011101000
0000000011000001011011101000
1000110000001000000111101000
0010000000001110000111101000
0001001000000011000111101000
0010010000100000100111101000
1000000100000001010111101000
0010111100110000000000011000
1110011010001000000000011000
0010010011111000000000011000
0010110111000100000000011000
0001011110010100000000011000
0100110010110100000000011000
0101010010101010000000011000
0011000001101110000000011000
0111101000001001000000011000
0010001111001001000000011000
0011110000010011000000011000
0000100111010011000000011000
1100000100101011000000011000
0010011001000111000000011000
1100000010010111000000011000
1011010100010000100000011000
0101110100000100100000011000
0100111000010010100000011000
0010101001001010100000011000
0010111010000001100000011000
1001011001000001100000011000
0100011100001001100000011000
1010001000101001100000011000
0010000101100101100000011000
1000100001100011100000011000
0001101111000000010000011000
1101001000001100010000011000
1010010010100010010000011000
1100001001100010010000011000
1000100101001010010000011000
1001000110000110010000011000
0010001010001110010000011000
0100000000111110010000011000
1010001100010001010000011000
0000110100010101010000011000
0000001001011011010000011000
0100001100000111010000011000
1001101000010000110000011000
0000000111001100110000011000
0001010100100010110000011000
0000110010001010110000011000
0010100000010110110000011000
1100110000000001110000011000
0011100001000001110000011000
0101000000011001110000011000
1000001010000101110000011000
0010010000001101110000011000
1100111100000000001000011000
1100100001101000001000011000
0000111001011000001000011000
1000001100111000001000011000
1010000011001100001000011000
0001001010101100001000011000
0011100000011100001000011000
1111010000000010001000011000
0001110110000010001000011000
0110001110000010001000011000
0000000111100110001000011000
0110000001010110001000011000
0001010000110110001000011000
0101010101000001001000011000
1100010000110001001000011000
1001000010011001001000011000
0000101000110101001000011000
0100001001001101001000011000
0001001011000011001000011000
0000110101100000101000011000
0100010110010000101000011000
0010100010101000101000011000
1000001001100100101000011000
1000010000011100101000011000
1010000010010010101000011000
1000100100001001101000011000
0110010100100000011000011000
0100001101010000011000011000
0011001001001000011000011000
1000100001010100011000011000
0000100100101100011000011000
0011100000100010011000011000
1000011000001001011000011000
0100101000001000111000011000
0000000001110001111000011000
0111011100000000000100011000
1001110001100000000100011000
1110010000010100000100011000
0011000110010010000100011000
1000010011010010000100011000
0010100001110010000100011000
0000101110000110000100011000
0110000010100110000100011000
1001100000010110000100011000
0000101101100001000100011000
1011000100001001000100011000
1000101000001101000100011000
0100011000100011000100011000
0001000010001111000100011000
0100001111000000100100011000
0011100100100000100100011000
1010000011100000100100011000
1000100010011000100100011000
0001111000001000010100011000
0011000101000100010100011000
1110000010000001010100011000
0000100110001001010100011000
1001010000000011010100011000
0000000001100111010100011000
0100100010100000110100011000
1000000100100001110100011000
0010101011000000001100011000
1010011000100000001100011000
1100000100001100001100011000
0101000100100010001100011000
0000000101011001001100011000
0001100001000101001100011000
1100100000000010101100011000
0010010000001010101100011000
0000000010100011101100011000
0100110000010000011100011000
0000001100000010111100011000
1001010111000000000010011000
0101100101100000000010011000
0011100110001000000010011000
1010000101101000000010011000
0101101000010100000010011000
1000110100001100000010011000
0000110011100010000010011000
0000011000011110000010011000
1000111000000011000010011000
0000000010111011000010011000
0011011000100000100010011000
0000101001110000100010011000
0100100011001000100010011000
0010001010011000100010011000
0001010010001100100010011000
1000001011000010100010011000
0000000011010101100010011000
0000000101001011100010011000
0100110110000000010010011000
1000010010011000010010011000
0110000100001100010010011000
0011000011000010010010011000
0100001010010010010010011000
0000000101010110010010011000
0011010100000001010010011000
1100000101000001010010011000
0001100010010001010010011000
0000000100111000110010011000
0000000010100110110010011000
0001001000000011110010011000
0001010100101000001010011000
0000000110011100001010011000
1100001000001010001010011000
1000010001000110001010011000
0011000000100101001010011000
0100000001100011001010011000
1001000001010000101010011000
1000000100100010101010011000
0100001000010001101010011000
0111000000010000011010011000
0000110000100001011010011000
0000011000000100111010011000
0100111001000000000110011000
1000000001110100000110011000
0001001001001100000110011000
1100000110000010000110011000
0010110000000110000110011000
0110000100100001000110011000
1101000000010001000110011000
1000100101000000100110011000
0100000000011100100110011000
0111000000000010100110011000
0001000001100001100110011000
1000101010000000010110011000
0001010000110000010110011000
0000010011000100010110011000
0100010000001001010110011000
1001100000001000001110011000
0000000000101110001110011000
1000000010000101001110011000
0001000110000000101110011000
0010000000100000111110011000
0011111001000000000001011000
0101110000011000000001011000
1100000010111000000001011000
0111001000100100000001011000
1101001010000010000001011000
1100110000100010000001011000
1101000001100001000001011000
0001011000001011000001011000
0001101010001000100001011000
0111000001001000100001011000
0000010101010100100001011000
1000100000110100100001011000
0001010010010010100001011000
1000000100011010100001011000
0100100010000110100001011000
0110010000100001100001011000
0000001100110001100001011000
0000100001011001100001011000
0011000010000101100001011000
1100000000001101100001011000
0111010010000000010001011000
1001011000100000010001011000
1000001110001000010001011000
0010101000011000010001011000
0000100110100010010001011000
0100000011010001010001011000
0010000010101001010001011000
0001000100100101010001011000
1010100100000000110001011000
1001000011000000110001011000
1001100010100000001001011000
0100101010010000001001011000
0000011100001100001001011000
0010010100010010001001011000
1000001100000011001001011000
0100000010001011001001011000
1100000101000000101001011000
0000110000000011101001011000
0000010001101000011001011000
1010000000100100011001011000
0001000000010011011001011000
1100100011000000000101011000
0000110100101000000101011000
0100011010000100000101011000
0010100010010100000101011000
0011010000100010000101011000
0000001101001010000101011000
0000000100110110000101011000
1010110000000001000101011000
0001010100010001000101011000
0000011001100000100101011000
1000001001000100010101011000
0000100000001110010101011000
0001001010000001010101011000
0000010000011000110101011000
0100000100000100110101011000
0000010111000000001101011000
0001000000111000001101011000
0100100000100100001101011000
1000001010000000101101011000
1001000100000000011101011000
0110000000001000011101011000
0000100001000000111101011000
0110001001010000000011011000
0000101000101010000011011000
0000110101000001000011011000
1000010000100101000011011000
0001100000001101000011011000
0100000100010011000011011000
0000000111100000100011011000
1010010000001000100011011000
0010001000000110100011011000
0100100000110000010011011000
0010000000010101010011011000
0100010000000010110011011000
0000010010110000001011011000
0010000101000100001011011000
1000100000010001001011011000
0110000010000000101011011000
0000000100000001111011011000
0100000001000101000111011000
0001110000000000100111011000
1100000000100000100111011000
0010011000000000010111011000
1011001100100000000000111000
0100010111100000000000111000
1110100100001000000000111000
1001000011101000000000111000
1010100010100100000000111000
0010001101010100000000111000
1000001010011100000000111000
0001001000111010000000111000
0000110001010110000000111000
1001101010000001000000111000
0110001010000101000000111000
0101010000100101000000111000
1011000001000011000000111000
1101100001000000100000111000
0001110010100000100000111000
1000001101001000100000111000
0001000100110100100000111000
1110001000000010100000111000
0100100100100010100000111000
0100000001011010100000111000
0001001010000110100000111000
1010100000010001100000111000
0000010011000011100000111000
1001000101010000010000111000
1000101100000100010000111000
1000010000110100010000111000
0010010001001010010000111000
0100000011000110010000111000
0101001001000001010000111000
0000001011010000110000111000
0110010000011000001000111000
0001010001001100001000111000
0000101100001010001000111000
0100001000100110001000111000
0010001001100001001000111000
0000011000010011001000111000
0010000111000000101000111000
0100100000000101101000111000
0010000010010100011000111000
0000000100110010011000111000
0000100101000001011000111000
1100000000010000111000111000
0000011011001000000100111000
1101000010000100000100111000
0101101000000010000100111000
0000110010010001000100111000
0110000001010001000100111000
0010010100000011000100111000
1000000000110011000100111000
0010000000101100100100111000
0001001000010001100100111000
0000000110100100010100111000
0010110000000000110100111000
0001001101000000001100111000
0000010001110000001100111000
0100000010010010001100111000
0011000000000110001100111000
0000010100001000011100111000
0110000110010000000010111000
1001100000110000000010111000
0101001010001000000010111000
0010100001001100000010111000
1010010000010010000010111000
1010000100000101000010111000
0110010000000100100010111000
0010000001100010100010111000
0000110000001001100010111000
0011101000000000010010111000
0000011001100000010010111000
0000100010101000010010111000
0101000100000010010010111000
0000010000000111010010111000
0100000000100001110010111000
1110000001000000001010111000
0010100100100000001010111000
0000001011000100001010111000
0000001000011000011010111000
0001100011000000000110111000
1000010010100000000110111000
0011010000001000000110111000
0100000001101000000110111000
0000001100100000100110111000
1000000000000110100110111000
0100001000000100010110111000
0010011010010000000001111000
1000010001011000000001111000
0100100101000100000001111000
1000000100101100000001111000
0011100100000010000001111000
1100010100000001000001111000
1001000000010101000001111000
0001000010100011000001111000
0010101000100000100001111000
0010000010001010100001111000
0001000101000001100001111000
0011000001100000010001111000
0100011000001000010001111000
1000000010010010010001111000
0000010010000100110001111000
1010001000001000001001111000
0000000000011110001001111000
0011010000000001001001111000
0000000010010001101001111000
0001001000000100011001111000
1010000100010000000101111000
0001000001010010000101111000
0000100110000000100101111000
1000100000100000010101111000
0000000000000011110101111000
1000010000000010001101111000
0000000100100001001101111000
0101010001000000000011111000
0100000010100100000011111000
0000010110000010000011111000
0000000001110001000011111000
1000000000001011000011111000
0001000100010000001011111000
0010000000000010011011111000
0000010000010100000111111000
0010000010000001000111111000
0100110111110000000000000100
0111101011001000000000000100
1110010110011000000000000100
1010101010111000000000000100
0101110101001100000000000100
0100101110101100000000000100
0010010101111100000000000100
1100100111001010000000000100
0011100101101010000000000100
1010100110100110000000000100
0111011000001110000000000100
1011110101000001000000000100
1100100001110101000000000100
1001101001001101000000000100
1000100110011101000000000100
1011001001100011000000000100
1001011100010011000000000100
1010110010010011000000000100
0111000110010011000000000100
0110110000101011000000000100
0000001111011011000000000100
0110010011000111000000000100
0100001001101111000000000100
1100111011000000100000000100
0010101111100000100000000100
1011101001010000100000000100
1101101100001000100000000100
0011011110000010100000000100
0101001011100010100000000100
1000110100110010100000000100
1000101001101010100000000100
0101100110000110100000000100
1110010000100110100000000100
0000110011100110100000000100
0101011010001001100000000100
1101001000100101100000000100
0110001100010101100000000100
1100010100001101100000000100
0100100011001101100000000100
1110000001010011100000000100
0001110000011011100000000100
0001010100100111100000000100
1110101001100000010000000100
1011011000110000010000000100
0001110100111000010000000100
1001101100100100010000000100
1100110010100100010000000100
0111001010100100010000000100
1000101011010100010000000100
0000111101010010010000000100
0101100010101010010000000100
0010000110111010010000000100
0100001010011110010000000100
1101011001000001010000000100
0011001100011001010000000100
0101010110000101010000000100
0010001111000101010000000100
1010010001010101010000000100
0111000001001101010000000100
0010011011010000110000000100
1110011000001000110000000100
1100100010011000110000000100
0101001001011000110000000100
1000001100111000110000000100
0101111000000100110000000100
0101010010010010110000000100
0100100001110010110000000100
0010010100001110110000000100
1010101100000001110000000100
0010010101100001110000000100
0000101000011101110000000100
0001101000100011110000000100
1110011100100000001000000100
1001110010011000001000000100
0011001011010100001000000100
1011000100110100001000000100
0100001101110100001000000100
0000111001101100001000000100
1101100100100010001000000100
0100111100001010001000000100
1000010110101010001000000100
1000000111010110001000000100
1010110000001110001000000100
0010001100011110001000000100
0100010000111110001000000100
0100111010010001001000000100
0100100101101001001000000100
0001101110000101001000000100
0010100011100101001000000100
0000001010111101001000000100
0100001110100011001000000100
0100010101010011001000000100
0011010100001011001000000100
0101100000001111001000000100
1001011001100000101000000100
0110011001000100101000000100
0001010011001100101000000100
1010000011100010101000000100
0110000100101010101000000100
0101000001110001101000000100
1010000101000101101000000100
0010100001001011101000000100
0100000010011011101000000100
0001011110010000011000000100
0111010010001000011000000100
1000110101001000011000000100
0011100100001100011000000100
0100100001011100011000000100
0101110001000010011000000100
1010001001010010011000000100
0110000110000110011000000100
0000110010010110011000000100
1001000000101110011000000100
0000101011000011011000000100
0000000101100111011000000100
0100110110000000111000000100
1000111000010000111000000100
1000000001110100111000000100
0100011000100001111000000100
0111011001100000000100000100
0010111110000100000100000100
0010101001110100000100000100
1010100011001100000100000100
1011110000100010000100000100
0110100011100010000100000100
0111101000010010000100000100
1000001001011110000100000100
1110001000101001000100000100
0101100000111001000100000100
1100011010000101000100000100
0001111000010101000100000100
0001000111001101000100000100
0000100110101011000100000100
0010011000011011000100000100
1011001100100000100100000100
0110010010101000100100000100
0100011000011100100100000100
1111000010000010100100000100
0110111000000001100100000100
1010010100010001100100000100
0100000101011001100100000100
0011010010000101100100000100
0000011101000101100100000100
0001001001010011100100000100
1101110000010000010100000100
0010101101001000010100000100
0000010111011000010100000100
0101000100011100010100000100
1001100100001010010100000100
1000010110000110010100000100
0000111000001110010100000100
0000000011101110010100000100
0001011100100001010100000100
0000010000111101010100000100
0111000000100011010100000100
0001010010001011010100000100
1100010100100000110100000100
1011000001001000110100000100
0110100000001100110100000100
0100001000101010110100000100
0001100000010110110100000100
0110000110000001110100000100
1100001000010001110100000100
1000000010100101110100000100
0000110100000011110100000100
0010001000000111110100000100
0011010101010000001100000100
0100110011001000001100000100
0001011100001100001100000100
0010010010011100001100000100
0011001001001010001100000100
1100100010000110001100000100
0110000011010001001100000100
1111000000000101001100000100
0100101000100101001100000100
0000010110100101001100000100
0101011000000011001100000100
0001100001100011001100000100
1000001010010011001100000100
1000000101001011001100000100
0010100110001000101100000100
1001000110000100101100000100
0101010000100100101100000100
1000011000000110101100000100
0000100000101110101100000100
1100000000100011101100000100
1101001000100000011100000100
0100011001010000011100000100
1001100001000100011100000100
0000001000110110011100000100
0010001010100001011100000100
0010110000001001011100000100
0100100000010011011100000100
0011011000000000111100000100
0000001011001000111100000100
0000010000011010111100000100
0000000100010101111100000100
0110101101010000000010000100
0001011101110000000010000100
1000110111000100000010000100
0010011011100100000010000100
1010110000110100000010000100
1010101100001100000010000100
1110001010100010000010000100
0010010111010010000010000100
0000101011110010000010000100
1001001111000001000010000100
0110010001110001000010000100
1110000110000101000010000100
1000001100110101000010000100
0101001100001101000010000100
1100101100000011000010000100
1000100001011011000010000100
0100110100101000100010000100
1000000111101000100010000100
0011001101000100100010000100
0000101110010100100010000100
0011010000101010100010000100
0000011001011010100010000100
1100001000010110100010000100
1100010010100001100010000100
1011000000110001100010000100
0000101001100101100010000100
0101010000010101100010000100
0010100100010011100010000100
0111110100000000010010000100
0011101010010000010010000100
1011000101010000010010000100
0010110001011000010010000100
0001000011110100010010000100
1110100000010010010010000100
0100100100001110010010000100
0011010010100001010010000100
0000100101110001010010000100
1100000001100011010010000100
0100001101100000110010000100
0101000110001000110010000100
1001010000011000110010000100
0010101001000010110010000100
1000011000100010110010000100
0010000000110110110010000100
0110100000100001110010000100
0001000000101101110010000100
0000100010001011110010000100
0110000111100000001010000100
1001101000110000001010000100
1010011001001000001010000100
1011000010101000001010000100
0101000100111000001010000100
0100010110001100001010000100
0001110010100010001010000100
0100100110010010001010000100
0000011101000110001010000100
1000010101100001001010000100
0000000101011101001010000100
1101000000010011001010000100
0000101000010111001010000100
0010000000101111001010000100
1000101101000000101010000100
0100010011010000101010000100
0001001010100100101010000100
1100000001001100101010000100
0011000001010010101010000100
0010010110000001101010000100
0100100100000101101010000100
1000110000000011101010000100
0000100110101000011010000100
0000001001111000011010000100
0101100010000100011010000100
0100101000100010011010000100
1010000100100010011010000100
0001100000011010011010000100
1100010000000110011010000100
0100000000110101011010000100
0000001010010010111010000100
1010100101100000000110000100
1000101010100100000110000100
0001100100110100000110000100
1010010100001010000110000100
0010101000101010000110000100
0001001100011010000110000100
1010101000010001000110000100
0000001011010101000110000100
1100000000011101000110000100
0001100010010011000110000100
0100001000110011000110000100
0101010101000000100110000100
0110000100110000100110000100
0111001000001000100110000100
0001100001101000100110000100
1000100100001001100110000100
0000010010011001100110000100
0010000001100011100110000100
1001010011000000010110000100
1000001110010000010110000100
1100000010101000010110000100
1010001001000100010110000100
0011010000010100010110000100
0100101000010100010110000100
0000010001110010010110000100
0101001010000001010110000100
0010100011000001010110000100
0000100000100111010110000100
1010110000000000110110000100
0011000100000010110110000100
0100000001000101110110000100
1001110100000000001110000100
1110010010000000001110000100
0011001110000000001110000100
1000000011011000001110000100
0100010100100010001110000100
0010011000000101001110000100
1010000000100100101110000100
0001000010001010101110000100
1001000001000001101110000100
0010100100010000011110000100
0001010000101000011110000100
0000000111000100011110000100
1001010111010000000001000100
1111001100000100000001000100
1001001001110100000001000100
0011101000011100000001000100
0001101111000010000001000100
1001011010100010000001000100
0011011001010010000001000100
1000100000111110000001000100
0000111110100001000001000100
1101001000011001000001000100
0110000100111001000001000100
0100010010101101000001000100
0100101010001011000001000100
0110100100000111000001000100
1000001100001111000001000100
0010000001011111000001000100
1001110001001000100001000100
0000011011101000100001000100
1010110100000100100001000100
1000001110100100100001000100
0110000010011100100001000100
0110001001001010100001000100
1001000100101010100001000100
1100000111000001100001000100
0000000101101101100001000100
0001010011000011100001000100
0010000110001011100001000100
1101100011000000010001000100
0011010101001000010001000100
1000010100101100010001000100
0011110010000010010001000100
0100110101000001010001000100
0001100010011001010001000100
0001011000001101010001000100
1000010001001011010001000100
0000001010100111010001000100
1001011100000000110001000100
0101100100100000110001000100
0100010000111000110001000100
0011000110000100110001000100
1100000100010100110001000100
1000000010110010110001000100
0111010000000001110001000100
1000110000100001110001000100
0010100001000101110001000100
0100001100000011110001000100
1001000000000111110001000100
0101101010100000001001000100
0010110010110000001001000100
0001011000111000001001000100
1000111010000100001001000100
1100000010110100001001000100
0010110101000010001001000100
0101010010000110001001000100
0001000101001110001001000100
0011011010000001001001000100
0010001101001001001001000100
1000101000101001001001000100
0101001001000101001001000100
0000000011101011001001000100
1010000010000111001001000100
0101010100001000101001000100
0000001001011100101001000100
1001100010000001101001000100
0000111001000001101001000100
0110000010100001101001000100
1001100100010000011001000100
0000010101110000011001000100
0100001100101000011001000100
1000001101000100011001000100
0010011000100100011001000100
0001101000000110011001000100
0000000011010101011001000100
0000001000011011011001000100
0000000010101100111001000100
0000001001100010111001000100
0000100100001001111001000100
0111010110000000000101000100
1111100000001000000101000100
0001111010001000000101000100
1010001110001000000101000100
0001010101100100000101000100
0100000111010100000101000100
0110010000110100000101000100
1010000001101010000101000100
0001100001011010000101000100
0000001010111010000101000100
1000110001000110000101000100
1100001000100110000101000100
0000101100010110000101000100
0010000111100001000101000100
1011000010010001000101000100
1000110000011001000101000100
1000100100100101000101000100
0100010001100011000101000100
0000010010010111000101000100
0011100010100000100101000100
0111000001010000100101000100
0000101100101000100101000100
0100101001000100100101000100
0000010101010010100101000100
0010000100100110100101000100
0101000100000101100101000100
0011001011000000010101000100
0001010010110000010101000100
1100001001001000010101000100
1000011000010100010101000100
0100000100110010010101000100
0101000001000110010101000100
0010010100000101010101000100
0100010010000100110101000100
0000000001110001110101000100
0001100010010100001101000100
0110000100001100001101000100
0101000000101010001101000100
0000001011000110001101000100
1010100001000001001101000100
0010000000111000101101000100
1000100000010010101101000100
0001010000010001101101000100
0100100001100000011101000100
0100000010011000011101000100
0001000100000011011101000100
0010000101000000111101000100
1011100110000000000011000100
0101110000110000000011000100
1000101011001000000011000100
0101001001101000000011000100
1000010001111000000011000100
1111000001000010000011000100
0000011110001010000011000100
0100110001001010000011000100
1010001000011010000011000100
0001110100000101000011000100
1000100010100011000011000100
0000010110110000100011000100
0011000100011000100011000100
1100100010000100100011000100
0100010100000110100011000100
0000101000001110100011000100
1110001000000001100011000100
0101100000001001100011000100
0000011010000101100011000100
0000000000111011100011000100
0010001110100000010011000100
1000110010010000010011000100
1100001000110000010011000100
0100011001000100010011000100
0010011000010001010011000100
0100000010010001110011000100
0011010100100000001011000100
0110001010001000001011000100
0100000001110010001011000100
1001010000001010001011000100
0000100100100110001011000100
0100011100000001001011000100
0001100001010001001011000100
0001001000100011001011000100
0110100001000000101011000100
1010000010010000101011000100
0011000000000101101011000100
0100010010100000011011000100
1010100000001000011011000100
0010000001000110011011000100
0000100000110000111011000100
1000011100100000000111000100
1101000100010000000111000100
0010100010011000000111000100
0110000010000110000111000100
0011010001000001000111000100
0000000011100100100111000100
0000110000100010100111000100
0110010000001000010111000100
1001000000001100010111000100
0000000110001001010111000100
0000001000011000110111000100
0100110000000100001111000100
0000000000011110001111000100
0100001000000010101111000100
0000101010000000011111000100
1000000000010001011111000100
0111110010100000000000100100
0011011100101000000000100100
1000011110010100000000100100
0111000110001100000000100100
1010010010101100000000100100
1100101001010010000000100100
0010111000110010000000100100
0111000001110010000000100100
1010010001011010000000100100
0100000111100110000000100100
0000110110001110000000100100
0110100000011110000000100100
0001000010111110000000100100
0100011011100001000000100100
1000110001101001000000100100
0011100000101101000000100100
0101100011000011000000100100
1000001011000111000000100100
1110001010010000100000100100
0001001111001000100000100100
0100110001011000100000100100
1001101010000100100000100100
0010010111000100100000100100
1011100000001010100000100100
1000000110011010100000100100
0010101100000110100000100100
0001000101010110100000100100
0000011000101110100000100100
1011000110000001100000100100
0100010110010001100000100100
0000010001110011100000100100
1101000110010000010000100100
1111000000101000010000100100
0011000011011000010000100100
0011000101100100010000100100
0010101010001100010000100100
1110001100000010010000100100
1000100101100010010000100100
1100000000110110010000100100
0001001100001110010000100100
0001001001110001010000100100
0000100101001101010000100100
1001000000011101010000100100
0010110001000011010000100100
1100000101001000110000100100
0010000001101010110000100100
0101000010100001110000100100
1010110110000000001000100100
1111010001000000001000100100
0001111011000000001000100100
1100001111000000001000100100
1000100100101100001000100100
0010100010101010001000100100
0010010100100110001000100100
0110001000110001001000100100
0101000100100101001000100100
1001010010000011001000100100
0001001101000011001000100100
1000000100110011001000100100
0001001100110000101000100100
0100101000101000101000100100
1100010010000100101000100100
0101100001000100101000100100
0000100010110100101000100100
1010100000100001101000100100
0000001011010001101000100100
0000110010001001101000100100
0010000100011001101000100100
0101100000110000011000100100
1000011010001000011000100100
0110001001001000011000100100
0010010000111000011000100100
0011001000100010011000100100
0000110100100001011000100100
1100000001010001011000100100
1000000110000101011000100100
0010100000010101011000100100
0010000110100000111000100100
0001010001010000111000100100
1010010000000010111000100100
0000100100010010111000100100
0000000000001111111000100100
1011011010000000000100100100
1110000101010000000100100100
1001101000101000000100100100
0010100100111000000100100100
0100001001111000000100100100
0010001110100010000100100100
0101110000001010000100100100
0000101011001010000100100100
1100000100101010000100100100
0101010001010001000100100100
0010010011001001000100100100
1001001100000101000100100100
0100010100000111000100100100
1000100000001111000100100100
1101001001000000100100100100
0001110010010000100100100100
0000101101010000100100100100
0100100100100100100100100100
1110010000000100010100100100
1001001000010010010100100100
0000101110000001010100100100
1010000100001001010100100100
0101100000000101010100100100
0000000001011011010100100100
0100100011000000110100100100
0001000101000001110100100100
1000110000110000001100100100
0000110101000100001100100100
0001000011100100001100100100
1010000001000110001100100100
0011100010000001001100100100
1000011001000001001100100100
0100000001001101001100100100
0000010110000010101100100100
0111000100000000011100100100
0000001100011000011100100100
1000000000101000111100100100
1101001100100000000010100100
1000100110110000000010100100
0010100111001000000010100100
0100001010110100000010100100
1100010110000010000010100100
1001010000110010000010100100
1001001010001010000010100100
0010001001001110000010100100
0011001010000101000010100100
0100000001010111000010100100
0010011100010000100010100100
0010000011110000100010100100
0111000000100100100010100100
0110010001000010100010100100
0100100010100010100010100100
0100001100001010100010100100
0100000001101001100010100100
1000000000100111100010100100
1100101010000000010010100100
0110100001000100010010100100
0100010100100100010010100100
1000000001101100010010100100
0101001001000010010010100100
1000110000001010010010100100
1000011100000001010010100100
0100000111000001010010100100
1001100000100001010010100100
0100000000011100110010100100
1000000001010010110010100100
0010000100000101110010100100
0010110001100000001010100100
0010000010010110001010100100
1000001010100001001010100100
0001001000011001001010100100
1000100001000101001010100100
0000000110001011001010100100
1100000000110000101010100100
0010010000001100101010100100
0001011000000010101010100100
0000100011010000011010100100
0000010001001001011010100100
0000101000000100111010100100
1100110001000000000110100100
0001000111010000000110100100
0001011001000100000110100100
0110100100000010000110100100
0000010010101010000110100100
1001010000001001000110100100
0000111000001000100110100100
0000010000110100100110100100
0000001010000011100110100100
0010010110000000010110100100
0010001000110000010110100100
1000100100000100010110100100
0100000010010010010110100100
0000001000001101010110100100
0000100000010001110110100100
0000101100100000001110100100
0100100000011000001110100100
1100001000000100001110100100
0000000001110001001110100100
0001000000000111001110100100
1001110100100000000001100100
0110101100001000000001100100
0111010000011000000001100100
0011110001000100000001100100
0110001001010100000001100100
1010100100010010000001100100
1011101000000001000001100100
0101100100010001000001100100
0000011010011001000001100100
0100001110000101000001100100
1000010101000101000001100100
0110100000110000100001100100
0001100100001100100001100100
0010001001100001100001100100
1000001000010101100001100100
0000100010010011100001100100
0001101001001000010001100100
0000111100000100010001100100
1010100000100100010001100100
0100000011001100010001100100
0001000011100010010001100100
0100010001010010010001100100
0010011000001010010001100100
1100010010000001010001100100
0100101000100001010001100100
1011000000010000110001100100
0000000111010000110001100100
0000010001100100110001100100
1000101000000010110001100100
0110000000000110110001100100
1010000101100000001001100100
0000010100011100001001100100
0010010001010001001001100100
0001010010100000101001100100
0010000011001000101001100100
0101000000010010101001100100
0000110000000110101001100100
1000000001000011101001100100
0000001010110000011001100100
1101000000000100011001100100
1000000100001010011001100100
0011000000001001011001100100
0010011101000000000101100100
0100111000010000000101100100
1001000011001000000101100100
0001000110000110000101100100
0001000000110101000101100100
1100000000010011000101100100
0100000110001000100101100100
0010001000001100100101100100
0000100001001001100101100100
0110000010100000010101100100
0001010000001000110101100100
0001001001010000001101100100
1000000010100010001101100100
0100010001000000101101100100
1010001000000000011101100100
0000000010000001111101100100
0110011000100000000011100100
1001100000011000000011100100
0001010010010100000011100100
0000000110101100000011100100
0011001100000010000011100100
1000011001000010000011100100
0000000011011010000011100100
0100000100100011000011100100
0000010000001111000011100100
1101010000000000100011100100
0001100011000000100011100100
0000101100000001100011100100
0001000100110000010011100100
0001000001000101010011100100
0010000010000011010011100100
1001000100000001001011100100
0010000000100010101011100100
0001110000000000011011100100
0110000000010000011011100100
0001001010100000000111100100
0000100001010100000111100100
0010010000010010000111100100
0100100010000001000111100100
1010000000000101000111100100
0100001100000000010111100100
0000010000100001010111100100
1010110011100000000000010100
1010001101110000000000010100
1101001010101000000000010100
0001011011011000000000010100
0110011000111000000000010100
1100011001100100000000010100
0111110000010100000000010100
0110000011110100000000010100
1011010010001010000000010100
1111000100100001000000010100
0000111001110001000000010100
1101110000001001000000010100
1011000001011001000000010100
1011100010000101000000010100
1010100100001011000000010100
0001000011100111000000010100
1110000011001000100000010100
1010010100101000100000010100
0011100001001100100000010100
1000101010010010100000010100
1101000000110010100000010100
0010001001100110100000010100
0000011100010110100000010100
0101101000010001100000010100
0001010101010001100000010100
0000101101001001100000010100
0010000010111001100000010100
1000010011000101100000010100
1000111110000000010000010100
0110010111000000010000010100
1001010101100000010000010100
0100000101111000010000010100
0001110011000100010000010100
0000011011100010010000010100
1000100010001110010000010100
0100011100010001010000010100
1000000011110001010000010100
0001100000110101010000010100
1010100000110000110000010100
0010010010100100110000010100
0011001000010100110000010100
0000010001011100110000010100
1100100100000010110000010100
0001001101000010110000010100
0000110010010001110000010100
0000000100011011110000010100
0100000010000111110000010100
1101010110000000001000010100
0000101111010000001000010100
0001110100100100001000010100
0111000010100010001000010100
0010100100110010001000010100
0001001001110010001000010100
1110001000000110001000010100
0011010001000110001000010100
0000101010100110001000010100
1000001110001001001000010100
0101000010010101001000010100
1100001001010000101000010100
0101100010001000101000010100
1000101000001100101000010100
1000010101000010101000010100
0010000010001110101000010100
0011110000000001101000010100
0110001000001001101000010100
0000100110000011101000010100
0000000001010111101000010100
0101001011000000011000010100
1110010000010000011000010100
0011100001010000011000010100
0010101000101000011000010100
0010011001000001011000010100
0100100001000001111000010100
1011100100010000000100010100
1101000011010000000100010100
0110100001011000000100010100
1101101000000100000100010100
0001001101010100000100010100
1100010010100010000100010100
0111000100000110000100010100
0010010000101110000100010100
0110010100001001000100010100
0000100001101101000100010100
1010011001000000100100010100
0100010001110000100100010100
0000110100011000100100010100
0000111000100100100100010100
0100100010010100100100010100
1010100000000110100100010100
0001000000011101100100010100
0000100000110011100100010100
0111100010000000010100010100
0000110010101000010100010100
1000101000011000010100010100
0010100100100100010100010100
0001000000111010010100010100
0001001010000110010100010100
1011001000000001010100010100
1100100000100001010100010100
0001000110010001010100010100
0001000001100100110100010100
0000100001001010110100010100
1000010000001001110100010100
0010111000010000001100010100
0100001101001000001100010100
1010010100000100001100010100
0011001000100100001100010100
0001000111000010001100010100
1100000000011010001100010100
0100000001100110001100010100
1000100000010101001100010100
0000001000001111001100010100
0001101100000000101100010100
0100000110100000101100010100
1010000010000001101100010100
1000000101010000011100010100
0000000100101001011100010100
0100010000000101011100010100
1011011100000000000010010100
1001100100101000000010010100
1101000101000100000010010100
0001010100011100000010010100
1001000110010010000010010100
1000001101001010000010010100
1011000000100110000010010100
0000000001111110000010010100
0010001000011101000010010100
0010010001001011000010010100
0000011000100111000010010100
1111100000000000100010010100
0001110110000000100010010100
1100001110000000100010010100
0000101010101000100010010100
0100110001000100100010010100
0110000010010010100010010100
0000000110001101100010010100
1100000000001011100010010100
0001100000000111100010010100
0011001001100000010010010100
1000011001010000010010010100
0010010100110000010010010100
0100101001001000010010010100
0100010010010100010010010100
1010010000001100010010010100
0010100010100010010010010100
0001011000001010010010010100
0010001100000110010010010100
0110000010001001010010010100
1000001000101001010010010100
0000101010000101010010010100
0000010101000101010010010100
0100110000000011010010010100
0011000000010011010010010100
1010000100011000001010010100
0010110010000100001010010100
1000011010000010001010010100
0110000001000101001010010100
0010001100100000101010010100
0001010000110000101010010100
0101000100000010101010010100
0000100001100010101010010100
0001000001001100011010010100
0001001100000001011010010100
1000000010100000111010010100
0000010101101000000110010100
0100000110011000000110010100
0100001000101100000110010100
1010000001010010000110010100
1000010000110001000110010100
0100000011000011000110010100
0001001000100010100110010100
0000000101000110100110010100
1000001000000101100110010100
1101000000000010010110010100
0001100000001001010110010100
0000011100000000110110010100
0101100000100000001110010100
0000000010110010001110010100
0000101001000001001110010100
0110001000000000011110010100
0000000000000011111110010100
1100100110010000000001010100
0011001010110000000001010100
1110010010000100000001010100
0100101000110100000001010100
0000100101011100000001010100
1000000111100010000001010100
1100011000010010000001010100
0001010001101010000001010100
0100001101000110000001010100
0100100011100001000001010100
1001000000101101000001010100
0100010110000011000001010100
0101000001010011000001010100
0010001000101011000001010100
0100111100000000100001010100
1100100000101000100001010100
1010001100000010100001010100
0011100000010010100001010100
0010100100100001100001010100
0110110000100000010001010100
0001111000010000010001010100
1110000100001000010001010100
0010010010011000010001010100
0100000110100100010001010100
0010000001101100010001010100
0000100011010010010001010100
0000101100001010010001010100
0000001101100001010001010100
1100010001000000110001010100
0001001000101000110001010100
1010001011000000001001010100
0100110001010000001001010100
1101000001001000001001010100
0010101100000100001001010100
1000010000100110001001010100
1000110100000001001001010100
0001000100110001001001010100
0010100010001001001001010100
0000011000010101001001010100
1100000010000010101001010100
0001000000001011101001010100
1000000000111000011001010100
1011000000000010011001010100
0001010000000100111001010100
0010000000010001111001010100
1011000001000100000101010100
0000010110001100000101010100
0010000100011010000101010100
0001100000100110000101010100
0000000011011001000101010100
1000001001000011000101010100
1000000100110000100101010100
0001000101001000100101010100
0000010010100001100101010100
1000001010100000010101010100
0110000001000001010101010100
0010010000000010110101010100
1110000000100000001101010100
1000010010010000001101010100
0000001100100010001101010100
0000000101000101001101010100
0010110100001000000011010100
0001001100100100000011010100
0110101000000010000011010100
0000001010010011000011010100
0001011001000000100011010100
1010000001100000100011010100
1001000010001000100011010100
0100000001011000100011010100
1000000000010110010011010100
1001010000000001010011010100
0000100101000000110011010100
0000111000100000001011010100
0101001000010000001011010100
1001100000000100001011010100
0010000000110100001011010100
0010000100000011001011010100
0000000110010000011011010100
0100000000001010011011010100
0000100110100000000111010100
0001000001110000000111010100
0010001001001000000111010100
1000100000001010000111010100
0001000010000101000111010100
0110111001000000000000110100
0010001011101000000000110100
0110001100100100000000110100
0100010101010100000000110100
0101001000011100000000110100
0000110000111100000000110100
0101011010000010000000110100
1110100000100010000000110100
1001100100000110000000110100
0000110111000001000000110100
0011011000010001000000110100
0001010010001101000000110100
0010101010000011000000110100
1100000101000011000000110100
0101000000101011000000110100
1000001000011011000000110100
0000011110100000100000110100
0100001011000100100000110100
1000100001100100100000110100
0011000100100010100000110100
0100110000100001100000110100
0000100100010101100000110100
1010000000001101100000110100
0011001110000000010000110100
0001011000100100010000110100
0100101000000110010000110100
0000111000001001010000110100
1000000010010100110000110100
0000000100101100110000110100
0100010000001010110000110100
1010000010110000001000110100
1010100001001000001000110100
0100010001101000001000110100
0000000111001100001000110100
0100101100000001001000110100
0001100000010011001000110100
0110010100000000101000110100
1001000011000000101000110100
0000001001001010101000110100
1000110000000100011000110100
0000000010100011011000110100
0110010010010000000100110100
0001100110001000000100110100
0000000101110010000100110100
0110001000001010000100110100
1000010000010110000100110100
0001001011000001000100110100
1000000110100001000100110100
0101000100010000100100110100
1000001010001000100100110100
0000000010100110100100110100
1000000001010001100100110100
0100110100000000010100110100
1010000001100000010100110100
0010100000010010010100110100
0010000010000101010100110100
0110100000000100001100110100
1000101000000010001100110100
0001010000100010001100110100
0000010100010001001100110100
0000001000100001101100110100
1100000010000000011100110100
0000000100000110011100110100
0000001100111000000010110100
0001100010100100000010110100
0011000001010100000010110100
0000010011000110000010110100
0010000101100001000010110100
0000100010011001000010110100
1000010001001000100010110100
0001000000011010100010110100
0000010100000011100010110100
1000000110001000010010110100
1100000000000101010010110100
0011010000000000110010110100
0101010000000100001010110100
1000000000001110001010110100
0000100100001000101010110100
0100000010000001101010110100
1001000000010000011010110100
0000001110000100000110110100
0011000010000010000110110100
0000110000000101000110110100
0000010000011000010110110100
1001001101000000000001110100
1000110010001000000001110100
0101000001100100000001110100
0010010010100010000001110100
0100000010010110000001110100
1000100000110001000001110100
0100001001001001000001110100
0011000100000101000001110100
0111000010000000100001110100
0000101000011000100001110100
0100100001000010100001110100
1000010100010000010001110100
1000001000001100010001110100
0001001000000011010001110100
0000100010100000110001110100
0011100000100000001001110100
0001001010001000001001110100
0010001000010010001001110100
0000000001110000101001110100
0100000000001100101001110100
1100000100000100000101110100
0000000001001110000101110100
0000100100000011000101110100
1001100000000000100101110100
0000001001000000110101110100
0000100011000000001101110100
1000000000001001001101110100
1100000011000000000011110100
0000100001101000000011110100
0100010000010001000011110100
0000011010000000010011110100
0000000000001001110011110100
0001000001000010001011110100
1000001000000000101011110100
0101000000001000000111110100
0000000010010000100111110100
1101100001011000000000001100
0110010110100100000000001100
1001100010101100000000001100
1100001000111100000000001100
0110110001010010000000001100
0010011010101010000000001100
0101101000100110000000001100
1000010100011110000000001100
0011000101110001000000001100
0000110010111001000000001100
0001011010100101000000001100
0011010000011101000000001100
0000010111100011000000001100
0110001100001011000000001100
1001010000101011000000001100
0100000100110111000000001100
0011000011100100100000001100
1100001010001010100000001100
0100010001101010100000001100
0111000000010110100000001100
0001101011000001100000001100
0000111100010001100000001100
0011100100000101100000001100
1010000010010101100000001100
0010001001001101100000001100
1010110100100000010000001100
1001001011100000010000001100
1100010101010000010000001100
0100101010110000010000001100
0011011100000100010000001100
1011100000010100010000001100
0101010000110100010000001100
1001000101001100010000001100
1100000110100010010000001100
0001000111010010010000001100
1010001000100110010000001100
0101100001100001010000001100
1100101000000101010000001100
0000100110100101010000001100
1000001101000011010000001100
0010100000110011010000001100
0000011000010111010000001100
1000010010101000110000001100
0000100101011000110000001100
1101000010000100110000001100
1010000100010010110000001100
0000101010000110110000001100
0010010010000011110000001100
1110100010100000001000001100
1110000101001000001000001100
0001001101011000001000001100
0010100110010100001000001100
0011101100000010001000001100
1100001100010010001000001100
1011100000001001001000001100
0010000110101001001000001100
0100010001100101001000001100
1000001001010101001000001100
0111000001000011001000001100
0000011001001011001000001100
1001000100000111001000001100
0111000110000000101000001100
0110101000010000101000001100
0001111000001000101000001100
1000100011001000101000001100
1001010000010010101000001100
1000011010000001101000001100
0011001000100001101000001100
0010001100110000011000001100
0110100000001010011000001100
0100000110010001011000001100
0000110001010001011000001100
1000000001101001011000001100
0011000010000101011000001100
0000001100001101011000001100
0001000101100000111000001100
0001000010011000111000001100
0010010000010100111000001100
1001011101000000000100001100
0011100011010000000100001100
0101001110000100000100001100
1000100101010100000100001100
1000010001101100000100001100
0100101101000010000100001100
0001011000110010000100001100
0110000000111010000100001100
0000110100100110000100001100
1100110100000001000100001100
1000001100011001000100001100
0000111010000011000100001100
1010000011000011000100001100
1110100001000000100100001100
1100000110010000100100001100
0000011110001000100100001100
0101000011001000100100001100
0001010100010100100100001100
0000000010111100100100001100
1001000001100010100100001100
1000110000001010100100001100
0100001100100001100100001100
0010100000011001100100001100
1001000100110000010100001100
0010001000011100010100001100
0101010100000010010100001100
0010000101100010010100001100
0000100010011010010100001100
1000010010010001010100001100
0000110000110000110100001100
0100010010110000001100001100
0110011000001000001100001100
0000101000111000001100001100
1000001010001100001100001100
0100000110001010001100001100
0000001111000001001100001100
0001100100010001001100001100
1010000000110001001100001100
0010010001000001101100001100
0100000000101100011100001100
0110011010010000000010001100
1010110010001000000010001100
0100001111001000000010001100
0000111001010100000010001100
0001011011000010000010001100
0011000010110010000010001100
1101000100001010000010001100
1000010010100110000010001100
0110000001100110000010001100
1010011000100001000010001100
0111100000010001000010001100
0100111000001001000010001100
0001000110011001000010001100
1000000011001101000010001100
0000010100101101000010001100
1010100000000111000010001100
0011110001000000100010001100
1001001001001000100010001100
0000110010010010100010001100
0100000101010010100010001100
0110000011000001100010001100
0101000000100011100010001100
0000001100000111100010001100
1001111000000000010010001100
1010010001000010010010001100
0100010010001010010010001100
0110010000000101010010001100
0010000010001100110010001100
0000100100100010110010001100
0001000001000110110010001100
0100110101000000001010001100
1101000001100000001010001100
1010100001010000001010001100
0010001010000011001010001100
1110000000000010101010001100
0000010100001010101010001100
0000100001100100011010001100
1000100100000001011010001100
0100001001000001011010001100
0001010000000011011010001100
0001110000011000000110001100
0010000101011000000110001100
1100010000010010000110001100
0011001000000110000110001100
0000000110010110000110001100
0010101100000000100110001100
0100100000000110100110001100
0001011000000001100110001100
0001100010000000110110001100
0000001000100100110110001100
1000000100101000001110001100
1001000000010100001110001100
0001000010100001001110001100
0000010010000100101110001100
0011000001000000011110001100
1000000010000010011110001100
0101000110110000000001001100
0010011100011000000001001100
1100000110001100000001001100
0011000100101100000001001100
1001000010011010000001001100
0010111000000110000001001100
1000110011000001000001001100
1000010100110001000001001100
0000101010010101000001001100
1000000001100111000001001100
0011010000110000100001001100
0001110010000100100001001100
1000011001000100100001001100
0110000101000100100001001100
1000010110000010100001001100
1010100000100010100001001100
0000001011010010100001001100
0100100000011010100001001100
1011000001000001100001001100
0001001100001001100001001100
0000011000100011100001001100
0111001000001000010001001100
0110100010000100010001001100
0000010111000100010001001100
1000100100000110010001001100
0000001001001110010001001100
1001000110000001010001001100
1010000000011001010001001100
0000000100101011010001001100
0000110001000010110001001100
0100000000100101110001001100
1001001100100000001001001100
1100010000011000001001001100
0101100100000100001001001100
1001000011000100001001001100
0110000010010010001001001100
0000110000101010001001001100
0000010001010110001001001100
0100100000110001001001001100
0000101000100100101001001100
1000000000001110101001001100
0100000001001001101001001100
0000010100000101101001001100
1100001010000000011001001100
0110010001000000011001001100
0011100000000000111001001100
0010001010100100000101001100
0101010000001100000101001100
0000010011001010000101001100
1010000000010110000101001100
0000011001010001000101001100
0010010000101001000101001100
0001101000010000100101001100
0100000010000011100101001100
0001000001101000010101001100
0000101000100010010101001100
0101000000010001010101001100
0000000110100000110101001100
0001110001000000001101001100
0010100100100000001101001100
1100000001000010001101001100
0100000000010100101101001100
0000101101100000000011001100
0100001100010100000011001100
0010000011010100000011001100
0001100000010110000011001100
0101010010000001000011001100
1100000000101001000011001100
0011001010000000100011001100
1000100100010000100011001100
0000010000011100100011001100
0110000100000010010011001100
0000100001001001010011001100
0001011000000100001011001100
1000101000000010001011001100
0000000111000010001011001100
0010110000000001001011001100
0100000000000111001011001100
0100000100100000101011001100
1000000001000000111011001100
1000000010110000000111001100
0010100001000010000111001100
1001100000000001000111001100
0000010100010000010111001100
0010000000000001110111001100
0010001000010000001111001100
0000100000001000101111001100
1011100001100000000000101100
0100011100110000000000101100
1000001110101000000000101100
1011000100011000000000101100
0100110011000100000000101100
1000111000100100000000101100
0011001000110100000000101100
0110000011001010000000101100
1011000010000110000000101100
0110010101000001000000101100
1001000011010001000000101100
0000101001011001000000101100
1100001000100011000000101100
0001010001000111000000101100
0010110000101000100000101100
0101000100101000100000101100
1010000100100100100000101100
0100000001110100100000101100
0000001100011100100000101100
1001001100000010100000101100
0001010010001010100000101100
1100000000011001100000101100
0010010011100000010000101100
0001011000011000010000101100
0100000100011010010000101100
0010000001010110010000101100
0000100000101110010000101100
1010100010000001010000101100
0000010110001001010000101100
0011000100000011010000101100
0001000000110010110000101100
0000100111100000001000101100
1000100000011010001000101100
0001010000110001001000101100
0100001010001001001000101100
0000100010000111001000101100
1000000101010000101000101100
0100000100000011101000101100
1100010000100000011000101100
0100001000010100011000101100
1010000000001100011000101100
0000010101000010011000101100
0000000011000100111000101100
1100010010001000000100101100
0010110000010100000100101100
1000100110000010000100101100
0110100000100001000100101100
0000001010110001000100101100
0011001000001001000100101100
0000000101101001000100101100
0000001001000110100100101100
1000010000100001100100101100
0001100001000010010100101100
0110001000000000110100101100
0001001010000010001100101100
0000010000001110001100101100
0010000100000101001100101100
0000011000010000101100101100
1001000000000001011100101100
0010101010100000000010101100
0001000001111000000010101100
1101100000000100000010101100
0000011010001100000010101100
0010000100101010000010101100
0001100101000001000010101100
1000110000010001000010101100
1001000010100000100010101100
0000110100000100100010101100
0000100001001010100010101100
0000000100110001100010101100
0111000010000000010010101100
0000001101010000010010101100
0100001000101000010010101100
0000101000000011010010101100
0000100000101001001010101100
0000001110000000101010101100
0001100000010000101010101100
0010011000000000011010101100
0100000110100000000110101100
0101001000010000000110101100
0000011100000010000110101100
0000100000110010000110101100
1010000000010000100110101100
0001000000001100100110101100
0010100000001000010110101100
0000001001001000001110101100
0100010000000001001110101100
0011000111000000000001101100
0001011001100000000001101100
0000110101010000000001101100
0001110000001001000001101100
0010000010001101000001101100
0000000101100010100001101100
1100100000001000010001101100
0010010100000000110001101100
0101000001000000110001101100
0000001010001000110001101100
1110000000000001001001101100
0000001100010001001001101100
0100100010000000101001101100
0000000100100100011001101100
1001010000010000000101101100
0010000001110000000101101100
0000100010101000000101101100
1000001000001010000101101100
0011000000000100010101101100
0010010010000000001101101100
0100001000100000001101101100
1000100000000100001101101100
0001000100000000101101101100
0000000000010010011101101100
0100010100001000000011101100
1010000001001000000011101100
0100001010000010000011101100
0011000000100001000011101100
0000010001000001100011101100
0000100110000000010011101100
0001000000001010010011101100
0000000000011001000111101100
1001010010110000000000011100
0111000010011000000000011100
1000000111011000000000011100
1001011000000110000000011100
1010000101000110000000011100
0010010010010110000000011100
0011010011000001000000011100
0110000001101001000000011100
0100000111000101000000011100
0010100001010101000000011100
0001100001001011000000011100
1000101100100000100000011100
1000110001010000100000011100
0010110100000010100000011100
0000000110110010100000011100
0000010000110101100000011100
1001000010000011100000011100
0100001001000011100000011100
1111000001000000010000011100
0101001100100000010000011100
0000011101001000010000011100
0010100011001000010000011100
0011010000101000010000011100
0000001001110100010000011100
0101100000010010010000011100
0110100100000001010000011100
0100010010100001010000011100
0000000010011101010000011100
0001011010000000110000011100
1000010100000100110000011100
0000100000101001110000011100
1001100101000000001000011100
1011001000010000001000011100
0100110000001100001000011100
0100010011000010001000011100
0000011100100001001000011100
0100000000111000101000011100
0000001010010100101000011100
0000111000000010011000011100
0001000100001010011000011100
1100000000000011011000011100
0010000001000010111000011100
0001101010100000000100011100
1100000101100000000100011100
0010001100101000000100011100
1000110010000100000100011100
0100001000010110000100011100
0001001100000011000100011100
0000001001011000100100011100
0010001010000010100100011100
0110000000000101100100011100
1100011000000000010100011100
0010010001010000010100011100
1001000010001000010100011100
0100100001000100010100011100
0010000000001011010100011100
0000000011000001110100011100
0110000100010000001100011100
0000000011101000001100011100
0000011001000100001100011100
0100100010000001001100011100
0001010000001001001100011100
1010100000000000011100011100
0000001000010001011100011100
0001010001100100000010011100
1100100001000010000010011100
1000001000110010000010011100
0010100000011010000010011100
0001001001010001000010011100
0100100000100101000010011100
0010000100010100100010011100
1000000000101100100010011100
0011000000001001100010011100
0001100100000100010010011100
0000000110000011010010011100
1010001000000000110010011100
1100000010010000001010011100
0000000101110000001010011100
0010010000100010001010011100
0001000010000110001010011100
0100000100001001001010011100
1110000000001000000110011100
0100010100000100000110011100
0000001010001001000110011100
0000001001000010010110011100
0000100100000010001110011100
0100000001000000101110011100
0010010101100000000001011100
1001010100001000000001011100
1000001001101000000001011100
1010100000001100000001011100
0110010000001010000001011100
0000010001001101000001011100
0100001010100000100001011100
0001100001100000100001011100
1110000000010000100001011100
0001000100010000110001011100
0101010000100000001001011100
0010000001011000001001011100
1000000100010100001001011100
0001101000000001001001011100
0010011000000000101001011100
0000000110001000101001011100
1000000000100001101001011100
0101001001000000000101011100
0000001110010000000101011100
0000110000010010000101011100
0000010000100100010101011100
1010000010000010000011011100
0000000100001110000011011100
0101000000000100100011011100
0000100010000001100011011100
1000000100100000010011011100
0000000000010010101011011100
0011000100000000000111011100
1000010001000000000111011100
0000101000000100000111011100
0000000000100011000111011100
0100000010000000010111011100
0001101001000100000000111100
0010010100001100000000111100
1100000001001100000000111100
0000001111000010000000111100
1000010001100010000000111100
1010010010000000100000111100
0000100010001100100000111100
0010001100000001100000111100
0100000110000000110000111100
0010000000011000110000111100
0101000001010000001000111100
0000010010100100001000111100
0001000110000001001000111100
1000001001000000011000111100
0000010000000001111000111100
0010100101000000000100111100
1100100000010000000100111100
1010001000000100000100111100
0000000011010100000100111100
0001010001000000100100111100
0000000100001010100100111100
0000010010000010010100111100
0000000001000011001100111100
1000101000001000000010111100
0001110000000010000010111100
0110000000000011000010111100
0010000000100100010010111100
1000010100000000001010111100
0001001000100000001010111100
0010000010001000001010111100
0000000000010101001010111100
0100100000000000011010111100
0000001000100101000001111100
0000100000010100010001111100
0100000000100010010001111100
0011011011110000000000000010
1111001011000100000000000010
1010111100100100000000000010
1100011101010100000000000010
0110011010101100000000000010
1000110010111100000000000010
1100011010011010000000000010
0011110010100110000000000010
0010011110010110000000000010
1001000011110110000000000010
1011100100001110000000000010
1101100101010001000000000010
1110010100110001000000000010
0001010111101001000000000010
0001110011010101000000000010
0010111000011101000000000010
1000001011011101000000000010
0100011101100011000000000010
0111011000010011000000000010
1010101100010011000000000010
0100110110010011000000000010
0010001101001111000000000010
1101110010100000100000000010
1101011001001000100000000010
1010101011001000100000000010
0101100111001000100000000010
1100100100111000100000000010
0000001111101100100000000010
1011010000011100100000000010
0110010001110010100000000010
1011001000101010100000000010
0100011011000110100000000010
0100110100100110100000000010
0010000100111110100000000010
0111100100100001100000000010
1000100111000101100000000010
0011101010000011100000000010
1000001110100011100000000010
1101000001100011100000000010
1010100000100111100000000010
0111011100100000010000000010
1100110101100000010000000010
1000011110110000010000000010
1001101110001000010000000010
0101010011011000010000000010
0010101100111000010000000010
0110110110000100010000000010
0100010100111100010000000010
0010111010001010010000000010
1111000000011010010000000010
0001011000111010010000000010
1001001101100001010000000010
0011101001001001010000000010
0010010001111001010000000010
1111000100000101010000000010
0110011001000101010000000010
0010100101100101010000000010
0100000111010101010000000010
0011110100000011010000000010
1001000010001111010000000010
1110000001101000110000000010
0011101100000100110000000010
0001110001001100110000000010
1010000111000010110000000010
0110100100010010110000000010
0001100010011010110000000010
0111000010000110110000000010
0010011000100110110000000010
1100010110000001110000000010
1001000010110001110000000010
0000110100011001110000000010
0000010101000111110000000010
1010010111100000001000000010
0001100111110000001000000010
1001001011101000001000000010
1110001100011000001000000010
0000011101111000001000000010
0101011010100010001000000010
1101010001010010001000000010
1001001100110010001000000010
1100010110000110001000000010
1011110010000001001000000010
1000111101000001001000000010
1100100011100001001000000010
1110010001001001001000000010
1001010001100101001000000010
0000101001110011001000000010
0010010010001111001000000010
0100101110100000101000000010
1011000001110000101000000010
0110010110001000101000000010
0100010001101100101000000010
1110001010000010101000000010
0100000111010010101000000010
0010100110000110101000000010
1001101000010001101000000010
0000010011110001101000000010
0110000000111001101000000010
0011010010010100011000000010
0100001010110100011000000010
0001000101101100011000000010
1001100000011100011000000010
0000011111000010011000000010
1000100110100010011000000010
0110000101001010011000000010
0010000110110001011000000010
1000010100101001011000000010
0101000100011001011000000010
0010101010000101011000000010
0101100001000101011000000010
1000000001011011011000000010
0111001000010000111000000010
1100100001010000111000000010
1000010011001000111000000010
0011100001000010111000000010
0000010100110010111000000010
1010010000010001111000000010
0000011000001101111000000010
0000100000010111111000000010
1111000110010000000100000010
0110110010011000000100000010
0101111001000100000100000010
0011010110001100000100000010
0101001010011100000100000010
1000101101100010000100000010
1100100011010010000100000010
0010000111110010000100000010
0100001011101010000100000010
0001010100110110000100000010
1101010000001110000100000010
1000000111001110000100000010
0011000001011110000100000010
0001101111000001000100000010
0011110000101001000100000010
1100000101101001000100000010
1011101000000101000100000010
0101010010100101000100000010
1010001010001011000100000010
0001011001001011000100000010
1000110010000111000100000010
0010010001100111000100000010
0100100000011111000100000010
0011011101000000100100000010
0011000011101000100100000010
0010001110011000100100000010
0010010010110100100100000010
1001100010001100100100000010
0000111110000010100100000010
1000011000110010100100000010
0000001101010110100100000010
0010110000001110100100000010
0000011100101001100100000010
0000000010111011100100000010
0101100100110000010100000010
1100001000111000010100000010
1010000010011100010100000010
1011000100100010010100000010
0001101000100110010100000010
0011011010000001010100000010
0101010101000001010100000010
0100000001110011010100000010
0010100001110000110100000010
0010001001001100110100000010
1000010000101100110100000010
1100000010100010110100000010
0011000100010001110100000010
0100110101010000001100000010
1010001010110000001100000010
0010011011001000001100000010
0001111000011000001100000010
1101000100100100001100000010
1100101000010100001100000010
0010100011010100001100000010
0001000110101010001100000010
0011001010000110001100000010
0010010100011001001100000010
1100000010011001001100000010
0000011010010101001100000010
0000000101110101001100000010
0000110001001101001100000010
0010111000000011001100000010
0111000000001011001100000010
0101000010110000101100000010
0110100001001000101100000010
0000010101001010101100000010
0000000011100110101100000010
1000000000011110101100000010
0010000001010011101100000010
0100010110100000011100000010
0011001001100000011100000010
1000100001101000011100000010
0000101100010010011100000010
0110000000100110011100000010
0000001101001001011100000010
1001001010000000111100000010
0101010000001000111100000010
0010010010000010111100000010
1011100100110000000010000010
1010110101001000000010000010
1101110000011000000010000010
1010011000111000000010000010
1001011110000010000010000010
1000010101110010000010000010
1100011000100110000010000010
0100000101101110000010000010
0111110001000001000010000010
1000010110100101000010000010
0001001011100101000010000010
0100110010001101000010000010
0101001010001011000010000010
0010100011000111000010000010
0001010100001111000010000010
0000001000111111000010000010
1110000100010100100010000010
0010110001010100100010000010
1001000101001100100010000010
0000011010011100100010000010
0111001100000010100010000010
0001110101000010100010000010
0000101010100110100010000010
0001100110010001100010000010
1010100000011001100010000010
0001101000001101100010000010
0001000001010111100010000010
1100100110010000010010000010
1110101000001000010010000010
1011001000010100010010000010
0011000101000110010010000010
0111000010010001010010000010
1100100000100101010010000010
0010000100011101010010000010
0000110001001011010010000010
1010010000000111010010000010
1011010100000000110010000010
1101000011000000110010000010
0000100101101000110010000010
0010000011100100110010000010
1001101000000010110010000010
0001000110100010110010000010
1010001010000001110010000010
0110000101000001110010000010
0001010010001001110010000010
0100001000010011110010000010
1000000100001011110010000010
1100010010110000001010000010
1101000010001100001010000010
0000100111001100001010000010
1000010100011100001010000010
0100011100010010001010000010
0000110011010010001010000010
0100001111000001001010000010
0101101000100001001010000010
0001000001111001001010000010
0110001000010101001010000010
1001100001000011001010000010
0010010101000011001010000010
1100000100100011001010000010
1100010101000000101010000010
0000111001001000101010000010
0010000101011000101010000010
0000001101100010101010000010
0110000001000110101010000010
0010101100000001101010000010
1000011000100001101010000010
0000010000011011101010000010
0011100010100000011010000010
1010000011010000011010000010
1010100100000100011010000010
0000110000110100011010000010
1101010000000001011010000010
1000100010001001011010000010
1000000000111000111010000010
0100010010000100111010000010
0001001001000100111010000010
0010000000100011111010000010
1001100011100000000110000010
0011011000100100000110000010
1000100100101100000110000010
0110011000001010000110000010
0001100110000110000110000010
1001001001000110000110000010
0011000101100001000110000010
0110100100010001000110000010
0100110000100011000110000010
0000000101011011000110000010
1010001001100000100110000010
0011100100001000100110000010
0100001101001000100110000010
0000110000111000100110000010
0100000010101100100110000010
1110100000000010100110000010
0010010100010010100110000010
0001001010010010100110000010
1000001100010001100110000010
0010010001001001100110000010
1001010000000101100110000010
1000011010000100010110000010
0100101010000010010110000010
0011100000010010010110000010
0101000100001010010110000010
0000010000011110010110000010
1001100100000001010110000010
0000001100100101010110000010
0001000001001101010110000010
0110000000011000110110000010
0000000011000011110110000010
1111001000000000001110000010
0101110010000000001110000010
1000101110000000001110000010
0011000010011000001110000010
0100001001100100001110000010
1000010011000001001110000010
0001100000010101001110000010
0000001010100011001110000010
1001000100000010101110000010
0000101000001100011110000010
1100000000010010011110000010
0100100000100000111110000010
1101011000110000000001000010
1100000111110000000001000010
0001101101100100000001000010
0110101100010100000001000010
1011000101010100000001000010
1101101000001100000001000010
1011110001000010000001000010
0111000100110010000001000010
1010001001110010000001000010
0101011110000001000001000010
1011001010100001000001000010
0101100010110001000001000010
0001001100111001000001000010
0010000011110101000001000010
0001111000100011000001000010
0100011000001111000001000010
1110100010010000100001000010
0001010101110000100001000010
0111110000000100100001000010
1100100001100100100001000010
1100010010001100100001000010
1100111000000010100001000010
0000101000111010100001000010
0011000111000001100001000010
0100001001110001100001000010
0000110001010011100001000010
0100011101001000010001000010
0110100001011000010001000010
1110001000100100010001000010
1101000010010100010001000010
0001000111001010010001000010
1000000100111010010001000010
1000110000100110010001000010
1100010001010001010001000010
0110010010001001010001000010
0000100110101001010001000010
1000100101000011010001000010
1001001000010011010001000010
0001000001100111010001000010
0010110101000000110001000010
0001100011100000110001000010
0000010110100100110001000010
1000001001010100110001000010
0101001000100010110001000010
0001011001000001110001000010
0000000011001101110001000010
0010001000001011110001000010
1101100110000000001001000010
0100101011001000001001000010
0100110010010100001001000010
0100000110101100001001000010
0110100010100010001001000010
1100100000011010001001000010
0001100011000110001001000010
0000000001111110001001000010
0101000101100001001001000010
1001000011010001001001000010
1000100100110001001001000010
1000011000011001001001000010
0010010100100101001001000010
0001100100001101001001000010
0011001001000011001001000010
1000000110001011001001000010
1101000000000111001001000010
1001000000101100101001000010
0001000100011010101001000010
1000000101000110101001000010
0011010000001001101001000010
1000100001001001101001000010
1010001000000101101001000010
0100000100010101101001000010
0000011100000011101001000010
0001000010100011101001000010
1110110000000000011001000010
0001111010000000011001000010
0110001110000000011001000010
1010001001001000011001000010
0000011100010100011001000010
0011010000100010011001000010
0110000000001100111001000010
0000110000001010111001000010
0000001010000110111001000010
0111101010000000000101000010
0000011111100000000101000010
1010101000011000000101000010
1000010011011000000101000010
0000100101111000000101000010
0001110010010010000101000010
1110000100001010000101000010
1001100000101010000101000010
0000011100011010000101000010
1111000001000001000101000010
0010101100100001000101000010
1000110001100001000101000010
1000010100010101000101000010
0100001110000100100101000010
0010101001000010100101000010
1001000100100001100101000010
0110000101100000010101000010
0101000010101000010101000010
0010111000000100010101000010
0100010100000110010101000010
1000001000001110010101000010
1001110000000000110101000010
0000011010001000110101000010
1010000100000100110101000010
0000000001101010110101000010
0010010000100001110101000010
0101001100001000001101000010
1100000011000100001101000010
1001011000000010001101000010
0000100000100111001101000010
1010000000100010101101000010
0000100110000001101101000010
1000000110010000011101000010
0001100001010000011101000010
0010100010001000011101000010
0000010000111000011101000010
0100001000010001011101000010
1100110011000000000011000010
0110101001100000000011000010
0111001000011000000011000010
1010010001100100000011000010
0110110100000010000011000010
0000100111100010000011000010
1010100010001010000011000010
1001000000011110000011000010
1010111000000001000011000010
0100010101000101000011000010
0001011000010101000011000010
0000100001011101000011000010
1000010010010011000011000010
0000101100001011000011000010
1011000010000100100011000010
0000010000110110100011000010
1100100100000001100011000010
0000101011000001100011000010
0110010000010001100011000010
1101000100100000010011000010
0011000001110000010011000010
0001010011000100010011000010
0010011001000010010011000010
0001010100010010010011000010
1100010000001010010011000010
0000010000101101010011000010
0000100000110011010011000010
0000010001011000110011000010
0000100001000110110011000010
0101000000000101110011000010
1100000001101000001011000010
0010001011000100001011000010
0001000010110100001011000010
0010000100010110001011000010
0110100000001001001011000010
0101000001010000101011000010
0010001000101000101011000010
0000110000000101101011000010
0000100100011000011011000010
0000000010101010011011000010
0001000110000001011011000010
0100000100000010111011000010
1001010101000000000111000010
0000101010101000000111000010
0010000110100100000111000010
0110000001001100000111000010
1101000010000010000111000010
1000100100010010000111000010
0010000000111010000111000010
0100000011100001000111000010
0100010001000010100111000010
0000000100001110100111000010
0000000010010101100111000010
0011000000000011100111000010
0000110110000000010111000010
0010001010010000010111000010
1100001000000000110111000010
0010110000010000001111000010
0000001001011000001111000010
1010000100000001001111000010
0000010100100000101111000010
0000000000001001111111000010
0101101011100000000000100010
0000111110101000000000100010
1001100101101000000000100010
0101101100011000000000100010
1110100110000010000000100010
0100100101110010000000100010
1000110101000110000000100010
0100010001011110000000100010
0110111000100001000000100010
1001111000001001000000100010
1001100010100101000000100010
0101000010010111000000100010
0001011110010000100000100010
0110100101000100100000100010
1010000011010100100000100010
0010011100001100100000100010
1010010010001010100000100010
0011001000010110100000100010
0100000110001110100000100010
1000000001101110100000100010
0011010010100001100000100010
0000111001000101100000100010
0101000000101101100000100010
0000001100011011100000100010
0001100100000111100000100010
0101110000100100010000100010
0001001100110100010000100010
1010000100101100010000100010
0100100010011100010000100010
1101010010000010010000100010
0100001110010010010000100010
1010001001000110010000100010
0101100110000001010000100010
0010110010010001010000100010
0100001001011001010000100010
0011000001010101010000100010
1000101010000011010000100010
0110000011000011010000100010
0110001010100000110000100010
0001101000101000110000100010
1000001010001100110000100010
0000000010110110110000100010
1011100000000001110000100010
0101010000010001110000100010
0010000110001001110000100010
1000010000100011110000100010
0100100000001011110000100010
1100111010000000001000100010
0011110001010000001000100010
1110100000101000001000100010
0100011100100100001000100010
0010100100110100001000100010
0101000001110100001000100010
0001001110001100001000100010
1100000101001100001000100010
0011010000101100001000100010
0101011001000001001000100010
1000001110010001001000100010
0110000101010001001000100010
0011000100100011001000100010
0100011000011000101000100010
0001110010000010101000100010
1001000101000001101000100010
0001001011010000011000100010
1000100011000100011000100010
0110011000000010011000100010
0011000010001010011000100010
0000010100001110011000100010
1110000100000000111000100010
0010110000000100111000100010
0000000001011100111000100010
0001001100000010111000100010
0010001001000001111000100010
0010111100010000000100100010
1001011001010000000100100010
1001010010101000000100100010
0001100101010100000100100010
0101011100000010000100100010
0110001001010010000100100010
0011101000001010000100100010
0000100010101110000100100010
0100110011000001000100100010
0001000011110001000100100010
0010000110010101000100100010
0100000110100011000100100010
1001000100010011000100100010
0000110100001011000100100010
1001101100000000100100100010
1000000110100100100100100010
0100010100010100100100100010
0000001000111100100100100010
0010100100100010100100100010
1100001000001010100100100010
0000000101001101100100100010
0000001001100011100100100010
0011100010000100010100100010
0000000101100110010100100010
0000000100111001010100100010
0000001000010111010100100010
0100111000000000110100100010
0001010100100000110100100010
1010001000010000110100100010
0000010010000101110100100010
1001100010010000001100100010
0010000001111000001100100010
1010001100000100001100100010
0101100000001100001100100010
0000010010011010001100100010
0011001000010001001100100010
1100010000000101001100100010
1000000000101011001100100010
0011000110000000101100100010
0000110001100000101100100010
0000100100011000101100100010
1100001001000000011100100010
1010010000100000011100100010
0000010001010001011100100010
1000100000000010111100100010
1011101010000000000010100010
1110110000000100000010100010
0001111100000100000010100010
1100001110000100000010100010
0000110001101100000010100010
0000001101011100000010100010
1100000000111100000010100010
0010001011100010000010100010
1011000001010010000010100010
0001100010110010000010100010
0000010111001010000010100010
0101010000101010000010100010
0110000100011010000010100010
1000101100100001000010100010
0001101001010001000010100010
0010000011011001000010100010
0110000100100101000010100010
0101000101000011000010100010
0010100000101011000010100010
1100101001000000100010100010
1000001010110000100010100010
0011000000111000100010100010
0101010001000100100010100010
0100010010010010100010100010
0001001001001010100010100010
1001000010000011100010100010
1010100001100000010010100010
1000111000010000010010100010
0001000011101000010010100010
0000010110010100010010100010
0010010100100010010010100010
1000000010011010010010100010
0011001000000011010010100010
0010100010000010110010100010
0000000001110001110010100010
0110100011000000001010100010
0101000110010000001010100010
1000011001000100001010100010
1010001000001010001010100010
1011000000000101001010100010
0100100000000111001010100010
1001100000100000101010100010
0000001010000101101010100010
0001010000011000011010100010
0000001000110010011010100010
0000000101000101011010100010
0010100000011100000110100010
0000111001000010000110100010
0000001100101010000110100010
1010000010000110000110100010
0010010000110001000110100010
0010001001000101000110100010
1100010000100000100110100010
0000100010001001100110100010
0100010001001000010110100010
1000000001010100010110100010
1000000010100001010110100010
0001100001000000110110100010
0011010000000010001110100010
0000000001001110001110100010
0000011100000001001110100010
0100000001000001101110100010
0010000100001000011110100010
0110011011000000000001100010
1000101101010000000001100010
0111000101001000000001100010
0100001010111000000001100010
0001100000111100000001100010
1111001000000010000001100010
0010010101010010000001100010
0010000110101010000001100010
0000010011100110000001100010
0001110101000001000001100010
1011010000010001000001100010
0000011001101001000001100010
1110000010000101000001100010
1001001001000101000001100010
0000010110001101000001100010
0010001010010011000001100010
1000000000110111000001100010
0010011000110000100001100010
0011001010001000100001100010
0010100001101000100001100010
1000000100011100100001100010
0100100000010110100001100010
0000000110110001100001100010
0011010110000000010001100010
1100000110001000010001100010
1000110001001000010001100010
0110010000010100010001100010
0111000000100001010001100010
0000100100010101010001100010
1000010010010000110001100010
1010010100001000001001100010
1001010010000100001001100010
0000100110010010001001100010
0100000001001011001001100010
0000001101001000101001100010
0101100000000001101001100010
0001100100100000011001100010
1100000000110000011001100010
0100101000000100011001100010
0010000001100100011001100010
0000010010100001011001100010
1100001100100000000101100010
0011010001100000000101100010
0110100000100100000101100010
1000010110000010000101100010
0101000000011010000101100010
1100100000001001000101100010
0100000001010101000101100010
0101010010000000100101100010
0000100011010000100101100010
1000011000000100100101100010
0001000101000010100101100010
0110001000001000010101100010
0001100000000011010101100010
0000100000001100110101100010
1000000001000001110101100010
0010100101000000001101100010
0001010100010000001101100010
0100110000000010001101100010
1000000001010010001101100010
0000001011000001001101100010
0010000000001101001101100010
1000000010001000101101100010
1000000011001100000011100010
1100100000100010000011100010
0000110000011010000011100010
0001001010000110000011100010
0100001100010001000011100010
0100000100101000100011100010
0000001001100100100011100010
1010000000100001100011100010
0100000011010000010011100010
0000100010100100010011100010
1001000000001001010011100010
0001001000010000110011100010
0000011010010000001011100010
0000100001110000001011100010
1000000100100100001011100010
0100010000001100001011100010
0000101000000010101011100010
0101001001000000000111100010
1110000000010000000111100010
0000000110011000000111100010
0000000010100010100111100010
1011111000010000000000010010
0110010101101000000000010010
1001010101011000000000010010
1010100001111000000000010010
1001100110010100000000010010
1101000001101100000000010010
0101001111000010000000010010
0010001010111010000000010010
1010101010000110000000010010
1101001000010110000000010010
0001011010001110000000010010
1010010001001110000000010010
0000101001011110000000010010
0110101011000001000000010010
1110000110001001000000010010
0100010010111001000000010010
1000101001100101000000010010
1110100000010101000000010010
1000100010110011000000010010
0110000001011011000000010010
1000011100000111000000010010
0000100110001111000000010010
0011001100110000100000010010
0010111000101000100000010010
0101010000110100100000010010
0100001100101010100000010010
1000110000010110100000010010
0000100101110001100000010010
1001010000101001100000010010
0100100001000111100000010010
0000010010100111100000010010
1110001101000000010000010010
0000101110100100010000010010
0011010001100100010000010010
1100110000001100010000010010
0100001011001100010000010010
0100111100000010010000010010
1001001010100010010000010010
1000010110001010010000010010
0000100011101010010000010010
0001000100011110010000010010
0110000010100101010000010010
1000000000111101010000010010
1100101010000000110000010010
0011001011000000110000010010
0001000001111000110000010010
0010101000010001110000010010
0110100110010000001000010010
0100011011010000001000010010
0111001010001000001000010010
0101100001011000001000010010
1000011010100100001000010010
0100101100001100001000010010
0010001101010010001000010010
1000000100101110001000010010
0110011100000001001000010010
0010100100101001001000010010
0101010000001101001000010010
1010010000100011001000010010
0011000010010011001000010010
0100000000110111001000010010
1000101100000010101000010010
0010000001101010101000010010
0101000110000001101000010010
0010001010100001101000010010
0100110000010001101000010010
1001000111000000011000010010
1000001001110000011000010010
1011000000101000011000010010
0010011000011000011000010010
0010000110001100011000010010
1010100000010010011000010010
0100000001101001011000010010
0010000001000111011000010010
0010000000110100111000010010
0100000000011010111000010010
1000000010000011111000010010
1101011010000000000100010010
1111100000100000000100010010
0001111100100000000100010010
0110001110100000000100010010
1000011000011100000100010010
1001000010011010000100010010
0100010010010110000100010010
0010110001010001000100010010
1000100100011001000100010010
0101001100000101000100010010
1010000100100101000100010010
1001000001010101000100010010
1010000101010000100100010010
0101101000001000100100010010
0000100110101000100100010010
0100000011011000100100010010
0010100010010010100100010010
0110000001100001100100010010
0001010010010001100100010010
0100001010000011100100010010
1000010001000011100100010010
0000100111010000010100010010
0010010100010100010100010010
0111001000000010010100010010
0010110000100010010100010010
0000011001010010010100010010
0001100001100001010100010010
1000001010010001010100010010
1101000000001001010100010010
0000010011001001010100010010
0000001101100000110100010010
1100010000010000110100010010
0001011000000100110100010010
1000000011000100110100010010
0000000000001111110100010010
1001010000110000001100010010
1000001001001010001100010010
0000011001100001001100010010
0100001100010000101100010010
0000100101000100101100010010
0000001010001100101100010010
0100010000100010101100010010
0001000000100101101100010010
0110000001010000011100010010
0001100100001000011100010010
1001000000000110011100010010
0000010100000011011100010010
1101101100000000000010010010
1110000011100000000010010010
1000001110011000000010010010
0100110100010100000010010010
1000010011010100000010010010
0010000101110100000010010010
0011110000001100000010010010
0000011100101100000010010010
0110000010011100000010010010
0100100101001001000010010010
1111000000000011000010010010
0011100001100000100010010010
1001001000100100100010010010
0100100110000010100010010010
0011000010001010100010010010
0100010000001110100010010010
0000011110000001100010010010
1100000010000101100010010010
0000000001101101100010010010
0010110000000011100010010010
0001111001000000010010010010
0110100100100000010010010010
0000010111100000010010010010
0010010010010010010010010010
0010011000100001010010010010
0000100010100001110010010010
0111010000100000001010010010
0000101011100000001010010010
1010010010001000001010010010
0001001000011100001010010010
0001100100100010001010010010
1001001010000001001010010010
1000000101010001001010010010
0010001001001001001010010010
0100010010000011001010010010
0101100000000100101010010010
0000000100000111101010010010
0001010100000100011010010010
0001000001010010011010010010
0000001100001000111010010010
0000010001000001111010010010
0101010001010000000110010010
0001010010100010000110010010
0000101000110010000110010010
1100000000101010000110010010
1010100010000001000110010010
0000000111000101000110010010
1000111000000000100110010010
0101000100100000100110010010
0010000000100110100110010010
0001001010001000010110010010
0100000000010101010110010010
0000010110010000001110010010
0010010001000100001110010010
0110000100000010001110010010
0000000001110000101110010010
0000100000001010101110010010
1011010100100000000001010010
0011101100001000000001010010
1110010000011000000001010010
1000001100110100000001010010
0011000011100010000001010010
1010000110010010000001010010
0100110010001010000001010010
0010100101000110000001010010
0001010001010110000001010010
1000101110000001000001010010
0001100100010011000001010010
0010010100001011000001010010
1001100101000000100001010010
0001011010100000100001010010
1000011100001000100001010010
0110000010101000100001010010
0100000101001100100001010010
0010100000011100100001010010
0001101000000110100001010010
0001010100000101100001010010
0001001110010000010001010010
1000100010011000010001010010
0010001100100010010001010010
0100010000110010010001010010
0011000000001101010001010010
0100001001000011010001010010
0000000010010111010001010010
0011010000010000110001010010
0000010011000010110001010010
1100000000000110110001010010
0000000111010100001001010010
1000100001100010001001010010
0000111000010010001001010010
0001001000101010001001010010
0100001010000101001001010010
1000000010110000101001010010
0000011001000100101001010010
0110000000000011101001010010
0101000000100100011001010010
0000100001001100011001010010
1001100000000001011001010010
0001000010001000111001010010
1100001001010000000101010010
1100010000100100000101010010
0011000000110100000101010010
0000001010100110000101010010
0101010000000011000101010010
0010010110000000100101010010
0000110001001000100101010010
0000001000011001100101010010
1011000010000000010101010010
0100101000100000010101010010
0000000100101100010101010010
0011100000000010001101010010
0100000000001110001101010010
0100100001000001001101010010
0000010010000100011101010010
0010001000000000111101010010
1011001001000000000011010010
0000000011111000000011010010
0000111010000100000011010010
1010000100001100000011010010
0101000001001010000011010010
0011010010000001000011010010
1100000000110001000011010010
1000010001001001000011010010
0000101100100000100011010010
0100001010010000100011010010
1000001000000011100011010010
0010100011000000010011010010
0100001100000100010011010010
0000001000011010010011010010
0100000001100000110011010010
1000101000001000001011010010
0000001110000010001011010010
0001000001000101001011010010
0001010000000010101011010010
0100010100001000000111010010
0001100000011000000111010010
1010010000000010000111010010
0110001000000001000111010010
0000000010001011000111010010
0001000011000000100111010010
0000000100010000110111010010
0101110010010000000000110010
1100010011001000000000110010
1010010110000100000000110010
1011100001000100000000110010
1001110000100010000000110010
1010000101100010000000110010
0011000001101001000000110010
0000101000111001000000110010
0000110100100101000000110010
1001000100001101000000110010
0001010110000011000000110010
1100010000010011000000110010
0010001000100111000000110010
1100110100000000100000110010
0010110011000000100000110010
0001001101000100100000110010
0010001110000010100000110010
0101000010100010100000110010
0111001000000001100000110010
0010010100010001100000110010
1010010001010000010000110010
0000110010000110010000110010
1100100001000001010000110010
0000001011100001010000110010
0100010100001001010000110010
0001000000110011010000110010
1010000000001011010000110010
1000000100110000110000110010
0000011001001000110000110010
0100000101000010110000110010
1011000100010000001000110010
1000100110001000001000110010
0101000100101000001000110010
0100110001000100001000110010
0000001001101100001000110010
0001101001000010001000110010
0000001010010110001000110010
0000100011010001001000110010
0010000010011000101000110010
0001000000001110101000110010
1000001000001001101000110010
0000100000100011101000110010
0111100000000000011000110010
0000111000100000011000110010
0000010110000000111000110010
1100000010110000000100110010
0001000011000110000100110010
0000001101010001000100110010
0100000010001101000100110010
0110100000000011000100110010
1001000001100000100100110010
1000100000000101100100110010
0001101000010000010100110010
0010100001001000010100110010
1000001000100100010100110010
0001010000001010010100110010
0100000000101000110100110010
0001110000000001001100110010
1010000001000001001100110010
0100100010000000101100110010
1000000000011000011100110010
0011010101000000000010110010
1001000110100000000010110010
0100101000100100000010110010
0000101010001010000010110010
1010001000010001000010110010
0110000001001000100010110010
0000100001010010100010110010
0010001010000100010010110010
1000000100000110010010110010
0001100000000101010010110010
0000010000100100110010110010
0000101100010000001010110010
1001000001001000001010110010
0000010001100010001010110010
0010000110000001001010110010
0010011000000000101010110010
1100000000000010101010110010
0001000000010001101010110010
0000100101100000000110110010
0100001000011000000110110010
1100000100000001000110110010
0011000000100000010110110010
0000001000000001110110110010
0100100110100000000001110010
1001001000011000000001110010
0101011000000100000001110010
0010100000110010000001110010
0010001001001010000001110010
0101000011000001000001110010
0100000100000111000001110010
0100010001010000100001110010
0010000100100100100001110010
1000100010000010100001110010
0000100100001001100001110010
1010101000000000010001110010
0010010000101000010001110010
0000010101000100010001110010
0000011000010001010001110010
0110001000100000001001110010
0000010000110100001001110010
0001001100000001001001110010
0011000001000000101001110010
0000000000000101111001110010
1000110000010000000101110010
1000000101001000000101110010
0000101100000100000101110010
0000000001110000010101110010
0010000000000110010101110010
0000100000101000001101110010
0100000100000000011101110010
0110000010000010000011110010
0000000000101110000011110010
0000010010001000100011110010
0100110000000000010011110010
0000000100100001010011110010
0010100000000100001011110010
0000001001000000011011110010
0000011000100000000111110010
0100000000000100100111110010
1100101101001000000000001010
1101100000110100000000001010
1001010011001100000000001010
1011010000110010000000001010
0011010101001010000000001010
1010000011101010000000001010
0100100111000110000000001010
0010101000101110000000001010
0100010101011001000000001010
1100010000101101000000001010
1010000110000111000000001010
1000100001010111000000001010
0111101001000000100000001010
1001000111100000100000001010
0010010111010000100000001010
1010101000110000100000001010
0100111010001000100000001010
0111010000101000100000001010
1000110001101000100000001010
1010001101000100100000001010
0000011100110100100000001010
0110000011001100100000001010
0010011000011010100000001010
1010010100001001100000001010
0110001000100101100000001010
0001000110001101100000001010
0010100101000011100000001010
0001001000110011100000001010
0100011001110000010000001010
0000110111001000010000001010
0000101101010100010000001010
1000001001101100010000001010
0001100101100010010000001010
0100110000101010010000001010
1100001010000110010000001010
0010110001000110010000001010
0001101010100001010000001010
0001010110010001010000001010
0101011000001001010000001010
0110000100101001010000001010
0100000010011011010000001010
1001010001010000110000001010
1011000010001000110000001010
0001001101001000110000001010
0101000001100100110000001010
0010001010010100110000001010
0000100010101100110000001010
0100100100000101110000001010
0010111010010000001000001010
0101010100110000001000001010
1000011110001000001000001010
0011001000111000001000001010
0000110011100100001000001010
1001001010010100001000001010
0001101001001100001000001010
0010100001011010001000001010
1100000001100110001000001010
1010001100100001001000001010
1111000000010001001000001010
0000111000101001001000001010
0010010001010101001000001010
0000101110000011001000001010
1000010100010011001000001010
0000000101101011001000001010
0011100000000111001000001010
0010011001100000101000001010
1000111000000100101000001010
0100001001010100101000001010
0100000010101010101000001010
0001000100100110101000001010
0001100001100001101000001010
1011101000000000011000001010
0001100110000100011000001010
0110000100010100011000001010
0010001010100010011000001010
1000001011000001011000001010
0101000000100011011000001010
0010100100100000111000001010
1100100110100000000100001010
0001100010111000000100001010
0100010101100100000100001010
0000110110010100000100001010
0010100101001100000100001010
1100000001011100000100001010
0111100100000010000100001010
1000001110010010000100001010
1010011000000110000100001010
0101110000010001000100001010
0001100100100101000100001010
1000001000110101000100001010
0010010010010011000100001010
0011110010000000100100001010
0110100000010100100100001010
1000100100000110100100001010
0001001001000101100100001010
0000010000011101100100001010
0100000100001011100100001010
0110100011000000010100001010
1101010000100000010100001010
0111000000001100010100001010
1001100010000010010100001010
0000011100100010010100001010
0000101001001010010100001010
0010000100011010010100001010
1100000100010001010100001010
1000010001000101010100001010
0000001010001101010100001010
1100100000001000110100001010
1010100000100100001100001010
0100010010001100001100001010
0000001100101100001100001010
0001110000100010001100001010
0100001000110010001100001010
0101001010000001001100001010
1001000000001101001100001010
0001010100000001101100001010
0000000011001001101100001010
0000110010000001011100001010
1111000101000000000010001010
0101001100101000000010001010
0101011010000100000010001010
1010001010100100000010001010
1110001000010010000010001010
0000011010110010000010001010
1100011100000001000010001010
1101000010100001000010001010
0010110000100101000010001010
0001110010000011000010001010
0011000100010011000010001010
0100001011100000100010001010
1101000000000110100010001010
0000011001010001100010001010
0100100000101001100010001010
0000010100100011100010001010
1000100001011000010010001010
0010000010111000010010001010
1100010000010100010010001010
0010011000001100010010001010
0111010000000010010010001010
0100001101000010010010001010
0000100010010110010010001010
0010100110000001010010001010
0100010011000001010010001010
1000001100100000110010001010
0001100000110000110010001010
0100010100001000110010001010
0010000001010010110010001010
0000001010001010110010001010
1000100101100000001010001010
1100100010000010001010001010
0001000011100010001010001010
0010000110001010001010001010
1000001100000110001010001010
1000000001001010101010001010
0001011000100000011010001010
0110000001100000011010001010
0000001110010000011010001010
0100100000010001011010001010
1001101000010000000110001010
1010010001010000000110001010
0111000000110000000110001010
1110000000000101000110001010
0000101000000111000110001010
0001000001011000100110001010
0100000110000100010110001010
0011001000000000110110001010
1000000010010000110110001010
0000110000000100110110001010
0010010000101000001110001010
0010001001000010001110001010
0000100100001001001110001010
0100010000010000101110001010
0010000100000100101110001010
0000010101000000011110001010
1000101011100000000001001010
0111010001010000000001001010
0011100011001000000001001010
0100010011101000000001001010
1001100100011000000001001010
0110010100001100000001001010
0010001111000010000001001010
0110011000100010000001001010
1100000100010110000001001010
0110001001001001000001001010
1000000001111001000001001010
0010011010000101000001001010
0101100001000011000001001010
1000011001000011000001001010
0000001010101011000001001010
0000110100000111000001001010
0100100101010000100001001010
0100000000111100100001001010
0000110010100010100001001010
1000001000100110100001001010
0001000001001110100001001010
0000010001100101100001001010
1100101000010000010001001010
0010010100110000010001001010
1010000011000100010001001010
0000110000011100010001001010
0001000010110010010001001010
1010000000100011010001001010
0111000100000000110001001010
0100011000000100110001001010
0000101100000010110001001010
0101100000101000001001001010
0011001100000100001001001010
1010100100000010001001001010
0000000010011101001001001010
0001010000010100101001001010
1100000010000001101001001010
1101000001000000011001001010
0000000111100000011001001010
0100010010000010011001001010
0000001001010010011001001010
0010100001000001011001001010
0101000111000000000101001010
1011010000001000000101001010
0000010001110010000101001010
0000100110001010000101001010
0100001001000110000101001010
0010010101000001000101001010
0001101000001001000101001010
0001000000010111000101001010
1100010100000000100101001010
0000001010110000100101001010
1000000011000010100101001010
0011100000100000010101001010
0001011000010000010101001010
0000001001100001010101001010
0001000010000100110101001010
1000001101000000001101001010
1000010010100000001101001010
0000101010000100001101001010
0001000001100100001101001010
0110000000100001001101001010
0000010000001011001101001010
0101000000000010101101001010
0001001101010000000011001010
0011000000100110000011001010
0010001000110001000011001010
1010100001000000100011001010
1000000010101000100011001010
0000101000010100100011001010
0110000000001010100011001010
0000000100011001100011001010
0000110001100000010011001010
0001000100001100010011001010
1000000110000010010011001010
1000001000000101010011001010
0000010110000100001011001010
0000100000001110001011001010
0000100010100001001011001010
0100001000001000011011001010
0010010000000000111011001010
0000001110000001000111001010
0001010000100001000111001010
0100100010000000100111001010
0001000001000010010111001010
0000000010010010001111001010
1000100000000000011111001010
0010110101100000000000101010
0010110010001100000000101010
0100100100101100000000101010
0110001000011100000000101010
1100010100100010000000101010
0010001100110010000000101010
0011001011000001000000101010
0011100000110001000000101010
0101101000000101000000101010
0000001101100101000000101010
1000011011000000100000101010
1110010000010000100000101010
0000000011111000100000101010
1001010000100100100000101010
0100110001000010100000101010
0101000100010010100000101010
0000101010010010100000101010
0000110110000001100000101010
0010101000001001100000101010
0100110100010000010000101010
1000001100011000010000101010
0101000000111000010000101010
1100000001010010010000101010
0001010000010110010000101010
0000100001101001010000101010
0010010100000101010000101010
1000000010010101010000101010
1101001000000000110000101010
1000100101000000110000101010
0000000100101010110000101010
0001000001000011110000101010
0001010111000000001000101010
1010001001010000001000101010
0011100100001000001000101010
1000000010101100001000101010
0100001011000010001000101010
0100000110000101001000101010
0000000010110011001000101010
1010100010000000101000101010
0100100000110000101000101010
1001000000011000101000101010
0010010100000010101000101010
0000011010000100011000101010
1100000000001001011000101010
0100000000000110111000101010
0000000100010001111000101010
0000110001011000000100101010
0010000011100100000100101010
1011000000010100000100101010
0101000000100110000100101010
0100001000101001000100101010
0010000001001011000100101010
0001011000001000100100101010
0110000010000001100100101010
0000010010110000010100101010
1001000001001000010100101010
0100010000000011010100101010
0000001100000100110100101010
1000101000001000001100101010
1110000000000010001100101010
0000000010010100101100101010
0000000110000010011100101010
0110010010100000000010101010
0011011000010000000010101010
1000100100010100000010101010
1001100000001010000010101010
0000000110101001000010101010
1000000001100011000010101010
0001100010000100100010101010
0000011000000110100010101010
0100000000010101100010101010
0000101011000000010010101010
1010000000000100110010101010
1100001000100000001010101010
0000100010011000001010101010
0000000101010010001010101010
0111000000000000101010101010
1001000100000000011010101010
0000110000000010011010101010
0000000010100000111010101010
1010000100100000000110101010
0000001001110000000110101010
0100100001000100000110101010
0000010100001100000110101010
1000001000000010010110101010
0001001000000100001110101010
1000000000010001001110101010
0001010010011000000001101010
0000001110010100000001101010
0010100001010100000001101010
0100101000001010000001101010
1010000000011010000001101010
0110100100000001000001101010
0001000100001011000001101010
1000001100000001100001101010
0100000000100011100001101010
0100001010000001010001101010
1011000000100000001001101010
0101001000010000001001101010
0110000010001000001001101010
0000000100111000001001101010
0000110000010001001001101010
0000001000000111001001101010
0000100100000100101001101010
0001110000000100000101101010
0011000010000010000101101010
0100000001001000100101101010
1100000000000100010101101010
1000010000110000000011101010
0000100101001000000011101010
0010000010010000100011101010
0000011100000000010011101010
0000100000000001110011101010
0000000000010100011011101010
0010101000000000000111101010
0000010011000000000111101010
0100000100000010000111101010
1001000000000000100111101010
0000000000101000010111101010
1000011101100000000000011010
0101100010001100000000011010
0100101010100010000000011010
1010001100001010000000011010
0100011001001010000000011010
0010010100100110000000011010
0100110001100001000000011010
0001110100001001000000011010
1100001000011001000000011010
0010100010011001000000011010
0010101100000101000000011010
0111000001000101000000011010
0000000110110101000000011010
1001000000100111000000011010
1101000100001000100000011010
0000101100011000100000011010
0011001000001100100000011010
1100010010000010100000011010
0000000010011110100000011010
0001100000010101100000011010
0010101001100000010000011010
0011100100010000010000011010
0001000110101000010000011010
0010000001011100010000011010
0110010000010001010000011010
0000100011000101010000011010
0000011010000011010000011010
0010011100000000110000011010
0110000000100010110000011010
0000001001000110110000011010
1000000001001001110000011010
0100000111001000001000011010
0110000000101100001000011010
1000110000001010001000011010
0000100100010110001000011010
0001010010100001001000011010
0001000011000100101000011010
0000010001010010101000011010
0000001101000001101000011010
0000100010110000011000011010
0100100001000010011000011010
1000000100000101011000011010
1000010000100000111000011010
0001001011010000000100011010
1000001010101000000100011010
0100000100111000000100011010
0001010000101100000100011010
0100010110000001000100011010
0011001000100001000100011010
0000100000101011000100011010
1100001000000100100100011010
1000110100000000010100011010
1010000001000010010100011010
0001000000010010110100011010
0010000101100000001100011010
0101000000010100001100011010
0000101000100000101100011010
0011010000000000011100011010
0100000000000001111100011010
0010011011000000000010011010
1001011000001000000010011010
0010010100011000000010011010
1100000100100100000010011010
0000100000111100000010011010
1010100000100010000010011010
0001100001000110000010011010
0001000011001001000010011010
0010000000001111000010011010
1010000110000000100010011010
1100100000010000100010011010
0101010000000001100010011010
1001000001100000010010011010
0000101000001001010010011010
1000000000010011010010011010
0101001001000000001010011010
0001110000010000001010011010
1010000000010100001010011010
1000000000101001001010011010
0000110010001000000110011010
0011000010000100000110011010
0000001100010100000110011010
1000001001000001000110011010
0010000000010001100110011010
0101100000000000010110011010
1000000000001100010110011010
0100000010100000001110011010
0001000000000011001110011010
0100011100010000000001011010
0000110011010000000001011010
0001101000110000000001011010
0000001001010101000001011010
1011000000000010100001011010
0100101000000001100001011010
1000010000010001100001011010
0000000110000011100001011010
0001110000000010010001011010
0100000100001010010001011010
0010110000100000001001011010
0100000001110000001001011010
0001000101000010001001011010
0010000010000110001001011010
0100010000001000101001011010
1000000110000100000101011010
1000101000000010000101011010
0110000000010010000101011010
0001001100000000100101011010
0000010000000110100101011010
0100010001000000010101011010
0000100000010001010101011010
0000000000100010011101011010
1001000100000001000011011010
0000001001001000100011011010
1110000000000000010011011010
0000001010100000010011011010
0100100100000000001011011010
1000000011000000001011011010
0011000000001000001011011010
0000011000000001001011011010
0000000000100100101011011010
0100101001010000000000111010
0010111000000010000000111010
0010000011010010000000111010
0111000000001010000000111010
1100100000000110000000111010
1000000111000001000000111010
1110000000100001000000111010
0001010001010001000000111010
0000011000100001100000111010
0000100000011010010000111010
0000001110100000001000111010
1000010010010000001000111010
0001100000100100001000111010
0000100001001000101000111010
0110000100000100000100111010
0000001000001110000100111010
1000010000001001000100111010
0010001001000000100100111010
0001000100000001010100111010
0100011000000000001100111010
0010100000010000001100111010
0001000010001000001100111010
1000000100000000101100111010
0000000001000100011100111010
1000110001000000000010111010
0010001000101000000010111010
0100000000110010000010111010
0100100010000001000010111010
0000001100000011000010111010
0001010010000000010010111010
0010000001000001010010111010
0000000000100101000110111010
0001000000101000100001111010
1000000001000100100001111010
0000000011001000010001111010
1011010001101000000000000110
0110110001100100000000000110
1001001100011100000000000110
1011001010010010000000000110
0010110100011010000000000110
0100111000010110000000000110
0110000101010110000000000110
0101000011001110000000000110
0111000011100001000000000110
1101010010010001000000000110
0010011101010001000000000110
0100101100110001000000000110
0000101011101001000000000110
0110001010011001000000000110
1001100110000011000000000110
1100110001000011000000000110
0011100001010011000000000110
1100000100011011000000000110
0100100010100111000000000110
1000100011110000100000000110
0001001010111000100000000110
0001011001010100100000000110
1010000110001100100000000110
0101100000011100100000000110
0001101100010010100000000110
0010000011011010100000000110
1001100001000110100000000110
0010110000110001100000000110
0100000110101001100000000110
1000010001011001100000000110
0110010100000011100000000110
0000011010010011100000000110
0001000101001011100000000110
0110001100001100010000000110
0011000000111100010000000110
1000101000110010010000000110
1010100001001010010000000110
1100000011001001010000000110
0000010011100101010000000110
0101001000010101010000000110
0110101000000011010000000110
0000011100001011010000000110
0001010111000000110000000110
0000111100100000110000000110
1000110010000010110000000110
1100001001000010110000000110
1000000100100110110000000110
1001001000001001110000000110
1011001101000000001000000110
0001101100101000001000000110
1000101001011000001000000110
1101011000000100001000000110
0010001110100100001000000110
0110100010001100001000000110
0001010101100010001000000110
0101001000011010001000000110
1010000000111010001000000110
0101110100000001001000000110
1101000000101001001000000110
0011001000001101001000000110
1010110001000000101000000110
1101000100010000101000000110
0011010100000100101000000110
0000101011000100101000000110
1100010000001010101000000110
0100001000100110101000000110
0001000010010110101000000110
1011000000000011101000000110
1001110000100000011000000110
0001011001001000011000000110
0010000011101000011000000110
0100100100100100011000000110
0000010010011001011000000110
0000100000101011011000000110
1000001000000111011000000110
1010001000100000111000000110
0010100000011000111000000110
0000000110001010111000000110
1110011000010000000100000110
1000110110001000000100000110
0110000111001000000100000110
1110000010100100000100000110
0000100111100100000100000110
1000011011000010000100000110
1000000111010001000100000110
1010010000001101000100000110
1010100000101000100100000110
1100110000000100100100000110
1000001010010100100100000110
0001000100101100100100000110
0100000101100010100100000110
0011000000110010100100000110
0100100010001010100100000110
0010001011000001100100000110
0001010001100001100100000110
0100000000110101100100000110
1000101000000011100100000110
0000000110000111100100000110
1010101010000000010100000110
1010010101000000010100000110
0101100001001000010100000110
0001110100000100010100000110
0100011000100100010100000110
0000100010110001010100000110
0000101001000101010100000110
1001000001000011010100000110
0101001100000000110100000110
1000100100010000110100000110
0011010010100000001100000110
1100010001100000001100000110
0110100000110000001100000110
0000010000110011001100000110
1000001100001000101100000110
0100010010000001101100000110
0010000100100001101100000110
0001100000001001101100000110
1110000000001000011100000110
0001000010001100011100000110
0101100110100000000010000110
1000111001100000000010000110
0010010110101000000010000110
0001100101011000000010000110
1010000001011100000010000110
0010101110000010000010000110
0100010011100010000010000110
0001010010011010000010000110
0101000000110110000010000110
0100100011010001000010000110
0011100010001001000010000110
1000000010111001000010000110
0000011001001101000010000110
1000000101000111000010000110
0111010010000000100010000110
0001011100001000100010000110
1100001000101000100010000110
0100000111000100100010000110
0101001001000001100010000110
0110001011000000010010000110
1110010000100000010010000110
0100100000111000010010000110
0001001110000100010010000110
0010101000100100010010000110
0101010000001100010010000110
0001100011000010010010000110
0000001001010110010010000110
0001010001010001010010000110
0010000110010000110010000110
1000010001000100110010000110
0111000001001000001010000110
0001110001000100001010000110
1000000011100100001010000110
1000100100001010001010000110
0000001011001010001010000110
1000010110000000011010000110
0010010000001010011010000110
0000111000000001011010000110
0000000100010011011010000110
0001100100000000111010000110
0011001001010000000110000110
1011000100000100000110000110
0000010101010100000110000110
0010001010001100000110000110
0100001100000110000110000110
0010000000010111000110000110
0000110011000000100110000110
0000001110100000100110000110
1100000001010000100110000110
1001000000100000110110000110
0100000010010100001110000110
0100100001000010001110000110
1000100000100001001110000110
0100001000001001001110000110
0000101000010000101110000110
0001001000000010011110000110
0101101001010000000001000110
1010101001000100000001000110
0100001011100100000001000110
0101100100001010000001000110
1001001001001010000001000110
1100000010101010000001000110
1110100000100001000001000110
0010100110010001000001000110
0010110001001001000001000110
1000011000100101000001000110
0001000110100101000001000110
1001100000010101000001000110
0000000101110011000001000110
1001101000100000100001000110
1010000000110100100001000110
0000110000101100100001000110
0010001010100010100001000110
1000010001100010100001000110
1010010010000001100001000110
0011001000010001100001000110
0000001001000111100001000110
0101010001100000010001000110
0100010110010000010001000110
1001010010001000010001000110
0000001011011000010001000110
0001101100000001010001000110
0101000010000011010001000110
0100101000001000110001000110
0010000100101000110001000110
0001000001010010110001000110
0000010000010101110001000110
0110010000101000001001000110
0100000101011000001001000110
1000010001001100001001000110
0001100000110010001001000110
0000110010000011001001000110
0000100101100000101001000110
0010010000010010101001000110
0000001010001001101001000110
1000000011000010011001000110
0100000000010110011001000110
1100000100000001011001000110
1000100000000100111001000110
1100100101000000000101000110
0100110010100000000101000110
0011001000101000000101000110
0011010000000110000101000110
0001010100001001000101000110
0000100010001101000101000110
0001000110010000100101000110
0110000000001001100101000110
0010000001010100010101000110
0000001101000010010101000110
1000000000101001010101000110
0110001001000000001101000110
0000000011110000001101000110
1001000000011000001101000110
0000101000001010001101000110
0010000010000100101101000110
0000111100010000000011000110
0110000010110000000011000110
1000000110010100000011000110
0101011000000010000011000110
0010000101001010000011000110
0111000100000001000011000110
1001000001100001000011000110
0100101000000101000011000110
0010010000100011000011000110
0000100110001000100011000110
1000000000001101100011000110
1000001100001000010011000110
0000000101100100010011000110
1010000000000010110011000110
0000001000100001110011000110
1110000000000100001011000110
0011000010000010001011000110
0000000100101001001011000110
0000001100000100101011000110
1010000011000000000111000110
0000001000110100000111000110
0001000100100010000111000110
1100010000000001000111000110
0010011000000000100111000110
0001100000000100100111000110
0000000101000001100111000110
0000010010001000001111000110
0010000000100000011111000110
0010101011010000000000100110
1001000111000100000000100110
0100101001001100000000100110
1001010100001010000000100110
0110001010000110000000100110
1000100010010110000000100110
1010100100000101000000100110
1010011000000011000000100110
0001001010100011000000100110
0100010010001011000000100110
0000000100101111000000100110
0101011000100000100000100110
0101000011010000100000100110
0000011101000010100000100110
0100000000111010100000100110
0100101010000001100000100110
1100000001000101100000100110
0000000010011101100000100110
1001100001010000010000100110
0101001010001000010000100110
0000001101101000010000100110
1100010000011000010000100110
0010010001001100010000100110
0001111000000010010000100110
0101000100100010010000100110
1010000010100010010000100110
0001010000101001010000100110
1100100000100000110000100110
0001000100011000110000100110
0000100110000100110000100110
0010000000010011110000100110
0000010110110000001000100110
0010000111000010001000100110
1000001001100010001000100110
0000110001001010001000100110
1010000010001001001000100110
0011101000000000101000100110
0110000000010100101000100110
0000010000100101101000100110
1000101100000000011000100110
0100010011000000011000100110
0001000001000110011000100110
0100100110010000000100100110
1010001001001000000100100110
0111000001000100000100100110
0001010000011100000100100110
0010110010000010000100100110
0100101000100010000100100110
0001000001101010000100100110
0110001100000001000100100110
1011000000100001000100100110
0010010001010000100100100110
0000010100010010010100100110
0100000000001110010100100110
1000110000000001010100100110
0010000000100100110100100110
0001000010000010110100100110
0100010100001000001100100110
0000001010101000001100100110
0001100100000010001100100110
1001010000000000101100100110
0010000000001010101100100110
0010000010010000011100100110
0100000000100001011100100110
0001001000101100000010100110
1000001100010010000010100110
1100000001001010000010100110
0011100000000110000010100110
0000010100011001000010100110
0000100000110101000010100110
0001000101100000100010100110
1001000000010100100010100110
0010100001000001100010100110
0000110101000000010010100110
0000001010010001010010100110
0010001000001000110010100110
0100001001010000001010100110
1000010000101000001010100110
0001000011000001001010100110
0100110000000000101010100110
1000000000000001111010100110
0001110000100000000110100110
1000010010010000000110100110
0110000000101000000110100110
0010000001000010010110100110
1000000101000000001110100110
0000010000000100011110100110
1001000010110000000001100110
0101100010000100000001100110
0100000100110100000001100110
1011000000001100000001100110
1100010000000110000001100110
0001000000100110100001100110
1110000001000000010001100110
0010001100010000010001100110
0000110000110000010001100110
0000100011000001010001100110
1100001000001000001001100110
0000000010001110001001100110
0100000010010001001001100110
0010100000000010011001100110
0000011000000000111001100110
0011100000010000000101100110
1000000001100100000101100110
0100000011000010000101100110
0000110100000000100101100110
1001000100000000010101100110
0000001010000100010101100110
0100000000010000110101100110
0000000001001000011101100110
0000001111000000000011100110
0010100100100000000011100110
0001010001001000000011100110
0001000000010011000011100110
1000100010000000001011100110
0101000000100000001011100110
0000010100000010001011100110
0010001000000001001011100110
0000000000011000101011100110
0011000111010000000000010110
1100110000110000000000010110
1100100011000100000000010110
0100001110010100000000010110
1010001000101100000000010110
0011011000100010000000010110
0101010100010010000000010110
1000100101010010000000010110
1100101000001010000000010110
1001001000110001000000010110
0001100101000101000000010110
0010000011001101000000010110
1000000001101011000000010110
0000010000011111000000010110
1011000010100000100000010110
0100101001100000100000010110
0110000100011000100000010110
0000010101100100100000010110
0001100000101010100000010110
1100011000000001100000010110
1000100010001001100000010110
0001001010000101100000010110
0100100110001000010000010110
1001010000010100010000010110
0010100010010100010000010110
0001101000001100010000010110
1100000010010010010000010110
0010000001110010010000010110
0000000111000110010000010110
0000100001011001010000010110
0110000001000100110000010110
1000011100010000001000010110
0000100001110100001000010110
1000000010011100001000010110
0110110000000010001000010110
0001001100000110001000010110
1010101000000001001000010110
0000000111100001001000010110
0010000100010101001000010110
0101010001000000101000010110
0000110010100000101000010110
0000010100001001101000010110
0100101000010000011000010110
0000010000101100011000010110
0001010010000010011000010110
0000000011010000111000010110
0000011010110000000100010110
0100010001001100000100010110
0111000000010001000100010110
0001000010101001000100010110
0010000101000011000100010110
1100000000000111000100010110
0001100001010000100100010110
0010001100000100100100010110
0000011000001010100100010110
0100000011100000010100010110
0000001000100011010100010110
0010000010001000110100010110
1001000100000001001100010110
0000010000010100101100010110
0000001110000000011100010110
0000110001000000011100010110
0100011010001000000010010110
0111001000000100000010010110
1001010001000010000010010110
0000110000101001000010010110
1010010000010000100010010110
0000001101010000100010010110
1000100100000100100010010110
0000000010110100100010010110
0000000100101010010010010110
1010000100000001010010010110
0101000000010000110010010110
0010100101000000001010010110
0010001010010000001010010110
0001000110001000001010010110
0000010001011000001010010110
1000010000000101001010010110
1100000001000000011010010110
0000100000000110011010010110
0000101100001000000110010110
0001000000001110000110010110
1000000010000010100110010110
0100100000000001100110010110
0001000101000000010110010110
0000000100100100001110010110
0011000000000000101110010110
0000001110101000000001010110
0101000000111000000001010110
0000110100100010000001010110
1001000010000110000001010110
0110000000100110000001010110
1101001000000000010001010110
0000011000000110010001010110
0010001010000001010001010110
1000000001000101010001010110
1000000110000000110001010110
0001110000001000001001010110
0100010100000100001001010110
1000000000010011001001010110
1010000000001000101001010110
0010100001100000000101010110
0001001000010010000101010110
0100000100100001000101010110
0000101010000000100101010110
0001000000000001110101010110
0101000010000000001101010110
0000100100010000001101010110
1000001000000100001101010110
0010010000000001001101010110
0000000001000010101101010110
0110010001000000000011010110
1000010010100000000011010110
1100000100000010000011010110
0000001001100010000011010110
0001001000001001000011010110
0001100000100000010011010110
0000000010001100010011010110
0000000000101000100111010110
1000101010100000000000110110
0001010011100000000000110110
0001100100110000000000110110
0110010000000101000000110110
0001110000000100100000110110
1000001000000110100000110110
0000000010111000010000110110
1001000010000001010000110110
0010100000100001010000110110
0000001100000101010000110110
0010001100001000001000110110
0011000010000100001000110110
1100000000100100001000110110
0000011010000001001000110110
0000100000001101001000110110
1000100000010000101000110110
0001000000100000111000110110
0000000010010011000100110110
1110000000000000100100110110
0000000111000000100100110110
0010011000000000010100110110
0101100001000000000010110110
1000000001110000000010110110
0000011000010100000010110110
0100000100001100000010110110
1000100000000011000010110110
0000000001000100101010110110
1001001000000000000110110110
0010000100010000000110110110
0100010000000010000110110110
0000000001001001000110110110
0000100010000000010110110110
0010000000011001000001110110
0000010001000011000001110110
0000000100010010100001110110
1010100111000000000000001110
1100011010100000000000001110
0111001100010000000000001110
1110000001110000000000001110
0001110001110000000000001110
0000001111110000000000001110
0101010110001000000000001110
0011101010000100000000001110
0000100011011100000000001110
1000111100000010000000001110
0001000100111010000000001110
0000011001100110000000001110
1110000000001110000000001110
0001110000001110000000001110
0000001110001110000000001110
0110110010000001000000001110
0001000001101101000000001110
1011011000000000100000001110
0000100000110110100000001110
1000001001100001100000001110
0000000101010101100000001110
0010000000101011100000001110
1000010000000111100000001110
1101100100000000010000001110
0000010001011010010000001110
0010000011010001010000001110
0000001000111001010000001110
0010100000001101010000001110
0100000001000111010000001110
0100000100110000110000001110
1000000000011100110000001110
0000000011100010110000001110
0101000000001010110000001110
1110000000000001110000001110
0001110000000001110000001110
0000001110000001110000001110
0101100011000000001000001110
0100001001101000001000001110
1000010100100100001000001110
0000011000011100001000001110
1010010010000010001000001110
1000100010010001001000001110
0001000010001011001000001110
0010000010110000101000001110
0100100100001000101000001110
0001001001000010101000001110
0101000000000101101000001110
0100011100000000011000001110
0010001001000100011000001110
0011000000010010011000001110
0010010000100001011000001110
0010111000100000000100001110
1101001000001000000100001110
0010000100110100000100001110
0101000010010010000100001110
0001000101000110000100001110
0011000110000001000100001110
1000100001001001000100001110
1000000100100011000100001110
0100011001000000100100001110
0000101000001100100100001110
1001000000010001100100001110
1000001001010000010100001110
0000100100101000010100001110
0010010010000100010100001110
0010100000000010110100001110
1000000001000100101100001110
0000000100010010101100001110
0000100000010100011100001110
1001010100010000000010001110
0010101001001000000010001110
0110100100000100000010001110
1000000011010010000010001110
0000100010101010000010001110
0100000101100001000010001110
0000010010010101000010001110
1001001000000011000010001110
1000101010000000100010001110
0100000010011000100010001110
0100010000100100100010001110
0011000100100000010010001110
0000010100000110010010001110
1000010000001001010010001110
0100100001000000110010001110
0010000000011001001010001110
0000001000100101001010001110
0001000000101000101010001110
0000010001000011000110001110
0000000011001000010110001110
0100000000100010010110001110
1000011000000000001110001110
0101000100000000001110001110
0010100010000000001110001110
0011110100000000000001001110
1111000010000000000001001110
0100101110000000000001001110
0010100000111000000001001110
0100010101000010000001001110
0101001000100001000001001110
0000000111001001000001001110
0110000000010101000001001110
1001000100000100100001001110
0001100001000100010001001110
0010000010001010010001001110
0000100010010000110001001110
0000011011000000001001001110
0010000001100010001001001110
1001010000000001001001001110
1000001000010000101001001110
0000000000000011111001001110
0000011100000100000101001110
0000000000101110000101001110
1010001000000001000101001110
0000100000100001100101001110
1000010000000010010101001110
1100001001000000000011001110
0000011000101000000011001110
1000110000000100000011001110
0000000001110000100011001110
0000000010000110100011001110
1110101000000000000000101110
1001110010000000000000101110
0010011110000000000000101110
0011000010101000000000101110
1000010001010100000000101110
1000001000001101000000101110
0000110000100011000000101110
0010100100010000100000101110
0000001010100100100000101110
1010000001000010100000101110
0100100010000010010000101110
0000011001000001010000101110
0110000100100000001000101110
0001000100010100001000101110
0101010000000010001000101110
0000000001110000011000101110
0000001000001010011000101110
0001001100100000000100101110
1000000000111000000100101110
0101100000000000100100101110
0100000101000000010100101110
0000000000001001110100101110
0001000110000010000010101110
0000000000011110000010101110
0101000000001001000010101110
1100000100000000100010101110
0000010000010000110010101110
0010010000100100000001101110
0000011000010010000001101110
1000000010000011000001101110
0000101001000000100001101110
1000010000001000100001101110
1000001000100000010001101110
0100000001000100001001101110
0001000010000000011001101110
0010000100001000000101101110
0001000001000001000101101110
0100100000010000000011101110
0000000100000101000011101110
0101111000000000000000011110
1110010100000000000000011110
1001001110000000000000011110
1000101000010100000000011110
0101000001100010000000011110
0010011000001001000000011110
0001010000011000100000011110
0100000100000110100000011110
0001000100100001100000011110
1000010011000000010000011110
1100000000101000010000011110
0000001100010010010000011110
0000101010001000001000011110
0000000001001110001000011110
0010100000000100101000011110
0110000010000000011000011110
0001000001000001011000011110
1010000010010000000100011110
0011100000001000000100011110
0000100011000010000100011110
0000000001110001000100011110
0000000100001101000100011110
0000100110010000000010011110
0100000001010100000010011110
0010000010100001000010011110
0010110000000000010010011110
0000000000000101110010011110
0100100001001000000001011110
0000100010100100000001011110
0001000010010001000001011110
0010100000000011000001011110
0010000011000000100001011110
0010000100000100010001011110
0100001000000010001001011110
0000010000010000011001011110
1001000000100000000101011110
0000001000001000010101011110
1000000000011000000011011110
0000010100000000100011011110
0001000101001000000000111110
1001000000010010000000111110
0100000100010001000000111110
0100001000001000100000111110
0000010100100000010000111110
0101000000000100010000111110
0010010001000000001000111110
0000000010000010101000111110
0010000000100010000100111110
0000101000000001000100111110
1000000010000100000010111110
0000100000100000100010111110
0011001000000000000001111110
1000100100000000000001111110
0100010010000000000001111110
0000000000000000001111111110
0111101101100000000000000001
1101011011010000000000000001
1010110110110000000000000001
1100111100001100000000000001
0011000011111100000000000001
1011101010001010000000000001
0100010101111010000000000001
0111010110000110000000000001
1000101001110110000000000001
0010011101101001000000000001
1100001110011001000000000001
0001110110100101000000000001
0011011001010101000000000001
1100010011001101000000000001
1111100001000011000000000001
1010011000110011000000000001
0101101000101011000000000001
0010100110010111000000000001
1110110000101000100000000001
1101000101011000100000000001
0110001111000100100000000001
1001000110110100100000000001
0010110100011100100000000001
1001100101100010100000000001
0001111010010010100000000001
1000011011001010100000000001
0111001000100110100000000001
1101100110000001100000000001
0011100011001001100000000001
1100101000010101100000000001
1010000001011101100000000001
0100010110100011100000000001
0001010001101011100000000001
0000001100110111100000000001
0010011000001111100000000001
0001111101001000010000000001
0100110010111000010000000001
0110100011100100010000000001
1111010000010100010000000001
0101001100101100010000000001
1010001110100010010000000001
0100101011010010010000000001
1010100100011010010000000001
1001010011000110010000000001
1011011100000001010000000001
1011000010101001010000000001
1000101101000101010000000001
0000001011101101010000000001
0101010100010011010000000001
0110000000111011010000000001
0000110001010111010000000001
0100100010001111010000000001
0110111010000000110000000001
0011001010011000110000000001
1000111000100100110000000001
0001100000111100110000000001
0110010101000010110000000001
0000000111011010110000000001
1100000001100110110000000001
1001000100001110110000000001
1000010011100001110000000001
0010100101010001110000000001
0101001000110001110000000001
0100011110110000001000000001
1101101000011000001000000001
0010101110011000001000000001
1011001001100100001000000001
0101110010001100001000000001
1001010001011100001000000001
0100001011011100001000000001
1100000100111100001000000001
0100010011100110001000000001
0110110000010110001000000001
0000010110011110001000000001
0111000101001001001000000001
1001111000000101001000000001
1011000110000101001000000001
0101010000110101001000000001
0010101010100011001000000001
1000001101100011001000000001
1100010000011011001000000001
1010010001000111001000000001
1111000100100000101000000001
0010111100100000101000000001
0001010111010000101000000001
1100000011110000101000000001
0000110011101000101000000001
0011100101000100101000000001
0100101001100100101000000001
0110000010101100101000000001
1010101000010010101000000001
0011001100001010101000000001
1001000010011010101000000001
1000100001001110101000000001
1110010010000001101000000001
1000110000110001101000000001
0000011010011001101000000001
0000100110001101101000000001
0000100011010011101000000001
0110000100000111101000000001
0001010010000111101000000001
1001011000101000011000000001
0001100011011000011000000001
1001001100010100011000000001
0000100101110100011000000001
0011010001010010011000000001
0001100100101010011000000001
0110001001000110011000000001
1000010000110110011000000001
0011101000010001011000000001
0100010011010001011000000001
1010100001001001011000000001
0100000110100101011000000001
0010010100010101011000000001
0110010000110000111000000001
0000101010110000111000000001
1100001010000100111000000001
0100000101001100111000000001
0001001011000010111000000001
0100001100100010111000000001
0100010010001010111000000001
0100110000000101111000000001
1000000100010011111000000001
0011001111010000000100000001
0110110101000100000100000001
1000011111000100000100000001
1100100100110010000100000001
1011010001001010000100000001
0011001000111010000100000001
0011111000000110000100000001
0101100001100110000100000001
0010001101100110000100000001
0110000011010110000100000001
0001001011001110000100000001
1001100001101001000100000001
0000111001100101000100000001
0101100100010101000100000001
0000110010011101000100000001
0100100111000011000100000001
0000010011110011000100000001
1010000100101011000100000001
0101000001011011000100000001
1000011100011000100100000001
0100000110111000100100000001
1010100010100100100100000001
0111000001001100100100000001
0101110100000010100100000001
1100101010000010100100000001
0011100001010010100100000001
1101000000101010100100000001
1000110101000001100100000001
0011001001100001100100000001
1100010000100101100100000001
1001000011000011100100000001
0010001010010011100100000001
0001101011100000010100000001
1110100010010000010100000001
1001010110010000010100000001
0110001001110000010100000001
1100010101001000010100000001
0001011000110100010100000001
1000100110001100010100000001
0100101001001100010100000001
1000110010100010010100000001
0010010100110010010100000001
1010001000010110010100000001
0100010000101110010100000001
1011000001010001010100000001
0000011101010001010100000001
0000101100101001010100000001
0010000110011001010100000001
0011001000001101010100000001
0110001100000011010100000001
0010000010100111010100000001
1111001000000000110100000001
0101010001010000110100000001
0000011001101000110100000001
0001001101000100110100000001
0001101000001010110100000001
1010000010001010110100000001
0000011010000110110100000001
0100000011001001110100000001
0011010000000011110100000001
1100110110000000001100000001
0100100001111000001100000001
0101001010100100001100000001
1001100000110100001100000001
0000010101101100001100000001
0001110011000010001100000001
0010000011101010001100000001
1001000101000110001100000001
0110011000010001001100000001
0000101011001001001100000001
0100010010101001001100000001
1001010000100011001100000001
1000000010001111001100000001
0011010010001000101100000001
1010000100001100101100000001
0000001001110010101100000001
0000101100010001101100000001
0000000000111101101100000001
0100100000001011101100000001
0100001111000000011100000001
1000101001010000011100000001
0110000100101000011100000001
1110010000000010011100000001
0001000000011110011100000001
0101000001100001011100000001
1000000010110001011100000001
0000011000001011011100000001
0010100100000010111100000001
0000010100100001111100000001
0010000001000101111100000001
1000101111100000000010000001
0110010011011000000010000001
1101100000101100000010000001
1000100101011100000010000001
1011010010100010000010000001
0101001110100010000010000001
1001110100001010000010000001
1010001001101010000010000001
0010110000111010000010000001
1000000110111010000010000001
0000101100101110000010000001
1110011001000001000010000001
0101101011000001000010000001
0000111100110001000010000001
1010000101110001000010000001
0101011000011001000010000001
1001000011011001000010000001
0111000010100101000010000001
0001100101010011000010000001
1100000101001011000010000001
0100011010000111000010000001
0010010100100111000010000001
0011000000011111000010000001
0010011010101000100010000001
0001001001111000100010000001
0100110000110100100010000001
0010100001101100100010000001
1100000010011100100010000001
0010110011000010100010000001
0001010100110010100010000001
0001011001000110100010000001
1100100001100001100010000001
0001000111100001100010000001
1010000110001001100010000001
1000001011000101100010000001
0000010110010101100010000001
1000001000011011100010000001
1000100100000111100010000001
0110011100001000010010000001
0011110010001000010010000001
1000110001101000010010000001
0101000111000100010010000001
0010001011010100010010000001
0110100000011100010010000001
1100011000010010010010000001
1010100000100110010010000001
1110100100000001010010000001
0011100001100001010010000001
0001000100110101010010000001
1100001000001101010010000001
0000110100001101010010000001
0000100110100011010010000001
0001001100001011010010000001
0101010010100000110010000001
1000100100110000110010000001
1000001101001000110010000001
0100101000101000110010000001
0111000000010010110010000001
1001100000001001110010000001
0010001000100101110010000001
1011101100000000001010000001
1000010111001000001010000001
0011010001101000001010000001
0001110100010100001010000001
0010011000011100001010000001
1001000001110010001010000001
0000101001011010001010000001
0100000101010110001010000001
0000000011110101001010000001
0100110100000011001010000001
0110001000001011001010000001
1000001110010000101010000001
0011000010110000101010000001
1110100000000100101010000001
1100001001000010101010000001
0000010000101110101010000001
0101001000000101101010000001
1100100010100000011010000001
0010110001000100011010000001
1000100101000010011010000001
0001000110010010011010000001
0010000100001110011010000001
0001001010100001011010000001
0000000001101011011010000001
1001000000000111011010000001
0010000101100000111010000001
1000010001010000111010000001
0000100010000110111010000001
0000101001000001111010000001
0100000000011001111010000001
0111011010000000000110000001
0001111000101000000110000001
0010010001110100000110000001
1000001000111100000110000001
0010101100010010000110000001
0100110001010010000110000001
0100100010101010000110000001
0001000010110110000110000001
0010001110100001000110000001
0100010101100001000110000001
1111000000001001000110000001
1010000010010101000110000001
0000100001001111000110000001
1011000101000000100110000001
0101100000011000100110000001
0000011100100100100110000001
0011001000010100100110000001
0100001000001110100110000001
0100001001010001100110000001
0010100000110001100110000001
0001000100001101100110000001
0000000101111000010110000001
1001101000000100010110000001
1100000010000110010110000001
1000010010001001010110000001
0000010111000000110110000001
0010010000001100110110000001
0000000001010110110110000001
0001000010010001110110000001
1000000000100011110110000001
0101001001001000001110000001
0010100100100100001110000001
1000010010010010001110000001
1001000100010001001110000001
0011000010000011001110000001
0100100011000000101110000001
1000101000001000101110000001
0010011000100000011110000001
0100010100000100011110000001
0011110011100000000001000001
0101111000100100000001000001
1100010110100100000001000001
1000011101010010000001000001
0110001010101010000001000001
0010100011011010000001000001
1110100010000110000001000001
0001000111100110000001000001
1010000100110110000001000001
0000110010110110000001000001
0011100000101110000001000001
0100111001001001000001000001
0001010101011001000001000001
1001001010010101000001000001
0010000110101101000001000001
1110010100000011000001000001
1001101100000011000001000001
1010000011100011000001000001
0010001100011011000001000001
0111011001000000100001000001
1001001111000000100001000001
1011100000110000100001000001
0000100111110000100001000001
0100011100101000100001000001
0110100001010100100001000001
1001011000001100100001000001
1000100100101100100001000001
1101001000010010100001000001
0100010011010010100001000001
0000101011000110100001000001
0100000100011110100001000001
0010101110000001100001000001
0110000101100001100001000001
0100100000111001100001000001
0010110000100101100001000001
1010100000001011100001000001
0001001010001011100001000001
0101100000000111100001000001
1010001000111000010001000001
1010010101000100010001000001
1100100000110100010001000001
1101000001001100010001000001
1001010100100010010001000001
0101000001110010010001000001
0010000101101010010001000001
0000011010011010010001000001
1100011000100001010001000001
0010100010110001010001000001
0100001100010101010001000001
0001100011000011010001000001
0011001000100011010001000001
0100110001100000110001000001
0010001011100000110001000001
0001010011001000110001000001
1000110000011000110001000001
0010100010001100110001000001
0000110110000010110001000001
0001000010010110110001000001
0001000100101001110001000001
0110000010000011110001000001
1110010001010000001001000001
0000111011010000001001000001
1100001101001000001001000001
0011001011001000001001000001
0000110100111000001001000001
0110001100100100001001000001
0000101010101100001001000001
0010000101011100001001000001
1100011010000010001001000001
0110000111000010001001000001
0000111100000110001001000001
1110000000101001001001000001
0100010100001101001001000001
0101010001000011001001000001
1000100000010111001001000001
1100100100010000101001000001
0001011000100010101001000001
1000010100001010101001000001
1001000001100001101001000001
0101000010010001101001000001
0000010001010101101001000001
0000100100100011101001000001
1000101110000000011001000001
0011000110100000011001000001
0101011000010000011001000001
0100000011101000011001000001
0110000010010100011001000001
0000010001001110011001000001
0010010001100001011001000001
0000110010001001011001000001
1001000000011001011001000001
1010000001000010111001000001
0000000111000001111001000001
1011011000100000000101000001
1100001011100000000101000001
1110010010001000000101000001
0101001001010100000101000001
0010001010011100000101000001
0100011000110010000101000001
0111100000100001000101000001
1101010000010001000101000001
1010100100010001000101000001
0000001001111001000101000001
0001001100100101000101000001
0000110000101011000101000001
0110000000001111000101000001
1101100001000000100101000001
1010000011010000100101000001
0110100100001000100101000001
0001110000010100100101000001
1000001100100010100101000001
0100000010100110100101000001
0011000000011001100101000001
0000101000001101100101000001
0000010100000111100101000001
1001001100001000010101000001
0011100001001000010101000001
0000010011100100010101000001
0000010100011100010101000001
0101010010000010010101000001
0011000100000110010101000001
0001111000000001010101000001
1010001010000001010101000001
0100100001010001010101000001
0000001001000111010101000001
0100001010010000110101000001
0101010100100000001101000001
1001100010001000001101000001
0111001000000010001101000001
1010000000011010001101000001
0100100010000101001101000001
1010110000000000101101000001
0011000000100100101101000001
1000001000010100101101000001
0001000110000010101101000001
0100001000100001101101000001
0010001100010000011101000001
0000100010010010011101000001
0000100000101000111101000001
0011111000010000000011000001
0011001100101000000011000001
0100100101101000000011000001
1100010100011000000011000001
0001100001110100000011000001
1010110000001100000011000001
1000001110001100000011000001
0101100010010010000011000001
0100001001100110000011000001
1000000011010110000011000001
0000100110011001000011000001
1000000001101101000011000001
0001010110000011000011000001
1000111100000000100011000001
0001100110000100100011000001
1100000101000100100011000001
0000001010110100100011000001
1100010000100010100011000001
0011000001100010100011000001
1011010000000001100011000001
0010001001001001100011000001
1010100001010000010011000001
0100001001011000010011000001
0001011100000100010011000001
0100110010000100010011000001
0000001111000010010011000001
1011000000001010010011000001
0000100100010110010011000001
1001000101000001010011000001
0001000010001101010011000001
0010110000000011010011000001
1001001000100000110011000001
1000000000010101110011000001
1010001010100000001011000001
0001010010011000001011000001
1101000100000010001011000001
0000010101100010001011000001
0010100101000001001011000001
0000011000101001001011000001
0100000010100011001011000001
0100010110000000101011000001
0101100000100000101011000001
0010100000011000101011000001
0110101000000000011011000001
0010000000110010011011000001
0000001010001000111011000001
1001100100100000000111000001
0010010110010000000111000001
0011000011000100000111000001
0000111010000010000111000001
0110000100100010000111000001
0101001100000000100111000001
0000100101000010100111000001
0000000010011010100111000001
1001000000000110100111000001
0000110000110000010111000001
1100100000001000010111000001
0010000010101000010111000001
1000010001000010010111000001
0001001000110000001111000001
1100000000100100001111000001
0100010000001010001111000001
0000001100000011001111000001
0001010001000000101111000001
1000000100000000111111000001
1001111000110000000000100001
0101000111101000000000100001
1000011001101100000000100001
1010001100011100000000100001
0011110100010010000000100001
0111001010010010000000100001
1110011000001010000000100001
0001011001011010000000100001
1100000011011010000000100001
0000101010111010000000100001
1000110000011110000000100001
0101100010011001000000100001
0010100001111001000000100001
1100000101010101000000100001
0001001101001101000000100001
1000000010111101000000100001
1101000010100011000000100001
0110010001010011000000100001
0110100000100111000000100001
1111000010001000100000100001
0100110110001000100000100001
1100001000111000100000100001
0011010100100100100000100001
0001100011100100100000100001
1000000111001100100000100001
0100101101000010100000100001
1000001010010110100000100001
0111000100010001100000100001
1000011001010001100000100001
0000111000101001100000100001
1000100100011001100000100001
0010000111000011100000100001
1011100100100000010000100001
0100101110100000010000100001
1100110001010000010000100001
0000011011110000010000100001
0110100101001000010000100001
0011001001101000010000100001
0011000110010100010000100001
1010010001100010010000100001
0000011100101010010000100001
0101100100000110010000100001
0100010010010110010000100001
0010000011001110010000100001
0011010000110001010000100001
1000001100110001010000100001
0001011010001001010000100001
0101010001000101010000100001
0001101000100101010000100001
0000101001001011010000100001
1000011000000111010000100001
1000011110000000110000100001
1010000010110000110000100001
0010010001010100110000100001
1100010000001100110000100001
0000101100001100110000100001
1001010000010010110000100001
0010110000001010110000100001
1010001000001001110000100001
0000100010010101110000100001
1001110101000000001000100001
0010111001001000001000100001
0111000011000100001000100001
1000100110010100001000100001
0010010010110100001000100001
0000110001110010001000100001
0100001001101010001000100001
0010000100111010001000100001
1101010000000110001000100001
0100001110000110001000100001
1100010001100001001000100001
0000001110101001001000100001
0010000101100101001000100001
1100100000001101001000100001
0011011000000011001000100001
0001100110000011001000100001
0000010011001011001000100001
0001101010001000101000100001
0000011011000100101000100001
0100000000110110101000100001
0100100010100001101000100001
1001010000001001101000100001
0000101000000111101000100001
0101010110000000011000100001
0111000000011000011000100001
1000100000111000011000100001
0000111010000010011000100001
0110000010100010011000100001
0000001101010010011000100001
0100100100010001011000100001
1101100000000000111000100001
1000000100100100111000100001
0100000001000011111000100001
1111000001100000000100100001
0001011101100000000100100001
0111001100001000000100100001
1010001010101000000100100001
1000101100100100000100100001
0110000110100100000100100001
0001010011010100000100100001
1010000110010010000100100001
0001010110001010000100100001
1000000011100110000100100001
0000011100010110000100100001
0100011110000001000100100001
0011100101000001000100100001
1000101010010001000100100001
0010001000110101000100100001
1010001001000011000100100001
0001000000101111000100100001
0011100000101000100100100001
1110000000010100100100100001
0100010001001010100100100001
0011000010000110100100100001
1001000000110001100100100001
0001011000000101100100100001
0100100001000101100100100001
0110010011000000010100100001
0001100100011000010100100001
0101000010001100010100100001
1100000000101001010100100001
0010101001000000110100100001
0100100000110000110100100001
0000010010011000110100100001
0001000001100010110100100001
0000001010100001110100100001
1100001100010000001100100001
0110100010001000001100100001
0001000010111000001100100001
0001101001000100001100100001
1010010100000001001100100001
1000000001011001001100100001
1000010010100000101100100001
0010001000011000101100100001
0001000100010100101100100001
0011001010000000011100100001
0010110000010000011100100001
1000010001000100011100100001
0000001100000101011100100001
1101100100010000000010100001
0110001100110000000010100001
0011000101011000000010100001
1111001000000100000010100001
0010100101100010000010100001
1000001101000110000010100001
0011101000001001000010100001
0100100110000101000010100001
1000110000100101000010100001
0001001000110011000010100001
1000100010001011000010100001
0001000011000111000010100001
0111100001000000100010100001
1100010011000000100010100001
1010110000010000100010100001
0000000101110100100010100001
0001010000011100100010100001
0000100110010010100010100001
1010000000001110100010100001
0001110100000001100010100001
1100001100000001100010100001
0010010001100001100010100001
0000000100101011100010100001
0110110000100000010010100001
1100001001100000010010100001
0100000110011000010010100001
1010010010000100010010100001
0001110001000010010010100001
0010001000011010010010100001
0010001101000001010010100001
1000100001000100110010100001
0001000010001010110010100001
0000010100000110110010100001
1001001011000000001010100001
0100110010010000001010100001
0001011100001000001010100001
1010000010011000001010100001
1000101000100010001010100001
0001010001010001001010100001
0101000000101001001010100001
0110010000000101001010100001
1000001000010101001010100001
0010100110000000011010100001
0000010010101000011010100001
0000001001001100011010100001
0100100000001010011010100001
0011100010010000000110100001
1010100100001000000110100001
0100111000000100000110100001
1100000001001100000110100001
1000000111000001000110100001
0000011001001001000110100001
0010011000000010100110100001
1101010000000000010110100001
0000101010001000010110100001
0100000101000010010110100001
1000100000010010010110100001
0000010000010101010110100001
0010000100010000110110100001
0000100101010000001110100001
0011000000001100001110100001
0110000000010010001110100001
0000000110001000101110100001
0001100000100000011110100001
0100000010000001011110100001
0111100110000000000001100001
1110100000011000000001100001
0100000011110100000001100001
0000101001011100000001100001
1000110011000010000001100001
1100000101100010000001100001
1001000100011010000001100001
0011000001010110000001100001
0010011010100001000001100001
1010000101001001000001100001
0010100011000101000001100001
0100110000010101000001100001
0000100100001111000001100001
0000010001111000100001100001
1010101000000100100001100001
0001001100000110100001100001
0101010000100001100001100001
0100000010001101100001100001
0000000001100111100001100001
0001110010010000010001100001
0100010100110000010001100001
0010001110001000010001100001
0001001011000100010001100001
1000000000101110010001100001
0000100101100001010001100001
1000000011010001010001100001
0010010000001101010001100001
0101001000001000110001100001
0011000001000001110001100001
0000001000010011110001100001
1101001000100000001001100001
0110100001100000001001100001
0001001110010000001001100001
1010001100000010001001100001
0101000010001010001001100001
0100001001010001001001100001
0100111000000000101001100001
0101000101000000101001100001
0010010100010000101001100001
0011100000000010101001100001
1011010000000000011001100001
0000110000100100011001100001
0001000100001100011001100001
0000000010000111011001100001
1100110000100000000101100001
0011000100110000000101100001
0000111100001000000101100001
0100000101011000000101100001
0010000001101100000101100001
1001001010000010000101100001
0000100110100010000101100001
0101000100000011000101100001
1001010100000000100101100001
0000001011001000100101100001
0001100010000001100101100001
1110000100000000010101100001
0100101000000010010101100001
1001000000000101010101100001
0101100000010000001101100001
1000000100101000001101100001
0000000111000100001101100001
0000001000100110001101100001
0000010000110001001101100001
0001001000001001001101100001
0000100001000011001101100001
0000010000001100101101100001
1100000000000010101101100001
0000010100000010011101100001
1010010100100000000011100001
1100001010010000000011100001
0101110000001000000011100001
1001000010101000000011100001
0101000100100100000011100001
0000010101001100000011100001
0100011100000010000011100001
0010000110000110000011100001
1010000000010011000011100001
0001011010000000100011100001
0110000010100000100011100001
0000100001010001100011100001
0101000000010001010011100001
0100100100000000110011100001
0110000100001000001011100001
1000000001001010001011100001
0001100000000101001011100001
0000001100100000101011100001
1001000000010000101011100001
0010000001000100101011100001
0000010000000011101011100001
0100010001000000011011100001
0001001000000010011011100001
1000000000100001011011100001
0100001000101000000111100001
1000000100010100000111100001
0001010000100010000111100001
0000001001010010000111100001
0110000001000001000111100001
0000000010100101000111100001
1000000001100000100111100001
0100010000010000100111100001
0001000110000000010111100001
0000001000000100110111100001
1000011000000000001111100001
0000000000011000011111100001
0101110101010000000000010001
1010101101001000000000010001
1001110011001000000000010001
0010101010110100000000010001
1111000100001100000000010001
0110001001101100000000010001
0001100101101100000000010001
0000011101011100000000010001
1100000111000110000000010001
0101000100110110000000010001
0101010001001110000000010001
0111010001100001000000010001
1100110010010001000000010001
0010011110010001000000010001
0001001101110001000000010001
1101000000111001000000010001
1010010010100101000000010001
1000100100110101000000010001
0001000110011101000000010001
1000101011000011000000010001
0010110010001011000000010001
0011001001001011000000010001
1000001000101111000000010001
1011000001101000100000010001
0110101000011000100000010001
0010111001000100100000010001
1000010001110100100000010001
0110000011100010100000010001
1010010000011010100000010001
0000100110100110100000010001
0100001001010110100000010001
1001100001010001100000010001
0100000111010001100000010001
0001101100000101100000010001
0000010100101101100000010001
0011100000100011100000010001
0000110100010011100000010001
0101000100001011100000010001
0010010110101000010000010001
1110101000000100010000010001
0011011010000100010000010001
0110000101010100010000010001
1001100010010010010000010001
0000111000110010010000010001
0100001101001010010000010001
0100001010100110010000010001
0101001110000001010000010001
1100001001010001010000010001
0101100001001001010000010001
1001010000001101010000010001
1001000001100011010000010001
0111000000000111010000010001
0000010110000111010000010001
1010100011000000110000010001
0101000101100000110000010001
1000001010101000110000010001
0100010011000100110000010001
0001010100010100110000010001
1100000100000101110000010001
0000011001000011110000010001
0110110011000000001000010001
1010000111010000001000010001
1000010010111000001000010001
1000100011100100001000010001
1110100100000010001000010001
0100000110101010001000010001
1011010000010001001000010001
0110000100110001001000010001
0001110000101001001000010001
0010001011000101001000010001
1000000101001101001000010001
1101001000000011001000010001
0000100101011000101000010001
1000110100000100101000010001
0100011000001100101000010001
0010011010000010101000010001
0101010000010010101000010001
0000101000101010101000010001
1000000110100001101000010001
1101010001000000011000010001
1010110000100000011000010001
0111001000100000011000010001
0000011011001000011000010001
0000000011110010011000010001
0001100001000110011000010001
1100000000001110011000010001
0000101000001101011000010001
0100010000100011011000010001
0001000010001011011000010001
0001110010000000111000010001
0110000110000000111000010001
1001000000110000111000010001
0000000010011100111000010001
0101110010100000000100010001
0001010001111000000100010001
1001010100100100000100010001
1000000011011100000100010001
0010000100111100000100010001
0100011011000010000100010001
1010101000100010000100010001
1001001001010010000100010001
0111100000001010000100010001
0010001110001010000100010001
0011101010000001000100010001
0001011100001001000100010001
0000000111101001000100010001
1010001000011001000100010001
1010100001000101000100010001
0100010001010101000100010001
0111000000110000100100010001
1001100100001000100100010001
0000111010001000100100010001
0000001110010100100100010001
0001001000101100100100010001
1000000010110010100100010001
0110010000000110100100010001
0010010011000001100100010001
0000111100000100010100010001
0001001100100010010100010001
0010000001011010010100010001
0110110000000001010100010001
0100000010010011010100010001
0010011000010000110100010001
0101100000000100110100010001
0000010100001010110100010001
0010000000101001110100010001
0011011001000000001100010001
0100101100100000001100010001
0100010100011000001100010001
0001100110000100001100010001
1100001001000100001100010001
1000011010000001001100010001
0001001000010101001100010001
0010010000001101001100010001
0000000100100111001100010001
0001100001100000101100010001
0010100000010100101100010001
1011000000000010101100010001
0100000101000010101100010001
1110100000110000000010010001
0001100110110000000010010001
1100001011001000000010010001
1010100110000100000010010001
1100001100010100000010010001
0001101010001100000010010001
0001101001100010000010010001
1010001010010010000010010001
0100010110010010000010010001
0001000111001010000010010001
0100001000111010000010010001
1011001000100001000010010001
0000110011000101000010010001
0010101000000111000010010001
0011001110000000100010010001
0100011101000000100010010001
1000110010100000100010010001
1100000100101000100010010001
1000000101010010100010010001
0000100000011110100010010001
0110000000010101100010010001
1000110000010100010010010001
0011000000101100010010010001
1110000001000010010010010001
1000101000001010010010010001
1000010100100001010010010001
0010010001010001010010010001
0000100000111001010010010001
0001001001000101010010010001
0100100001010000110010010001
0001100100000010110010010001
0010010000100010110010010001
0000001100010001110010010001
1000111001000000001010010001
1100010010000100001010010001
0011010100000010001010010001
0110000000100110001010010001
0111100000000001001010010001
0100010001001001001010010001
0010000010101001001010010001
0000011100000101001010010001
0100001010100000101010010001
0001000100100100101010010001
0001000001000011101010010001
1001000100001000011010010001
1000000011000001011010010001
0110000111000000000110010001
1010011000000100000110010001
0000101001010100000110010001
0000110100100010000110010001
1000101100000001000110010001
1001010001000001000110010001
0101000000100011000110010001
1101000010000000100110010001
0100000001100100100110010001
0000000110000011100110010001
0101001000010000010110010001
1000000101000100010110010001
0000100011000010010110010001
0000010011100000001110010001
1010000001001000001110010001
1000100000000110001110010001
0000110000010001001110010001
0010001000000001101110010001
0000001010000100011110010001
1101011100000000000001010001
1000000101111000000001010001
0011100100010100000001010001
1010001001010100000001010001
0100010000111100000001010001
1111000000100010000001010001
0001000010111010000001010001
0010011000100110000001010001
0111000010001001000001010001
0000011010001101000001010001
0000100001110011000001010001
0001110100100000100001010001
1000101001100000100001010001
0000010110011000100001010001
0100001110000010100001010001
0010000001001110100001010001
1000010010000011100001010001
0100100111000000010001010001
1001100000101000010001010001
0101000100011000010001010001
0110001000010010010001010001
0001001000001110010001010001
1000110001000001010001010001
0000000001011101010001010001
1000000100001011010001010001
0001001001010000110001010001
0010000100110000110001010001
0100100000001010110001010001
0100010000010001110001010001
0000000010100101110001010001
1011100001000000001001010001
0100011001100000001001010001
0010010110000100001001010001
0001001101000100001001010001
0001101010000010001001010001
1000001000110010001001010001
0100000001011010001001010001
0010111000000001001001010001
0000000110010011001001010001
1110001000000000101001010001
1001000010000100101001010001
1000011000000100011001010001
0001010100000001011001010001
0010010000001000111001010001
0110101001000000000101010001
1010000110100000000101010001
1000011001001000000101010001
1000101010000100000101010001
0100001100001100000101010001
1001110000000010000101010001
0010010101000010000101010001
0000101000011010000101010001
0000110110000001000101010001
1100000101000001000101010001
1001001000000001100101010001
0110000000100100010101010001
0001000000110001010101010001
1000010000100000110101010001
0010001000101000001101010001
0000110001000100001101010001
0000000010110100001101010001
1000000011000010001101010001
1000100000100001001101010001
0010000001010001001101010001
0000011100000000101101010001
0000000010001001101101010001
1100000000010000011101010001
0000000101001000011101010001
1010010011000000000011010001
0000011110100000000011010001
1101000001010000000011010001
0110001010000100000011010001
1000010100000110000011010001
1001100010000001000011010001
0100101000100001000011010001
1000011000010001000011010001
0101010000000101000011010001
0110110000000000100011010001
0001100001001000100011010001
0000011000001010100011010001
1000000010110000010011010001
0000000100001100110011010001
1001010000100000001011010001
0000001100011000001011010001
0000000011001100001011010001
0010001001000010001011010001
1010000000000101001011010001
0000100000001011001011010001
0000101000000100101011010001
0000100001100000011011010001
0001000000010100011011010001
0000010010000010011011010001
1100001000000010000111010001
0010000000010110000111010001
0000001011000001000111010001
0010010000100001000111010001
0100000000011001000111010001
1000100000010000100111010001
0000010010000100100111010001
0001010000001000010111010001
0000100000000101010111010001
0010000001000000110111010001
0010100010000000001111010001
0000000000100010101111010001
1010111010000000000000110001
0101011000101000000000110001
0110000010111000000000110001
1110010001000100000000110001
0100100011001100000000110001
0010001001110010000000110001
1000100001101010000000110001
0000010101100110000000110001
0001111001000001000000110001
0011000011010001000000110001
1000001110000101000000110001
0000101100100011000000110001
0100000000011111000000110001
1001001100010000100000110001
1100000010100100100000110001
0011010001000010100000110001
1000011000100010100000110001
0000010010001110100000110001
0100001001100001100000110001
0000010010110001100000110001
1001000000000111100000110001
0001000001110100010000110001
1100010100000010010000110001
0000100110001010010000110001
0010100100000101010000110001
0011100000010000110000110001
0000000000111010110000110001
0010001000000110110000110001
1000100000100001110000110001
0000000101001001110000110001
0110001101000000001000110001
1101000010010000001000110001
0011000110001000001000110001
0011110000000100001000110001
0100101000010100001000110001
0010100010010010001000110001
1000001010001010001000110001
0001000010100110001000110001
1100000001001000101000110001
0010100001000001101000110001
0001101100000000011000110001
1010001000010000011000110001
0010010010000001011000110001
0000010001100000111000110001
0000101111000000000100110001
0110100100010000000100110001
1010010000110000000100110001
1100000110001000000100110001
0010101000001100000100110001
1101100000000001000100110001
0001010000010011000100110001
0000100010000111000100110001
0010000101100000100100110001
0000001000001011100100110001
0011010100000000010100110001
1001000011000000010100110001
0010100010100000010100110001
1000110000001000010100110001
1010000010000100001100110001
0100000000101100001100110001
0011000000100001001100110001
0000100100001001001100110001
0000110000000010101100110001
0100000000010001101100110001
0100100001000000011100110001
0000000110010000011100110001
1000000000100010011100110001
0001000000001000111100110001
0111010000010000000010110001
1000100011010000000010110001
0100101100001000000010110001
0000011010011000000010110001
0001010110000100000010110001
0010000011100100000010110001
1000000000110110000010110001
1110000010000001000010110001
0010010100001001000010110001
0010100010001000100010110001
0100100000000011100010110001
0101100010000000010010110001
0000001100100100010010110001
0000111000000000110010110001
0000000101101000001010110001
0001100000011000001010110001
0010000100010100001010110001
0100000011000010001010110001
0000101010000001001010110001
1010000000100000101010110001
0000001000010010101010110001
0011000001000000011010110001
0100000000110000011010110001
0000000100000011011010110001
0010110001000000000110110001
0100000010010100000110110001
0000001010100010000110110001
0000000100011010000110110001
0001000010001001000110110001
0001000001010000100110110001
0000010000101000100110110001
0000100100000100100110110001
0110000000001000010110110001
0001000000000110010110110001
0101000100000000001110110001
0000000001000101001110110001
0010100100101000000001110001
1000010010010100000001110001
0101001001000010000001110001
1001000100100001000001110001
1000101000001001000001110001
0100100010010000100001110001
0100010100000100100001110001
0010011001000000010001110001
0011000010000010010001110001
0000010000101010001001110001
0000000011100001001001110001
0100000000001001011001110001
0001000000011100000101110001
0000001000110000100101110001
0010000000000101100101110001
0000100001000110000011110001
0000000101010000010011110001
1000000000000010110011110001
1110010101100000000000001001
1111001000101000000000001001
1000111010101000000000001001
1001100011010100000000001001
0010011110001100000000001001
0100110001101100000000001001
1010010000111100000000001001
0000100110111100000000001001
0001011100100110000000001001
0010010101010110000000001001
0110000100101110000000001001
1000100111001001000000001001
0010001010111001000000001001
1100100010100101000000001001
0100001001110101000000001001
0001000110110011000000001001
0100001011001011000000001001
0000100101100111000000001001
1001010000010111000000001001
0101010010011000100000001001
0111100010000100100000001001
1000101110000100100000001001
0000010111100100100000001001
1011001001000010100000001001
1100100001010010100000001001
0000110100101010100000001001
0001100100010110100000001001
1001001010100001100000001001
0010010100110001100000001001
0001101000011001100000001001
0110010001000101100000001001
0101000100100101100000001001
1101001101000000010000001001
0101110011000000010000001001
0110000110110000010000001001
0010110001110000010000001001
0010001101011000010000001001
0101001010010100010000001001
1000011001010100010000001001
0011010001001100010000001001
1001101000100010010000001001
1101000010001010010000001001
0010100010101010010000001001
0000101000011110010000001001
1010001001100001010000001001
0001010101100001010000001001
1010110000000101010000001001
0100010000011101010000001001
1100010001000011010000001001
1010000010010011010000001001
0010010100001011010000001001
0011110100000000110000001001
0000101101100000110000001001
1010000100101000110000001001
0110001000001100110000001001
0010001000110010110000001001
0101010000000110110000001001
0010000110000110110000001001
0000011100000101110000001001
0100100000100011110000001001
0011011100010000001000001001
0111100000110000001000001001
0010100101101000001000001001
0010101001010100001000001001
0101111000000010001000001001
0110010001001010001000001001
0001101101000001001000001001
1001010011000001001000001001
0000110110010001001000001001
1010000100011001001000001001
0010000001110011001000001001
0000001010010111001000001001
0000110000001111001000001001
0001100110100000101000001001
0101010001100000101000001001
0000001111001000101000001001
1011000000010100101000001001
0100100000011100101000001001
1000110010000010101000001001
1000001000001101101000001001
0000010101000011101000001001
0010000010001011101000001001
0100001000111000011000001001
0100101100000100011000001001
1000010100001100011000001001
1011000100000010011000001001
0000010110100010011000001001
1000001001001010011000001001
0111010000000001011000001001
0010001110000001011000001001
0000100011100001011000001001
0010000000101101011000001001
0110100001000000111000001001
0001110100110000000100001001
1010001100110000000100001001
0100001101101000000100001001
1100110000011000000100001001
1011000010011000000100001001
1101010001000100000100001001
1010001001001100000100001001
0101000000111100000100001001
1010110100000010000100001001
0111010000010010000100001001
1100001100000110000100001001
1110101000000001000100001001
0111000011000001000100001001
1000010110100001000100001001
0010010001011001000100001001
0011010000100101000100001001
0000000100011111000100001001
0001110001001000100100001001
0100010100001100100100001001
0000010110010010100100001001
0000101000100110100100001001
0001000101010001100100001001
0010001100001001100100001001
0000100010101001100100001001
0100111000100000010100001001
1000000111000010010100001001
0100100100001010010100001001
0001100000010011010100001001
0010010010100000110100001001
0000100011010000110100001001
0000000100110100110100001001
0100001001000010110100001001
0110000000010001110100001001
0001101010010000001100001001
1000010101010000001100001001
0111000100000100001100001001
1100000010010100001100001001
1010001010000010001100001001
1000100001100010001100001001
0000010000111010001100001001
1000100100000101001100001001
1001001100000000101100001001
0110000000100010101100001001
0100000110000001101100001001
1001110000000000011100001001
0010100010000100011100001001
0001000100001001011100001001
0100101110010000000010001001
1001001100011000000010001001
0110101000100100000010001001
0011000101100100000010001001
0011010010010100000010001001
0000001101110010000010001001
0101000001101010000010001001
1000010001011010000010001001
1110010000000110000010001001
0000110110000110000010001001
0110010110000001000010001001
0001010010101001000010001001
0000101001101001000010001001
1010001100000011000010001001
0011010001000011000010001001
1100000000110011000010001001
0000110101010000100010001001
1110000001001000100010001001
0101000001010100100010001001
0000111000001100100010001001
0110001010000010100010001001
1001000110000010100010001001
0010000100011010100010001001
0100011000100001100010001001
1010001010001000010010001001
1010000100010100010010001001
0000010001100110010010001001
0000111010000001010010001001
0100100001000101010010001001
0010011001000000110010001001
0000100110001000110010001001
1000001000000110110010001001
0000010000010011110010001001
0010110010100000001010001001
1101010000010000001010001001
0111000010001000001010001001
0001001110000100001010001001
1000011000100100001010001001
0011001000100010001010001001
1010100000001010001010001001
0010000011000110001010001001
1100001010000001001010001001
1001100000100001001010001001
0011000100000001101010001001
0000110000011000011010001001
0000000101010001011010001001
0001001000010000111010001001
1000110011000000000110001001
1110000010100000000110001001
0001011001010000000110001001
1101100000000010000110001001
0010010010001010000110001001
0001100110000001000110001001
0000001101000101000110001001
0100000010001101000110001001
1000010000110000100110001001
0010000000000111100110001001
1000011100000000010110001001
0101000100100000010110001001
0100010010010000010110001001
0001001010000010010110001001
0000000101001010001110001001
0010000001010000101110001001
0000010000001001101110001001
1111000100010000000001001001
0110000001111000000001001001
0110011000010100000001001001
0001001001101100000001001001
0000010011011100000001001001
0101100100100010000001001001
0010101001100010000001001001
1000101010010010000001001001
0001110010001010000001001001
1010000110001010000001001001
0010000111010001000001001001
1101100000001001000001001001
1010011000001001000001001001
0001110001000101000001001001
0010100000011101000001001001
0001001001010011000001001001
0100000110000111000001001001
1100110000000100100001001001
0010110000010010100001001001
0000000011101010100001001001
0100100011000001100001001001
1010000100000101100001001001
0100010000001011100001001001
1011100010000000010001001001
0110110000001000010001001001
0000101011001000010001001001
0001010000111000010001001001
1000001010100100010001001001
0100000101100100010001001001
0101000010100001010001001001
1100000110000000110001001001
0001000101000010110001001001
0000000010011001110001001001
0100000110011000001001001001
1010010000100010001001001001
0000001100101010001001001001
0110100000000011001001001001
0001000000100111001001001001
0010001010010000101001001001
0001100001010000101001001001
1000000000111000101001001001
0000110101000000011001001001
0001010010000100011001001001
1100000000000101011001001001
0000001001000100111001001001
0110001110000000000101001001
0000101101010000000101001001
1001000001110000000101001001
1010100000101000000101001001
0001000110001100000101001001
0010000010110010000101001001
1000010000001110000101001001
1011000000000011000101001001
0000011010000001100101001001
1010010000010000010101001001
1100000000100010010101001001
0010001000001010010101001001
0010000100100001010101001001
1000100000000001110101001001
0010010100001000001101001001
0100000001001100001101001001
0000011001000010001101001001
0010001000000101001101001001
0000000000010011101101001001
0100010000000000111101001001
0111010000100000000011001001
1100001100100000000011001001
0001101010100000000011001001
0010100100110000000011001001
0100011010001000000011001001
1101000010000100000011001001
1001011000000010000011001001
0100010001010001000011001001
0010000000101011000011001001
1000001001010000100011001001
0000000100100110100011001001
0000101000000011100011001001
0001000011010000010011001001
0000100000101100010011001001
0100000100001001010011001001
0011000000000100110011001001
0000000001100001110011001001
1100100001000000001011001001
0100001000010010001011001001
1000010100000001001011001001
0001000000001010101011001001
0000000010000101101011001001
0010000001001000011011001001
0100110100000000000111001001
0000010001101000000111001001
0100000011000010000111001001
0000001000010001010111001001
0000000110100000001111001001
0000100000010100001111001001
0101000000000001001111001001
1011010001010000000000101001
1000001111010000000000101001
0001101100101000000000101001
1001011010000100000000101001
0000111101000100000000101001
1011100000001100000000101001
0101010101000010000000101001
0001101011000010000000101001
1010100000110010000000101001
0011010000101010000000101001
0000100101011010000000101001
0011110010000001000000101001
0100110100100001000000101001
1101001000010001000000101001
0000011100011001000000101001
0000011001100011000000101001
1000000001001111000000101001
1100001001000100100000101001
0010000010011100100000101001
0000001110100010100000101001
1000101000001010100000101001
1000000101100001100000101001
1010010000000011100000101001
0100000010010011100000101001
0010101010010000010000101001
1101000000100100010000101001
1000100010000110010000101001
0000000111000101010000101001
0100000011100000110000101001
0100011000010000110000101001
1000000001011000110000101001
0010100000100100110000101001
0000110001000001110000101001
1110110000000000001000101001
1010000011100000001000101001
0001000101110000001000101001
0100010001010100001000101001
0001010010010010001000101001
1100000100001010001000101001
0001001000001110001000101001
0001010100000101001000101001
0110001000000001101000101001
0001011001000000011000101001
0001100000010100011000101001
0010010000000110011000101001
1000010000010001011000101001
0001000010000001111000101001
1100100101000000000100101001
1001100010100000000100101001
0101000110010000000100101001
0000010010101100000100101001
0100001000011010000100101001
0010100001000110000100101001
0101000000001001100100101001
1000000010000101100100101001
0000100100000011100100101001
0111100000000000010100101001
1100001010000000010100101001
0000110110000000010100101001
0010000000111000010100101001
0000001001100100010100101001
0000010001010010010100101001
0010011000000001010100101001
0000000000001110110100101001
0010101100000000001100101001
0100000000000111001100101001
1000100000010000101100101001
0000000101000000111100101001
1000000110100100000010101001
0000111000010010000010101001
0001100000100110000010101001
1010100001000001000010101001
1100010000001001000010101001
0010001100000100100010101001
0100000000101100100010101001
0000001010001001100010101001
0001010100010000010010101001
0110000001010000010010101001
0000000010110010010010101001
0001000001001001010010101001
0010010101000000001010101001
0000100100001100001010101001
0100010000100010001010101001
0000000000011011001010101001
0000100001100000101010101001
0100000100010000101010101001
0000000011011000000110101001
0011000100000010000110101001
1000000000101010000110101001
0100100000010001000110101001
0001101000000000100110101001
0000010001000100100110101001
0000100010000010001110101001
0000001000100001001110101001
1010000000000000011110101001
0001010110100000000001101001
0100101010000100000001101001
1000100001100100000001101001
1100010000010010000001101001
0011001100000001000001101001
0000000100110101000001101001
0010100101000000100001101001
0000011000100100100001101001
1001000000100010100001101001
1000111000000000010001101001
0110001000100000010001101001
0010000100010010010001101001
0001010000000011010001101001
0000100010110000001001101001
0100010010000001001001101001
1000010001000000101001101001
0000100000001001101001101001
1000000010001000011001101001
0000000001100010011001101001
0101011000000000000101101001
0000000010001011000101101001
0100000100100000100101101001
0001000000010000110101101001
0011000001000000001101101001
0010001011000000000011101001
0001001000010100000011101001
0000000101000011000011101001
1000100010000000100011101001
0100000000000110010011101001
0000010000001000110011101001
0000100001000000010111101001
1101000110100000000000011001
0001011011100000000000011001
0101001001011000000000011001
1001001000110100000000011001
1000011110000010000000011001
0001010100011010000000011001
1000010001101001000000011001
1100011000000101000000011001
0100100100001101000000011001
0101100010000011000000011001
0110000101000011000000011001
1000100000011011000000011001
0110001100100000100000011001
1100001010010000100000011001
0010100110010000100000011001
0101100000101000100000011001
0001000001110010100000011001
1010000000100110100000011001
0000001100001110100000011001
1111000000000001100000011001
0001010110000001100000011001
0010001001010001100000011001
0001000001001101100000011001
0110001011000000010000011001
0000010111010000010000011001
1110000000011000010000011001
0001100010100100010000011001
0000011000101100010000011001
0010101100000010010000011001
0001011000010001010000011001
1000100000001100110000011001
0100000100010010110000011001
0011000000001010110000011001
1101100000000100001000011001
1010001100000100001000011001
0000111010000100001000011001
0000000001111100001000011001
0000100011001010001000011001
1001000000101010001000011001
0010001000011010001000011001
0100010100000110001000011001
1010100010000001001000011001
0100100001010001001000011001
0011101000000000101000011001
0000011000110000101000011001
0000000100010101101000011001
1001001010000000011000011001
1000000101100000011000011001
0000010001000101011000011001
0100000000100100111000011001
0110010000101000000100011001
0001100101000010000100011001
1100000001001010000100011001
0100001100010001000100011001
0010000110000101000100011001
0001011000000010100100011001
0000000011000110100100011001
0000110000000101100100011001
1011000000100000010100011001
0000001010110000010100011001
0000100001101000010100011001
1000000000010101010100011001
0010010010010000001100011001
0100001010001000001100011001
0000101000000011001100011001
0000000100101000101100011001
1000000001000001101100011001
0001000001010000011100011001
0001111100000000000010011001
0011100001010000000010011001
0100000011110000000010011001
0000010100110100000010011001
0010000110100010000010011001
0100110000001010000010011001
1000000010001110000010011001
1000000110010001000010011001
0000001010100101000010011001
0001000100000111000010011001
0100000110000100100010011001
0000100100100001100010011001
1001010000000000110010011001
0010000010000001110010011001
0110011000000000001010011001
0000100000110010001010011001
0001001000001001001010011001
0010000000001100101010011001
0010001001100000000110011001
0010100000001001000110011001
0000000001010011000110011001
0010010100000000100110011001
0000100100010000010110011001
0000001000001000110110011001
1000001000010000001110011001
0001010000000100001110011001
0100000000000010011110011001
0110100010100000000001011001
1000110100010000000001011001
0100010101001000000001011001
1011010000000100000001011001
0000101100100100000001011001
1010000000110001000001011001
1000000011000101000001011001
0010001010000011000001011001
0000010100100011000001011001
0101101000000000010001011001
0010100001000100010001011001
0100000010001100010001011001
0000010000010110010001011001
0101000011000000001001011001
0001100100001000001001011001
0000010000011001001001011001
0010000001100000101001011001
1000100000000010011001011001
0000001000100001011001011001
0011001000010000000101011001
0010000011001000000101011001
0101000000000110000101011001
0000000000101101000101011001
0001000010100000100101011001
0100000001010000100101011001
1010101000000000000011011001
0000011001000100000011011001
1000000001100010000011011001
0001000000010001100011011001
0100000000101000001011011001
1000000100001000000111011001
1100101000100000000000111001
0101001100000100000000111001
0110010010000010000000111001
0000000110010110000000111001
0001100100010001000000111001
0010010000010101000000111001
0010011000001000100000111001
1010000110000000010000111001
0100000100101000010000111001
0001000010011000010000111001
0100110000000100010000111001
0010000000100011010000111001
0001001000100000110000111001
0100100110000000001000111001
1000000001010010001000111001
0000000010001101001000111001
0010100000001000011000111001
1001001000001000000100111001
0000100000110100000100111001
0000000101001100000100111001
0100000010100001000100111001
1100010000000000100100111001
0010000000010010100100111001
0000001000000100101100111001
1001000001000100000010111001
1000100100000010000010111001
0000001001001010000010111001
0001000100001000100010111001
1000001000000001010010111001
0000000000010100110010111001
0000010010000000101010111001
0101000000110000000001111001
0000001010101000000001111001
1000001000000110000001111001
0001100000000100100001111001
1100000001000000010001111001
0000100010000001010001111001
0000101001000000001001111001
0110000000000100001001111001
0000000100000010101001111001
0100100000001000000101111001
0000010001000001000101111001
0000001100000000010101111001
0000110000100000000011111001
0010000000011000000011111001
0100001000000000100011111001
1111000010110000000000000101
1110100100010100000000000101
0101011100010100000000000101
0100111001100010000000000101
1001000011101010000000000101
0001100110011010000000000101
1001001110000110000000000101
1101000001010110000000000101
0000011011010110000000000101
0011010000110110000000000101
1010000010011110000000000101
0011111000100001000000000101
0110100110100001000000000101
1010001011010001000000000101
1001010001110001000000000101
0100110100011001000000000101
1000000111100101000000000101
0110101000001101000000000101
1000011000011101000000000101
0010101101000011000000000101
0101000101100011000000000101
1001100000100111000000000101
0000010101001111000000000101
0000101011011000100000000101
0100011010100100100000000101
1000001101010100100000000101
0010001100101100100000000101
0110011000010010100000000101
0010000101110010100000000101
0101100001001010100000000101
0000010010111010100000000101
1100000100110001100000000101
0001100010110001100000000101
1100001001001001100000000101
0111000000101001100000000101
1001000010001101100000000101
1101010000000011100000000101
0011000001000111100000000101
1100100100101000010000000101
0110010001101000010000000101
0011101001000100010000000101
0001010010011100010000000101
1010111000000010010000000101
0100011110000010010000000101
0001001010110010010000000101
0000110011001010010000000101
1001110010000001010000000101
0000010110110001010000000101
1000000101011001010000000101
1100000010010101010000000101
0011100000001011010000000101
1000001010001011010000000101
1010000100000111010000000101
0100101100010000110000000101
1001000011010000110000000101
0000110101000100110000000101
1011000000100010110000000101
0010100010010010110000000101
0010010000011001110000000101
0001000110000011110000000101
0010011111000000001000000101
0000000111111000001000000101
0100100111000100001000000101
0101000001101100001000000101
0010100000111100001000000101
1001101001000010001000000101
1010010100010010001000000101
1000100010110010001000000101
1111000000001010001000000101
0001011010001010001000000101
1100001100000101001000000101
1100000011000011001000000101
0001000000111011001000000101
1011001010000000101000000101
1100000110001000101000000101
1001100000101000101000000101
0110000001011000101000000101
0001101000010100101000000101
0000010100110100101000000101
0001011100000001101000000101
0010010000100011101000000101
0001010011100000011000000101
1010001100001000011000000101
0100101010001000011000000101
1110000000100100011000000101
1000000011001100011000000101
0010100001100010011000000101
0001010100000110011000000101
1001000100100001011000000101
0000011010000101011000000101
0100000100001011011000000101
0011000100010000111000000101
0001000001001001111000000101
1001100111000000000100000101
1010110001010000000100000101
0011110100001000000100000101
1000010010110100000100000101
1011000000101100000100000101
1000010101100010000100000101
1100100010001001000100000101
0001001010011001000100000101
0010000101010101000100000101
0100000100101101000100000101
0010010110000011000100000101
0101000010000111000100000101
0001011011000000100100000101
0101101000100000100100000101
0000110110100000100100000101
1000000001111000100100000101
1100000011000100100100000101
0000001101001010100100000101
0001010000001110100100000101
1011100000000001100100000101
1000001110000001100100000101
0000011000110001100100000101
1000000000010111100100000101
0000111010010000010100000101
0011100000110000010100000101
0101011000001000010100000101
0000001110100100010100000101
1100100001000010010100000101
0010010001000110010100000101
1010010000100001010100000101
0001000010101000110100000101
1000001000001100110100000101
0100000100000110110100000101
0111100001000000001100000101
1001011000010000001100000101
1000100100011000001100000101
1010101000000100001100000101
1100010000001100001100000101
0000101110000010001100000101
0101000100010010001100000101
1000001000101010001100000101
0001010001000101001100000101
0110001100000000101100000101
0100110000010000101100000101
0000000011100001101100000101
0000100101000001011100000101
1000100010000000111100000101
0001110011010000000010000101
1100000111010000000010000101
1101010010001000000010000101
1011100001001000000010000101
0111010001000100000010000101
1100101001000100000010000101
0010000110110100000010000101
0111100000100010000010000101
0110000110001010000010000101
1100000100100110000010000101
0010100001010110000010000101
0011010100010001000010000101
0100001010101001000010000101
0010010010001101000010000101
1110010100000000100010000101
1010101000100000100010000101
0101001010010000100010000101
1001000001100100100010000101
1001100000010010100010000101
0000000011001110100010000101
0000110001001001100010000101
0001001011001000010010000101
0001110000100100010010000101
0000010100011010010010000101
0011000010000110010010000101
0000011001100001010010000101
1001001000010001010010000101
0010000100101001010010000101
0000000011010011010010000101
0000100011100000110010000101
1000000110000100110010000101
0000011000010100110010000101
1010000001000001110010000101
0101011000100000001010000101
0001100101100000001010000101
1110001000010000001010000101
0110110000001000001010000101
1001001000001100001010000101
0101000110000001001010000101
0011001001000001001010000101
0010100010010001001010000101
0000101100001001001010000101
0000111010000000101010000101
0000000110100010101010000101
0010001000000110101010000101
0101000001010000011010000101
1000000000001010111010000101
0000111101000000000110000101
0101000011100000000110000101
1100001100001000000110000101
0100010000111000000110000101
0001000001011100000110000101
1010100010000010000110000101
0110001001000010000110000101
0101110000000001000110000101
1000011000000011000110000101
0100010010000010100110000101
0000100010000101100110000101
0100100110000000010110000101
1010000000011000010110000101
0010001010000000110110000101
0000000010101100001110000101
1000000001100000011110000101
0001000000000100111110000101
0110101010010000000001000101
0001101100110000000001000101
0101001110001000000001000101
0010100101100100000001000101
0001100011001100000001000101
0100100101010010000001000101
1010001100100001000001000101
0001001011100001000001000101
1000010110001001000001000101
1110000001000101000001000101
0000111000010011000001000101
0001000100010111000001000101
0010111000001000100001000101
1010000010101000100001000101
0101000000110100100001000101
0100010001001100100001000101
0111000100000010100001000101
0010010010000110100001000101
0001100101000001100001000101
0110001101000000010001000101
1000011011000000010001000101
1010000110010000010001000101
0000100001111000010001000101
0010110000010100010001000101
1100000000011010010001000101
0000000110001110010001000101
0010000011001001010001000101
1000100000001101010001000101
0100010000000111010001000101
1110100000000000110001000101
0001101010000000110001000101
1000000101100000110001000101
0000100000100110110001000101
0001110110000000001001000101
1000110001100000001001000101
0010001001110000001001000101
1000001010011000001001000101
0011010000001100001001000101
0001000011010010001001000101
0100001000001110001001000101
0100001011000000101001000101
0000001100010010101001000101
0000100010001010101001000101
0010001010000010011001000101
0101100000000001011001000101
0000010010010000111001000101
1000001000000001111001000101
1000000101001100000101000101
0000011000101100000101000101
0100100000011100000101000101
0110110000000010000101000101
0001011100000010000101000101
1100000110000010000101000101
0011000010001010000101000101
0000000001110110000101000101
0100101100000001000101000101
0100000010110001000101000101
1100011000000000100101000101
0010010001100000100101000101
0001000000100011100101000101
1000110100000000010101000101
0001000101010000010101000101
0010000000010011010101000101
0000000011000010110101000101
1011000100000000001101000101
0000010001011000001101000101
0000100100000100101101000101
1000000000000110011101000101
0000110010101000000011000101
1011000000010100000011000101
0110000000101100000011000101
1100100000010001000011000101
0000001101010001000011000101
0000010000110101000011000101
0010000111000000100011000101
1000001010000010100011000101
0100000001000011100011000101
0001100100001000010011000101
0000001000101010010011000101
0001010000000010110011000101
1000000100110000001011000101
0000010011000001001011000101
0000000001101000101011000101
1000010000000100101011000101
1001000010000000011011000101
0000000100000101011011000101
1001001001000000000111000101
0010001100000100000111000101
0000100001100001000111000101
0000010100001000100111000101
0000000010010100010111000101
0100000000100000110111000101
0100000101000000001111000101
0001100000000010001111000101
0010000000001001001111000101
1110100011000000000000100101
0100011101001000000000100101
0010110010011000000000100101
1000010100111000000000100101
1010000001110100000000100101
0001111000001100000000100101
1100001010001100000000100101
1011000101000010000000100101
0001001001100110000000100101
0000100100110110000000100101
1100111000000001000000100101
1011010000000101000000100101
0000011100100101000000100101
0001100001010101000000100101
0100001100010011000000100101
0010000010110011000000100101
1000001011100000100000100101
0000100101101000100000100101
0110110000000100100000100101
1101000100000100100000100101
0001110000100010100000100101
0010001010001010100000100101
1000010001000110100000100101
0010101000010001100000100101
1001010001001000010000100101
0000001000111100010000100101
0111010000000010010000100101
0110001010000001010000100101
0000100010101001010000100101
0010011000100000110000100101
0011000000001100110000100101
1100000010000010110000100101
0000001001000101110000100101
1011100000010000001000100101
0000111100010000001000100101
0110000110010000001000100101
1000010011010000001000100101
0101100100001000001000100101
0011001100000100001000100101
0110101000000010001000100101
0000101001100001001000100101
0000010000010111001000100101
0011000001100000101000100101
1000000000011100101000100101
0010000010000101101000100101
0100000101100000011000100101
0000000010011010011000100101
1000100000000011011000100101
0000010100001000111000100101
0000000000110001111000100101
1101000000011000000100100101
0010001011000100000100100101
0000000110011100000100100101
0001010010100001000100100101
0001101000000011000100100101
1010010000001000100100100101
0000100000011010100100100101
0110000000000011100100100101
1000001101000000010100100101
0000110001100000010100100101
0100000001010100010100100101
0000000100100011010100100101
0110010000100000001100100101
0010000101001000001100100101
1000000000100101001100100101
0101000010000000101100100101
0000100000001100011100100101
0000001000000010111100100101
1010001110000000000010100101
0000010111100000000010100101
0100100001110000000010100101
1000001001011000000010100101
1100010000010100000010100101
0000101010000110000010100101
0101000000001110000010100101
1101000001000001000010100101
0110000000011001000010100101
1000000100001101000010100101
1100100000001000100010100101
1000000010010001100010100101
0001001100000000110010100101
0100010000000001110010100101
0011010010000000001010100101
0010001000101000001010100101
0001000000110100001010100101
0000000101000001101010100101
0001000100101000000110100101
1001000010000100000110100101
0010000000100110000110100101
1000000100000010100110100101
0011000000000001010110100101
0000000001001000110110100101
0000001010010000001110100101
0000010001000010001110100101
0010100000000000101110100101
0101010011000000000001100101
1010011000010000000001100101
0011000010100100000001100101
1101100000000010000001100101
0000010110010010000001100101
0010110100000001000001100101
1000010000100011000001100101
0001000001001011000001100101
0010001000000111000001100101
1100000001010000100001100101
1000001100001000100001100101
0001000010011000100001100101
0100001000100010100001100101
1100010100000000001001100101
0100000000111000001001100101
0001000100100010001001100101
0000100001000000111001100101
0010101000100000000101100101
0000110010000100000101100101
0100010000001001000101100101
0001000001000100100101100101
0000000100010001100101100101
1000000000110000010101100101
0010000000010100001101100101
1000100101000000000011100101
1000001000100100000011100101
0010100000001010000011100101
0000000000010110100011100101
0010000001100000010011100101
0000101000010000010011100101
0100000010000100001011100101
1101100001100000000000010101
0100001111100000000000010101
0000111100101000000000010101
0011100010101000000000010101
1100010001011000000000010101
0000110110010100000000010101
0000010011101100000000010101
1001100000011100000000010101
0101101100000010000000010101
0001010110100010000000010101
1100110000000110000000010101
1000011101000001000000010101
0110100000010011000000010101
0100011000001011000000010101
1001111000000000100000010101
0110100101000000100000010101
0011010010010000100000010101
0001000100111000100000010101
0001000111000100100000010101
0100000000101110100000010101
0000001010100011100000010101
0000001110011000010000010101
0100010100001100010000010101
0110000100100010010000010101
1000001001000110010000010101
0011000101000001010000010101
0010001000110001010000010101
0100000001100101010000010101
1000010000010011010000010101
0100000010110000110000010101
1101000000001000110000010101
0010001001001000110000010101
0001010000100001110000010101
0001010101001000001000010101
0100001010010010001000010101
0000110000011010001000010101
0001100011000001001000010101
1010000001100001001000010101
0000001001011001001000010101
1100010000100000101000010101
0111000000000100101000010101
0000100000100101101000010101
1000000110000010011000010101
0010000000010110011000010101
0000001100000100111000010101
1111010000000000000100010101
1100001000110000000100010101
0000100011110000000100010101
0001101001001000000100010101
0110000010001100000100010101
0011000001100010000100010101
0000100100001110000100010101
0001100100100001000100010101
0000110001000011000100010101
1001000000001011000100010101
0001100010000010100100010101
0101000001000001100100010101
1010000100000000110100010101
0000101000000001110100010101
1001000010100000001100010101
0011000000011000001100010101
0000010010000110001100010101
0000000001001100101100010101
0010000011000000011100010101
0000010000110000011100010101
0010101011000000000010010101
0110010010100000000010010101
0100111000010000000010010101
0010000101001100000010010101
1000010000101010000010010101
0001001000010110000010010101
1010110000000001000010010101
0110001100000001000010010101
0001011010000001000010010101
0001000001101001000010010101
1000000001010101000010010101
0000000100110011000010010101
1001000100000001100010010101
0000000000001111010010010101
0000010010001000110010010101
0010100000000100110010010101
0100001000000010110010010101
1000100010001000001010010101
0000001001100100001010010101
0100000000011100001010010101
0010010001000000101010010101
0000110100000000011010010101
0001000000100010011010010101
1000010110000000000110010101
0010000000001010100110010101
0100010001000000010110010101
0000000010100001010110010101
0000011000001000001110010101
1100000000000001001110010101
0000000100010000101110010101
0110010100010000000001010101
1011001000001000000001010101
0010100110000010000001010101
0000001011001010000001010101
1100001010000001000001010101
0000101001000101000001010101
0010000010010101000001010101
0011010000000011000001010101
0000110011000000100001010101
1001000001000010100001010101
1000000000011001100001010101
1001000100000100010001010101
0000100100010001010001010101
0100010010001000001001010101
0000000100101100001001010101
0100100000100010001001010101
0100000100000001101001010101
0000100010000100011001010101
0000000001000011011001010101
0010011010000000000101010101
0100000001101000000101010101
1000010000000101000101010101
0000001000000110100101010101
0001001000000000011101010101
0100100100000100000011010101
0000010001010010000011010101
0000000010100110000011010101
0010001000010000100011010101
0111000000000000010011010101
1000000001001000010011010101
0000000100000010010111010101
0001101010010000000000110101
0111000001001000000000110101
0010011100000010000000110101
0100010000110010000000110101
0101010100000001000000110101
1010000100010001000000110101
1000000011001001000000110101
1000100110000000100000110101
0000000011010010100000110101
0001100000001001100000110101
1000010010100000010000110101
0100100000011000010000110101
0001000100010010010000110101
1000001100100000001000110101
0000100101000010001000110101
0010000000001011001000110101
0000000010101000101000110101
0100011000000000011000110101
0001000000000101011000110101
0000011001010000000100110101
0000000000111001000100110101
0100001000000101000100110101
0011001000000000100100110101
0101000000100000010100110101
0000010000000100110100110101
0011100100000000000010110101
0000001000001100100010110101
0010000010010000010010110101
0000100001000001010010110101
0000010000100001001010110101
1000100000100000000110110101
0010100001010000000001110101
0000001100010100000001110101
0100000100001010000001110101
0110000000100001000001110101
0000011000000001100001110101
0000110000000010010001110101
0001010000010000001001110101
1000000001000100001001110101
0010000100000000011001110101
0000010100100000000101110101
1010000000000010000101110101
0000000010001000010101110101
0010010000000100000011110101
0000000110000001000011110101
0001000000100000100011110101
0110111100000000000000001101
0000011001111000000000001101
1010010011000100000000001101
0000101011100100000000001101
0100000101011100000000001101
0010001110010010000000001101
0011000001011010000000001101
0100100010010110000000001101
1110010000010001000000001101
1000101000110001000000001101
0101010001001001000000001101
0001110100000011000000001101
0000000010101111000000001101
1001010100100000100000001101
0010010101001000100000001101
1010001000011000100000001101
0000100111000010100000001101
0010100000001110100000001101
0010100001100001100000001101
0000010011010001100000001101
1000000100001011100000001101
0011000110001000010000001101
0101100000001100010000001101
1000000001110010010000001101
0101001000000011010000001101
1100001000100000110000001101
0000000001101100110000001101
0000011000001010110000001101
0100000101000001110000001101
0001000000010101110000001101
1100011001000000001000001101
1001000110010000001000001101
0100010100101000001000001101
0110001010000100001000001101
1000110000010100001000001101
1010100100000000101000001101
1000000010100100101000001101
0001000100001100101000001101
0100000001000110101000001101
0000001011010000011000001101
0001001000100100011000001101
0001100010000010011000001101
0100010000010010011000001101
0100010111000000000100001101
0010101010001000000100001101
1001010010000010000100001101
0001100000101010000100001101
1101000000100001000100001101
0010001000100011000100001101
0010011000000100100100001101
0001101100000000010100001101
0001000011000100010100001101
1000100000100100010100001101
0110000010000010010100001101
0000001001001001010100001101
1000010001000000110100001101
1001000001001000001100001101
0010000001100100001100001101
0000001100010100001100001101
0010100000010010001100001101
0000110000100001001100001101
0100000000011001001100001101
0000101001000000101100001101
0001000000110000101100001101
1100000100000000011100001101
0010000000001000111100001101
1100110000100000000010001101
0011011000001000000010001101
0010000011101000000010001101
1000001010010100000010001101
1011000010000001000010001101
0001001100100001000010001101
0000100100010101000010001101
0101100100000000100010001101
0000100000111000100010001101
1100000000000101100010001101
0010100101000000010010001101
1001000000101000010010001101
0100000010100100010010001101
0011100000000100001010001101
0000010001001100001010001101
0110000000100001001010001101
0000011000010001001010001101
0000100001000011001010001101
0001000011000000101010001101
0100001000001000101010001101
0000001100000010011010001101
0000000010001001011010001101
0000010000100000111010001101
0000011010100000000110001101
0100100001001000000110001101
0110000000010100000110001101
1000000001000110000110001101
0100000100000011000110001101
0000000101100000100110001101
1000000010001000100110001101
0000001000010010100110001101
0000000100001100010110001101
0000110000000010010110001101
1000100110100000000001001101
0001011010010000000001001101
0100101000101000000001001101
1001101000000100000001001101
0000110100001100000001001101
1110001000000010000001001101
0100010010100010000001001101
1000100001001010000001001101
0000000110010100100001001101
0100001000010001100001001101
1101010000000000010001001101
0000011100100000010001001101
0010101000000001010001001101
0010000001010000110001001101
0010100011000000001001001101
0001000010101000001001001101
0010000100000110001001001101
0000000101100001001001001101
0011000000010001001001001101
0000000000011100011001001101
0101100010000000000101001101
0000000100111000000101001101
0000100000000111000101001101
0100001000000100010101001101
1000000010000001001101001101
0001010101000000000011001101
0101000000011000000011001101
0000001000001101000011001101
0000100001000100100011001101
0010010010000000010011001101
1000000000000011010011001101
0001000000100100000111001101
0101001010100000000000101101
0010001101100000000000101101
0101110000010000000000101101
0001100110000100000000101101
0100011000000110000000101101
1100000110000001000000101101
1010000000101001000000101101
0100100000001011000000101101
0001001001010000100000101101
0000010000001101100000101101
1011001000000000010000101101
0100101001000000010000101101
1000100100010000010000101101
0110000100000100010000101101
1000101010000000001000101101
0100100000100100001000101101
0000001000110010001000101101
0010000001000001011000101101
1000010100000100000100101101
0100000001100010000100101101
0001000000010110000100101101
0000100011000001000100101101
0010000110000000100100101101
0000001000101000100100101101
0000000010100000011100101101
0010010000110000000010101101
0000000001100101000010101101
0000010010000011000010101101
1000011000000000100010101101
1000000011000000010010101101
0010000000000010110010101101
1001000000000010001010101101
0000101100000010000001101101
0000000011000110000001101101
1000001001000001000001101101
0101000000000101000001101101
0110000000001000100001101101
0000000010100001100001101101
0001100000100000010001101101
0100000010010000010001101101
0000000101001000010001101101
1000000000000100110001101101
0000011000001000001001101101
0000010000000010100101101101
0000000001010000001011101101
1100000000000000000111101101
1010001010100000000000011101
0100100100110000000000011101
0101010010000100000000011101
0010110000100100000000011101
1011100000000010000000011101
0000101001010010000000011101
0000000101101010000000011101
0000101110000001000000011101
0011001000000101000000011101
0100101000000100100000011101
0100000010001001100000011101
1100100010000000010000011101
0001010001000010010000011101
0110010000000000110000011101
0011000100100000001000011101
1010010000001000001000011101
0000000010110001001000011101
1000001000000010101000011101
0100000001001000011000011101
0000100000010000111000011101
0101000100001000000100011101
0000010000011100000100011101
1000000100010010000100011101
1001000000000100100100011101
0000010100000001010100011101
0000000000100010110100011101
1101001000000000000010011101
0000010000000110100010011101
0000101000100000010010011101
0100000000010001010010011101
1000000000000100011010011101
0001000010010000000110011101
0000100010011000000001011101
1100000000100100000001011101
0001000001010100000001011101
0001001000100010000001011101
0100110000000001000001011101
0000001101000000100001011101
0000010000101000100001011101
0000000011100000010001011101
1000001000010000010001011101
0001000000001001010001011101
0010100000000000100101011101
0000000000001010001101011101
0010000001000001000011011101
0000001010000000001011011101
0110001000010000000000111101
0000110001001000000000111101
0001000000101100000000111101
0000100010100010000000111101
1000100000000101000000111101
1000000000110000100000111101
0010000001000100100000111101
0101000000000010100000111101
0000001010000100010000111101
1000000000001010010000111101
0000000100011000001000111101
0001100000000000001100111101
0100000101000000000010111101
0000000000000001100110111101
1001000010000000000001111101
0000000000010011000001111101
1110101001010000000000000011
0011010100111000000000000011
0000111011001100000000000011
0100101000111100000000000011
1110010011000010000000000011
0011100111000010000000000011
0100101110001010000000000011
0110100001101010000000000011
0001001101101010000000000011
1001100001011010000000000011
1100001001001110000000000011
1101010100001001000000000011
0011001110001001000000000011
0000101101011001000000000011
0110010010010101000000000011
1011000000110101000000000011
0001011000101101000000000011
1000110100100011000000000011
0001101001000111000000000011
1100001101100000100000000011
1001110100010000100000000011
1010011010010000100000000011
0101100001110000100000000011
1000010110101000100000000011
0010100010111000100000000011
0011010011000100100000000011
0100001010110010100000000011
0100110000011010100000000011
1010010100000110100000000011
0101000101000110100000000011
0001000010101110100000000011
0101111000000001100000000011
0001001011010001100000000011
0100000011100101100000000011
1000110000001101100000000011
0100001100001101100000000011
0110001001000011100000000011
1100000010001011100000000011
1011000101001000010000000011
1000000011111000010000000011
0000011101100100010000000011
0010110000101100010000000011
0001001001011100010000000011
0100000111100010010000000011
0011001100010010010000000011
1000000110010110010000000011
0010010111000001010000000011
0100101001100001010000000011
1000011001001001010000000011
1100100000011001010000000011
0001010010100011010000000011
0000111001010000110000000011
0110000011010000110000000011
0111100000001000110000000011
0110000100100100110000000011
1010100000010100110000000011
1000100000101010110000000011
0100101000000110110000000011
0000101010001001110000000011
1001000001000101110000000011
0001111001100000001000000011
0110001011100000001000000011
1010110000011000001000000011
0111101000000100001000000011
1100110000100100001000000011
1010001010001100001000000011
1011100000100010001000000011
0110010100100010001000000011
1000001011010010001000000011
1000010001101010001000000011
0110000010011010001000000011
0000101100100101001000000011
0001000011001101001000000011
0001110000010011001000000011
1000101000001011001000000011
1001100011000000101000000011
0010001100010100101000000011
1001001000000110101000000011
0100100101000001101000000011
0001000100110001101000000011
0000001001101001101000000011
1000000010010101101000000011
1111000010000000011000000011
0010101101000000011000000011
1100010100010000011000000011
0100110001001000011000000011
0100100000110010011000000011
0000001000101110011000000011
0000011000110001011000000011
0100001010000011011000000011
0001000101000011011000000011
0001010000100100111000000011
1100000000100001111000000011
1001001110100000000100000011
1101000011001000000100000011
0100110100101000000100000011
0100011001011000000100000011
0000001011110100000100000011
1110100000001100000100000011
0001101100001100000100000011
0010011010100010000100000011
1000010001010110000100000011
0010100000110110000100000011
0001101000110001000100000011
1000010000111001000100000011
0010011100000101000100000011
1100000110000101000100000011
1110000000010011000100000011
0001100010001011000100000011
0100001000100111000100000011
0110001000101000100100000011
0000100001011100100100000011
0110000110000010100100000011
0100100010010001100100000011
0010000010001101100100000011
0001001100000011100100000011
1100101100000000010100000011
0110001010000100010100000011
1010000001100100010100000011
0100110000010100010100000011
0000110101000010010100000011
0001000011010010010100000011
1000100011000001010100000011
0001100110000000110100000011
1001000000011000110100000011
0000100000100101110100000011
1110000101000000001100000011
0011100100010000001100000011
0000110010110000001100000011
1011010000000100001100000011
0100100100000110001100000011
0010100001100001001100000011
0010101010000000101100000011
1000011001000000101100000011
1000100100100000101100000011
0000010110000100101100000011
0001011100000000011100000011
0000001010011000011100000011
1000000100001010011100000011
0100000000001101011100000011
0100111010100000000010000011
1101010001100000000010000011
0101000010111000000010000011
1001110010000100000010000011
0101001001010010000010000011
1100100000010110000010000011
0001011101000001000010000011
1000110001010001000010000011
0110010000101001000010000011
0011100100000101000010000011
0000001110010011000010000011
1001000000101011000010000011
1001001010001000100010000011
0110011000000100100010000011
0000101101000100100010000011
1000000011100010100010000011
0010101000001010100010000011
0010000010010110100010000011
1101000000010001100010000011
0001101100100000010010000011
0010110100010000010010000011
0001011010010000010010000011
0100000001110100010010000011
0000000110101100010010000011
0110001000100010010010000011
0001100000001110010010000011
0000101000010101010010000011
0010000010001011010010000011
0100000100000111010010000011
1100110000000000110010000011
0100001110000000110010000011
0001000101010000110010000011
0100000001001010110010000011
0001010110100000001010000011
0010101000110000001010000011
1100011000001000001010000011
1010000100101000001010000011
0110000110000100001010000011
0011000001010100001010000011
0000100001100110001010000011
0010011010000001001010000011
1100000001000101001010000011
0011110000000000101010000011
0101000100001000101010000011
0011001000001000011010000011
1000001100000001011010000011
0000011000000010111010000011
0101100101000000000110000011
1010110000100000000110000011
0000011110001000000110000011
0010100011001000000110000011
0100010011000100000110000011
0100000100011100000110000011
1100010100000010000110000011
0111000000000110000110000011
0001100000100010100110000011
0000010010100001100110000011
1010000110000000010110000011
0011010001000000010110000011
0100011000000001010110000011
0000001000110000110110000011
0000001000010110001110000011
0100000000110001001110000011
0000100000000011011110000011
0110110000110000000001000011
0010001110110000000001000011
0010110110001000000001000011
0001101010011000000001000011
0111000001100100000001000011
1000111000010100000001000011
0001010110010100000001000011
0001011011000010000001000011
0111010000001010000001000011
0100110001000110000001000011
0001001000110110000001000011
1010000010011001000001000011
0000001111000101000001000011
0100000100101011000001000011
0011000010000111000001000011
0101000110100000100001000011
1010010001001000100001000011
0011000100001100100001000011
1000100010100001100001000011
1000000101010001100001000011
0101000001001001100001000011
0010000000110011100001000011
0101110100000000010001000011
1001101001000000010001000011
1010010010100000010001000011
0000100011010100010001000011
0000101010100010010001000011
0010000000011110010001000011
0010001001010001010001000011
0110100000000101010001000011
1000000100100101010001000011
0000001100011000110001000011
0001100000010001110001000011
0011010101000000001001000011
1000011100100000001001000011
1011001000010000001001000011
0101000000011100001001000011
0000100101001010001001000011
1000000010100110001001000011
1101010000000000101001000011
0001101100000000101001000011
1010000110000000101001000011
0000000011011000101001000011
0000100000110100101001000011
0100000001100010101001000011
0000000000001111101001000011
0010000100001001011001000011
0001001000000101011001000011
1000010000000011011001000011
0100100010000000111001000011
0010001101001000000101000011
0001100010100100000101000011
0001010001001100000101000011
0100001010001001000101000011
1000000001001011000101000011
0000111000100000100101000011
1100000000110000100101000011
0000000101100100100101000011
0111000000010000010101000011
1010100000000010010101000011
0000000110000011010101000011
0000010000010010110101000011
0100011000000100001101000011
0000000100110010001101000011
0010000001000110001101000011
0001010010000001001101000011
0000100000011001001101000011
1001000000100000011101000011
1111100000000000000011000011
0110000101010000000011000011
0000011001110000000011000011
1000100000111000000011000011
0000110100100100000011000011
1010001000000110000011000011
0000010010001110000011000011
0000110010010000100011000011
0001010000101000100011000011
0100100000001100100011000011
0000111000001000010011000011
1100000010000001010011000011
0010100000100000110011000011
0000010100000001110011000011
0101001010000000001011000011
0011000000100001001011000011
0000001000010001101011000011
1000000000001100011011000011
0100101000010000000111000011
1000100001000100000111000011
0001001000001010000111000011
1000001000100001000111000011
0001000001010001000111000011
0000000000100110010111000011
0001000100000100001111000011
0110000000000000101111000011
0000000011000000011111000011
1010011101000000000000100011
0000110111010000000000100011
0010010011101000000000100011
0010101110000100000000100011
1000010010110010000000100011
0000111000100110000000100011
1100001011000001000000100011
0101001100100001000000100011
1010000110100001000000100011
0000010001110101000000100011
0110000001001101000000100011
1001010001000011000000100011
0000001010001111000000100011
1100000110010000100000100011
0000101100110000100000100011
0001010101001000100000100011
0101001010000100100000100011
1110000000100010100000100011
0000100011001010100000100011
1000001000100101100000100011
0011000000001011100000100011
0100010000000111100000100011
1010100010001000010000100011
1001010100000100010000100011
1100001000010100010000100011
0010100001010010010000100011
1001001000001010010000100011
0011000000100110010000100011
1110010000000001010000100011
0000111100000001010000100011
0100000010110001010000100011
0000010000011011010000100011
0000110010100000110000100011
0001011000010100001000100011
1100100001000010001000100011
1010000000010110001000100011
0000110010000101001000100011
0000000100011101001000100011
0110010001000000101000100011
0000000111100000101000100011
0001000001010010101000100011
1000001010100000011000100011
0100001100001000011000100011
0001100000001001011000100011
0010000000101000111000100011
0001111010000000000100100011
0101010000110000000100100011
1000000101110000000100100011
0000101001101000000100100011
0100001101000100000100100011
1001100000000110000100100011
0010000100001110000100100011
1000001100001001000100100011
0010110000000001100100100011
0010001100100000010100100011
0000000111001000010100100011
0000011000001100010100100011
0001001001000001010100100011
0100000100000001110100100011
0100000011010000001100100011
0100101000000001001100100011
0001001000100000101100100011
0000000010000011101100100011
0000000000110100011100100011
0101000000000010011100100011
1011010000001000000010100011
0110001010001000000010100011
0001100110001000000010100011
1000101000001100000010100011
0000000001111010000010100011
0010010001000110000010100011
0100000010100110000010100011
0001000100010110000010100011
0101010010000001000010100011
0000100011100001000010100011
0010010110000000100010100011
0010001001010000100010100011
1000000001001001100010100011
0111000100000000010010100011
1001000000110000010010100011
0000001000101001010010100011
0000100000011000110010100011
0100100100100000001010100011
1000000110000010001010100011
0000001001000011001010100011
0000010000110000101010100011
0001000010000100011010100011
0010000000010001011010100011
1100100010000000000110100011
0001000001100100000110100011
0100000000001011000110100011
0000010010000010010110100011
0010000010100000001110100011
0000110000001000001110100011
1000000000000100101110100011
1011000011000000000001100011
1000011010001000000001100011
1100100100000100000001100011
0000001100101100000001100011
0100100010000011000001100011
0110001100000000100001100011
1001100000001000100001100011
1000001001000010100001100011
0000010100100010100001100011
0000010011000001100001100011
0001011000100000010001100011
0100100000101000010001100011
0100000001000100110001100011
0001000001101000001001100011
0010010010000010001001100011
0000001000011010001001100011
1010100000000001001001100011
0100000000100101001001100011
1000000101000000011001100011
0010010000011000000101100011
0011001000000100000101100011
0000000010010110000101100011
0000011000000011000101100011
0000000000101001100101100011
0010000010000000110101100011
1001001100000000000011100011
0010000000110100000011100011
0101000000000010100011100011
0000000100001010010011100011
0000000010001001001011100011
0000100100000001000111100011
1110011000100000000000010011
1100100010101000000000010011
1001011001000100000000010011
0011000110100100000000010011
0101000011010100000000010011
1100000001110010000000010011
0000010011011010000000010011
0000100100111010000000010011
0001110100000110000000010011
0110001100000110000000010011
1011100000001001000000010011
0101100000100101000000010011
0000000101010111000000010011
0111010100000000100000010011
0010000111001000100000010011
1000001001011000100000010011
1101100000000010100000010011
0000110001100010100000010011
0001000110010010100000010011
1010001100000001100000010011
0000011000010101100000010011
0100001100110000010000010011
0001110000011000010000010011
0000010010110100010000010011
1000001100001100010000010011
1011010000000010010000010011
0110100010000010010000010011
0101000000101010010000010011
1001000100010001010000010011
0110001000001001010000010011
1000100000000111010000010011
1000010101000000110000010011
0000000100100011110000010011
1100001110000000001000010011
0001001010110000001000010011
0010010001110000001000010011
0100000101100100001000010011
0111000001000010001000010011
0000011100001010001000010011
0010100000001110001000010011
0110100000100000101000010011
1010000001000100101000010011
0100000010000110101000010011
0110010000000100011000010011
0000100110000001011000010011
0100001001000000111000010011
0011000000000001111000010011
1100110001000000000100010011
1010001011000000000100010011
0001010111000000000100010011
0101001001100000000100010011
1010010100001000000100010011
0010110010000100000100010011
1000100110000010000100010011
0010000010110001000100010011
0000001001001101000100010011
0000010100110000100100010011
0001000001001010100100010011
0100010000001001100100010011
1000100000110000010100010011
0100000001000110010100010011
0001000010000101010100010011
1000001000000010110100010011
0000000001010001110100010011
1001101000000000001100010011
1000000100010100001100010011
0000100001010010001100010011
0000000010100000111100010011
0110100001000100000010010011
1000001100100010000010010011
0000001011000110000010010011
0100000110100001000010010011
0001010000110001000010010011
0010000001100011000010010011
0001101000010000100010010011
0000110100001000100010010011
0000000010011001100010010011
1101000000000100010010010011
0000010001001100010010010011
1010000000001000110010010011
0000100010010100001010010011
0100101000000010001010010011
1000000000011010001010010011
1000100000000001101010010011
0100000010001000011010010011
0000000000100101011010010011
1011000000010000000110010011
1000000010100100000110010011
0000010000000111000110010011
0100000000010010100110010011
0010101000000000010110010011
0000000100001001010110010011
0000001101000000001110010011
0001000000101000001110010011
1000010000000000011110010011
0000111101000000000001010011
1001000110001000000001010011
0011000001011000000001010011
1010100000100100000001010011
0101001000010001000001010011
0000100011001001000001010011
0010010001000101000001010011
0011100010000000100001010011
1100000011000000100001010011
0100001000100100100001010011
0100011010000000010001010011
0000001001101000010001010011
0000110000000100110001010011
1000110010000000001001010011
1000001001000001001001010011
0000010000100001101001010011
0000000100000110011001010011
0100000110010000000101010011
0000010010101000000101010011
0011000100000001000101010011
1000000000001100100101010011
0000100000000011100101010011
0000001000010100010101010011
0001000000010000101101010011
0001000101100000000011010011
0010100000010001000011010011
0000000001010100100011010011
0010000100000010100011010011
1000100100000000010011010011
0001000000000011010011010011
0100010000010000001011010011
1101000101000000000000110011
0011101000100000000000110011
0110110000001000000000110011
0001001011001000000000110011
1000101000010010000000110011
1001010010000000100000110011
0101000000011000100000110011
0000100000101100100000110011
1000000100001010100000110011
0110000001100000010000110011
0010000100011000010000110011
0100000110000100010000110011
0000101001000100010000110011
0100010010100000001000110011
1000010000001100001000110011
0100000100010010001000110011
0000010101000001001000110011
1000000000110001001000110011
0000000001001010011000110011
0111000010000000000100110011
0000100010011000000100110011
0010000001010100000100110011
0000010000100001010100110011
0010001000000010001100110011
1000010100010000000010110011
0001011000000010000010110011
0100000001010001000010110011
0011000000000100100010110011
0000100000100010010010110011
0000000011000000110010110011
1000000001000010000110110011
1000010001100000000001110011
0010000010001100000001110011
0000000111000010000001110011
0001010000001001000001110011
1010000000010000100001110011
0001000100000000110001110011
1001000000000010001001110011
0000001010000000101001110011
0000100000010000011001110011
0001100001000000000101110011
0100000000100010000101110011
1000000010000001000101110011
0001000010010000000011110011
1100000000001000000011110011
0000001000000101000011110011
1101101010000000000000001011
0110100100011000000000001011
0001000111011000000000001011
0100001110100100000000001011
1001000100101100000000001011
0000100011110010000000001011
1000001000111010000000001011
0100010000110110000000001011
0010111001000001000000001011
0001001100010101000000001011
0110000010100011000000001011
0100101000010011000000001011
0101000000001111000000001011
0010000001110100100000001011
0100011100000010100000001011
1001010000001010100000001011
1010000011000001100000001011
0000000001011011100000001011
0000100010000111100000001011
1110100000100000010000001011
0011000011100000010000001011
0001111000000100010000001011
1000110000010010010000001011
0000000101001110010000001011
0101000001010001010000001011
0000100100110001010000001011
0010001000000111010000001011
1000010010000100110000001011
1000001000010001110000001011
0000010000101001110000001011
1000101100010000001000001011
0010110100000100001000001011
0101000110000010001000001011
0001010001000110001000001011
0100100010001001001000001011
0001011010000000101000001011
0011000001001000101000001011
0000010100011000101000001011
1100000100000100101000001011
0010100000010001101000001011
1010010001000000011000001011
0100000011000100011000001011
0000000010010010111000001011
1011100001000000000100001011
0010000110101000000100001011
0100110010000010000100001011
0100000101010010000100001011
1001011000000001000100001011
0001000001100011000100001011
0101001000010000100100001011
1000000101001000100100001011
0010010001000010100100001011
0110010100000000010100001011
0000011011000000010100001011
0001001000101000010100001011
1010000000001001010100001011
0000100111000000001100001011
1100000000101000001100001011
0010000000011100001100001011
1001000000010010001100001011
0000001001010001001100001011
0000000010100101001100001011
0010000100000011001100001011
0001100000000100101100001011
0000001000001010101100001011
1000001000000100011100001011
0010011100100000000010001011
1010100010010000000010001011
1100000110001000000010001011
0011100000101000000010001011
1000101001000010000010001011
0111001000000001000010001011
0010000101001001000010001011
1000000000011101000010001011
0000011000001011000010001011
0000000110110000100010001011
0000010011001000100010001011
0001010100000100100010001011
1000100000100100100010001011
0000001010101000001010001011
0100000001011000001010001011
0101000000100100001010001011
0010010000010010001010001011
0000010001100001001010001011
0001000010010001001010001011
1010001000000000101010001011
0100000000000011101010001011
0001100001000000011010001011
1000000000100010011010001011
0101010000001000000110001011
0000100000011010000110001011
0000010100010001000110001011
1000000010000011000110001011
0000001010000100100110001011
0000100001000001100110001011
1100000001000000010110001011
0000100010100000010110001011
0001000000010100010110001011
0000000100000010110110001011
1000010111000000000001001011
1001110000100000000001001011
0100001011010000000001001011
0001011100001000000001001011
1000100010001100000001001011
0000010010110001000001001011
0110010010000000100001001011
0011001000100000100001001011
1001000010010000100001001011
1100001000001000100001001011
1010001100000000010001001011
0110000001000010010001001011
1001000000000110010001001011
0000100000001011010001001011
0010101000001000001001001011
1000000001010100001001001011
0000010000101100001001001011
0100001100000001001001001011
0000000011000011001001001011
0001000100010000011001001011
0100100001100000000101001011
0010100010000001000101001011
0010000100010000100101001011
0100000000000101100101001011
0000000001011000010101001011
0000100100000100010101001011
0011000110000000000011001011
1001000001001000000011001011
0000000011100100000011001011
0100000000010000110011001011
0000000101000000101011001011
0010010000000100000111001011
0110000111000000000000101011
1001001001100000000000101011
1000110100001000000000101011
0101100001001000000000101011
0111010000000100000000101011
0001000010110100000000101011
0000001001010110000000101011
1001000010001001000000101011
1011000100000000100000101011
0000110000010100100000101011
1100100000000001100000101011
0001001110000000010000101011
0100010010001000010000101011
1000000100000011010000101011
0010001000100100001000101011
1000011000000010001000101011
0000100000101010001000101011
0010010000001001001000101011
0000000001000101101000101011
0000101000000000111000101011
1010010010000000000100101011
0000100000001101000100101011
0001000011000000100100101011
1000000000100000110100101011
0000010100100000001100101011
0100011001000000000010101011
0110100000000010000010101011
0010000010000101000010101011
1000000000010010100010101011
0001000000100001100010101011
0000000101100000010010101011
0010000000001000100110101011
1100000010100000000001101011
0001000101000100000001101011
0001100000010010000001101011
0000010001001010000001101011
0010000001100001000001101011
0100000000011001000001101011
1000010000000101000001101011
0000000110001000100001101011
0010000000000110100001101011
0011000000001000010001101011
1000001000010000000101101011
0000000000000001011101101011
0000001000100010000011101011
0001010000000000001011101011
0011001101000000000000011011
0000110110100000000000011011
0011010010001000000000011011
1110000010000100000000011011
1000100101000100000000011011
1001000011000010000000011011
0001101000001010000000011011
0011000000010110000000011011
0000001100101001000000011011
1010110000000000100000011011
0000101011000000100000011011
0100000000110001100000011011
1000000010100001010000011011
0101000010000000110000011011
1001010100000000001000011011
0000001001100010001000011011
1000000010001000101000011011
0001000000001100011000011011
0000111000010000000100011011
1000010000100010000100011011
0001000000011001000100011011
0100100100000000100100011011
0000000010001010010100011011
0010000000000100110100011011
0000010001001000001100011011
0101000100010000000010011011
0100001000001100000010011011
0000010101000010000010011011
0000000000101010100010011011
0100010000100000010010011011
0000001001010000010010011011
0010000100000000011010011011
0001001010000100000001011011
0000000100011100000001011011
1100000000000011000001011011
0001010001000000100001011011
1000000100100000100001011011
0000001000010010100001011011
0010000000001001100001011011
0010000010010000010001011011
1000010000001000010001011011
0000000101000001010001011011
0000100000000101001001011011
1010000000000000001101011011
0000100010000010000011011011
0000000000110000000111011011
1010000001001000000000111011
0000010000111000000000111011
0000010011000100000000111011
0001000100100010000000111011
0000001010010001000000111011
0000100001000011000000111011
0010000010100000100000111011
0000000101010000100000111011
1001100000000000010000111011
0000010000000010110000111011
0101000000000001001000111011
0100000000010000010100111011
0000000000000110001010111011
0000000110000000000110111011
0010010100000000000001111011
0000000000100100010001111011
1011010110000000000000000111
1000001111001000000000000111
0001000101110100000000000111
1000100001101100000000000111
1101001000100010000000000111
0000011100110010000000000111
0010011001001010000000000111
0010000011100110000000000111
0100000001111001000000000111
1000101010000101000000000111
0010110000000111000000000111
1111000001000000100000000111
0100010101010000100000000111
0001110010001000100000000111
0011100000100100100000000111
0000001000011110100000000111
0010100100001001100000000111
0101100010010000010000000111
0000011010101000010000000111
1100000101000100010000000111
1001000010100100010000000111
1000010000001110010000000111
0110000100010001010000000111
0001000100001101010000000111
0000000000110111010000000111
0001001001100000110000000111
1000010000110000110000000111
0100000010001100110000000111
0010000010100001110000000111
0000100001000011110000000111
0111010000010000001000000111
1001100100000100001000000111
1000001000110100001000000111
0100001101000010001000000111
1000010010100001001000000111
0100100000010101001000000111
0010001000010011001000000111
1100101000000000101000000111
0000100110010000101000000111
0000010011000010101000000111
0010110010000000011000000111
0000010001010100011000000111
0110000000000010111000000111
0100101011000000000100000111
0111000100100000000100000111
0011000010010100000100000111
1010001100000010000100000111
0101010001000010000100000111
0000001101100001000100000111
0000111000001001000100000111
0011000001001001000100000111
0000100100010011000100000111
1100010010000000010100000111
0100001000010010010100000111
0010000000101010010100000111
0000100010000110010100000111
1000110000000010001100000111
0001000000100110001100000111
0000000110001001001100000111
0001000101000000101100000111
1010000000010000101100000111
0000010000101000101100000111
0000001000000101101100000111
0000101000100000011100000111
0010000100000100011100000111
0001000000010001011100000111
0011001010100000000010000111
0101101000001000000010000111
1000011100000100000010000111
0000110000011100000010000111
0000110110000001000010000111
1010001000001001000010000111
0000101000100011000010000111
0100010000010011000010000111
0110100000010000100010000111
1000000100011000100010000111
0000000100100101100010000111
1001000100000010010010000111
0101000000100001010010000111
0001001100010000001010000111
0010010000100100001010000111
1010000001000010001010000111
0100000000101010001010000111
0001010000001001001010000111
0000000010000111001010000111
0010000010001000101010000111
0000000010110000011010000111
0000000101001000011010000111
0100001000000100011010000111
1000010001001000000110000111
0100100000100100000110000111
0000000111000010000110000111
1000000000110010000110000111
0110000010000001000110000111
0001010000010000100110000111
0010000001000100100110000111
0000010100100000010110000111
0000100001010000010110000111
1000000000000101010110000111
1100001100010000000001000111
0010010011010000000001000111
1100110000001000000001000111
0000010101101000000001000111
0000000010111100000001000111
0011101000000010000001000111
1001010000010010000001000111
0110011000000001000001000111
0001100000101001000001000111
0000011110000000100001000111
1000100100000010100001000111
0010010100000010010001000111
1011000000000001010001000111
0010001000000100110001000111
0110100100000000001001000111
0000010100010001001001000111
0010000001000001101001000111
0001000000001010011001000111
1000100010010000000101000111
1101000000000100000101000111
0010000000100101000101000111
0000001001010000100101000111
0100000100001000010101000111
0000010001000001010101000111
0100000000000011001101000111
0100000011001000000011000111
0010100010000100000011000111
0001000001000110000011000111
0001000010000001100011000111
0100100000000010010011000111
0000000000011001010011000111
0000101001000000001011000111
0001101101000000000000100111
0100011010010000000000100111
1110000100001000000000100111
0011001000011000000000100111
0010010100010100000000100111
0100010000101100000000100111
0100110100000010000000100111
0001010010000110000000100111
0111100000000001000000100111
0001000110010001000000100111
1000010100000001100000100111
0000001011000010010000100111
1000000001100001010000100111
0010000101000000110000100111
0001100010100000001000100111
0010100001000100001000100111
1001001000000001001000100111
0000000100000110101000100111
0100000000001001101000100111
0000010000100010011000100111
1000011000100000000100100111
0000101000010100000100100111
1000000010001010000100100111
0000000001000111000100100111
1000100001000000100100100111
0000000010110000100100100111
0010111000000000000010100111
0000000011010100000010100111
0010000100000011000010100111
0000010000001010100010100111
0000100000010010001010100111
0100001000000000100110100111
0000100100011000000001100111
0000011001000100000001100111
0000100001100010000001100111
0110000000010010000001100111
0100000101000001000001100111
0000001000110001000001100111
0011010000000000100001100111
0000100000000101100001100111
0000000110100000010001100111
0001000000010100010001100111
1000000000100000101001100111
0000001100000000001101100111
1000010000000000010011100111
0000000000001100000111100111
0011110001000000000000010111
0010101100010000000000010111
1000000110110000000000010111
0000111010000010000000010111
0011000100001010000000010111
1100100100000001000000010111
0100010011000001000000010111
0010010100100001000000010111
1010000010000011000000010111
0110001010000000100000010111
1100000000010100100000010111
0010010000001100100000010111
0000100101100000010000010111
0001000000000110110000010111
1001000001010000001000010111
0100001000100001001000010111
0001001000001000101000010111
0000000000110010101000010111
0101000100000000011000010111
1000000000001001011000010111
0100011100000000000100010111
0000000101011000000100010111
0010010000010010000100010111
1000000000100001100100010111
0100100000001000001100010111
0010000000111000000010010111
0101000010000010000010010111
0000100001001010000010010111
0000011000100000100010010111
1000001010000000010010010111
0000000100010100010010010111
0000001000010001000110010111
1010000101000000000001010111
0000011000011000000001010111
0001010000100100000001010111
0000100000010110000001010111
0100000000001101000001010111
0000001100000011000001010111
0100010000000010100001010111
0100000001010000010001010111
0010100000001000010001010111
1000000000100010010001010111
0010000010100000001001010111
0000000011000100000101010111
0000000000000000111011010111
0000110000000000000111010111
0000010110001000000000110111
0000001000101010000000110111
0010001001000001000000110111
0000110000010001000000110111
0000000010100101000000110111
0100000100100000100000110111
0010100000000010100000110111
1010000000000100010000110111
0100000000000011010000110111
0000001000010000110000110111
0001000100000100000100110111
0000000001100000001100110111
0001000000001000010010110111
0110000000000000001010110111
0100101000000000000001110111
0000000001001000100001110111
1000010010011000000000001111
0101001001000100000000001111
0010100100100010000000001111
1001000101000001000000001111
0100010100000101000000001111
0100100010100000100000001111
0011000010000010100000001111
0010011000010000010000001111
1000101000001000010000001111
0010000101010000001000001111
0001100000011000001000001111
0000101000000110001000001111
1010000000000101001000001111
0000001100100000101000001111
1001000000000000111000001111
1000000011100000000100001111
0000110001000100000100001111
0000010100001010000100001111
1100000000000010100100001111
0000000110010000010100001111
0100100000000001010100001111
0011001000000000001100001111
0000000001000010011100001111
0100001000110000000010001111
0001000010001100000010001111
0001010000100010000010001111
0000001011000001000010001111
0010010000000001100010001111
0110000000001000010010001111
0100010010000000001010001111
0000000000010100101010001111
1000100100000000000110001111
0000000000101001000110001111
0010000001001100000001001111
0000100001010001000001001111
0000000010000101010001001111
1000000100001000001001001111
0000110000000000101001001111
0100000000100000011001001111
0100010000010000000101001111
0000001010000010000101001111
0001000000001000100101001111
1010000000100000000011001111
0000000100010010000011001111
0001001000000000010011001111
1000000000100110000000101111
0000010001100000100000101111
0000001000000011100000101111
1100000000010000001000101111
0000000011001000001000101111
0000100100000001001000101111
0100000010000100000100101111
0010000000010001000100101111
0001010000000000010100101111
0011000001000000000010101111
0000001100001000000010101111
0000100000000100010010101111
0100000000011010000000011111
0001000000110000010000011111
0000000100001000110000011111
1000100000100000001000011111
0000000110000100001000011111
0000010000000011001000011111
0110000001000000000100011111
0000001000100100000100011111
0000010010000000100100011111
0010001000000010000010011111
0001100000000001000010011111
1000000001000000100010011111


==> anc/codes/A28-6-9-11388.orbit-reps.txt <==
511 39
38323 351
39416 351
40711 1053
112420 117
113740 351
265845 1053
281073 1053
283223 1053
286353 1053
287604 1053
134219486 351
134233868 351
134256356 1053
134257091 351
134330885 351
134483426 1053
134486484 351


==> anc/codes/A28-6-9-11388.txt <==
1111111110000000000000000000
1100110110101001000000000000
0001111110011001000000000000
1110000011111001000000000000
0111100111000101000000000000
1111110000100101000000000000
0000101111110101000000000000
1110001111000011000000000000
1101101010010011000000000000
0101110001110011000000000000
0011110001001111000000000000
0000011110101111000000000000
1110001000011111000000000000
0110111101001000100000000000
1110001110101000100000000000
0011110001111000100000000000
0001111111000100100000000000
0111011010010100100000000000
1110001001110100100000000000
1010111010100010100000000000
1111110000010010100000000000
0000011111110010100000000000
1110000101001110100000000000
1001110000101110100000000000
0001001110011110100000000000
0010010011101101100000000000
0011001000111101100000000000
0010010101011011100000000000
0100011000111011100000000000
1000011001100111100000000000
0010101001010111100000000000
1111110001001000010000000000
1101011100011000010000000000
0001001111111000010000000000
1011010110100100010000000000
1110001110010100010000000000
1001110001110100010000000000
1011101101000010010000000000
0001111110100010010000000000
1110000101110010010000000000
0000101111001110010000000000
1110000010101110010000000000
0101110000011110010000000000
0010100011011101010000000000
0101000010111101010000000000
0100010011101011010000000000
0100100101011011010000000000
1000100011100111010000000000
0100101000110111010000000000
1001000011101100110000000000
0011000101011100110000000000
1000010101101010110000000000
0101000100111010110000000000
1000100101010110110000000000
1001001000110110110000000000
0000011111001001110000000000
0101110000101001110000000000
1110000100011001110000000000
1110000011000101110000000000
0001001110100101110000000000
0011110000010101110000000000
1001110001000011110000000000
1110001000100011110000000000
0000101110010011110000000000
0000000001111111110000000000
1010111001110000001000000000
1001100111001100001000000000
0010110110101100001000000000
0111011101000010001000000000
1000111110010010001000000000
0011010110110010001000000000
1110101001001010001000000000
0011111000101010001000000000
1000100101111010001000000000
0010111011000110001000000000
0110100101100110001000000000
1101001100001110001000000000
0011001111100001001000000000
1101000110110001001000000000
0101011100101001001000000000
0111100010101001001000000000
1010011010101001001000000000
0011010011011001001000000000
1011100001010101001000000000
1110100000110011001000000000
0110011000100111001000000000
0000110100110111001000000000
0001011000011111001000000000
1110100111000000101000000000
0010001011111000101000000000
0101000111100100101000000000
0100111100010100101000000000
1101100010010100101000000000
1010010110010100101000000000
1000011101001100101000000000
0111000011001010101000000000
0010110010011010101000000000
1010001100100110101000000000
0001110001010110101000000000
0001001001101110101000000000
1101001011000001101000000000
1100111000001001101000000000
0001110101001001101000000000
1000000111011001101000000000
1010110100000011101000000000
0101100100010011101000000000
0100001101001011101000000000
1011011011000000011000000000
0011110101100000011000000000
0111000111010000011000000000
1100101100110000011000000000
1101110100000100011000000000
0101011001100100011000000000
1010100010110100011000000000
0110111000001100011000000000
1000001110101100011000000000
1010010001101100011000000000
0111101010000010011000000000
0011000011100110011000000000
1001010101010001011000000000
1111001000001001011000000000
1100011000010101011000000000
0010001001110101011000000000
1001001110000011011000000000
0010011010010011011000000000
0101001001010011011000000000
0001100010110011011000000000
1000100100001111011000000000
0101001010101000111000000000
0001101100011000111000000000
0000001111010100111000000000
1100100000101100111000000000
1101011000000010111000000000
1000101010001010111000000000
0010011001001010111000000000
1110000000010110111000000000
0011100110000001111000000000
1000100101100001111000000000
0111000000100101111000000000
0011000000011011111000000000
1101010101110000000100000000
0101011111001000000100000000
1011100110101000000100000000
1001101011011000000100000000
1110010100101100000100000000
1001110100011100000100000000
0100010011111100000100000000
1001011100101010000100000000
1010010010111010000100000000
0100111010100110000100000000
1001011010010110000100000000
0110100110001110000100000000
1101101100100001000100000000
1010101011100001000100000000
0110010111010001000100000000
1001110010110001000100000000
1010111100001001000100000000
0111110010000011000100000000
1100011001010011000100000000
0011100100110011000100000000
1000101000111011000100000000
1011010100000111000100000000
0100001110010111000100000000
1101000000110111000100000000
0110101011010000100100000000
1000101110110000100100000000
1110010001011000100100000000
1001101001100100100100000000
1010111000010100100100000000
1101001100010100100100000000
0011100110010100100100000000
1100110001100010100100000000
1011000100011010100100000000
0001010011011010100100000000
0001100101001110100100000000
0101100011100001100100000000
0100101110001001100100000000
1001001101001001100100000000
0010100101101001100100000000
0000111001011001100100000000
1110100100000101100100000000
0111000101000011100100000000
1000000101110011100100000000
0100010010001111100100000000
1110011010100000010100000000
1000001101110100010100000000
1001011001001100010100000000
1010101000101100010100000000
0110111001000010010100000000
1101001011000010010100000000
0011010111000010010100000000
0010101010110010010100000000
0001110001101010010100000000
1100000110011010010100000000
0101000110100110010100000000
0000100100111110010100000000
0111100100001001010100000000
0000110111000101010100000000
0010101100010101010100000000
0100011100001101010100000000
1001000100101101010100000000
0000001111100011010100000000
1110000001001011010100000000
0110010000010111010100000000
0110101100100000110100000000
1101010010001000110100000000
0010110011001000110100000000
0111010100000100110100000000
0001110010100100110100000000
0100001011100100110100000000
0010000110101100110100000000
1000111010000001110100000000
0100010010110001110100000000
1000100001001101110100000000
1010100000010011110100000000
1010001101101000001100000000
0101010110010100001100000000
1011001000011100001100000000
0000101101011100001100000000
1100000111100010001100000000
0101100010011010001100000000
1010100100010110001100000000
0100011001001110001100000000
0001010010101110001100000000
0100001011110001001100000000
0011000010110101001100000000
0001101100001011001100000000
0100000100111011001100000000
0010000111000111001100000000
0100011101100000101100000000
1100011010010000101100000000
1001100101010000101100000000
0011101000110000101100000000
0110110010000100101100000000
1010001011000100101100000000
0110000101010100101100000000
0010011000101100101100000000
0011010001100010101100000000
0001011100010010101100000000
0000101010010110101100000000
1000010001101001101100000000
0101001000011001101100000000
0011001100000101101100000000
0000011011000011101100000000
1001100000000111101100000000
0010010011110000011100000000
1101000001011000011100000000
0111100000010100011100000000
0110000011001100011100000000
0101010000110010011100000000
0000110110001010011100000000
0110001000011010011100000000
0000010101010110011100000000
1100110001000001011100000000
1011100000100001011100000000
1010010010000101011100000000
0001001011000101011100000000
0000100010101101011100000000
1010000100110000111100000000
1000101100000100111100000000
1001010000010100111100000000
0000111000100010111100000000
1000000011010010111100000000
0100100001000110111100000000
0110010000001001111100000000
0101000010000011111100000000
0111100011110000000010000000
0011101110100100000010000000
0100111101100100000010000000
1100111010010100000010000000
0101100110011100000010000000
1101001001011100000010000000
0101101101001010000010000000
0011011100011010000010000000
0101110011000110000010000000
1111000010010110000010000000
0011001001110110000010000000
1010011010001110000010000000
1111001100010001000010000000
1011010100101001000010000000
0110101100101001000010000000
1001101010101001000010000000
1000011101011001000010000000
0110001011001101000010000000
0001110000111101000010000000
0100000111110011000010000000
0010101010011011000010000000
0101100100100111000010000000
1100010100010111000010000000
0000010011011111000010000000
1011001011100000100010000000
0110110110010000100010000000
0101111001010000100010000000
1100011100110000100010000000
1011111000001000100010000000
0111000101101000100010000000
1000110011011000100010000000
1101010110000100100010000000
0100010101011100100010000000
1101100010001010100010000000
0010001111001010100010000000
0110100001011010100010000000
0000001110111001100010000000
1010110010000101100010000000
1110000000101101100010000000
1000010111000011100010000000
0001011010100011100010000000
1011000001001011100010000000
0011000110000111100010000000
0100100010010111100010000000
1010011101100000010010000000
0100011111010000010010000000
0111010000111000010010000000
1111000001100100010010000000
1100100011001100010010000000
0001101001101100010010000000
1101010101000010010010000000
1000111011000010010010000000
0110100111000010010010000000
0100110100110010010010000000
0000110010101110010010000000
1010010110010001010010000000
0111101000000101010010000000
1001011000100101010010000000
1011100010000011010010000000
0001111000010011010010000000
0010001100110011010010000000
1000001010010111010010000000
0010111000110000110010000000
1010100010101000110010000000
0100000011111000110010000000
0010011110000100110010000000
0100100110100100110010000000
0001010101100100110010000000
1000010010110100110010000000
1110010010000010110010000000
0011001000001110110010000000
0101011100000001110010000000
0011001001010001110010000000
1100010001001001110010000000
0100010000100111110010000000
1000111100101000001010000000
1010001101010100001010000000
0111001000101100001010000000
0110001011010010001010000000
0110010010101010001010000000
0001001010111010001010000000
1001010100100110001010000000
0000110101001110001010000000
1000100010011110001010000000
1010100110100001001010000000
0101010011100001001010000000
1000101011010001001010000000
0011011000110001001010000000
1101100100001001001010000000
0110000110011001001010000000
1100001000111001001010000000
0000111010100101001010000000
0100110001010101001010000000
0001000110101101001010000000
0100100011001011001010000000
0100100101110000101010000000
1101010000101000101010000000
1000110001100100101010000000
0000101000111100101010000000
1010010000110010101010000000
1100000100011010101010000000
0001101100000110101010000000
1100000010100110101010000000
0110001001100001101010000000
0011001010001001101010000000
0010110000101001101010000000
0001100011000101101010000000
0010000100110101101010000000
1001000000011101101010000000
1000000111110000011010000000
0100010101101000011010000000
0100001100011100011010000000
0001011010000110011010000000
1000001001100110011010000000
0100011010001001011010000000
0000100110010101011010000000
0011010000001101011010000000
1000010010100011011010000000
0010100001010011011010000000
0111010001000000111010000000
1011100000010000111010000000
0110100100001000111010000000
0000010110011000111010000000
0001000101001010111010000000
1000010100000101111010000000
1100100000000011111010000000
0110001010111000000110000000
1100000110110100000110000000
0010111001001100000110000000
0011101011000010000110000000
1100010011001010000110000000
1100100101000110000110000000
0000010111100110000110000000
0011000100101110000110000000
0001101000011110000110000000
1001001001110001000110000000
0011100001011001000110000000
0110100001100101000110000000
0001011010001101000110000000
1010000101001101000110000000
1010110001000011000110000000
0001000011101011000110000000
1010001000100111000110000000
0010001101110000100110000000
0000110110001100100110000000
0010000011011100100110000000
1000101001010010100110000000
1000001010101010100110000000
0111010000100001100110000000
1100110000010001100110000000
1101001000000011100110000000
0000101100100011100110000000
0000011000010111100110000000
0111001101000000010110000000
0100110011100000010110000000
1000110101010000010110000000
0011000110110000010110000000
0001100111001000010110000000
1001100000111000010110000000
1011011000000010010110000000
1100001100100010010110000000
1010000011100010010110000000
0000011101001010010110000000
1001000100010110010110000000
1100000011010001010110000000
0100001001101001010110000000
0001010100011001010110000000
0100010110000011010110000000
0101100001000011010110000000
0010010000101011010110000000
0001001100101000110110000000
0010100101000100110110000000
0101000000110100110110000000
1000100110000010110110000000
0100110000001010110110000000
0010101000001001110110000000
1011000000000101110110000000
0010110111000000001110000000
1001011010100000001110000000
0101101100010000001110000000
1110000001110000001110000000
0001110001110000001110000000
0111010100001000001110000000
1011100010000100001110000000
1001000001101100001110000000
1100111000000010001110000000
0010010001011010001110000000
0100100000110110001110000000
1110000000001110001110000000
0000001110001110001110000000
0110101010000001001110000000
1000000001010111001110000000
1010011100000000101110000000
0100000001101010101110000000
0000010101010001101110000000
0000001001001101101110000000
0001000000110011101110000000
0010000100001011101110000000
1101000110000000011110000000
0010000000111100011110000000
0000101000110001011110000000
0000010001100101011110000000
0000000010011011011110000000
0100001000000111011110000000
0001000011100000111110000000
0000100001011000111110000000
1000000010001100111110000000
0000000100100110111110000000
0001110000000001111110000000
0000001110000001111110000000
0110011101110000000001000000
0111110100101000000001000000
1011101001101000000001000000
1011011010011000000001000000
1110011001001100000001000000
0100011110011100000001000000
0101000101111100000001000000
0110111000011010000001000000
0101001011011010000001000000
0111101001000110000001000000
1101100100010110000001000000
1001010110001110000001000000
1001100111100001000001000000
1001111001010001000001000000
0100001111101001000001000000
0010111101000101000001000000
1011010011000101000001000000
1100101011000101000001000000
1010101000110101000001000000
1100001100110011000001000000
0010011011001011000001000000
0111000001101011000001000000
1010010000101111000001000000
0101101110010000100001000000
0000111001110100100001000000
0110101000101100100001000000
1000101010011100100001000000
0011101100100010100001000000
0111010010100010100001000000
1100100110100010100001000000
1001100011010010100001000000
0001011101001010100001000000
1110000000111010100001000000
0011010100010110100001000000
1000010001011110100001000000
1000110110010001100001000000
0111001100001001100001000000
1101000010101001100001000000
0110010110000101100001000000
1111000000010101100001000000
0001100100110101100001000000
0001010010011101100001000000
0101010111100000010001000000
1010111100010000010001000000
1111001001010000010001000000
1001101010110000010001000000
1100111010001000010001000000
1111000110000010010001000000
0100101101100010010001000000
1010010011010010010001000000
1000101001011010010001000000
0110011010000110010001000000
0001110101000110010001000000
0010001101010110010001000000
1011000100110001010001000000
1001110100001001010001000000
0010111000101001010001000000
1100100001101001010001000000
1000010010111001010001000000
1000011110000101010001000000
0010010110100011010001000000
0000011001110011010001000000
0101000100001111010001000000
1010010110001000110001000000
1000110011000100110001000000
1101010000100100110001000000
0100110100001100110001000000
0010011000011100110001000000
0001110000110010110001000000
0000001110101010110001000000
0100000111000110110001000000
1101101000000001110001000000
0101000101010001110001000000
1000001000101101110001000000
1000001011000011110001000000
0011101101010000001001000000
1101100001110000001001000000
1010110011001000001001000000
1001010101101000001001000000
1010000110111000001001000000
0001011110100100001001000000
1000110101010100001001000000
0011010001110100001001000000
0011100110001010001001000000
1110101100000001001001000000
0111010100010001001001000000
0100100111010001001001000000
0100010001111001001001000000
0101101000010101001001000000
0010001110010101001001000000
1010000101010011001001000000
0010101000001111001001000000
0101110011000000101001000000
1000001101110000101001000000
0000111110001000101001000000
0001100010111000101001000000
0011101010000100101001000000
0101101000001010101001000000
0010000011010110101001000000
1100010100100001101001000000
0010100001110001101001000000
0000001011100101101001000000
0101100101001000011001000000
0011110000011000011001000000
0001001010011100011001000000
1010101000100010011001000000
0000110011100010011001000000
1100000100100110011001000000
1001000001010110011001000000
0001101001100001011001000000
0011000101000101011001000000
1001000010100101011001000000
0000000100111101011001000000
0100111000000011011001000000
1100000010010011011001000000
1000011010100000111001000000
0100000110110000111001000000
0011000001101000111001000000
1100001000011000111001000000
0010100100010100111001000000
0010001100100001111001000000
0100000000101011111001000000
0010010000000111111001000000
0110100110110000000101000000
1101110010000100000101000000
1000100011110100000101000000
1001001010101100000101000000
1010100111000010000101000000
1110001010010010000101000000
1001000110110010000101000000
0000101001101110000101000000
0010111010010001000101000000
0101000110011001000101000000
0100100101001101000101000000
0011001110000011000101000000
1110001101000000100101000000
1000110010101000100101000000
0101010001101000100101000000
0010010101001100100101000000
1010011000001010100101000000
0101011000000110100101000000
1100100000001110100101000000
0001000000111110100101000000
0100011100010001100101000000
0010001010101001100101000000
1000000110001101100101000000
0000100100011011100101000000
1010000001000111100101000000
0000101110011000010101000000
1010000101011000010101000000
0101101100000100010101000000
1110100001000100010101000000
1001000111000100010101000000
0011010000101100010101000000
0100100011001010010101000000
1001010000011010010101000000
1100100110000001010101000000
0100011011000001010101000000
0000010101101001010101000000
0111000010000101010101000000
0100110000100101010101000000
0010100001100011010101000000
0110110000010000110101000000
0100000001011100110101000000
0010000110010010110101000000
0111000000001010110101000000
0001010110000001110101000000
0000101101000001110101000000
0001001000010101110101000000
1100010000000011110101000000
0000100010000111110101000000
0110111000100000001101000000
1011000011100000001101000000
0011110100000100001101000000
1000011001100100001101000000
0100001000111100001101000000
1000110100100010001101000000
0110100001010010001101000000
0000000111011010001101000000
1100010000010110001101000000
0001011101000001001101000000
1000001110100001001101000000
0101110000001001001101000000
0011000100101001001101000000
0110010001000101001101000000
0001000001011101001101000000
0010001000110011001101000000
1100001000001011001101000000
0010011001010000101101000000
0000100011001100101101000000
0110010100000010101101000000
0000010010110010101101000000
1001000001001010101101000000
1100000001010001101101000000
1100011100000000011101000000
0000111001001000011101000000
1101100000000010011101000000
0001001010100010011101000000
0000110100010001011101000000
1000000011001001011101000000
1110000010000000111101000000
0101001001000000111101000000
0011011111000000000011000000
1101000111001000000011000000
1110100100100100000011000000
0111010010001100000011000000
0011100101001100000011000000
1001001101100010000011000000
1000111000110010000011000000
0001010011110010000011000000
0001100100111010000011000000
0110010001010110000011000000
0110001100001110000011000000
0001011000101110000011000000
0010000011101110000011000000
0110110010100001000011000000
0110010101001001000011000000
0001110011001001000011000000
0011000010111001000011000000
0101000011010101000011000000
1011001000001101000011000000
1101110000000011000011000000
0100101001010011000011000000
0000110001100111000011000000
1100000010001111000011000000
1010010101010000100011000000
0000101101011000100011000000
0001001011001100100011000000
0010011010010010100011000000
1010100000010110100011000000
1000000011110001100011000000
0000100010101101100011000000
0100001000011101100011000000
0001001100010011100011000000
1011110000100000010011000000
1110000010011000010011000000
0000011100111000010011000000
1010101010000100010011000000
0111000100010100010011000000
0001101010001010010011000000
0110100000101010010011000000
1101001000000110010011000000
0100000010110110010011000000
1000000101001110010011000000
0100110000011001010011000000
0001000001011011010011000000
0111100010000000110011000000
0110010100100000110011000000
0000000101110010110011000000
0010010011000001110011000000
1001011100010000001011000000
0000101110110000001011000000
1011000001011000001011000000
1101010001000100001011000000
0100010100110100001011000000
1000010010101100001011000000
0000001101101100001011000000
1010010110000010001011000000
0001111001000010001011000000
0100101010000110001011000000
1111000010000001001011000000
1000000111000101001011000000
1000011000000111001011000000
1001000110100000101011000000
0110001100010000101011000000
0010000110001100101011000000
1011001000000010101011000000
0100110000010010101011000000
0000010011001010101011000000
1000100000101010101011000000
1000001100001001101011000000
1110000101000000011011000000
1010010000010100011011000000
0000101001010100011011000000
0101000011000010011011000000
0010100000100101011011000000
0100000001001101011011000000
0000010100001011011011000000
0000011101000000111011000000
0100001000100100111011000000
0001100000001100111011000000
0100101111000000000111000000
1101011000001000000111000000
0001010110101000000111000000
0001001110010100000111000000
1001010000110100000111000000
0101101000100010000111000000
0011110000001010000111000000
1000001010011001000111000000
1100001100000101000111000000
0001101001000101000111000000
0010010000011101000111000000
0010000011010011000111000000
0000010100110011000111000000
1001000100001011000111000000
1001101010000000100111000000
0100011010100000100111000000
1010000100101000100111000000
1110010000000100100111000000
0100100100010100100111000000
0010110100000001100111000000
1000011001000001100111000000
0001011001100000010111000000
0100001010001100010111000000
0001100010100001010111000000
0110000000110001010111000000
0000000101010101010111000000
1000101000000011010111000000
0001010000000111010111000000
1001000001010000110111000000
1000100000100100110111000000
0010001000100010110111000000
1100100010010000001111000000
0010101100001000001111000000
0000010011010100001111000000
0011000101000010001111000000
0010010000100110001111000000
0100100100100001001111000000
1000100000001101001111000000
0000101001100000101111000000
1000010000011000101111000000
0101000010000100101111000000
1000000010000011101111000000
0011010010000000011111000000
1000001000101000011111000000
0000011000010010011111000000
0010001001000001011111000000
1011000111110000000000100000
1101101101000100000000100000
1011110010010100000000100000
1100110100110100000000100000
1011010101001100000000100000
0010101101101100000000100000
0110110011001010000000100000
1010110100101010000000100000
0011001111000110000000100000
1111000100100110000000100000
0010100011110110000000100000
0101101010001110000000100000
1101010111000001000000100000
1110100101100001000000100000
0100111101010001000000100000
0011101010110001000000100000
1110101010001001000000100000
1101001001101001000000100000
0010010110111001000000100000
0111011100000101000000100000
0100010101101101000000100000
1011001100001011000000100000
0001110010101011000000100000
1000000111101011000000100000
0101110101100000100000100000
0100111010110000100000100000
0110000111011000100000100000
0010001110110100100000100000
1001001100101100100000100000
1010100000111100100000100000
1101101000100010100000100000
0110011100100010100000100000
1001010110100010100000100000
1100010101010010100000100000
1101000000011110100000100000
1100100011010001100000100000
1001001010011001100000100000
0001000101111001100000100000
0101110010000101100000100000
1001010100010101100000100000
0101001001010101100000100000
0110010000110101100000100000
0101001110000011100000100000
0010100010001111100000100000
0010111111000000010000100000
0100111001101000010000100000
1011101000011000010000100000
0110011010011000010000100000
1000110110011000010000100000
0001100110101100010000100000
1110000001011100010000100000
0001010101110010010000100000
1001100011001010010000100000
0100011101000110010000100000
1010010100010110010000100000
0101000001101110010000100000
0001110001011001010000100000
1101001010000101010000100000
0000001110011101010000100000
0101011000100011010000100000
0111100000010011010000100000
0010001010101011010000100000
0011010010000111010000100000
1001000101000111010000100000
0101011011000000110000100000
1010100110000100110000100000
0110101000010100110000100000
1011001010000010110000100000
1110100001000010110000100000
0000110011010010110000100000
0001101001000110110000100000
0110110100000001110000100000
0010100011100001110000100000
0100001100101001110000100000
0100000100010111110000100000
1001101110100000001000100000
0101010101011000001000100000
0100100110111000001000100000
0001101001111000001000100000
0110101010100100001000100000
0000110011011100001000100000
1110010010010010001000100000
1011000001101010001000100000
1011101000000110001000100000
1000110010100110001000100000
1010000110001110001000100000
0001100100011110001000100000
1000001000111110001000100000
1101110000010001001000100000
1110001001000101001000100000
0001000111010101001000100000
0000111100001101001000100000
1010010000011101001000100000
1100011100000011001000100000
1010100011000011001000100000
0110100100001011001000100000
0010001001011011001000100000
0100000010101111001000100000
1011011000010000101000100000
0111110000001000101000100000
0010010101101000101000100000
0001111000100100101000100000
1011000010100100101000100000
1000101001010100101000100000
0010101001100010101000100000
0001010000111010101000100000
1100100100000110101000100000
0110001000001110101000100000
0011010001000101101000100000
0000100001101101101000100000
1101000011100000011000100000
1001001101001000011000100000
0000010111100100011000100000
1100010001001010011000100000
0000101100100110011000100000
1010111000000001011000100000
1011000010010001011000100000
0000000011111001011000100000
0100001001110000111000100000
0000100111001000111000100000
0010000101000110111000100000
0000011000010110111000100000
1001001000100001111000100000
1000110111100000000100100000
0110110001110000000100100000
1101011000100100000100100000
1100001011010100000100100000
0101100010110100000100100000
1000111010001100000100100000
0101010011100010000100100000
0001101110010010000100100000
1001100001110010000100100000
1100010100011001000100100000
0001011000111001000100100000
1001110001000101000100100000
0010110010100101000100100000
0100100001101011000100100000
0110000010011011000100100000
0000101101000111000100100000
1110010110000000100100100000
1011100011000000100100100000
0010011011100000100100100000
1100000011101000100100100000
0011000001110100100100100000
0010110101000010100100100000
1000001111000010100100100000
1000010100001110100100100000
0000110100110001100100100000
0011010100001001100100100000
0110001001001001100100100000
1000100010100011100100100000
0100101000010011100100100000
0000000011010111100100100000
0011111000100000010100100000
0100000111110000010100100000
0001011110000100010100100000
0000111001010100010100100000
0010110100001100010100100000
1000111100000010010100100000
1000001001101010010100100000
0101001100010001010100100000
0010001011010001010100100000
0110000101000101010100100000
1000100000110101010100100000
1000010011000011010100100000
0111000010010000110100100000
1000010001110000110100100000
0000001100110010110100100000
1000000110010001110100100000
0010000000011101110100100000
1001000000001011110100100000
0101100111000000001100100000
0000011111010000001100100000
1101001010001000001100100000
0001110100101000001100100000
1100100001100100001100100000
0111100000100010001100100000
0011000011010010001100100000
0010011100001010001100100000
0101001000010110001100100000
0000000110110110001100100000
1110000010100001001100100000
0010101000101001001100100000
1101000001000011001100100000
0000010101100011001100100000
1110101000000000101100100000
0100001010100010101100100000
0101000100001010101100100000
0001000010001101101100100000
1000010000010011101100100000
0010000000100111101100100000
1010000111000000011100100000
0100101010010000011100100000
1100100100001000011100100000
0011010001001000011100100000
0001001000101100011100100000
0100010000011100011100100000
1000001010000110011100100000
0001000110100001011100100000
0010000100010011011100100000
0000110000000111011100100000
0100000110000100111100100000
1010011011010000000010100000
1110001101001000000010100000
1100011010101000000010100000
0100101011011000000010100000
0111111000000010000010100000
0100011001110010000010100000
0100101100010110000010100000
0000010100111110000010100000
0000011111000101000010100000
1100000011100101000010100000
0101100001001101000010100000
0010011000101101000010100000
0010110110000011000010100000
1110010000100011000010100000
0100101010100011000010100000
1001100000010111000010100000
1001011101000000100010100000
1000101110001000100010100000
0010101011000100100010100000
0010010010100110100010100000
0110011010000001100010100000
0011001100100001100010100000
1000010000111001100010100000
0001000010110101100010100000
1010101000000011100010100000
0011010000010011100010100000
1110000110100000010010100000
0101011000010100010010100000
0011100000110100010010100000
1101000100001100010010100000
0011100100001010010010100000
1001000010100110010010100000
0110010000001110010010100000
0000100001011110010010100000
1011010001000001010010100000
1000001011001001010010100000
1010100000001101010010100000
0010000001100111010010100000
0011000111000000110010100000
1000001100010100110010100000
0000010011001100110010100000
1100000000101010110010100000
0100001010000110110010100000
0001101010000001110010100000
0000010110100001110010100000
0111000000001001110010100000
0000100101000011110010100000
0000011000001011110010100000
0010011110100000001010100000
0010110100011000001010100000
0111100100000100001010100000
0001101010010100001010100000
1001110000001100001010100000
0000101111000010001010100000
0101100001010010001010100000
0001100100110001001010100000
0010001100000111001010100000
1000001001101000101010100000
0001000011011000101010100000
0100001101000100101010100000
0100100010001100101010100000
0110000110000010101010100000
0000110100100010101010100000
1001000001000110101010100000
0000111000010001101010100000
1010000001010001101010100000
0100010100001001101010100000
0000000011100011101010100000
0001100000001011101010100000
0100111100000000011010100000
0011001100010000011010100000
1100000010010100011010100000
1111000000000010011010100000
0010010011000010011010100000
0100100001100001011010100000
1000000100011001011010100000
0100010000010011011010100000
1001010010000000111010100000
0101000100100000111010100000
1011010100010000000110100000
1100101000110000000110100000
1010010001101000000110100000
0101010010011000000110100000
0000001011101100000110100000
1001110010000010000110100000
0101000100110010000110100000
0111000001001010000110100000
0010000101010110000110100000
0111000110000001000110100000
0110110000001001000110100000
0000101100011001000110100000
0001010100100101000110100000
0001100110100000100110100000
0100001110010000100110100000
1000000101011000100110100000
0011110000000100100110100000
1000100010010100100110100000
0110000100001100100110100000
1011000000100010100110100000
0000100001100110100110100000
0001010011000001100110100000
0100001000100101100110100000
1001000101100000010110100000
1011000010001000010110100000
0001001001011000010110100000
0100100000101100010110100000
0000011000100110010110100000
1110001000000001010110100000
0010100100100001010110100000
0110000001100000110110100000
0110011001000000001110100000
1000100010101000001110100000
1000010110000100001110100000
0001001001100010001110100000
1001000000011010001110100000
1001101000000001001110100000
0001000101001001001110100000
0100000100010101001110100000
0010010010010000101110100000
0100010000000110101110100000
1000000100100001101110100000
0000010100110000011110100000
0101000001000100011110100000
0010101000000010011110100000
0100001000001000111110100000
0001100111011000000001100000
0001011101010100000001100000
1100100010101100000001100000
1011100010100010000001100000
0101001100101010000001100000
1000011100100110000001100000
0101010000110110000001100000
1010100001001110000001100000
0010010010011110000001100000
0000110011110001000001100000
1101010000001101000001100000
0001000011101101000001100000
1000101001100011000001100000
0001101000011011000001100000
0010110110100000100001100000
1100011001100000100001100000
0011010011010000100001100000
1101000100110000100001100000
1011010000101000100001100000
1010001001011000100001100000
0110101010000010100001100000
0000111100010010100001100000
0001001010110010100001100000
0100110000101010100001100000
0010011001000110100001100000
0010110000011001100001100000
1000010010100101100001100000
0010000101010101100001100000
1001011000000011100001100000
1100000100001011100001100000
0010101001110000010001100000
1010000011101000010001100000
1000000110110100010001100000
0111100000001100010001100000
0000011010101100010001100000
1100001010100010010001100000
0011000000111010010001100000
0000101010010110010001100000
1100001101000001010001100000
0110000110010001010001100000
0010101100000011010001100000
1000110000010011010001100000
0100100001000111010001100000
0001001101100000110001100000
0110010001001000110001100000
0000100100111000110001100000
0101010100000010110001100000
1010000100100010110001100000
0100000010011010110001100000
1000100010001001110001100000
0010001010000101110001100000
0000111101100000001001100000
0111000010110000001001100000
1110010000100100001001100000
0010111000010100001001100000
0101001001001100001001100000
1001000111000010001001100000
0100010110100010001001100000
0100101000110010001001100000
1000111000001010001001100000
0110011000001001001001100000
1001100000101001001001100000
0011001000100101001001100000
0000100110100101001001100000
1000001010001101001001100000
0010110000100011001001100000
0001000001110011001001100000
0110000000010111001001100000
1000100011100000101001100000
0100001010010100101001100000
0011000000011100101001100000
0000100001011010101001100000
0000000100101110101001100000
0000001000111001101001100000
0011100011000000011001100000
1000011001010000011001100000
0101010000101000011001100000
0100000101010100011001100000
0000001011001010011001100000
0001010000010101011001100000
1000110100000000111001100000
0010101000001000111001100000
1000000001001100111001100000
1000011010110000000101100000
1001101000010100000101100000
1010010001010100000101100000
0100011010001010000101100000
1000100010011010000101100000
0110010100100001000101100000
1001000101010001000101100000
0010100110001001000101100000
1010000000111001000101100000
0000010001011011000101100000
0001111001000000100101100000
0111001000100000100101100000
0001001100011000100101100000
1000100101000100100101100000
0110000011000100100101100000
0000101010100100100101100000
0000010110010100100101100000
0100000001110010100101100000
1100001010000001100101100000
0010010010000011100101100000
1000101011000000010101100000
0001100001100100010101100000
0000001101001100010101100000
1011000001000010010101100000
0000100101010010010101100000
1000011000001001010101100000
0101000001001001010101100000
0000000010110011010101100000
0011100100000000110101100000
1001000010100000110101100000
1000000000010110110101100000
0000000100100101110101100000
1110000001001000001101100000
0000010011101000001101100000
0100001101000010001101100000
0010100010000110001101100000
0001010001000110001101100000
1000110010000001001101100000
1000000100000111001101100000
1011000000000001101101100000
0000100000010101101101100000
0110100000000001011101100000
1011001000110000000011100000
0110100010010100000011100000
1000011000011100000011100000
0100100110001010000011100000
1011010000000110000011100000
0010101000100110000011100000
1010010010001001000011100000
0000110100101001000011100000
1100000001011001000011100000
0001000100011101000011100000
1000001110000011000011100000
0011100001000011000011100000
0100010011000011000011100000
0101101000000100100011100000
1001100100000010100011100000
1010000011000010100011100000
0010010100001010100011100000
0100000001001110100011100000
0000000111001001100011100000
1000010111000000010011100000
0010010010110000010011100000
0110001001000010010011100000
1100000100010010010011100000
0000010001101010010011100000
0000111001000001010011100000
0100000010101001010011100000
0100010100000101010011100000
0000001000110101010011100000
1010011000000000110011100000
0000110000010100110011100000
0010000000101100110011100000
0001000000100011110011100000
1010101001000000001011100000
0100001011100000001011100000
0010000111010000001011100000
0010000001101001001011100000
0001010100000100101011100000
0010100010000001101011100000
0001001001000001101011100000
1100000000000101101011100000
0000001110000100011011100000
1000100000000110011011100000
0010100011100000000111100000
0010011010000100000111100000
0100010001100100000111100000
0001100010001100000111100000
0000110100000110000111100000
1101000000100001000111100000
0000001101100001000111100000
0001110000010001000111100000
0010001000010001100111100000
0000000011000110010111100000
0001000000101000101111100000
0000000100010010101111100000
0100000000100010011111100000
1100101011110000000000010000
1011011000101100000000010000
1101010010011100000000010000
1101111001000010000000010000
0110110110100010000000010000
0111010011010010000000010000
1000101110101010000000010000
1110100010011010000000010000
1000011001111010000000010000
1101100010100110000000010000
1000010110110110000000010000
0010111100001110000000010000
1001011110100001000000010000
0001100011111001000000010000
1100110101000101000000010000
1011001101000101000000010000
0101011011000101000000010000
0011010100110101000000010000
0100111000101101000000010000
1101000011001011000000010000
0011000110101011000000010000
1110000001100111000000010000
0000111010010111000000010000
0010100000111111000000010000
0111101010100000100000010000
0011010111100000100000010000
1000111101010000100000010000
1110010010110000100000010000
1110011100000100100000010000
1001001011010100100000010000
0110100100110100100000010000
1100100110001100100000010000
0001111000011100100000010000
0100001010111100100000010000
1011100110000010100000010000
0011000010110110100000010000
1010110001001001100000010000
0011100100011001100000010000
0001110001100101100000010000
1000001100011101100000010000
0110101100000011100000010000
1001101000001011100000010000
0100100010101011100000010000
0000001111000111100000010000
0011011101010000010000010000
0011110010110000010000010000
0111000011101000010000010000
0110110100011000010000010000
0101101010011000010000010000
1011000110011000010000010000
1010001011100100010000010000
1000001111010010010000010000
0100100110010110010000010000
1100010001010110010000010000
0110100001001110010000010000
0011101100100001010000010000
1100101100001001010000010000
1110010000101001010000010000
0001011001101001010000010000
1100011010000011010000010000
1010010101000011010000010000
0000110100101011010000010000
0110011001100000110000010000
0010101110001000110000010000
0100101101000100110000010000
0000100011110100110000010000
0011111000000010110000010000
0101100011000010110000010000
0010100101100010110000010000
1011000001010010110000010000
1000011000001110110000010000
1011010010000001110000010000
1000011000110001110000010000
0010000110010101110000010000
0010000011001011110000010000
1101001101100000001000010000
1011110100001000001000010000
0011000101111000001000010000
1110000110100100001000010000
0010011101100100001000010000
0111001100010100001000010000
0010010111001010001000010000
0001000011011110001000010000
1110001010010001001000010000
1000110010001101001000010000
0011100101000011001000010000
1000110001010011001000010000
0100101000011011001000010000
0110100010000111001000010000
1011000000001111001000010000
0000010001101111001000010000
1001011010001000101000010000
1111000000011000101000010000
0010011100011000101000010000
0001001110100010101000010000
0110001000110010101000010000
0100110001001010101000010000
0010110000100110101000010000
1001000100010110101000010000
1101100000100001101000010000
0100001100100101101000010000
1000000000111011101000010000
1100010000000111101000010000
0101100110100000011000010000
0100011110000100011000010000
1000011100100010011000010000
1001001000011010011000010000
1000101010100001011000010000
0110000000011101011000010000
0100000111000011011000010000
0010001100001011011000010000
0001001000100111011000010000
1011001100000000111000010000
1000100110010000111000010000
1100010100001000111000010000
1001100001001000111000010000
0101000001010100111000010000
0000101001010010111000010000
0000111100000001111000010000
0001001010010001111000010000
0000010010101001111000010000
1010100000000101111000010000
0001000100001101111000010000
0100111110010000000100010000
1111001001001000000100010000
0011100011100100000100010000
0010011011010100000100010000
0000110101110100000100010000
1100100000111100000100010000
1010011100010010000100010000
1100110100001010000100010000
0101011000011010000100010000
0001011001100110000100010000
1100001010001110000100010000
0000110011001110000100010000
0100000101011110000100010000
0110101000110001000100010000
0100100110100101000100010000
0111000000101101000100010000
0001001010110011000100010000
0000010110011011000100010000
0111110001000000100100010000
0111000110001000100100010000
1100011000101000100100010000
1010010010001100100100010000
1000000101101100100100010000
1110000100100010100100010000
0000101011100010100100010000
0001010110000110100100010000
1101000001000110100100010000
0010001000011110100100010000
1101010100000001100100010000
1100101001000001100100010000
0000001001110101100100010000
1101100101000000010100010000
1000010100111000010100010000
1011110000000100010100010000
1001000010110100010100010000
0001100001011100010100010000
0100010101100010010100010000
1100101000010010010100010000
0001110100010010010100010000
0110010010001010010100010000
1010000100001110010100010000
0010000101110001010100010000
0000011010100101010100010000
0001000101001011010100010000
1000000010101011010100010000
1001100000100010110100010000
0000010000110110110100010000
0100100100010001110100010000
1001001110010000001100010000
0000011110101000001100010000
0010110001101000001100010000
1001010011000100001100010000
1010110010000010001100010000
0000111101000010001100010000
0101110000000110001100010000
0011010110000001001100010000
1000100111000001001100010000
1110100000001001001100010000
1001001000101001001100010000
0110001001000011001100010000
0000110011010000101100010000
1000000110001010101100010000
0010010000110001101100010000
0011000001001001101100010000
0100000011000101101100010000
1010001010001000011100010000
0001010010011000011100010000
0000101001100100011100010000
0100000100110100011100010000
0010000110100010011100010000
0100100000101010011100010000
0010011000000110011100010000
0101101000000001011100010000
0010100010010001011100010000
0001010101000000111100010000
1100000001100000111100010000
0000001000111000111100010000
0011000010000100111100010000
0000110000001100111100010000
0101011010110000000010010000
1011010001110000000010010000
0000111111001000000010010000
0011101000111000000010010000
0100110001111000000010010000
0110001101100010000010010000
0111100100010010000010010000
0010111001010010000010010000
0101011100000110000010010000
1001110100010001000010010000
0010001011110001000010010000
0101010110001001000010010000
0100000100111101000010010000
0001101110000011000010010000
0001010101100011000010010000
1001010010000111000010010000
0111000011000100100010010000
0001100101010100100010010000
1010001001001100100010010000
0010010000111100100010010000
0101110000100010100010010000
1001011000010010100010010000
0000010110101010100010010000
0010100111000001100010010000
1000001101100001100010010000
0101001000101001100010010000
1010000010100011100010010000
0100010001010011100010010000
1111001010000000010010010000
1100111000100000010010010000
1001001100110000010010010000
1001010010101000010010010000
0100001110101000010010010000
0110001000110100010010010000
1000100001110010010010010000
0101000010001110010010010000
1010101001000001010010010000
0101000001110001010010010000
0000000111011001010010010000
0001010011010000110010010000
0010010101001000110010010000
0100011000011000110010010000
1001100010000100110010010000
1010000100100100110010010000
0000001001101010110010010000
0100001011000001110010010000
0100100000001101110010010000
1000000001000111110010010000
1101100011000000001010010000
0110010101010000001010010000
0101111000001000001010010000
0010100011011000001010010000
0011101001000100001010010000
1101000000110100001010010000
1010100000101100001010010000
1000000011101010001010010000
0000001100110110001010010000
0100100010110001001010010000
1100101000000101001010010000
0000100101100101001010010000
0001000100011011001010010000
0010010000010111001010010000
1010101010000000101010010000
1011010000000100101010010000
0000010111000100101010010000
0001100010010010101010010000
1110000100000001101010010000
1000010010010001101010010000
0010001111000000011010010000
0000111010010000011010010000
1100100000011000011010010000
0100000011100100011010010000
1001110000000010011010010000
0100011001000010011010010000
0000010000111010011010010000
1010000010000110011010010000
1010000000110001011010010000
0001101000100000111010010000
0010000100010010111010010000
0010111010100000000110010000
0001001111100000000110010000
1000101001101000000110010000
1010110000011000000110010000
0110101100000100000110010000
0001110010010100000110010000
1001000110001100000110010000
0110010000110010000110010000
0010100101001010000110010000
0000001011011010000110010000
0010011101000001000110010000
1100001010100001000110010000
0110010010000101000110010000
1001100000100101000110010000
0100001100001011000110010000
0011000001000111000110010000
0000100100010111000110010000
1110001000010000100110010000
0110100000101000100110010000
0001000010111000100110010000
1000010100010100100110010000
0000101010010001100110010000
1000000011001001100110010000
0001010000001011100110010000
1110010100000000010110010000
0010001100011000010110010000
0010100010001100010110010000
0010001010000011010110010000
0101000001001000110110010000
1000000000011010110110010000
0000101000000110110110010000
1011000100100000001110010000
0000100100111000001110010000
0100011000010100001110010000
0100100001001100001110010000
0101001010000010001110010000
0001000011010001001110010000
1000010100001001001110010000
0010100000100011001110010000
0100110100000000101110010000
0000100010100100101110010000
0010000011000010101110010000
1001001001000000011110010000
0011000000001010011110010000
0010000100000101011110010000
0100000010010000111110010000
0000111010111000000001010000
0111010101000100000001010000
0010101011001100000001010000
1000110001101100000001010000
0001011100110010000001010000
1011000101001010000001010000
1000011011000110000001010000
0100100100101110000001010000
0111000000011110000001010000
0101101101000001000001010000
1010011001100001000001010000
1010100011010001000001010000
0100110100110001000001010000
1101000110000101000001010000
0001101010100101000001010000
0000010111100101000001010000
0100100010011101000001010000
0110110001000011000001010000
0110000010110011000001010000
1001100001000111000001010000
0101000011110000100001010000
0010001101101000100001010000
1010000111000100100001010000
0001000110101100100001010000
0110000101010010100001010000
1101010000001010100001010000
0000100111001010100001010000
0100010001100110100001010000
0000011011010001100001010000
1000111000000101100001010000
0110001001000101100001010000
0001001001100011100001010000
1100100000010011100001010000
1000000100100111100001010000
0001100101110000010001010000
0011000011010100010001010000
1010110000001010010001010000
0000010101011010010001010000
0001010010100110010001010000
0010100101001001010001010000
0100001000111001010001010000
0010110010000101010001010000
0101100000100011010001010000
1010001000000111010001010000
1100001100100000110001010000
1010001010010000110001010000
0101001010000100110001010000
0011100000100100110001010000
1001000000011100110001010000
0100000110001001110001010000
0011000100000011110001010000
0010100111100000001001010000
0011010010101000001001010000
0110100000111000001001010000
1000100110000110001001010000
0011000100100110001001010000
1100010011000001001001010000
0001110010010001001001010000
0001000111001001001001010000
0000101100101001001001010000
0011001000011001001001010000
1100000100011001001001010000
1000000001110101001001010000
0000011010100011001001010000
0011000110010000101001010000
0001010001011000101001010000
0110010000010100101001010000
0001001000110100101001010000
0000001010011010101001010000
0101011000000001101001010000
0010010101000001101001010000
0010000000101101101001010000
1100101001000000011001010000
0010011000110000011001010000
0101001100000010011001010000
0110000001100010011001010000
0000100000110110011001010000
1010000110000001011001010000
0100100100000101011001010000
0000000101100100111001010000
0010100010000010111001010000
1000010000010010111001010000
0000001001001001111001010000
0110010011100000000101010000
1101000100101000000101010000
0110110000001100000101010000
0101000011001100000101010000
0010100010101010000101010000
1001001100000110000101010000
1001010010001001000101010000
0011011000000101000101010000
0110000100010101000101010000
0100101000000111000101010000
1000000000011111000101010000
0100100101100000100101010000
0010101100010000100101010000
1010001000100100100101010000
1100000010010100100101010000
0000100001010110100101010000
0110100010000001100101010000
0001100000101001100101010000
0100000001001011100101010000
0010001110000100010101010000
0101010000010100010101010000
1000100100010100010101010000
0110100100000010010101010000
0001101001000010010101010000
1010000000110010010101010000
0000011000101010010101010000
0000001100010011010101010000
0001100010010000110101010000
1000101000001000110101010000
0000000011101000110101010000
1000000101000010110101010000
0000010001000101110101010000
0101000101010000001101010000
0100100110001000001101010000
1000100001011000001101010000
0001101000001100001101010000
0001010100001010001101010000
0000000100011100101101010000
1010010001000000011101010000
0001110000100000011101010000
0000001011010000011101010000
0100000010100001011101010000
1100010101100000000011010000
0001101011010000000011010000
1110100001001000000011010000
0101100010101000000011010000
1000101101000100000011010000
1001000011100100000011010000
0010011100010100000011010000
1000010010011010000011010000
0011100010000110000011010000
0011000101010001000011010000
1000000110101001000011010000
0100010000101011000011010000
0001000000110111000011010000
0000001001001111000011010000
0101010100010000100011010000
0010100010110000100011010000
1000001000111000100011010000
1000110001000010100011010000
0000000110010110100011010000
0011101000000001100011010000
0101000010000011100011010000
0010000000011011100011010000
0001001101001000010011010000
0100010011001000010011010000
0101100001000100010011010000
0000010001110100010011010000
1100000000101100010011010000
1100100010000010010011010000
0011010001000010010011010000
0010000110001010010011010000
0000000011100011010011010000
0000110000101000110011010000
1000001010010100001011010000
0101000100001100001011010000
0000110000011100001011010000
1110000000010010001011010000
0000100101010010001011010000
0011100100000000011011010000
0010001000001100011011010000
0110010000000001011011010000
0001000000101001011011010000
1101000000000000111011010000
0111000010010000000111010000
1000000111010000000111010000
0100001100110000000111010000
0000111000001001000111010000
0000001110001000100111010000
0011000000001100100111010000
0100000001010010010111010000
0101000100000001010111010000
0000010010010001010111010000
1010000000001001010111010000
0000001000100101001111010000
0000010001000011001111010000
1000000001000100101111010000
1100111000011000000000110000
0000111011100100000000110000
0010100110011100000000110000
0001100111100010000000110000
0101000110011010000000110000
0011100001011010000000110000
0110011000010110000000110000
1001001001001110000000110000
1100010000101110000000110000
1000010101110001000000110000
0110001100011001000000110000
1100001000110101000000110000
1000100001011101000000110000
0100001011010011000000110000
0000011101001011000000110000
1010110000000111000000110000
0001001100010111000000110000
0001011001110000100000110000
0100010100111000100000110000
0000110101001100100000110000
0111100000000110100000110000
0000101000110110100000110000
1010001011000001100000110000
0110000110100001100000110000
1000010110001001100000110000
0101010001001001100000110000
0010010000101011100000110000
1001101001100000010000110000
1001011010010000010000110000
0110100011010000010000110000
0111000100110000010000110000
1010011100001000010000110000
0001010111001000010000110000
0000101101011000010000110000
1100000101100100010000110000
1101100000010100010000110000
0011010000011100010000110000
1001000100101010010000110000
0000100110110001010000110000
0011100010001001010000110000
1100000010011001010000110000
1011000000100101010000110000
0000010011010101010000110000
0010001001001101010000110000
0101100100001000110000110000
1001010001000100110000110000
0110000010001100110000110000
1000000011100010110000110000
0101001000010010110000110000
0100011000000101110000110000
1000001100000011110000110000
1100100101010000001000110000
0010011010001100001000110000
1010011001000010001000110000
1101100000001010001000110000
1000010100011010001000110000
0101000101000110001000110000
0101001010100001001000110000
1001001001010001001000110000
0110000011001001001000110000
1010000100101001001000110000
0001000000111101001000110000
0100001110001000101000110000
1000110000101000101000110000
0011001000101000101000110000
1101001000000100101000110000
0110000001100100101000110000
0001010010010100101000110000
0000100011000110101000110000
0001010100100001101000110000
0010001000010101101000110000
0011000010000011101000110000
0000000101010011101000110000
0100110010001000011000110000
1100001000101000011000110000
1001000010001100011000110000
0010110100000010011000110000
0010000000101110011000110000
1101000100000001011000110000
0001010001000011011000110000
1000000000010111011000110000
0000001010100100111000110000
0000100000011001111000110000
1010101001010000000100110000
0001010110110000000100110000
0100101010101000000100110000
0011001010011000000100110000
0010010101011000000100110000
0101010100001100000100110000
1001010101000010000100110000
1111000000010010000100110000
0010100100100110000100110000
1000111000100001000100110000
0101000101100001000100110000
0011100000010101000100110000
0000001100101101000100110000
0010000011100011000100110000
1001010000011000100100110000
0000100001111000100100110000
1011000100000100100100110000
0100110000010100100100110000
1000100100010010100100110000
0000011010010010100100110000
1010000001001010100100110000
0100001100000110100100110000
0001100001000011100100110000
0100011000110000010100110000
0000010001101100010100110000
0010001101000010010100110000
1000100001000110010100110000
0000000010011110010100110000
0101010010000001010100110000
1000010100000101010100110000
0100000000100111010100110000
0000000101010100110100110000
1100010100100000001100110000
1000001011100000001100110000
0010001100110000001100110000
0000001110000011001100110000
0100010000001011001100110000
1000000000110100101100110000
0001100010000010011100110000
1000011000000000111100110000
0000100100100000111100110000
0110000000000010111100110000
0101001101010000000010110000
0011001100001100000010110000
0100011001001100000010110000
0100110101000010000010110000
1101000001100010000010110000
0100011100100001000010110000
1100100000101001000010110000
0000010011101001000010110000
0000110000110011000010110000
0000000110100111000010110000
0100100011100000100010110000
1011000010010000100010110000
1000011010000100100010110000
1100000001010100100010110000
0001000001101100100010110000
0000001001011001100010110000
0101000100000101100010110000
0010100000100101100010110000
0001110100100000010010110000
1010100100010000010010110000
0010000001111000010010110000
0000100111000100010010110000
0001001011000010010010110000
1010001000100010010010110000
0100010010100010010010110000
0000011100010010010010110000
1000110010000001010010110000
0100101000010001010010110000
0100000001001011010010110000
0110001100000000110010110000
1001001000001000110010110000
0000000010010011110010110000
1000011000110000001010110000
1001001100000010001010110000
0011000000110010001010110000
0001010010001010001010110000
0000111000000110001010110000
0000001000101011001010110000
0001110001000000101010110000
0110100000010000101010110000
0000000110110000101010110000
1000000101000000111010110000
0010000110101000000110110000
1110000000100100000110110000
0001001000110100000110110000
1000011000001010000110110000
0001100000101010000110110000
0101011000000000100110110000
0100000010001010100110110000
1010010000000001100110110000
1100100000000000110110110000
0000010001000010110110110000
0010000000011001001110110000
0000000011001000011110110000
0000100000010100011110110000
1010110101000000000001110000
1101010010100000000001110000
0111101000010000000001110000
1110000001110000000001110000
0000001111110000000001110000
0110010110001000000001110000
1011001010000100000001110000
0010001000111100000001110000
1100101100000010000001110000
0100000011101010000001110000
1000000101010110000001110000
0001110000001110000001110000
0000001110001110000001110000
0100111010000001000001110000
0000000100111011000001110000
0011011100000000100001110000
0000000011011100100001110000
0011000000110001100001110000
1000000001101001100001110000
0001001000001101100001110000
0000010000010111100001110000
1001100110000000010001110000
0000001001100110010001110000
0100010001100001010001110000
0000100000101101010001110000
0010000001010011010001110000
0000010010001011010001110000
1000100001010000110001110000
0100000000110100110001110000
0001000001001010110001110000
0000100100000110110001110000
1110000000000001110001110000
0001110000000001110001110000
0101110100000000001001110000
1110100010000000001001110000
1000011110000000001001110000
1000101000100100001001110000
0001100001010100001001110000
0000010011010010001001110000
0010100100010001001001110000
0000110001001001001001110000
1100000000100011001001110000
1001000100001000101001110000
1010000000000110101001110000
0000000110101000011001110000
0100010000000110011001110000
0100000011000000111001110000
0000001100010000111001110000
1110011000000000000101110000
0011110010000000000101110000
0101001110000000000101110000
0001001001101000000101110000
0000110001100010000101110000
0100010100010010000101110000
0000001010010101000101110000
0011000000001011000101110000
1000010011000000100101110000
0110000000011000100101110000
0001010000100100100101110000
0100100010000100010101110000
1100000000001010010101110000
0000000111000001010101110000
0010001000100001010101110000
0000011000011000001101110000
0010001001000100001101110000
0101000000000101001101110000
0010000010100000101101110000
0001001000000010101101110000
0011000000010000011101110000
1001111000000000000011110000
1111000100000000000011110000
0010101110000000000011110000
0011000011001000000011110000
0001010000111000000011110000
0000100100110100000011110000
0110000000001101000011110000
0010011000000011000011110000
1000100000001100100011110000
0000001101000010100011110000
0000001010100001100011110000
1000000100010001100011110000
0101001000100000010011110000
1010000001000100010011110000
0001100000010010010011110000
0100000010011000001011110000
0000100010100010001011110000
0100000101000001001011110000
0000010010000101001011110000
0100010000100000101011110000
1000010000001000011011110000
0001000101000100000111110000
1000000100100010000111110000
1000100001000001000111110000
0010100000000010100111110000
1000001000010000010111110000
0000100100001000010111110000
0100101000000000001111110000
0010010100000000001111110000
1001000010000000001111110000
1001101101110000000000001000
0111001101001100000000001000
0110101010011100000000001000
1110101100100010000000001000
0111000111100010000000001000
1101010110010010000000001000
1001001111001010000000001000
1001111000011010000000001000
0100101001111010000000001000
1011001100010110000000001000
0101011001010110000000001000
1100110010001110000000001000
1100111001100001000000001000
1011100110010001000000001000
0101001111010001000000001000
0111010010110001000000001000
0100111110000101000000001000
0011101001100101000000001000
1000010111010101000000001000
1001011100001101000000001000
1110100001001101000000001000
0001100101011101000000001000
1011011010000011000000001000
0011000011010111000000001000
0110110011100000100000001000
1111000011010000100000001000
1011100101001000100000001000
0011011011001000100000001000
1100010111001000100000001000
0011000110111000100000001000
0001101010110100100000001000
0001111001100010100000001000
1001010101000110100000001000
0100001101100110100000001000
1000000110101110100000001000
0100100110110001100000001000
1001110010001001100000001000
1000110100100101100000001000
1001000001110101100000001000
1110100010000011100000001000
1011000100100011100000001000
0010001011100011100000001000
1000010010110011100000001000
0100101000001111100000001000
0111111000010000010000001000
1011000001111000010000001000
0111100100100100010000001000
1100011100100100010000001000
0010111010100100010000001000
0110010011010100010000001000
1100100100011100010000001000
0011001100101010010000001000
0011010010011010010000001000
1101100001000110010000001000
0000001110110110010000001000
1000000011011110010000001000
1010010011001001010000001000
1100001010101001010000001000
1110000000110101010000001000
0000111001001101010000001000
1000110110000011010000001000
1010101000001011010000001000
1001000100011011010000001000
0001110000100111010000001000
1010110010010000110000001000
1000111100001000110000001000
0100001110011000110000001000
0110100000111000110000001000
0101101100000010110000001000
0100011010100010110000001000
1100010000011010110000001000
0111001010000001110000001000
0100101001010001110000001000
0001010011000101110000001000
0001000010101011110000001000
1100110011010000001000001000
0101101110001000001000001000
0101000011111000001000001000
0111110001000100001000001000
1101010010100100001000001000
1101000101010100001000001000
0111000100011010001000001000
0010000010111110001000001000
0110011011000001001000001000
1110010100000101001000001000
1100100101000011001000001000
1000100010101011001000001000
1011110000100000101000001000
0010101100001100101000001000
0101001010010010101000001000
0000101100110010101000001000
1000011000101010101000001000
0011011000000110101000001000
0001100010001110101000001000
0000000101011110101000001000
1010101001000001101000001000
0001010000101101101000001000
0110010000010011101000001000
1101000000001011101000001000
1000000011000111101000001000
1010100110001000011000001000
1101000100101000011000001000
0001110010101000011000001000
1110000011000010011000001000
1001010001100010011000001000
0000011100011010011000001000
0001001101000110011000001000
0100100010100110011000001000
1101100010000001011000001000
0110101000100001011000001000
0100110100001001011000001000
0000101010011001011000001000
0000010010110101011000001000
1000001000110011011000001000
0000111011000000111000001000
1100010001000100111000001000
0000100001101010111000001000
0000110100000110111000001000
1100001100000001111000001000
1010000010100001111000001000
0010000101001001111000001000
0001101000000101111000001000
0100000010001101111000001000
1101001010110000000100001000
0000111011110000000100001000
0111100001101000000100001000
0011101100011000000100001000
0100100111011000000100001000
1110000111000100000100001000
0100101100110100000100001000
0001000111110100000100001000
0111001010001010000100001000
0001001110101001000100001000
0100011010011001000100001000
1010000010101101000100001000
1001101001000011000100001000
0010001101010011000100001000
0100110001000111000100001000
0000100010110111000100001000
1101111000000000100100001000
0101010110100000100100001000
0110011000110000100100001000
0000010101111000100100001000
1111000000100100100100001000
1000011010100100100100001000
0101100000110010100100001000
1001001000001110100100001000
1000001011010001100100001000
0010100011000101100100001000
0101000010010101100100001000
0100000001101101100100001000
1000011100000011100100001000
0010110000100011100100001000
0010011110010000010100001000
1100100001110000010100001000
1110001100001000010100001000
0010001011101000010100001000
1011001010000100010100001000
1000011010001010010100001000
0011000000110110010100001000
1010100101000001010100001000
0110010001100001010100001000
1000110000101001010100001000
0001000011011001010100001000
0101001000100101010100001000
0100110101000000110100001000
0001001001110000110100001000
1010000001010100110100001000
1101000001000001110100001000
0000010001001011110100001000
0001000100000111110100001000
0111001001010000001100001000
0011000111001000001100001000
0001011001101000001100001000
0110101000000110001100001000
0101000011000110001100001000
1001000101100001001100001000
1000111000010001001100001000
1100010010000011001100001000
0001010001010011001100001000
0000001001100111001100001000
0010001110100000101100001000
0010110100010000101100001000
1100001001001000101100001000
0100110000101000101100001000
1001000010101000101100001000
0110000010011000101100001000
0000100001110100101100001000
1010000101000010101100001000
0111100000000001101100001000
0100011000000101101100001000
0111000010100000011100001000
0000000110111000011100001000
0001010100100100011100001000
1000000011100100011100001000
1010000000101010011100001000
0100000001010101011100001000
0011001000000011011100001000
0000100100100011011100001000
1000010110000000111100001000
0101000100010000111100001000
0001000001001100111100001000
1000000000011001111100001000
1110101011000000000010001000
0110011001101000000010001000
0100010110111000000010001000
1000001011111000000010001000
1011011001000100000010001000
0010001100111100000010001000
0011110100100010000010001000
0001100011011010000010001000
1001101010000110000010001000
0010101101000110000010001000
0111100000001110000010001000
0100001010101110000010001000
1000100001101110000010001000
0010110011010001000010001000
1100100010011001000010001000
0110000101010101000010001000
0000110100011011000010001000
1100001001000111000010001000
0000111110100000100010001000
1001110000010100100010001000
0110000010110100100010001000
1100001100001100100010001000
0001100100101100100010001000
1100110100000010100010001000
0011101000010010100010001000
0101011000001010100010001000
1001000000111010100010001000
0010010001001110100010001000
1001101100000001100010001000
0011100010100001100010001000
0010000001111001100010001000
1001100110100000010010001000
0001011110001000010010001000
0101000101011000010010001000
0011100011000100010010001000
1000001111000100010010001000
1000101000110100010010001000
1001001001010010010010001000
0000000111101010010010001000
0100111000000110010010001000
1001010000001110010010001000
1000010001110001010010001000
0110001000011001010010001000
1000000100100111010010001000
0101000000010111010010001000
0001000110010100110010001000
0000001001011100110010001000
1000100011000001110010001000
0100111000110000001010001000
1011000100001100001010001000
1001100100010010001010001000
0000111010001010001010001000
0100100100101010001010001000
0100010010010110001010001000
0010011100001001001010001000
1000110001001001001010001000
0010100010001101001010001000
0101001100000011001010001000
0001000001001111001010001000
1010010011000000101010001000
1000100010110000101010001000
0101100001001000101010001000
0011010000011000101010001000
0000000011101100101010001000
0100110010000001101010001000
0000000110010011101010001000
0000100000100111101010001000
1110010000001000011010001000
0000101101001000011010001000
1001000011001000011010001000
1000110010000100011010001000
0010000110100100011010001000
0001010001010100011010001000
0010001000010110011010001000
1010000001000101011010001000
0100000111000000111010001000
1001000000100100111010001000
0011000010000010111010001000
0100000000110010111010001000
0000001000101001111010001000
0011010011100000000110001000
1100001101010000000110001000
0001110101000100000110001000
1001001100100100000110001000
1000010010011100000110001000
0110010101000010000110001000
1000011001100010000110001000
0110100010010010000110001000
1000101100001010000110001000
0011001010010001000110001000
1000100100110001000110001000
0000010111001001000110001000
0100010000110101000110001000
1010000000011011000110001000
1001010100001000100110001000
0000101011001000100110001000
0110001001000100100110001000
1001000011000100100110001000
1010100000001100100110001000
0001001101000010100110001000
0000000011110010100110001000
0001010000100110100110001000
0000000110100101100110001000
0010101001010000010110001000
1010010000100100010110001000
0001000010101100010110001000
0000001000111010010110001000
0100000001001110010110001000
0100101100000001010110001000
1001001000001001010110001000
0000100000011101010110001000
1000000001101000110110001000
0011111000000000001110001000
1110100100000000001110001000
0100011110000000001110001000
1000101001000100001110001000
0000001010110100001110001000
0010000100110010001110001000
0110000001001001001110001000
0000010100000111001110001000
0101001000100000101110001000
0000001100011000101110001000
0000110001000010101110001000
0100100010001000011110001000
0001100000000110011110001000
1100000000100001011110001000
0010010000010001011110001000
1101110101000000000001001000
0010101110101000000001001000
0101100011100100000001001000
1011000010110100000001001000
1100010001110100000001001000
1000001101011100000001001000
0100111011000010000001001000
1100011100001010000001001000
0110100101001010000001001000
0110100000110110000001001000
0001101100001110000001001000
1101000000101110000001001000
0000010101101110000001001000
1110000110100001000001001000
0011010110001001000001001000
0100101100011001000001001000
0101001010001101000001001000
0000011000111101000001001000
0000011110010011000001001000
1001100000110011000001001000
0111010000000111000001001000
0010001100100111000001001000
0000100011001111000001001000
1010011100100000100001001000
0100011001011000100001001000
1110001010000100100001001000
0011001001010100100001001000
1010000001101100100001001000
1110010001000010100001001000
1000101101000010100001001000
0100010100110010100001001000
0101000110001010100001001000
0000011010001110100001001000
1010001000010011100001001000
0100000001010111100001001000
1000100111010000010001001000
1001010100010100010001001000
0010000110011100010001001000
0011100001010010010001001000
0101010001001010010001001000
0110011100000001010001001000
1000101100100001010001001000
0000100001110101010001001000
0000010011110000110001001000
0101100000010100110001001000
0010010000101010110001001000
0001001000011010110001001000
1000010101000001110001001000
0110110110000000001001001000
1110001000110000001001001000
0100001111000100001001001000
0011010011000010001001001000
0101001001100010001001001000
1000000011110010001001001000
1001110000000110001001001000
1010001001000110001001001000
0001000110010110001001001000
0001110100100001001001001000
1010010010010001001001001000
0001001010110001001001001000
1001001001001001001001001000
1110100000001000101001001000
0010010010100100101001001000
0011000000110010101001001000
1001000100010001101001001000
1000110000110000011001001000
0010011010001000011001001000
1000101000001100011001001000
0100100100010010011001001000
0000011000100110011001001000
0011000000001110011001001000
0001001110000000111001001000
1001010000001000111001001000
1000000010010100111001001000
0110001000000010111001001000
0000011000010001111001001000
1010011011000000000101001000
0011001101100000000101001000
1000000111101000000101001000
1010101100000100000101001000
0010110001100100000101001000
1001100001001100000101001000
0101001100010010000101001000
0010010110000110000101001000
0100000010011110000101001000
0100101010100001000101001000
0100000101110001000101001000
1100010001001001000101001000
1100100000010101000101001000
1000001010000111000101001000
1011000110000000100101001000
1000110001010000100101001000
1101000000011000100101001000
0010000001011010100101001000
0011100000000110100101001000
1001010000000101100101001000
0010000000110101100101001000
1000000000101011100101001000
0100010110001000010101001000
1000000000111100010101001000
0010000001001101010101001000
1000000001010011010101001000
0010101010000000110101001000
0011010001000000110101001000
1000001100010000110101001000
0000000001100110110101001000
0100001000001001110101001000
1011100000010000001101001000
0000011100110000001101001000
0000110010011000001101001000
1101001000000100001101001000
0000100101000110001101001000
0000100001101001001101001000
0001100010000011001101001000
0100101100000000101101001000
0100000011100000101101001000
0011001000001000101101001000
1000000100100100101101001000
0010110000000010011101001000
0000000110000101011101001000
0000000010001010111101001000
0001000000100001111101001000
0111101100000000000011001000
1110110000010000000011001000
0001110110010000000011001000
1010001110010000000011001000
0100101001001100000011001000
0011001001001010000011001000
0101000101000110000011001000
0000011011100001000011001000
1010100100001001000011001000
0001000101101001000011001000
1001010000011001000011001000
1001000011000011000011001000
1001010001100000100011001000
0100010011000100100011001000
0010100110000010100011001000
0100100001100010100011001000
1100000010010010100011001000
0100001101000001100011001000
0000110000110001100011001000
0110100000000101100011001000
0001001000100101100011001000
1100000011100000010011001000
1000011001001000010011001000
0010110100000100010011001000
0010001001100100010011001000
0000011010010100010011001000
0111000001000001010011001000
0000000110110001010011001000
0001100100000011010011001000
0100001000100011010011001000
0001101001000000110011001000
1010000000110000110011001000
0010001100001000110011001000
0101000000101000110011001000
0000000000001111110011001000
0011100001100000001011001000
0001101000011000001011001000
0000010101011000001011001000
0110000000011100001011001000
0000101100000101001011001000
1100011000000000101011001000
0000001010100010101011001000
0010000001000011101011001000
0101010100000000011011001000
0010100010010000011011001000
1000000000011010011011001000
0101100001010000000111001000
0100000100101100000111001000
1010000001100001000111001000
0011000100000101000111001000
0000110010000101000111001000
0100100000001011000111001000
0001000100110000100111001000
0001000010001001100111001000
0010000111000000010111001000
0011000000011000010111001000
0000010010100010010111001000
0000001100000110010111001000
0000100000010010110111001000
0001001011000000001111001000
1010000010001000001111001000
1001000000100010001111001000
0000000001110000011111001000
0000010000001100011111001000
0111100101010000000000101000
0110001011110000000000101000
1101110000101000000000101000
1010100011011000000000101000
1100000101111000000000101000
1010010111000010000000101000
1100100011100010000000101000
0000110110110010000000101000
0110110100000110000000101000
0011000110100101000000101000
1010010001100101000000101000
0000101010101101000000101000
0100000011011101000000101000
0110101001000011000000101000
1110000100010011000000101000
0101010000011011000000101000
0011101110000000100000101000
1100101100010000100000101000
0010111001010000100000101000
0111001000011000100000101000
0001110100011000100000101000
0000100111010100100000101000
1000001001110010100000101000
0011000100001110100000101000
0111000001100001100000101000
0100100101001001100000101000
0100010010101001100000101000
1011001000000101100000101000
0000011010010101100000101000
0000100000111011100000101000
1110011001000000010000101000
0001100011110000010000101000
0111010100001000010000101000
0000010101011100010000101000
1011110000000010010000101000
0110010000110010010000101000
0111001000000110010000101000
1001010010100001010000101000
0000111000110001010000101000
0010100100011001010000101000
0100000101100011010000101000
0001001010010011010000101000
1000101010100000110000101000
0010000101110000110000101000
0001010001101000110000101000
0001100100100001110000101000
1000000100001101110000101000
0000001000100111110000101000
0111011000100000001000101000
1010010100110000001000101000
1011010010001000001000101000
0000011010111000001000101000
1010100101000100001000101000
1100011000001100001000101000
1101000000110010001000101000
0001000110101010001000101000
0100100001001110001000101000
0110100010010001001000101000
1000100001110001001000101000
0001100011001001001000101000
0111000000001101001000101000
0001101000100011001000101000
1101010100000000101000101000
0001001011100000101000101000
0000010110001100101000101000
0001100101000010101000101000
0000010001100110101000101000
0001001100001001101000101000
0000010001011001101000101000
0001000000010111101000101000
1100101000000010011000101000
0001000001011010011000101000
0001000001100101011000101000
0000010000101011011000101000
0110010010000000111000101000
1011000001000000111000101000
0000011100100000111000101000
0000000000111100111000101000
0010100000000011111000101000
0110111010000000000100101000
1010011000011000000100101000
0010011100100100000100101000
0110010001001100000100101000
0011011001000010000100101000
0000111000101010000100101000
0010001010010110000100101000
0000000001111110000100101000
1111010000000001000100101000
0001111100000001000100101000
1010001110000001000100101000
1001100000011001000100101000
1100000100100101000100101000
0001000111000011000100101000
0100101001100000100100101000
0100010011010000100100101000
0010100010110000100100101000
1000100100101000100100101000
0101000101000100100100101000
0100001010001100100100101000
1001000010010010100100101000
0110100000001010100100101000
0000110010000110100100101000
0000100011001100010100101000
0100000010101010010100101000
0100100000010110010100101000
0001010000001101010100101000
0000001100001011010100101000
1010000000000111010100101000
0001000110001000110100101000
0000101000011000110100101000
1001100000000100110100101000
0100010000100100110100101000
1100000100000010110100101000
0010000011000010110100101000
0110000000110100001100101000
1000001100100010001100101000
0010010010100010001100101000
0000101001010010001100101000
1000000011001010001100101000
0000010011000101001100101000
0000001000011101001100101000
1010010000000100101100101000
0000101010000001101100101000
0010100001100000011100101000
1000000100010100011100101000
0010000010001001011100101000
0001010000000010111100101000
1010111100000000000010101000
0001001110110000000010101000
0001111001001000000010101000
1100010101000100000010101000
0101001001100100000010101000
0000010011110100000010101000
1110000010001100000010101000
0001000111001100000010101000
0100110000011100000010101000
1010000010110001000010101000
0010101000010101000010101000
1001000000101101000010101000
1001010100000011000010101000
0011000010001011000010101000
0100000100001111000010101000
1110100000100000100010101000
1000010110010000100010101000
0101010000110000100010101000
0101000011000010100010101000
1000010100101000010010101000
0100000100110100010010101000
0010001110000010010010101000
0101110000000001010010101000
0000010010011001010010101000
0001001100000101010010101000
1100000010000011010010101000
0100100010010000110010101000
1001000000010001110010101000
0101100010100000001010101000
0110101000001000001010101000
0100010011001000001010101000
0000011100010100001010101000
1000000001011100001010101000
1000001010010010001010101000
1010000000100110001010101000
0001011010000001001010101000
1000001101000001001010101000
0010001000110000101010101000
0011000000101000011010101000
0000000010001110011010101000
0110000100000001011010101000
1000100000001000111010101000
0000001001000010111010101000
0101100100001000000110101000
0010100110000100000110101000
0110001000100010000110101000
0100001011000001000110101000
0000110001100001000110101000
1000011000000101000110101000
0001000001010101000110101000
0000010000011010100110101000
0010000101000001100110101000
1100000000011000010110101000
0000011010000000110110101000
1001010001000000001110101000
0000000101100100001110101000
1100000010000000101110101000
0001000010010000011110101000
0000000000000101111110101000
1101100010010000000001101000
0011110000110000000001101000
1100001011001000000001101000
1000101000111000000001101000
1000110110000100000001101000
1111000001000100000001101000
0011011000001100000001101000
0100000111010010000001101000
1000010010101010000001101000
0001100001101010000001101000
0000101111000001000001101000
1000000110011001000001101000
0011000001011001000001101000
0100011001000101000001101000
0100011110000000100001101000
0000110011001000100001101000
1001000010001100100001101000
0010000100101001100001101000
0000001001001011100001101000
1000100000000111100001101000
0100110010100000010001101000
0001101100010000010001101000
0101000110000100010001101000
1010001000010100010001101000
0000110100001010010001101000
1000010001000110010001101000
0010000010100110010001101000
1001100001000001010001101000
0001001000101001010001101000
0110000000001011010001101000
0001100010000010110001101000
1100100100100000001001101000
0000001001110100001001101000
0010100000101100001001101000
0001011100000010001001101000
1100000010000110001001101000
1000011000100001001001101000
0000000101001101001001101000
0010000110000011001001101000
1001101000000000101001101000
0110000001010000101001101000
0101000000100100101001101000
0010001101000000011001101000
0000010110010000011001101000
0010000000110001011001101000
0100000100001000111001101000
0010101001001000000101101000
0001010101001000000101101000
0100010000111000000101101000
0000100100011100000101101000
0000001011100010000101101000
0010100000010011000101101000
0000010000100111000101101000
0010001100000010100101101000
0100110000000001100101101000
0100001001010000010101101000
0001000100100010010101101000
0000101000000101010101101000
1010000000001000110101101000
0000001110001000001101101000
0100010100000100001101101000
0000100000100010101101101000
0001100000001000011101101000
0110000101100000000011101000
0111000000010010000011101000
1000100001010010000011101000
0000001100011010000011101000
1100101000000001000011101000
0010010100010001000011101000
0000000010010111000011101000
0011100000001000100011101000
1001001010000000010011101000
0001010000100100010011101000
0000000101000100110011101000
1101000000001000001011101000
0011000010000100001011101000
0000110001000100001011101000
1010000100000000101011101000
0000001000001100101011101000
0000101000100000011011101000
0000000011000001011011101000
0000101010010000000111101000
1000110000001000000111101000
0010000000001110000111101000
0001001000000011000111101000
0010010000100000100111101000
1000000100000001010111101000
0010111100110000000000011000
1110011010001000000000011000
0010010011111000000000011000
0010110111000100000000011000
0001011110010100000000011000
0100110010110100000000011000
0101010010101010000000011000
0011000001101110000000011000
0111101000001001000000011000
0100110011001001000000011000
0010001111001001000000011000
0011110000010011000000011000
0000100111010011000000011000
1100000100101011000000011000
0010011001000111000000011000
1100000010010111000000011000
1011010100010000100000011000
0101110100000100100000011000
0100111000010010100000011000
0010101001001010100000011000
0010111010000001100000011000
1001011001000001100000011000
0100011100001001100000011000
1010001000101001100000011000
0010000101100101100000011000
1000100001100011100000011000
0001101111000000010000011000
1101001000001100010000011000
1010010010100010010000011000
1100001001100010010000011000
1000100101001010010000011000
1001000110000110010000011000
0010001010001110010000011000
0100000000111110010000011000
1010001100010001010000011000
0000110100010101010000011000
0000001001011011010000011000
0100001100000111010000011000
1001101000010000110000011000
0000000111001100110000011000
0001010100100010110000011000
0000110010001010110000011000
0010100000010110110000011000
1100110000000001110000011000
0011100001000001110000011000
0101000000011001110000011000
1000001010000101110000011000
0010010000001101110000011000
1100111100000000001000011000
1100100001101000001000011000
0000111001011000001000011000
1000001100111000001000011000
1010000011001100001000011000
0001001010101100001000011000
0011100000011100001000011000
1111010000000010001000011000
0001110110000010001000011000
0110001110000010001000011000
0000000111100110001000011000
0110000001010110001000011000
0001010000110110001000011000
0101010101000001001000011000
1100010000110001001000011000
1001000010011001001000011000
0000101000110101001000011000
0100001001001101001000011000
0001001011000011001000011000
0000110101100000101000011000
0100010110010000101000011000
0010100010101000101000011000
1000001001100100101000011000
1000010000011100101000011000
1010000010010010101000011000
1000100100001001101000011000
0110010100100000011000011000
0100001101010000011000011000
0011001001001000011000011000
1000100001010100011000011000
0000100100101100011000011000
0011100000100010011000011000
1000011000001001011000011000
0100101000001000111000011000
0000000001110001111000011000
0111011100000000000100011000
1001110001100000000100011000
1110010000010100000100011000
0011000110010010000100011000
1000010011010010000100011000
0010100001110010000100011000
0000101110000110000100011000
0110000010100110000100011000
1001100000010110000100011000
0000101101100001000100011000
1011000100001001000100011000
1000101000001101000100011000
0100011000100011000100011000
1000000101000111000100011000
0001000010001111000100011000
0100001111000000100100011000
0011100100100000100100011000
1010000011100000100100011000
1000100010011000100100011000
0001111000001000010100011000
0011000101000100010100011000
0001000011100010010100011000
1110000010000001010100011000
0000100110001001010100011000
0010100000100101010100011000
1001010000000011010100011000
0100100010100000110100011000
1000000100100001110100011000
0010101011000000001100011000
1010011000100000001100011000
1100000100001100001100011000
0101000100100010001100011000
0000000101011001001100011000
0001100001000101001100011000
1100100000000010101100011000
0010010000001010101100011000
0000000010100011101100011000
0100110000010000011100011000
0000001100000010111100011000
1001010111000000000010011000
0101100101100000000010011000
0011100110001000000010011000
1010000101101000000010011000
0101101000010100000010011000
1000110100001100000010011000
0000110011100010000010011000
0110000011001010000010011000
0000011000011110000010011000
1000111000000011000010011000
0000000010111011000010011000
0011011000100000100010011000
0000101001110000100010011000
0010001010011000100010011000
0001010010001100100010011000
1000001011000010100010011000
0000000011010101100010011000
0000000101001011100010011000
0100110110000000010010011000
1010000011010000010010011000
0110000100001100010010011000
0100001010010010010010011000
0000000101010110010010011000
0011010100000001010010011000
1100000101000001010010011000
0001100010010001010010011000
0000000001101101010010011000
1100000010001000110010011000
0000000100111000110010011000
0000000010100110110010011000
0001001000000011110010011000
0001010100101000001010011000
0000000110011100001010011000
1100001000001010001010011000
1000010001000110001010011000
0011000000100101001010011000
0100000001100011001010011000
1001000001010000101010011000
1000000100100010101010011000
0100001000010001101010011000
0111000000010000011010011000
1000010100010000011010011000
0000110000100001011010011000
0000011000000100111010011000
0100111001000000000110011000
1000000001110100000110011000
0001001001001100000110011000
1100000110000010000110011000
0010110000000110000110011000
0110000100100001000110011000
1101000000010001000110011000
1000100101000000100110011000
0100000000011100100110011000
0111000000000010100110011000
0001000001100001100110011000
1000101010000000010110011000
0001010000110000010110011000
0000010011000100010110011000
0100010000001001010110011000
1001100000001000001110011000
0000000000101110001110011000
1000000010000101001110011000
0001000110000000101110011000
0010000000100000111110011000
0011111001000000000001011000
0101110000011000000001011000
1100000010111000000001011000
0111001000100100000001011000
1101001010000010000001011000
1100110000100010000001011000
1110000100000110000001011000
1101000001100001000001011000
0001011000001011000001011000
0001101010001000100001011000
0111000001001000100001011000
0000010101010100100001011000
1000100000110100100001011000
0001010010010010100001011000
1000000100011010100001011000
0100100010000110100001011000
0110010000100001100001011000
0000001100110001100001011000
0000100001011001100001011000
0011000010000101100001011000
1100000000001101100001011000
0111010010000000010001011000
1001011000100000010001011000
1000001110001000010001011000
0010101000011000010001011000
0000100110100010010001011000
0100000011010001010001011000
0010000010101001010001011000
0001000100100101010001011000
1010100100000000110001011000
1001000011000000110001011000
1001100010100000001001011000
0100101010010000001001011000
0000011100001100001001011000
0010010100010010001001011000
1000001100000011001001011000
0100000010001011001001011000
1100000101000000101001011000
0000110000000011101001011000
0000010001101000011001011000
1010000000100100011001011000
0001000000010011011001011000
1100100011000000000101011000
0000110100101000000101011000
0100011010000100000101011000
0010100010010100000101011000
0011010000100010000101011000
0000001101001010000101011000
0000000100110110000101011000
1010110000000001000101011000
0001010100010001000101011000
0000011001100000100101011000
1000001001000100010101011000
0000100000001110010101011000
0001001010000001010101011000
0000010000011000110101011000
0100000100000100110101011000
0000010111000000001101011000
0001000000111000001101011000
0100100000100100001101011000
1000001010000000101101011000
1001000100000000011101011000
0110000000001000011101011000
0000100001000000111101011000
0110001001010000000011011000
0000101000101010000011011000
0000110101000001000011011000
1000010000100101000011011000
0001100000001101000011011000
0100000100010011000011011000
0000000111100000100011011000
1010010000001000100011011000
0100100100001000100011011000
0010001000000110100011011000
0100100000110000010011011000
0010000000010101010011011000
0100010000000010110011011000
0000010010110000001011011000
0010000101000100001011011000
0101100000000010001011011000
1000100000010001001011011000
0110000010000000101011011000
0000000100000001111011011000
0100000001000101000111011000
0001110000000000100111011000
1100000000100000100111011000
0010011000000000010111011000
1011001100100000000000111000
0100010111100000000000111000
1110100100001000000000111000
1001000011101000000000111000
1010100010100100000000111000
0010001101010100000000111000
1000001010011100000000111000
0001001000111010000000111000
0000110001010110000000111000
1001101010000001000000111000
0110001010000101000000111000
0101010000100101000000111000
1011000001000011000000111000
1101100001000000100000111000
0001110010100000100000111000
1000001101001000100000111000
0001000100110100100000111000
1110001000000010100000111000
0100100100100010100000111000
0100000001011010100000111000
0001001010000110100000111000
1010100000010001100000111000
0000010011000011100000111000
1001000101010000010000111000
1000101100000100010000111000
1000010000110100010000111000
0010010001001010010000111000
0100000011000110010000111000
0000011110000001010000111000
0101001001000001010000111000
0000001011010000110000111000
0110010000011000001000111000
0001010001001100001000111000
0000101100001010001000111000
0100001000100110001000111000
0010001001100001001000111000
0000011000010011001000111000
0100011001000000101000111000
0010000111000000101000111000
0100100000000101101000111000
0010000010010100011000111000
0000000100110010011000111000
0000100101000001011000111000
1100000000010000111000111000
0000011011001000000100111000
1101000010000100000100111000
0101101000000010000100111000
0000110010010001000100111000
0110000001010001000100111000
0010010100000011000100111000
1000000000110011000100111000
0010000000101100100100111000
0001001000010001100100111000
0000000110100100010100111000
0010110000000000110100111000
0001001101000000001100111000
0000010001110000001100111000
0100000010010010001100111000
0011000000000110001100111000
1100001000000001001100111000
0000010100001000011100111000
0110000110010000000010111000
1001100000110000000010111000
0101001010001000000010111000
0010100001001100000010111000
1010010000010010000010111000
1010000100000101000010111000
0110010000000100100010111000
0010000001100010100010111000
0000110000001001100010111000
0011101000000000010010111000
0000011001100000010010111000
0000100010101000010010111000
0101000100000010010010111000
0000010000000111010010111000
0100000000100001110010111000
1110000001000000001010111000
0010100100100000001010111000
0000001011000100001010111000
0000001000011000011010111000
0001100011000000000110111000
1000010010100000000110111000
0011010000001000000110111000
0100000001101000000110111000
0000001100100000100110111000
1000000000000110100110111000
0100001000000100010110111000
0010011010010000000001111000
1000010001011000000001111000
0100100101000100000001111000
1000000100101100000001111000
0011100100000010000001111000
1100010100000001000001111000
1001000000010101000001111000
0001000010100011000001111000
0010101000100000100001111000
0010000010001010100001111000
0001000101000001100001111000
0011000001100000010001111000
0100011000001000010001111000
1000000010010010010001111000
0000010010000100110001111000
1010001000001000001001111000
0000000000011110001001111000
0011010000000001001001111000
0000000010010001101001111000
0001001000000100011001111000
1010000100010000000101111000
0001000001010010000101111000
0000100110000000100101111000
1000100000100000010101111000
0000000000000011110101111000
1000010000000010001101111000
0000000100100001001101111000
0101010001000000000011111000
0100000010100100000011111000
0000010110000010000011111000
0000000001110001000011111000
1000000000001011000011111000
0001000100010000001011111000
0010000000000010011011111000
0000010000010100000111111000
0010000010000001000111111000
0100110111110000000000000100
0111101011001000000000000100
1110010110011000000000000100
1010101010111000000000000100
0101110101001100000000000100
0100101110101100000000000100
0010010101111100000000000100
1100100111001010000000000100
0011100101101010000000000100
1010011101000110000000000100
1010100110100110000000000100
0111011000001110000000000100
1011110101000001000000000100
1100100001110101000000000100
1001101001001101000000000100
1000100110011101000000000100
1011001001100011000000000100
1001011100010011000000000100
1010110010010011000000000100
0111000110010011000000000100
0110110000101011000000000100
0000001111011011000000000100
0110010011000111000000000100
0100001001101111000000000100
1100111011000000100000000100
0010101111100000100000000100
1011101001010000100000000100
0111010100110000100000000100
1101101100001000100000000100
0011011110000010100000000100
0101001011100010100000000100
1000110100110010100000000100
1000101001101010100000000100
0101100110000110100000000100
1110010000100110100000000100
0000110011100110100000000100
0101011010001001100000000100
1101001000100101100000000100
0110001100010101100000000100
1100010100001101100000000100
0100100011001101100000000100
1110000001010011100000000100
0001110000011011100000000100
0001010100100111100000000100
1110101001100000010000000100
1011011000110000010000000100
0001110100111000010000000100
1001101100100100010000000100
1100110010100100010000000100
0111001010100100010000000100
1000101011010100010000000100
0000111101010010010000000100
0101100010101010010000000100
0010000110111010010000000100
0100001010011110010000000100
1101011001000001010000000100
0010110110001001010000000100
0011001100011001010000000100
0101010110000101010000000100
0010001111000101010000000100
1010010001010101010000000100
0111000001001101010000000100
0010011011010000110000000100
1110011000001000110000000100
1100100010011000110000000100
0101001001011000110000000100
1000001100111000110000000100
0101111000000100110000000100
0101010010010010110000000100
0100100001110010110000000100
0010010100001110110000000100
1010101100000001110000000100
0010010101100001110000000100
0000101000011101110000000100
0001101000100011110000000100
1110011100100000001000000100
1001110010011000001000000100
0011001011010100001000000100
1011000100110100001000000100
0100001101110100001000000100
0000111001101100001000000100
1101100100100010001000000100
0100111100001010001000000100
1000010110101010001000000100
1000000111010110001000000100
1010110000001110001000000100
0010001100011110001000000100
0100010000111110001000000100
0100111010010001001000000100
0100100101101001001000000100
0001101110000101001000000100
0010100011100101001000000100
0000001010111101001000000100
1000111000100011001000000100
0100001110100011001000000100
0100010101010011001000000100
0011010100001011001000000100
0101100000001111001000000100
1001011001100000101000000100
0110011001000100101000000100
0001010011001100101000000100
1010000011100010101000000100
0110000100101010101000000100
0101000001110001101000000100
1010000101000101101000000100
0010100001001011101000000100
0100000010011011101000000100
0001011110010000011000000100
0111010010001000011000000100
1000110101001000011000000100
0011100100001100011000000100
0100100001011100011000000100
0101110001000010011000000100
1010001001010010011000000100
0110000110000110011000000100
0000110010010110011000000100
1001000000101110011000000100
0000101011000011011000000100
0000000101100111011000000100
0100110110000000111000000100
1000111000010000111000000100
1000000001110100111000000100
0100011000100001111000000100
0111011001100000000100000100
0010111110000100000100000100
0010101001110100000100000100
1010100011001100000100000100
1011110000100010000100000100
0110100011100010000100000100
0111101000010010000100000100
1000001001011110000100000100
1110001000101001000100000100
0101100000111001000100000100
1100011010000101000100000100
0001111000010101000100000100
0110100010010101000100000100
0001000111001101000100000100
0000100110101011000100000100
0010011000011011000100000100
1011001100100000100100000100
0110010010101000100100000100
0100011000011100100100000100
1111000010000010100100000100
0110111000000001100100000100
1010010100010001100100000100
0100000101011001100100000100
0011010010000101100100000100
0000011101000101100100000100
0001001001010011100100000100
1101110000010000010100000100
0010101101001000010100000100
0000010111011000010100000100
0101000100011100010100000100
1001100100001010010100000100
1000010110000110010100000100
0000111000001110010100000100
0000000011101110010100000100
0001011100100001010100000100
0000010000111101010100000100
0111000000100011010100000100
0001010010001011010100000100
1100010100100000110100000100
1011000001001000110100000100
0110100000001100110100000100
0100001000101010110100000100
0001100000010110110100000100
0110000110000001110100000100
1100001000010001110100000100
1000000010100101110100000100
0000110100000011110100000100
0010001000000111110100000100
0011010101010000001100000100
0100110011001000001100000100
0001011100001100001100000100
0010010010011100001100000100
0011001001001010001100000100
1100100010000110001100000100
1111000000000101001100000100
0100101000100101001100000100
0000010110100101001100000100
0101011000000011001100000100
0001100001100011001100000100
1000001010010011001100000100
1000000101001011001100000100
0010100110001000101100000100
1001000110000100101100000100
0101010000100100101100000100
1000011000000110101100000100
0000100000101110101100000100
1100000000100011101100000100
1101001000100000011100000100
0100011001010000011100000100
1001100001000100011100000100
0010110000100100011100000100
0000001000110110011100000100
0010001010100001011100000100
1000101000001001011100000100
0010000001011001011100000100
0100100000010011011100000100
0011011000000000111100000100
0000001011001000111100000100
0000010000011010111100000100
0000000100010101111100000100
0110101101010000000010000100
0001011101110000000010000100
1000110111000100000010000100
0010011011100100000010000100
1010110000110100000010000100
1010101100001100000010000100
1110001010100010000010000100
0010010111010010000010000100
0000101011110010000010000100
1001001111000001000010000100
0110010001110001000010000100
1110000110000101000010000100
1000001100110101000010000100
0101001100001101000010000100
1100101100000011000010000100
1000100001011011000010000100
0100110100101000100010000100
1000000111101000100010000100
0011001101000100100010000100
0000101110010100100010000100
0011010000101010100010000100
0000011001011010100010000100
1100001000010110100010000100
1100010010100001100010000100
1011000000110001100010000100
0000101001100101100010000100
0101010000010101100010000100
0010100100010011100010000100
0111110100000000010010000100
0011101010010000010010000100
1011000101010000010010000100
0010110001011000010010000100
0001000011110100010010000100
1110100000010010010010000100
0101001100010010010010000100
0100100100001110010010000100
0011010010100001010010000100
0000100101110001010010000100
1100000001100011010010000100
0100001101100000110010000100
0101000110001000110010000100
1001010000011000110010000100
0010101001000010110010000100
1000011000100010110010000100
0010000000110110110010000100
0110100000100001110010000100
0001000000101101110010000100
0000100010001011110010000100
0110000111100000001010000100
1001101000110000001010000100
1010011001001000001010000100
1011000010101000001010000100
0101000100111000001010000100
0100010110001100001010000100
0001110010100010001010000100
0100100110010010001010000100
0101001001000110001010000100
1000010101100001001010000100
0000000101011101001010000100
1101000000010011001010000100
0000101000010111001010000100
0010000000101111001010000100
1000101101000000101010000100
0100010011010000101010000100
0001001010100100101010000100
1100000001001100101010000100
0011000001010010101010000100
0010010110000001101010000100
0100100100000101101010000100
0000010001000111101010000100
0000100110101000011010000100
0000001001111000011010000100
0101100010000100011010000100
0000011100100100011010000100
0100101000100010011010000100
1010000100100010011010000100
0001100000011010011010000100
1100010000000110011010000100
0100000000110101011010000100
0000001010010010111010000100
1010100101100000000110000100
1000101010100100000110000100
0001100100110100000110000100
1010010100001010000110000100
0010101000101010000110000100
1010101000010001000110000100
0000001011010101000110000100
1100000000011101000110000100
0001100010010011000110000100
0100001000110011000110000100
0101010101000000100110000100
0100100010110000100110000100
0111001000001000100110000100
0001100001101000100110000100
0000000100111010100110000100
1000100100001001100110000100
0000010010011001100110000100
0010000001100011100110000100
1001010011000000010110000100
1000001110010000010110000100
1100000010101000010110000100
1010001001000100010110000100
0110000100100100010110000100
0011010000010100010110000100
0100101000010100010110000100
0000010001110010010110000100
0101001010000001010110000100
0010100011000001010110000100
0000100000100111010110000100
1010110000000000110110000100
0011000100000010110110000100
0100000001000101110110000100
1001110100000000001110000100
1110010010000000001110000100
0011001110000000001110000100
1000000011011000001110000100
0100010100100010001110000100
0000001101010010001110000100
0010011000000101001110000100
0000110000001011001110000100
1010000000100100101110000100
0001000010001010101110000100
1001000001000001101110000100
0110000000010001101110000100
0010100100010000011110000100
0001010000101000011110000100
0000000111000100011110000100
1001010111010000000001000100
1111001100000100000001000100
1001001001110100000001000100
0011101000011100000001000100
0001101111000010000001000100
1001011010100010000001000100
0011011001010010000001000100
1000100000111110000001000100
0000111110100001000001000100
1101001000011001000001000100
0110000100111001000001000100
0100010010101101000001000100
0100101010001011000001000100
0110100100000111000001000100
1000001100001111000001000100
0010000001011111000001000100
1001110001001000100001000100
0000011011101000100001000100
1010110100000100100001000100
0011011000100100100001000100
1000001110100100100001000100
0110000010011100100001000100
0110001001001010100001000100
1001000100101010100001000100
1100000111000001100001000100
0000000101101101100001000100
0001010011000011100001000100
0010000110001011100001000100
1101100011000000010001000100
0011010101001000010001000100
1000010100101100010001000100
0011110010000010010001000100
0100110101000001010001000100
0001100010011001010001000100
0001011000001101010001000100
1000010001001011010001000100
0000001010100111010001000100
1001011100000000110001000100
0101100100100000110001000100
0100010000111000110001000100
0011000110000100110001000100
1100000100010100110001000100
1000000010110010110001000100
0111010000000001110001000100
1000110000100001110001000100
0010100001000101110001000100
0100001100000011110001000100
1001000000000111110001000100
0101101010100000001001000100
0010110010110000001001000100
0001011000111000001001000100
1000111010000100001001000100
1100000010110100001001000100
1010001000101100001001000100
0010110101000010001001000100
0101010010000110001001000100
0001000101001110001001000100
0011011010000001001001000100
1100001001100001001001000100
0010001101001001001001000100
0000000011101011001001000100
1010000010000111001001000100
0101010100001000101001000100
0000001001011100101001000100
1001100010000001101001000100
0000111001000001101001000100
0110000010100001101001000100
0000000000110111101001000100
1001100100010000011001000100
0000010101110000011001000100
0100001100101000011001000100
1000001101000100011001000100
0001101000000110011001000100
0110001000000101011001000100
0000000011010101011001000100
0000001000011011011001000100
0000000010101100111001000100
0000001001100010111001000100
0000100100001001111001000100
0111010110000000000101000100
1111100000001000000101000100
0001111010001000000101000100
1010001110001000000101000100
0001010101100100000101000100
0100000111010100000101000100
0110010000110100000101000100
1010000001101010000101000100
0001100001011010000101000100
0000001010111010000101000100
1000110001000110000101000100
1100001000100110000101000100
0000101100010110000101000100
0010000111100001000101000100
1011000010010001000101000100
1000110000011001000101000100
1000100100100101000101000100
0100010001100011000101000100
0000010010010111000101000100
0011100010100000100101000100
0111000001010000100101000100
0000101100101000100101000100
0100101001000100100101000100
0000010101010010100101000100
0010000100100110100101000100
0101000100000101100101000100
0011001011000000010101000100
0001010010110000010101000100
1100001001001000010101000100
1000011000010100010101000100
0100000100110010010101000100
0101000001000110010101000100
0010010100000101010101000100
0100010010000100110101000100
0000000001110001110101000100
0001100010010100001101000100
0110000100001100001101000100
0101000000101010001101000100
0000001011000110001101000100
1010100001000001001101000100
0101000011000001001101000100
0010000000111000101101000100
1000100000010010101101000100
0001010000010001101101000100
0100100001100000011101000100
0100000010011000011101000100
0001000100000011011101000100
0010000101000000111101000100
1011100110000000000011000100
0101110000110000000011000100
1000101011001000000011000100
0101001001101000000011000100
1000010001111000000011000100
1111000001000010000011000100
0000011110001010000011000100
0100110001001010000011000100
1010001000011010000011000100
0000101000111001000011000100
0001110100000101000011000100
1000100010100011000011000100
0000010110110000100011000100
0011000100011000100011000100
1100100010000100100011000100
0100000010101010100011000100
0100010100000110100011000100
0000101000001110100011000100
1110001000000001100011000100
0101100000001001100011000100
0000011010000101100011000100
1000010000010011100011000100
0010001110100000010011000100
1000110010010000010011000100
1100001000110000010011000100
0100011001000100010011000100
0010011000010001010011000100
0100000010010001110011000100
0011010100100000001011000100
0110001010001000001011000100
0100000001110010001011000100
1001010000001010001011000100
0000100100100110001011000100
0100011100000001001011000100
0001100001010001001011000100
0001001000100011001011000100
0110100001000000101011000100
1010000010010000101011000100
0011000000000101101011000100
0100010010100000011011000100
1010100000001000011011000100
0010000001000110011011000100
0000100000110000111011000100
1000011100100000000111000100
1101000100010000000111000100
0010100010011000000111000100
0110000010000110000111000100
0011010001000001000111000100
0000000011100100100111000100
0000110000100010100111000100
0110010000001000010111000100
1001000000001100010111000100
0000000110001001010111000100
0000001000011000110111000100
0100110000000100001111000100
0000000000011110001111000100
0100001000000010101111000100
0000101010000000011111000100
1000000000010001011111000100
0111110010100000000000100100
0011011100101000000000100100
1000011110010100000000100100
0111000110001100000000100100
1010010010101100000000100100
1100101001010010000000100100
0010111000110010000000100100
0111000001110010000000100100
1010010001011010000000100100
0100000111100110000000100100
0000110110001110000000100100
0110100000011110000000100100
0001000010111110000000100100
0100011011100001000000100100
1000110001101001000000100100
0011100000101101000000100100
0101100011000011000000100100
1000001011000111000000100100
1110001010010000100000100100
0001001111001000100000100100
0100110001011000100000100100
1001101010000100100000100100
0010010111000100100000100100
1011100000001010100000100100
1000000110011010100000100100
0010101100000110100000100100
0001000101010110100000100100
0000011000101110100000100100
1011000110000001100000100100
0100010110010001100000100100
0000010001110011100000100100
1101000110010000010000100100
1111000000101000010000100100
0100010110101000010000100100
0011000011011000010000100100
0011000101100100010000100100
0010101010001100010000100100
1110001100000010010000100100
1000100101100010010000100100
1100000000110110010000100100
0001001100001110010000100100
0001001001110001010000100100
0000100101001101010000100100
1001000000011101010000100100
0010110001000011010000100100
1100000101001000110000100100
0010000001101010110000100100
0101000010100001110000100100
1010110110000000001000100100
1111010001000000001000100100
0001111011000000001000100100
1100001111000000001000100100
1000100100101100001000100100
0010100010101010001000100100
0010010100100110001000100100
0110001000110001001000100100
0101000100100101001000100100
1001010010000011001000100100
0001001101000011001000100100
1000000100110011001000100100
0001001100110000101000100100
0100101000101000101000100100
1100010010000100101000100100
0101100001000100101000100100
0000100010110100101000100100
1010100000100001101000100100
0000001011010001101000100100
0000110010001001101000100100
0010000100011001101000100100
0101100000110000011000100100
1000011010001000011000100100
0110001001001000011000100100
0010010000111000011000100100
0011001000100010011000100100
0000110100100001011000100100
1100000001010001011000100100
1000000110000101011000100100
0010100000010101011000100100
0010000110100000111000100100
0001010001010000111000100100
1010010000000010111000100100
0000100100010010111000100100
0000000000001111111000100100
1011011010000000000100100100
1110000101010000000100100100
1001101000101000000100100100
0010100100111000000100100100
0100001001111000000100100100
0010001110100010000100100100
0101110000001010000100100100
0000101011001010000100100100
1100000100101010000100100100
0101010001010001000100100100
0010010011001001000100100100
1001001100000101000100100100
0001000100011011000100100100
0100010100000111000100100100
1000100000001111000100100100
1101001001000000100100100100
0001110010010000100100100100
0000101101010000100100100100
0100100100100100100100100100
1000100001011000010100100100
1110010000000100010100100100
1001001000010010010100100100
0000101110000001010100100100
1010000100001001010100100100
0101100000000101010100100100
0100001001000011010100100100
0100100011000000110100100100
0001000101000001110100100100
1000110000110000001100100100
0000110101000100001100100100
0001000011100100001100100100
1010000001000110001100100100
0011100010000001001100100100
1000011001000001001100100100
0100000001001101001100100100
0000010110000010101100100100
0111000100000000011100100100
0000001100011000011100100100
1000000000101000111100100100
1101001100100000000010100100
1000100110110000000010100100
0010100111001000000010100100
0100001010110100000010100100
1100010110000010000010100100
1001010000110010000010100100
1001001010001010000010100100
0100110000100110000010100100
0010001001001110000010100100
0011001010000101000010100100
0100000001010111000010100100
0010011100010000100010100100
0010000011110000100010100100
0111000000100100100010100100
0110010001000010100010100100
0100001100001010100010100100
0100000001101001100010100100
1000000000100111100010100100
1100101010000000010010100100
0101010001100000010010100100
0110100001000100010010100100
1000000001101100010010100100
1000110000001010010010100100
1000011100000001010010100100
0100000111000001010010100100
1001100000100001010010100100
0000000000111011010010100100
0100000000011100110010100100
0101100000000010110010100100
1000000001010010110010100100
0010000100000101110010100100
0010110001100000001010100100
0010000010010110001010100100
1000001010100001001010100100
0001001000011001001010100100
1000100001000101001010100100
0000000110001011001010100100
1100000000110000101010100100
0010010000001100101010100100
0001011000000010101010100100
1000100010000010101010100100
0000100011010000011010100100
0000010001001001011010100100
0000101000000100111010100100
1100110001000000000110100100
0001000111010000000110100100
0001011001000100000110100100
0110100100000010000110100100
0000010010101010000110100100
1001010000001001000110100100
0000111000001000100110100100
0000010000110100100110100100
0000001010000011100110100100
0010010110000000010110100100
0010001000110000010110100100
1000100100000100010110100100
0100000010010010010110100100
0000001000001101010110100100
0000100000010001110110100100
0000101100100000001110100100
0100100000011000001110100100
1100001000000100001110100100
0000000001110001001110100100
0001000000000111001110100100
1001110100100000000001100100
0110101100001000000001100100
0111010000011000000001100100
0011110001000100000001100100
0110001001010100000001100100
1010100100010010000001100100
1110000010001010000001100100
1011101000000001000001100100
0101100100010001000001100100
0000011010011001000001100100
0100001110000101000001100100
1000010101000101000001100100
0110100000110000100001100100
0001100100001100100001100100
0010001001100001100001100100
1000001000010101100001100100
0000100010010011100001100100
0001101001001000010001100100
0000111100000100010001100100
1010100000100100010001100100
0100000011001100010001100100
0001000011100010010001100100
0100010001010010010001100100
0010011000001010010001100100
1100010010000001010001100100
0100101000100001010001100100
1011000000010000110001100100
0000000111010000110001100100
0000010001100100110001100100
1000101000000010110001100100
0110000000000110110001100100
1010000101100000001001100100
0000010100011100001001100100
0010010001010001001001100100
0001010010100000101001100100
0010000011001000101001100100
0101000000010010101001100100
0000110000000110101001100100
1000000001000011101001100100
0000001010110000011001100100
1101000000000100011001100100
0010010010000100011001100100
1000000100001010011001100100
0011000000001001011001100100
0010011101000000000101100100
0100111000010000000101100100
1001000011001000000101100100
0001000110000110000101100100
0001000000110101000101100100
1100000000010011000101100100
0100000110001000100101100100
0010001000001100100101100100
0000100001001001100101100100
0110000010100000010101100100
0001010000001000110101100100
0001001001010000001101100100
0010110000001000001101100100
1000000010100010001101100100
0100010001000000101101100100
1010001000000000011101100100
0000000010000001111101100100
0110011000100000000011100100
1001100000011000000011100100
0001010010010100000011100100
0000000110101100000011100100
0011001100000010000011100100
1000011001000010000011100100
0000000011011010000011100100
0100000100100011000011100100
0000010000001111000011100100
1101010000000000100011100100
0001100011000000100011100100
0000101100000001100011100100
0001000100110000010011100100
0001000001000101010011100100
0010000010000011010011100100
1001000100000001001011100100
0010000000100010101011100100
0001110000000000011011100100
0110000000010000011011100100
0001001010100000000111100100
0000100001010100000111100100
0010010000010010000111100100
0100100010000001000111100100
1010000000000101000111100100
0100001100000000010111100100
0000010000100001010111100100
1010110011100000000000010100
1010001101110000000000010100
1101001010101000000000010100
0001011011011000000000010100
0110011000111000000000010100
1100011001100100000000010100
0111110000010100000000010100
0110000011110100000000010100
1011010010001010000000010100
1111000100100001000000010100
0000111001110001000000010100
1101110000001001000000010100
1011000001011001000000010100
1011100010000101000000010100
1010100100001011000000010100
0001000011100111000000010100
1110000011001000100000010100
1010010100101000100000010100
0011100001001100100000010100
1000101010010010100000010100
1101000000110010100000010100
0010001001100110100000010100
0000011100010110100000010100
0101101000010001100000010100
0001010101010001100000010100
0000101101001001100000010100
0010000010111001100000010100
1000010011000101100000010100
1000111110000000010000010100
0110010111000000010000010100
1001010101100000010000010100
0100000101111000010000010100
1010100101000100010000010100
0001110011000100010000010100
0000011011100010010000010100
1000100010001110010000010100
0100011100010001010000010100
1000000011110001010000010100
0001100000110101010000010100
1010100000110000110000010100
0010010010100100110000010100
0011001000010100110000010100
0000010001011100110000010100
1100100100000010110000010100
0001001101000010110000010100
0000110010010001110000010100
0000000100011011110000010100
0100000010000111110000010100
1101010110000000001000010100
0000101111010000001000010100
0001110100100100001000010100
0111000010100010001000010100
0010100100110010001000010100
0001001001110010001000010100
1110001000000110001000010100
0011010001000110001000010100
0000101010100110001000010100
1000001110001001001000010100
0101000010010101001000010100
0010000011010011001000010100
1100001001010000101000010100
0101100010001000101000010100
1000101000001100101000010100
1000010101000010101000010100
0100100000010110101000010100
0010000010001110101000010100
0011110000000001101000010100
0110001000001001101000010100
0001001001000101101000010100
0000100110000011101000010100
0101001011000000011000010100
1110010000010000011000010100
0011100001010000011000010100
0010101000101000011000010100
0010011001000001011000010100
0100100001000001111000010100
1011100100010000000100010100
1101000011010000000100010100
0110100001011000000100010100
1101101000000100000100010100
0001001101010100000100010100
0000101010011100000100010100
1100010010100010000100010100
0111000100000110000100010100
0010010000101110000100010100
0110010100001001000100010100
0000100001101101000100010100
1010011001000000100100010100
0100010001110000100100010100
0000110100011000100100010100
0000111000100100100100010100
1010100000000110100100010100
0001000000011101100100010100
0000100000110011100100010100
0111100010000000010100010100
0000101100110000010100010100
0000110010101000010100010100
0001000000111010010100010100
0001001010000110010100010100
1011001000000001010100010100
1100100000100001010100010100
0001000110010001010100010100
0000000001010111010100010100
0000100110000100110100010100
0001000001100100110100010100
0000100001001010110100010100
1000010000001001110100010100
0010111000010000001100010100
0100001101001000001100010100
1010010100000100001100010100
0011001000100100001100010100
0001000111000010001100010100
1100000000011010001100010100
0100000001100110001100010100
1000100000010101001100010100
0000001000001111001100010100
0001101100000000101100010100
0100000110100000101100010100
1010000010000001101100010100
1000000101010000011100010100
0000000100101001011100010100
0100010000000101011100010100
1011011100000000000010010100
1001100100101000000010010100
1101000101000100000010010100
0001010100011100000010010100
1001000110010010000010010100
1000001101001010000010010100
1011000000100110000010010100
0000000001111110000010010100
0010001000011101000010010100
0010010001001011000010010100
0000011000100111000010010100
1111100000000000100010010100
0001110110000000100010010100
1100001110000000100010010100
0000101010101000100010010100
0100110001000100100010010100
0110000010010010100010010100
0000000110001101100010010100
1100000000001011100010010100
0001100000000111100010010100
0011001001100000010010010100
1000011001010000010010010100
0010010100110000010010010100
0100101001001000010010010100
0100010010010100010010010100
1010010000001100010010010100
0010100010100010010010010100
0001011000001010010010010100
0010001100000110010010010100
0110000010001001010010010100
1000001000101001010010010100
0000101010000101010010010100
0000010101000101010010010100
0100110000000011010010010100
0011000000010011010010010100
1010000100011000001010010100
0010110010000100001010010100
1000011010000010001010010100
0110000001000101001010010100
0010001100100000101010010100
0001010000110000101010010100
0101000100000010101010010100
0000100001100010101010010100
0001000001001100011010010100
0001001100000001011010010100
1000000010100000111010010100
0000010101101000000110010100
1001001000011000000110010100
0100000110011000000110010100
0100001000101100000110010100
1010000001010010000110010100
1000010000110001000110010100
0100000011000011000110010100
0001001000100010100110010100
0000000101000110100110010100
1000001000000101100110010100
1101000000000010010110010100
0001100000001001010110010100
0000011100000000110110010100
0101100000100000001110010100
0000000010110010001110010100
0000101001000001001110010100
0110001000000000011110010100
0000000000000011111110010100
1100100110010000000001010100
0011001010110000000001010100
1110010010000100000001010100
0100101000110100000001010100
0000100101011100000001010100
1000000111100010000001010100
1100011000010010000001010100
0001010001101010000001010100
0100001101000110000001010100
0100100011100001000001010100
1001000000101101000001010100
0100010110000011000001010100
0101000001010011000001010100
0010001000101011000001010100
0100111100000000100001010100
1100100000101000100001010100
1010001100000010100001010100
0011100000010010100001010100
0001001110000001100001010100
0010100100100001100001010100
0110110000100000010001010100
0001111000010000010001010100
1110000100001000010001010100
0010010010011000010001010100
0100000110100100010001010100
0010000001101100010001010100
0000100011010010010001010100
0000101100001010010001010100
0000001101100001010001010100
1100010001000000110001010100
0001001000101000110001010100
1010001011000000001001010100
0100110001010000001001010100
1101000001001000001001010100
0010101100000100001001010100
1000010000100110001001010100
1000110100000001001001010100
0001000100110001001001010100
0010100010001001001001010100
0000011000010101001001010100
1100000010000010101001010100
0001000000001011101001010100
1000000000111000011001010100
1011000000000010011001010100
0001010000000100111001010100
0010000000010001111001010100
1011000001000100000101010100
0000010110001100000101010100
0010000100011010000101010100
0001100000100110000101010100
0000000011011001000101010100
1000001001000011000101010100
1000000100110000100101010100
0001000101001000100101010100
0000010010100001100101010100
0011000100100000010101010100
1000001010100000010101010100
0110000001000001010101010100
0010010000000010110101010100
1110000000100000001101010100
1000010010010000001101010100
0000001100100010001101010100
0000000101000101001101010100
0010110100001000000011010100
0001001100100100000011010100
0110101000000010000011010100
0000001010010011000011010100
0001011001000000100011010100
1010000001100000100011010100
1001000010001000100011010100
0100000001011000100011010100
1000000000010110010011010100
1001010000000001010011010100
0000100101000000110011010100
0000111000100000001011010100
0101001000010000001011010100
1001100000000100001011010100
0010000000110100001011010100
0010000100000011001011010100
0000000110010000011011010100
0100000000001010011011010100
0000100110100000000111010100
0001000001110000000111010100
0010001001001000000111010100
1000100000001010000111010100
0001000010000101000111010100
0110000100000000100111010100
0110111001000000000000110100
1001110001010000000000110100
0010001011101000000000110100
0110001100100100000000110100
0100010101010100000000110100
0101001000011100000000110100
0000110000111100000000110100
0101011010000010000000110100
1110100000100010000000110100
1001100100000110000000110100
0000110111000001000000110100
0011011000010001000000110100
0001010010001101000000110100
0010101010000011000000110100
1100000101000011000000110100
0101000000101011000000110100
1000001000011011000000110100
0000011110100000100000110100
0100001011000100100000110100
1000100001100100100000110100
0011000100100010100000110100
0100110000100001100000110100
0000100100010101100000110100
1010000000001101100000110100
0011001110000000010000110100
0001011000100100010000110100
0100101000000110010000110100
0000111000001001010000110100
1000000010010100110000110100
0000000100101100110000110100
0100010000001010110000110100
1010000010110000001000110100
1010100001001000001000110100
0100010001101000001000110100
0000000111001100001000110100
0100101100000001001000110100
0001100000010011001000110100
0110010100000000101000110100
1001000011000000101000110100
0000001001001010101000110100
1000110000000100011000110100
0000000010100011011000110100
0110010010010000000100110100
0001100110001000000100110100
0000000101110010000100110100
0110001000001010000100110100
1000010000010110000100110100
0001001011000001000100110100
1000000110100001000100110100
0101000100010000100100110100
1000001010001000100100110100
0000000010100110100100110100
1000000001010001100100110100
0100110100000000010100110100
1010000001100000010100110100
0010100000010010010100110100
0010000010000101010100110100
0110100000000100001100110100
1000101000000010001100110100
0001010000100010001100110100
0000010100010001001100110100
0000001000100001101100110100
1100000010000000011100110100
0000000100000110011100110100
0000001100111000000010110100
1000010100100100000010110100
0001100010100100000010110100
0011000001010100000010110100
0000010011000110000010110100
0010000101100001000010110100
0000100010011001000010110100
1000010001001000100010110100
0001000000011010100010110100
0000010100000011100010110100
1000000110001000010010110100
1100000000000101010010110100
0011010000000000110010110100
0000011101000000001010110100
0101010000000100001010110100
1000000000001110001010110100
0000100100001000101010110100
0100000010000001101010110100
1001000000010000011010110100
0000001110000100000110110100
0011000010000010000110110100
0000110000000101000110110100
0000010000011000010110110100
1001001101000000000001110100
1000110010001000000001110100
0101000001100100000001110100
0010010010100010000001110100
0100000010010110000001110100
1000100000110001000001110100
0100001001001001000001110100
0011000100000101000001110100
0111000010000000100001110100
0000101000011000100001110100
0100100001000010100001110100
1000010100010000010001110100
1000001000001100010001110100
0001001000000011010001110100
0000100010100000110001110100
0011100000100000001001110100
0001001010001000001001110100
0010001000010010001001110100
0000000001110000101001110100
0100000000001100101001110100
1100000100000100000101110100
0000000001001110000101110100
0000100100000011000101110100
1001100000000000100101110100
0000001001000000110101110100
0000100011000000001101110100
1000000000001001001101110100
1100000011000000000011110100
0000100001101000000011110100
0100010000010001000011110100
0000011010000000010011110100
0000000000001001110011110100
0001000001000010001011110100
1000001000000000101011110100
0101000000001000000111110100
0000000010010000100111110100
1101100001011000000000001100
0110010110100100000000001100
1001100010101100000000001100
1100001000111100000000001100
0110110001010010000000001100
0010011010101010000000001100
0101101000100110000000001100
0010000111001110000000001100
1000010100011110000000001100
0011000101110001000000001100
0000110010111001000000001100
0001011010100101000000001100
0011010000011101000000001100
0000010111100011000000001100
0110001100001011000000001100
1001010000101011000000001100
0100000100110111000000001100
1010010001110000100000001100
0011000011100100100000001100
1100001010001010100000001100
0100010001101010100000001100
0111000000010110100000001100
0001101011000001100000001100
0000111100010001100000001100
0011100100000101100000001100
1010000010010101100000001100
0010001001001101100000001100
1010110100100000010000001100
1001001011100000010000001100
1100010101010000010000001100
0100101010110000010000001100
0011011100000100010000001100
1011100000010100010000001100
0101010000110100010000001100
1001000101001100010000001100
1100000110100010010000001100
0001000111010010010000001100
1010001000100110010000001100
0101100001100001010000001100
1100101000000101010000001100
0000100110100101010000001100
1000001101000011010000001100
0010100000110011010000001100
0000011000010111010000001100
1000010010101000110000001100
0000100101011000110000001100
1101000010000100110000001100
1010000100010010110000001100
0000101010000110110000001100
0001010100001001110000001100
0010010010000011110000001100
1110100010100000001000001100
1110000101001000001000001100
0001001101011000001000001100
0010100110010100001000001100
0011101100000010001000001100
1100001100010010001000001100
0000011110000110001000001100
1011100000001001001000001100
0010000110101001001000001100
0100010001100101001000001100
1000001001010101001000001100
0111000001000011001000001100
0000011001001011001000001100
1001000100000111001000001100
0111000110000000101000001100
0110101000010000101000001100
0001111000001000101000001100
1000100011001000101000001100
1001010000010010101000001100
1000011010000001101000001100
0011001000100001101000001100
0010001100110000011000001100
0110100000001010011000001100
0100000110010001011000001100
0000110001010001011000001100
1000000001101001011000001100
0011000010000101011000001100
0000001100001101011000001100
0001000101100000111000001100
0001000010011000111000001100
0010010000010100111000001100
1001011101000000000100001100
0011100011010000000100001100
0101001110000100000100001100
1000100101010100000100001100
1000010001101100000100001100
0100101101000010000100001100
0001011000110010000100001100
0110000000111010000100001100
0000110100100110000100001100
1100110100000001000100001100
1000001100011001000100001100
0000111010000011000100001100
1010000011000011000100001100
1110100001000000100100001100
1100000110010000100100001100
0000011110001000100100001100
0101000011001000100100001100
0001010100010100100100001100
0000000010111100100100001100
1001000001100010100100001100
1000110000001010100100001100
0100001100100001100100001100
0010100000011001100100001100
1001000100110000010100001100
0010001000011100010100001100
0101010100000010010100001100
0010000101100010010100001100
0000100010011010010100001100
0011110000000001010100001100
1000010010010001010100001100
0000110000110000110100001100
0100010010110000001100001100
0110011000001000001100001100
0000101000111000001100001100
1000001010001100001100001100
0100000110001010001100001100
0000001111000001001100001100
0001100100010001001100001100
1010000000110001001100001100
0010010001000001101100001100
0100000000101100011100001100
0110011010010000000010001100
1110000100110000000010001100
1010110010001000000010001100
0100001111001000000010001100
0000111001010100000010001100
0001011011000010000010001100
0011000010110010000010001100
1101000100001010000010001100
1000010010100110000010001100
0110000001100110000010001100
1010011000100001000010001100
0111100000010001000010001100
0100111000001001000010001100
0001000110011001000010001100
1000000011001101000010001100
0000010100101101000010001100
1010100000000111000010001100
0011110001000000100010001100
1001001001001000100010001100
0000110010010010100010001100
0100000101010010100010001100
0110000011000001100010001100
0101000000100011100010001100
0000001100000111100010001100
1001111000000000010010001100
1010010001000010010010001100
0100010010001010010010001100
0110010000000101010010001100
0010000010001100110010001100
0000100100100010110010001100
0001000001000110110010001100
0100110101000000001010001100
1101000001100000001010001100
1010100001010000001010001100
0010001010000011001010001100
1110000000000010101010001100
0000010100001010101010001100
0000100001100100011010001100
1000100100000001011010001100
0100001001000001011010001100
0001010000000011011010001100
0001110000011000000110001100
0010000101011000000110001100
1100010000010010000110001100
0011001000000110000110001100
0000000110010110000110001100
0010101100000000100110001100
0100100000000110100110001100
0001011000000001100110001100
0001100010000000110110001100
0000001000100100110110001100
1000000100101000001110001100
1001000000010100001110001100
0001000010100001001110001100
0000010010000100101110001100
0011000001000000011110001100
1000000010000010011110001100
0101000110110000000001001100
0010011100011000000001001100
1100000110001100000001001100
0011000100101100000001001100
1001000010011010000001001100
0010111000000110000001001100
1000110011000001000001001100
1000010100110001000001001100
0001001101000101000001001100
0000101010010101000001001100
1000000001100111000001001100
0001110010000100100001001100
1000011001000100100001001100
0110000101000100100001001100
1000010110000010100001001100
1010100000100010100001001100
0000001011010010100001001100
0100100000011010100001001100
1011000001000001100001001100
1000101000001001100001001100
0001000000111001100001001100
0000011000100011100001001100
0111001000001000010001001100
0110100010000100010001001100
0000010111000100010001001100
1000100100000110010001001100
0000001001001110010001001100
1001000110000001010001001100
1010000000011001010001001100
0000000100101011010001001100
0000110001000010110001001100
0100000000100101110001001100
1001001100100000001001001100
1100010000011000001001001100
0101100100000100001001001100
1001000011000100001001001100
0110000010010010001001001100
0000110000101010001001001100
0000010001010110001001001100
0100100000110001001001001100
0000101000100100101001001100
1000000000001110101001001100
0100000001001001101001001100
0000010100000101101001001100
1100001010000000011001001100
0110010001000000011001001100
0011100000000000111001001100
0010001010100100000101001100
0101010000001100000101001100
0000010011001010000101001100
1010000000010110000101001100
0000011001010001000101001100
0010010000101001000101001100
0001101000010000100101001100
0010010010010000100101001100
0100000010000011100101001100
0001000001101000010101001100
0000101000100010010101001100
0101000000010001010101001100
0000000110100000110101001100
0001110001000000001101001100
0010100100100000001101001100
1100000001000010001101001100
0100000000010100101101001100
0000101101100000000011001100
0100001100010100000011001100
0010000011010100000011001100
0001100000010110000011001100
0101010010000001000011001100
1100000000101001000011001100
0011001010000000100011001100
1000100100010000100011001100
0000010000011100100011001100
0110000100000010010011001100
0000100001001001010011001100
0001011000000100001011001100
1000101000000010001011001100
0000000111000010001011001100
0010110000000001001011001100
0100000000000111001011001100
0100000100100000101011001100
1000000001000000111011001100
1000000010110000000111001100
0001001100001000000111001100
0010100001000010000111001100
1001100000000001000111001100
0000010100010000010111001100
0010000000000001110111001100
0010001000010000001111001100
0000100000001000101111001100
1011100001100000000000101100
0100011100110000000000101100
1000001110101000000000101100
1011000100011000000000101100
0100110011000100000000101100
1000111000100100000000101100
0011001000110100000000101100
0101001001001010000000101100
1011000010000110000000101100
0110010101000001000000101100
1001000011010001000000101100
0000101001011001000000101100
1100001000100011000000101100
0001010001000111000000101100
0010110000101000100000101100
0101000100101000100000101100
1010000100100100100000101100
0100000001110100100000101100
0000001100011100100000101100
1001001100000010100000101100
0110000010100010100000101100
0001010010001010100000101100
1100000000011001100000101100
0010010011100000010000101100
0001011000011000010000101100
0100000100011010010000101100
0010000001010110010000101100
0000100000101110010000101100
1010100010000001010000101100
0011000100000011010000101100
0000000011001011010000101100
0001000000110010110000101100
0000100111100000001000101100
1000100000011010001000101100
0001010000110001001000101100
1000010100001001001000101100
0100001010001001001000101100
0000100010000111001000101100
1000000101010000101000101100
0100000100000011101000101100
1100010000100000011000101100
0100001000010100011000101100
1010000000001100011000101100
0000010101000010011000101100
0000000011000100111000101100
1100010010001000000100101100
0010110000010100000100101100
1000100110000010000100101100
0110100000100001000100101100
0000001010110001000100101100
0011001000001001000100101100
0000000101101001000100101100
0000001001000110100100101100
1000010000100001100100101100
0001100001000010010100101100
0110001000000000110100101100
0110000011000000001100101100
0001001010000010001100101100
0000010000001110001100101100
0010000100000101001100101100
0000011000010000101100101100
1001000000000001011100101100
0010101010100000000010101100
0001000001111000000010101100
1101100000000100000010101100
0000011010001100000010101100
0010000100101010000010101100
0001100101000001000010101100
1000110000010001000010101100
1001000010100000100010101100
0000110100000100100010101100
0000100001001010100010101100
0000000100110001100010101100
0111000010000000010010101100
0000001101010000010010101100
0100001000101000010010101100
0000101000000011010010101100
0000100000101001001010101100
0000001110000000101010101100
0001100000010000101010101100
0010011000000000011010101100
0100000110100000000110101100
0101001000010000000110101100
0000011100000010000110101100
0000100000110010000110101100
1010000000010000100110101100
0001000000001100100110101100
0010100000001000010110101100
0000001001001000001110101100
0100010000000001001110101100
0011000111000000000001101100
0001011001100000000001101100
0000110101010000000001101100
0001110000001001000001101100
0010000010001101000001101100
0000000101100010100001101100
1100100000001000010001101100
0010010100000000110001101100
0101000001000000110001101100
0000001010001000110001101100
1110000000000001001001101100
0000001100010001001001101100
0100100010000000101001101100
0000000100100100011001101100
1001010000010000000101101100
0010000001110000000101101100
0000100010101000000101101100
1000001000001010000101101100
0000010110000001000101101100
0011000000000100010101101100
0100001000100000001101101100
1000100000000100001101101100
0001000100000000101101101100
0000000000010010011101101100
0100010100001000000011101100
1010000001001000000011101100
0100001010000010000011101100
0011000000100001000011101100
0000010001000001100011101100
0000100110000000010011101100
0001000000001010010011101100
1000010010000000001011101100
0000000000011001000111101100
1001010010110000000000011100
0111000010011000000000011100
1000000111011000000000011100
1001011000000110000000011100
0010010010010110000000011100
0011010011000001000000011100
0110000001101001000000011100
0100000111000101000000011100
0010100001010101000000011100
0001100001001011000000011100
1000101100100000100000011100
0100100011010000100000011100
0010110100000010100000011100
0000000110110010100000011100
1000000001010110100000011100
0000010000110101100000011100
1001000010000011100000011100
0100001001000011100000011100
1111000001000000010000011100
0101001100100000010000011100
0000011101001000010000011100
0010100011001000010000011100
0011010000101000010000011100
1000110000011000010000011100
0000001001110100010000011100
0101100000010010010000011100
0110100100000001010000011100
0100010010100001010000011100
0000000010011101010000011100
0001011010000000110000011100
1000010100000100110000011100
0000100000101001110000011100
1001100101000000001000011100
1011001000010000001000011100
0100110000001100001000011100
0100010011000010001000011100
0000011100100001001000011100
0100000000111000101000011100
0000001010010100101000011100
0000111000000010011000011100
0001000100001010011000011100
1100000000000011011000011100
0010000001000010111000011100
0001101010100000000100011100
1100000101100000000100011100
0010001100101000000100011100
1000110010000100000100011100
0100001000010110000100011100
0001001100000011000100011100
0000001001011000100100011100
0010001010000010100100011100
0110000000000101100100011100
1100011000000000010100011100
0010010001010000010100011100
1001000010001000010100011100
0100100001000100010100011100
0010000000001011010100011100
0000000011000001110100011100
0110000100010000001100011100
0000000011101000001100011100
0000011001000100001100011100
0100100010000001001100011100
0001010000001001001100011100
1010100000000000011100011100
0000001000010001011100011100
0001010001100100000010011100
1100100001000010000010011100
0011000101000010000010011100
1000001000110010000010011100
0010100000011010000010011100
0001001001010001000010011100
0100100000100101000010011100
0010000100010100100010011100
1000000000101100100010011100
0011000000001001100010011100
0001100100000100010010011100
0000000110000011010010011100
1010001000000000110010011100
1100000010010000001010011100
0000000101110000001010011100
0010010000100010001010011100
0001000010000110001010011100
0100000100001001001010011100
1000110000000000101010011100
1110000000001000000110011100
0100010100000100000110011100
0000001010001001000110011100
0000001001000010010110011100
0000100100000010001110011100
0100000001000000101110011100
0010010101100000000001011100
1001010100001000000001011100
1000001001101000000001011100
1010100000001100000001011100
0110010000001010000001011100
0000010001001101000001011100
0100001010100000100001011100
0001100001100000100001011100
1110000000010000100001011100
0001000100010000110001011100
0101010000100000001001011100
0010000001011000001001011100
1000000100010100001001011100
0001101000000001001001011100
0010011000000000101001011100
0000000110001000101001011100
1000000000100001101001011100
0101001001000000000101011100
0000001110010000000101011100
0000110000010010000101011100
0000010000100100010101011100
0011000010000000001101011100
0011010000010000000011011100
1010000010000010000011011100
0000000100001110000011011100
0101000000000100100011011100
0000100010000001100011011100
1000000100100000010011011100
0000000000010010101011011100
1000010001000000000111011100
0000101000000100000111011100
0000000000100011000111011100
0100000010000000010111011100
0001101001000100000000111100
0010010100001100000000111100
1100000001001100000000111100
0000001111000010000000111100
1000010001100010000000111100
1010010010000000100000111100
0000100010001100100000111100
0010001100000001100000111100
0100000110000000110000111100
0010000000011000110000111100
0101000001010000001000111100
0000010010100100001000111100
1010000100000010001000111100
0001000110000001001000111100
1000001001000000011000111100
0000010000000001111000111100
0010100101000000000100111100
1100100000010000000100111100
1010001000000100000100111100
0000000011010100000100111100
0001010001000000100100111100
0000000100001010100100111100
0000010010000010010100111100
0000000001000011001100111100
1000101000001000000010111100
0001110000000010000010111100
0110000000000011000010111100
0010000000100100010010111100
0001001000100000001010111100
0010000010001000001010111100
0000000000010101001010111100
0100100000000000011010111100
1001000100000000000110111100
0000001000100101000001111100
0000100000010100010001111100
0100000000100010010001111100
0011011011110000000000000010
1111001011000100000000000010
1010111100100100000000000010
1100011101010100000000000010
0110011010101100000000000010
1000110010111100000000000010
1101000110101010000000000010
1100011010011010000000000010
0011110010100110000000000010
0010011110010110000000000010
1001000011110110000000000010
1011100100001110000000000010
1101100101010001000000000010
1110010100110001000000000010
0001010111101001000000000010
0001110011010101000000000010
0010111000011101000000000010
1000001011011101000000000010
0100011101100011000000000010
0111011000010011000000000010
1010101100010011000000000010
0100110110010011000000000010
0010001101001111000000000010
1101110010100000100000000010
1101011001001000100000000010
1010101011001000100000000010
0101100111001000100000000010
1100100100111000100000000010
0000001111101100100000000010
1011010000011100100000000010
0110010001110010100000000010
1011001000101010100000000010
0100011011000110100000000010
0100110100100110100000000010
0010000100111110100000000010
0111100100100001100000000010
1001011010000101100000000010
1000100111000101100000000010
0011101010000011100000000010
1000001110100011100000000010
1101000001100011100000000010
1010100000100111100000000010
0111011100100000010000000010
1100110101100000010000000010
1011100011010000010000000010
1000011110110000010000000010
1001101110001000010000000010
0101010011011000010000000010
0010101100111000010000000010
0110110110000100010000000010
0100010100111100010000000010
0010111010001010010000000010
1111000000011010010000000010
0001011000111010010000000010
1001001101100001010000000010
0011101001001001010000000010
0010010001111001010000000010
1111000100000101010000000010
0110011001000101010000000010
0010100101100101010000000010
0100000111010101010000000010
0011110100000011010000000010
1001000010001111010000000010
1110000001101000110000000010
0011101100000100110000000010
0001110001001100110000000010
1010000111000010110000000010
0110100100010010110000000010
0001100010011010110000000010
0111000010000110110000000010
0010011000100110110000000010
1100010110000001110000000010
1001000010110001110000000010
0000110100011001110000000010
0000010101000111110000000010
1010010111100000001000000010
0001100111110000001000000010
1001001011101000001000000010
1110001100011000001000000010
0000011101111000001000000010
0101011010100010001000000010
1101010001010010001000000010
1001001100110010001000000010
1100010110000110001000000010
1011110010000001001000000010
1000111101000001001000000010
1100100011100001001000000010
1110010001001001001000000010
0010100111001001001000000010
1001010001100101001000000010
0000101001110011001000000010
0010010010001111001000000010
0100101110100000101000000010
1011000001110000101000000010
0110010110001000101000000010
0100010001101100101000000010
1110001010000010101000000010
0100000111010010101000000010
0010100110000110101000000010
1001101000010001101000000010
0000010011110001101000000010
0110000000111001101000000010
0011010010010100011000000010
0100001010110100011000000010
0001000101101100011000000010
1001100000011100011000000010
0000011111000010011000000010
1000100110100010011000000010
0110000101001010011000000010
0010000110110001011000000010
1000010100101001011000000010
0101000100011001011000000010
0010101010000101011000000010
0101100001000101011000000010
1000000001011011011000000010
0111001000010000111000000010
1100100001010000111000000010
1000010011001000111000000010
0011100001000010111000000010
0000010100110010111000000010
1010010000010001111000000010
0000011000001101111000000010
0000100000010111111000000010
1111000110010000000100000010
0110110010011000000100000010
0101111001000100000100000010
0011010110001100000100000010
0101001010011100000100000010
1000101101100010000100000010
1100100011010010000100000010
0010000111110010000100000010
0100001011101010000100000010
0001010100110110000100000010
1101010000001110000100000010
1000000111001110000100000010
0011000001011110000100000010
0001101111000001000100000010
0011110000101001000100000010
1100000101101001000100000010
1011101000000101000100000010
0101010010100101000100000010
1010001010001011000100000010
0001011001001011000100000010
1000110010000111000100000010
0010010001100111000100000010
0100100000011111000100000010
0011011101000000100100000010
0011000011101000100100000010
0101010100011000100100000010
0010001110011000100100000010
0010010010110100100100000010
1001100010001100100100000010
0000111110000010100100000010
1000011000110010100100000010
0000001101010110100100000010
0010110000001110100100000010
0000011100101001100100000010
0000000010111011100100000010
0101100100110000010100000010
1100001000111000010100000010
1010000010011100010100000010
1011000100100010010100000010
0001101000100110010100000010
0011011010000001010100000010
0101010101000001010100000010
0100000001110011010100000010
0010100001110000110100000010
0010001001001100110100000010
1000010000101100110100000010
1100000010100010110100000010
0011000100010001110100000010
0100110101010000001100000010
1010001010110000001100000010
0010011011001000001100000010
0001111000011000001100000010
1101000100100100001100000010
1100101000010100001100000010
0010100011010100001100000010
0010100100101010001100000010
0011001010000110001100000010
0010010100011001001100000010
1100000010011001001100000010
0000011010010101001100000010
0000000101110101001100000010
0000110001001101001100000010
0010111000000011001100000010
0001000110010011001100000010
0111000000001011001100000010
0101000010110000101100000010
0110100001001000101100000010
0000010101001010101100000010
0000000011100110101100000010
1000000000011110101100000010
0010000001010011101100000010
0100010110100000011100000010
0011001001100000011100000010
1000100001101000011100000010
0000101100010010011100000010
0110000000100110011100000010
0000001101001001011100000010
1001001010000000111100000010
0010010010000010111100000010
0001000000101010111100000010
1011100100110000000010000010
1010110101001000000010000010
1101110000011000000010000010
1010011000111000000010000010
1001011110000010000010000010
1000010101110010000010000010
1100011000100110000010000010
0100000101101110000010000010
0111110001000001000010000010
1000010110100101000010000010
0001001011100101000010000010
0100110010001101000010000010
0101001010001011000010000010
0010100011000111000010000010
0001010100001111000010000010
0000001000111111000010000010
1110000100010100100010000010
0010110001010100100010000010
1001000101001100100010000010
0000011010011100100010000010
0111001100000010100010000010
1010011001000010100010000010
0001110101000010100010000010
0000101010100110100010000010
0001100110010001100010000010
1010100000011001100010000010
0001101000001101100010000010
0001000001010111100010000010
1100100110010000010010000010
1110101000001000010010000010
1011001000010100010010000010
0011000101000110010010000010
0111000010010001010010000010
1100100000100101010010000010
0010000100011101010010000010
0000110001001011010010000010
1010010000000111010010000010
1011010100000000110010000010
1101000011000000110010000010
0000100101101000110010000010
0010000011100100110010000010
1001101000000010110010000010
0001000110100010110010000010
1010001010000001110010000010
0110000101000001110010000010
0001010010001001110010000010
0100001000010011110010000010
1000000100001011110010000010
1100010010110000001010000010
1101000010001100001010000010
1000010100011100001010000010
0100011100010010001010000010
0000110011010010001010000010
0100001111000001001010000010
0101101000100001001010000010
0001000001111001001010000010
0110001000010101001010000010
1001100001000011001010000010
0010010101000011001010000010
1100000100100011001010000010
1010000010010011001010000010
1100010101000000101010000010
0000111001001000101010000010
0010000101011000101010000010
0000001101100010101010000010
0110000001000110101010000010
0010101100000001101010000010
1000011000100001101010000010
0000010000011011101010000010
0011100010100000011010000010
0010011001010000011010000010
1010100100000100011010000010
0000110000110100011010000010
0000000011011100011010000010
1101010000000001011010000010
1000100010001001011010000010
1000000000111000111010000010
0100010010000100111010000010
0001001001000100111010000010
0010000000100011111010000010
1001100011100000000110000010
0011011000100100000110000010
1000100100101100000110000010
0110011000001010000110000010
0001100110000110000110000010
1001001001000110000110000010
0011000101100001000110000010
0110100100010001000110000010
0100110000100011000110000010
1001010000010011000110000010
0000000101011011000110000010
0011100100001000100110000010
0100001101001000100110000010
0000110000111000100110000010
0100000010101100100110000010
1110100000000010100110000010
0010010100010010100110000010
0001001010010010100110000010
1000001100010001100110000010
0010010001001001100110000010
0100010100000101100110000010
1000000001100101100110000010
1000011010000100010110000010
0100101010000010010110000010
0011100000010010010110000010
0101000100001010010110000010
0000010000011110010110000010
1001100100000001010110000010
0000001100100101010110000010
0001000001001101010110000010
0110000000011000110110000010
0000000011000011110110000010
1111001000000000001110000010
0101110010000000001110000010
1000101110000000001110000010
0000000111101000001110000010
0011000010011000001110000010
0100001001100100001110000010
1000010011000001001110000010
0001100000010101001110000010
0000001010100011001110000010
0001010000001100101110000010
1001000100000010101110000010
0000101000001100011110000010
1100000000010010011110000010
1010000001000000111110000010
0100100000100000111110000010
1101011000110000000001000010
1100000111110000000001000010
0001101101100100000001000010
0110101100010100000001000010
1011000101010100000001000010
1101101000001100000001000010
1011110001000010000001000010
0111000100110010000001000010
1010001001110010000001000010
0101011110000001000001000010
1011001010100001000001000010
0101100010110001000001000010
0001001100111001000001000010
0010000011110101000001000010
0001111000100011000001000010
1100010010100011000001000010
0100011000001111000001000010
1110100010010000100001000010
0001010101110000100001000010
0111110000000100100001000010
1100100001100100100001000010
1100010010001100100001000010
1100111000000010100001000010
0000101000111010100001000010
0011000111000001100001000010
0100001001110001100001000010
0000110001010011100001000010
0100011101001000010001000010
0110100001011000010001000010
1110001000100100010001000010
1101000010010100010001000010
0001000111001010010001000010
1000000100111010010001000010
1000110000100110010001000010
1100010001010001010001000010
0110010010001001010001000010
0000100110101001010001000010
1000100101000011010001000010
1001001000010011010001000010
0001000001100111010001000010
0010110101000000110001000010
0001100011100000110001000010
0000010110100100110001000010
1000001001010100110001000010
0101001000100010110001000010
0001011001000001110001000010
0000000011001101110001000010
0010001000001011110001000010
1101100110000000001001000010
0100101011001000001001000010
0100110010010100001001000010
0100000110101100001001000010
0110100010100010001001000010
1100100000011010001001000010
0001100011000110001001000010
0000000001111110001001000010
0101000101100001001001000010
1001000011010001001001000010
1000100100110001001001000010
1000011000011001001001000010
0010010100100101001001000010
0001100100001101001001000010
0011001001000011001001000010
1000000110001011001001000010
1101000000000111001001000010
1001000000101100101001000010
0001000100011010101001000010
1000000101000110101001000010
0011010000001001101001000010
1000100001001001101001000010
1010001000000101101001000010
0100000100010101101001000010
0000011100000011101001000010
0001000010100011101001000010
1110110000000000011001000010
0001111010000000011001000010
0110001110000000011001000010
1010001001001000011001000010
0000011100010100011001000010
0011010000100010011001000010
0110000000001100111001000010
0000110000001010111001000010
0000001010000110111001000010
0111101010000000000101000010
0000011111100000000101000010
1010101000011000000101000010
1000010011011000000101000010
0000100101111000000101000010
0001110010010010000101000010
1110000100001010000101000010
1001100000101010000101000010
0000011100011010000101000010
1111000001000001000101000010
0010101100100001000101000010
1000110001100001000101000010
1000010100010101000101000010
1000001001101000100101000010
0100001110000100100101000010
0010101001000010100101000010
1001000100100001100101000010
0110000101100000010101000010
0101000010101000010101000010
0010111000000100010101000010
0010010001001010010101000010
0100010100000110010101000010
1000001000001110010101000010
1001110000000000110101000010
0000011010001000110101000010
1010000100000100110101000010
0000100100100010110101000010
0010010000100001110101000010
0101001100001000001101000010
1100000011000100001101000010
1001011000000010001101000010
0000100000100111001101000010
1010000000100010101101000010
0000100110000001101101000010
1000000110010000011101000010
0001100001010000011101000010
0010100010001000011101000010
0000010000111000011101000010
0100001000010001011101000010
1100110011000000000011000010
0110101001100000000011000010
0111001000011000000011000010
1010010001100100000011000010
0110110100000010000011000010
0000100111100010000011000010
1010100010001010000011000010
0000011101000110000011000010
1001000000011110000011000010
1010111000000001000011000010
0000010111010001000011000010
0001011000010101000011000010
0000100001011101000011000010
0000101100001011000011000010
1011000010000100100011000010
0000010000110110100011000010
1100100100000001100011000010
0000101011000001100011000010
0110010000010001100011000010
0000000001101011100011000010
1101000100100000010011000010
0011000001110000010011000010
0001010011000100010011000010
0001010100010010010011000010
1100010000001010010011000010
0000010000101101010011000010
0000011010000011010011000010
0000100000110011010011000010
0000010001011000110011000010
0000100001000110110011000010
0101000000000101110011000010
1100000001101000001011000010
0100100101000100001011000010
0010001011000100001011000010
0001000010110100001011000010
0010000100010110001011000010
0110100000001001001011000010
0101000001010000101011000010
0010001000101000101011000010
0000110000000101101011000010
0000100100011000011011000010
0000000010101010011011000010
0001000110000001011011000010
0100000100000010111011000010
1001010101000000000111000010
0000101010101000000111000010
0010000110100100000111000010
0110000001001100000111000010
1101000010000010000111000010
1000100100010010000111000010
0010000000111010000111000010
0100000011100001000111000010
0100010001000010100111000010
0000000100001110100111000010
0000000010010101100111000010
0011000000000011100111000010
0000110110000000010111000010
0010001010010000010111000010
1100001000000000110111000010
0010110000010000001111000010
0000001001011000001111000010
1010000100000001001111000010
0000010100100000101111000010
0000000000001001111111000010
0101101011100000000000100010
0000111110101000000000100010
1001100101101000000000100010
0101101100011000000000100010
1110100110000010000000100010
0100100101110010000000100010
1000110101000110000000100010
0100010001011110000000100010
0110111000100001000000100010
1001111000001001000000100010
1001100010100101000000100010
0101000010010111000000100010
0001011110010000100000100010
0110100101000100100000100010
1010000011010100100000100010
0010011100001100100000100010
1010010010001010100000100010
0011001000010110100000100010
0100000110001110100000100010
1000000001101110100000100010
0011010010100001100000100010
0000111001000101100000100010
0101000000101101100000100010
0000001100011011100000100010
0001100100000111100000100010
0101110000100100010000100010
0001001100110100010000100010
1010000100101100010000100010
0100100010011100010000100010
1101010010000010010000100010
1001100100010010010000100010
0100001110010010010000100010
1010001001000110010000100010
0101100110000001010000100010
0010110010010001010000100010
0100001001011001010000100010
0011000001010101010000100010
1000101010000011010000100010
0110000011000011010000100010
0110001010100000110000100010
0001101000101000110000100010
1000001010001100110000100010
0000000010110110110000100010
1011100000000001110000100010
0101010000010001110000100010
0010000110001001110000100010
1000010000100011110000100010
0100100000001011110000100010
1100111010000000001000100010
0011110001010000001000100010
1110100000101000001000100010
0100011100100100001000100010
0010100100110100001000100010
0101000001110100001000100010
0001001110001100001000100010
1100000101001100001000100010
0011010000101100001000100010
0101011001000001001000100010
1000001110010001001000100010
0110000101010001001000100010
0011000100100011001000100010
0100011000011000101000100010
0000010101010100101000100010
0001110010000010101000100010
1001000101000001101000100010
0001001011010000011000100010
1000100011000100011000100010
0010001000011100011000100010
0110011000000010011000100010
0011000010001010011000100010
0000010100001110011000100010
1110000100000000111000100010
0101000001001000111000100010
0010110000000100111000100010
0001001100000010111000100010
0010001001000001111000100010
0010111100010000000100100010
1001011001010000000100100010
1001010010101000000100100010
0001100101010100000100100010
0101011100000010000100100010
0110001001010010000100100010
0011101000001010000100100010
1100000100010110000100100010
0000100010101110000100100010
0100110011000001000100100010
0001000011110001000100100010
0010000110010101000100100010
0100000110100011000100100010
0000110100001011000100100010
1001101100000000100100100010
0110000100110000100100100010
1000000110100100100100100010
0000001000111100100100100010
1100001000001010100100100010
0000000101001101100100100010
1010000100000011100100100010
0000001001100011100100100010
0011100010000100010100100010
0000000101100110010100100010
0000000100111001010100100010
0000001000010111010100100010
0100111000000000110100100010
0001010100100000110100100010
1010001000010000110100100010
0000000001011010110100100010
0000010010000101110100100010
1001100010010000001100100010
0010000001111000001100100010
1010001100000100001100100010
0101100000001100001100100010
0000010010011010001100100010
0011001000010001001100100010
1100010000000101001100100010
1000000000101011001100100010
0011000110000000101100100010
0000110001100000101100100010
0000100100011000101100100010
1100001001000000011100100010
1010010000100000011100100010
0000010001010001011100100010
1000100000000010111100100010
1011101010000000000010100010
1110110000000100000010100010
0001111100000100000010100010
1100001110000100000010100010
0000110001101100000010100010
0000001101011100000010100010
1100000000111100000010100010
0010001011100010000010100010
1011000001010010000010100010
0001100010110010000010100010
0000010111001010000010100010
0101010000101010000010100010
0110000100011010000010100010
1000101100100001000010100010
0001101001010001000010100010
0010000011011001000010100010
0110000100100101000010100010
0101000101000011000010100010
0010100000101011000010100010
1100101001000000100010100010
1000001010110000100010100010
0011000000111000100010100010
0101010001000100100010100010
0100010010010010100010100010
0001001001001010100010100010
1001000010000011100010100010
1010100001100000010010100010
1000111000010000010010100010
0001000011101000010010100010
0000010110010100010010100010
0010010100100010010010100010
1000000010011010010010100010
0011001000000011010010100010
0010100010000010110010100010
0000000001110001110010100010
0110100011000000001010100010
0101000110010000001010100010
1000011001000100001010100010
1010001000001010001010100010
1011000000000101001010100010
0100100000000111001010100010
1001100000100000101010100010
0000001010000101101010100010
0001010000011000011010100010
0000001000110010011010100010
0000000101000101011010100010
0010100000011100000110100010
0000111001000010000110100010
0000001100101010000110100010
1010000010000110000110100010
0010010000110001000110100010
0010001001000101000110100010
1100010000100000100110100010
0010101000100000100110100010
0000100010001001100110100010
0100010001001000010110100010
1000000001010100010110100010
1000000010100001010110100010
0001100001000000110110100010
0011010000000010001110100010
0000000001001110001110100010
0000011100000001001110100010
0100000001000001101110100010
0010000100001000011110100010
0110011011000000000001100010
1000101101010000000001100010
0111000101001000000001100010
0100001010111000000001100010
0001100000111100000001100010
1111001000000010000001100010
0010010101010010000001100010
0010000110101010000001100010
0000010011100110000001100010
0001110101000001000001100010
1011010000010001000001100010
0000011001101001000001100010
1110000010000101000001100010
1001001001000101000001100010
0000010110001101000001100010
0010001010010011000001100010
1000000000110111000001100010
0010011000110000100001100010
0011001010001000100001100010
0010100001101000100001100010
1000000100011100100001100010
0100100000010110100001100010
0000000110110001100001100010
0011010110000000010001100010
1100000110001000010001100010
1000110001001000010001100010
0110010000010100010001100010
0111000000100001010001100010
0000100100010101010001100010
0000101110000000110001100010
1000010010010000110001100010
1010010100001000001001100010
1001010010000100001001100010
0000100110010010001001100010
0100000001001011001001100010
0000001101001000101001100010
0101100000000001101001100010
0001100100100000011001100010
1100000000110000011001100010
0100101000000100011001100010
0010000001100100011001100010
0000010010100001011001100010
1100001100100000000101100010
0011010001100000000101100010
0110100000100100000101100010
1000010110000010000101100010
0101000000011010000101100010
1100100000001001000101100010
0100000001010101000101100010
0101010010000000100101100010
0000100011010000100101100010
1000011000000100100101100010
0001000101000010100101100010
0110001000001000010101100010
0001100000000011010101100010
0000100000001100110101100010
1000000001000001110101100010
0010100101000000001101100010
0001010100010000001101100010
0100110000000010001101100010
1000000001010010001101100010
0000001011000001001101100010
0010000000001101001101100010
1000000010001000101101100010
1000000011001100000011100010
1100100000100010000011100010
0000110000011010000011100010
0001001010000110000011100010
0100001100010001000011100010
1000100010010001000011100010
0100000100101000100011100010
0000001001100100100011100010
1010000000100001100011100010
0100000011010000010011100010
0000100010100100010011100010
1001000000001001010011100010
0001001000010000110011100010
0000011010010000001011100010
0000100001110000001011100010
1000000100100100001011100010
0100010000001100001011100010
0000101000000010101011100010
1010000010000000011011100010
0101001001000000000111100010
1110000000010000000111100010
0000000110011000000111100010
0000000010100010100111100010
1011111000010000000000010010
0110010101101000000000010010
1001010101011000000000010010
1010100001111000000000010010
1001100110010100000000010010
1101000001101100000000010010
0101001111000010000000010010
0010001010111010000000010010
1010101010000110000000010010
1101001000010110000000010010
0001011010001110000000010010
1010010001001110000000010010
0000101001011110000000010010
0110101011000001000000010010
1110000110001001000000010010
0100010010111001000000010010
1000101001100101000000010010
1110100000010101000000010010
0011001010010101000000010010
1000100010110011000000010010
0110000001011011000000010010
1000011100000111000000010010
0000100110001111000000010010
0011001100110000100000010010
0010111000101000100000010010
0101010000110100100000010010
0100001100101010100000010010
1000110000010110100000010010
0000100101110001100000010010
1001010000101001100000010010
0100100001000111100000010010
0000010010100111100000010010
1110001101000000010000010010
0000101110100100010000010010
0011010001100100010000010010
1100110000001100010000010010
0100001011001100010000010010
0100111100000010010000010010
1001001010100010010000010010
1000010110001010010000010010
0000100011101010010000010010
0001000100011110010000010010
0110000010100101010000010010
1000000000111101010000010010
1100101010000000110000010010
0011001011000000110000010010
0001000001111000110000010010
0010101000010001110000010010
0110100110010000001000010010
0100011011010000001000010010
0111001010001000001000010010
0101100001011000001000010010
1000011010100100001000010010
0100101100001100001000010010
0010001101010010001000010010
0011010000011010001000010010
1000000100101110001000010010
0110011100000001001000010010
0011100000110001001000010010
0101010000001101001000010010
1010010000100011001000010010
0100000000110111001000010010
1000101100000010101000010010
0010000001101010101000010010
0101000110000001101000010010
0010001010100001101000010010
0100110000010001101000010010
0000000001011101101000010010
1001000111000000011000010010
1000001001110000011000010010
1011000000101000011000010010
0010000110001100011000010010
1010100000010010011000010010
0010110000001001011000010010
0100000001101001011000010010
0010000001000111011000010010
0010000000110100111000010010
0100000000011010111000010010
1000000010000011111000010010
1101011010000000000100010010
1111100000100000000100010010
0001111100100000000100010010
0110001110100000000100010010
1000011000011100000100010010
1001000010011010000100010010
0100010010010110000100010010
0010110001010001000100010010
1000100100011001000100010010
0101001100000101000100010010
1010000100100101000100010010
1001000001010101000100010010
1010000101010000100100010010
0101101000001000100100010010
0000100110101000100100010010
0100000011011000100100010010
0010100010010010100100010010
0110000001100001100100010010
0001010010010001100100010010
0100001010000011100100010010
1000010001000011100100010010
0000100111010000010100010010
0010010100010100010100010010
0111001000000010010100010010
0010110000100010010100010010
0000011001010010010100010010
0001100001100001010100010010
1000001010010001010100010010
1101000000001001010100010010
0000010011001001010100010010
0000001101100000110100010010
1100010000010000110100010010
0001011000000100110100010010
1000000011000100110100010010
0000000000001111110100010010
1001010000110000001100010010
1000001001001010001100010010
0000011001100001001100010010
0100001100010000101100010010
0000100101000100101100010010
0000001010001100101100010010
0100010000100010101100010010
0001000000100101101100010010
0110000001010000011100010010
0100011000001000011100010010
0001100100001000011100010010
1001000000000110011100010010
0000010100000011011100010010
1101101100000000000010010010
1110000011100000000010010010
1000001110011000000010010010
0100110100010100000010010010
1000010011010100000010010010
0010000101110100000010010010
0011110000001100000010010010
0000011100101100000010010010
0110000010011100000010010010
0100100101001001000010010010
0100010001100101000010010010
1111000000000011000010010010
0011100001100000100010010010
1001001000100100100010010010
0000100011001100100010010010
0100100110000010100010010010
0011000010001010100010010010
0100010000001110100010010010
0000011110000001100010010010
0010000100101001100010010010
1100000010000101100010010010
0010110000000011100010010010
0001111001000000010010010010
0110100100100000010010010010
0000010111100000010010010010
0010010010010010010010010010
0010011000100001010010010010
0000100010100001110010010010
0111010000100000001010010010
0000101011100000001010010010
1010010010001000001010010010
0001001000011100001010010010
0001100100100010001010010010
1001001010000001001010010010
1000000101010001001010010010
0010001001001001001010010010
0100010010000011001010010010
0101100000000100101010010010
0000000100000111101010010010
0001010100000100011010010010
0001000001010010011010010010
0000001100001000111010010010
0000010001000001111010010010
0101010001010000000110010010
0001010010100010000110010010
0000101000110010000110010010
1100000000101010000110010010
1010100010000001000110010010
0000000111000101000110010010
1000111000000000100110010010
0101000100100000100110010010
0010000000100110100110010010
0001001010001000010110010010
0100000000010101010110010010
0000010110010000001110010010
0010010001000100001110010010
0110000100000010001110010010
0000000001110000101110010010
0000100000001010101110010010
1011010100100000000001010010
0101110001100000000001010010
0011101100001000000001010010
1110010000011000000001010010
1000001100110100000001010010
0011000011100010000001010010
1010000110010010000001010010
0100110010001010000001010010
0010100101000110000001010010
0001010001010110000001010010
1000101110000001000001010010
0001100100010011000001010010
0010010100001011000001010010
1001100101000000100001010010
0001011010100000100001010010
1000011100001000100001010010
0110000010101000100001010010
0100000101001100100001010010
0010100000011100100001010010
0001101000000110100001010010
0001010100000101100001010010
0001001110010000010001010010
1000100010011000010001010010
0010001100100010010001010010
0100010000110010010001010010
0011000000001101010001010010
0100001001000011010001010010
0000000010010111010001010010
0011010000010000110001010010
0000010011000010110001010010
1100000000000110110001010010
0000000111010100001001010010
1000100001100010001001010010
0000111000010010001001010010
0101000010010010001001010010
0001001000101010001001010010
0100001010000101001001010010
1000000010110000101001010010
0000011001000100101001010010
0110000000000011101001010010
0101000000100100011001010010
0000100001001100011001010010
1001100000000001011001010010
0001000010001000111001010010
1100001001010000000101010010
1100010000100100000101010010
0011000000110100000101010010
0000001010100110000101010010
0101010000000011000101010010
0010010110000000100101010010
0000110001001000100101010010
0000001000011001100101010010
1011000010000000010101010010
0100101000100000010101010010
0000000100101100010101010010
0001000110100000001101010010
0011100000000010001101010010
0100000000001110001101010010
0100100001000001001101010010
0000010010000100011101010010
0010001000000000111101010010
1011001001000000000011010010
0000000011111000000011010010
0000111010000100000011010010
1010000100001100000011010010
0101000001001010000011010010
0011010010000001000011010010
1100000000110001000011010010
1000010001001001000011010010
0000101100100000100011010010
0100001010010000100011010010
1000001000000011100011010010
0010100011000000010011010010
0100001100000100010011010010
0000001000011010010011010010
0100000001100000110011010010
1000101000001000001011010010
0000001110000010001011010010
0001000001000101001011010010
0001010000000010101011010010
0100010100001000000111010010
0001100000011000000111010010
1010010000000010000111010010
0110001000000001000111010010
0000000010001011000111010010
0001000011000000100111010010
0000000100010000110111010010
0101110010010000000000110010
1100010011001000000000110010
1010010110000100000000110010
1011100001000100000000110010
1110001000001100000000110010
1001110000100010000000110010
1010000101100010000000110010
0011000001101001000000110010
0000101000111001000000110010
0000110100100101000000110010
1001000100001101000000110010
0001010110000011000000110010
1100010000010011000000110010
0010001000100111000000110010
1100110100000000100000110010
0010110011000000100000110010
0001001101000100100000110010
0010001110000010100000110010
0101000010100010100000110010
0111001000000001100000110010
0010010100010001100000110010
1010010001010000010000110010
0000110010000110010000110010
1100100001000001010000110010
0000001011100001010000110010
0100010100001001010000110010
0001000000110011010000110010
1010000000001011010000110010
1000000100110000110000110010
0000011001001000110000110010
0100000101000010110000110010
1011000100010000001000110010
1000100110001000001000110010
0101000100101000001000110010
0100110001000100001000110010
0000001001101100001000110010
0001101001000010001000110010
0000001010010110001000110010
0000100011010001001000110010
0010000010011000101000110010
0001000000001110101000110010
1000001000001001101000110010
0000100000100011101000110010
0111100000000000011000110010
0000111000100000011000110010
0000010110000000111000110010
1100000010110000000100110010
0001000011000110000100110010
0000001101010001000100110010
0100000010001101000100110010
0110100000000011000100110010
1001001000000011000100110010
1001000001100000100100110010
1000100000000101100100110010
0001101000010000010100110010
0010100001001000010100110010
1000001000100100010100110010
0001010000001010010100110010
0100000000101000110100110010
0001110000000001001100110010
1010000001000001001100110010
0100100010000000101100110010
1000000000011000011100110010
0011010101000000000010110010
1001000110100000000010110010
0100101000100100000010110010
0000101010001010000010110010
1010001000010001000010110010
0110000001001000100010110010
0000100001010010100010110010
0010001010000100010010110010
1000000100000110010010110010
0001100000000101010010110010
0000010000100100110010110010
0000101100010000001010110010
1001000001001000001010110010
0000010001100010001010110010
0010000110000001001010110010
0010011000000000101010110010
1100000000000010101010110010
0001000000010001101010110010
0000100101100000000110110010
0100001000011000000110110010
1001010000000100000110110010
1100000100000001000110110010
0011000000100000010110110010
0000001000000001110110110010
0100100110100000000001110010
1001001000011000000001110010
0101011000000100000001110010
0010100000110010000001110010
0010001001001010000001110010
0101000011000001000001110010
0100000100000111000001110010
0100010001010000100001110010
0010000100100100100001110010
1000100010000010100001110010
0000100100001001100001110010
1010101000000000010001110010
0010010000101000010001110010
0000010101000100010001110010
0000011000010001010001110010
0110001000100000001001110010
0000010000110100001001110010
0001001100000001001001110010
0011000001000000101001110010
0000000000000101111001110010
1000110000010000000101110010
1000000101001000000101110010
0000101100000100000101110010
0000000001110000010101110010
0010000000000110010101110010
0000100000101000001101110010
0100000100000000011101110010
0110000010000010000011110010
0000000000101110000011110010
0000010010001000100011110010
0100110000000000010011110010
0000000100100001010011110010
0010100000000100001011110010
0000001001000000011011110010
0000011000100000000111110010
0100000000000100100111110010
1100101101001000000000001010
1101100000110100000000001010
1001010011001100000000001010
1011010000110010000000001010
0011010101001010000000001010
1010000011101010000000001010
0100100111000110000000001010
0010101000101110000000001010
0100001100011110000000001010
0110100001110001000000001010
0100010101011001000000001010
1100010000101101000000001010
1010000110000111000000001010
1000100001010111000000001010
0111101001000000100000001010
1001000111100000100000001010
0010010111010000100000001010
1010101000110000100000001010
0100111010001000100000001010
0111010000101000100000001010
1000110001101000100000001010
1010001101000100100000001010
0000011100110100100000001010
0110000011001100100000001010
0010011000011010100000001010
1010010100001001100000001010
0110001000100101100000001010
0001000110001101100000001010
0010100101000011100000001010
0001001000110011100000001010
0100011001110000010000001010
0000110111001000010000001010
0000101101010100010000001010
1000001001101100010000001010
0001100101100010010000001010
0100110000101010010000001010
1100001010000110010000001010
0010110001000110010000001010
0001101010100001010000001010
0001010110010001010000001010
0101011000001001010000001010
0110000100101001010000001010
0100000010011011010000001010
1001010001010000110000001010
1011000010001000110000001010
0001001101001000110000001010
0101000001100100110000001010
0010001010010100110000001010
0000100010101100110000001010
0100100100000101110000001010
0000111000000011110000001010
0010111010010000001000001010
0101010100110000001000001010
1000011110001000001000001010
0011001000111000001000001010
0000110011100100001000001010
1001001010010100001000001010
0001101001001100001000001010
0010100001011010001000001010
1100000001100110001000001010
1010001100100001001000001010
1111000000010001001000001010
0000111000101001001000001010
0010010001010101001000001010
0000101110000011001000001010
1000010100010011001000001010
0000000101101011001000001010
0011100000000111001000001010
0010011001100000101000001010
1000111000000100101000001010
0100001001010100101000001010
0100000010101010101000001010
0001000100100110101000001010
0001100001100001101000001010
1011101000000000011000001010
0001100110000100011000001010
0110000100010100011000001010
0010001010100010011000001010
1000001011000001011000001010
0101000000100011011000001010
0101110000000000111000001010
0010100100100000111000001010
1100100110100000000100001010
1110001001100000000100001010
0001100010111000000100001010
0100010101100100000100001010
0000110110010100000100001010
0010100101001100000100001010
1100000001011100000100001010
0111100100000010000100001010
1000001110010010000100001010
1010011000000110000100001010
0101110000010001000100001010
0001100100100101000100001010
1000001000110101000100001010
0010010010010011000100001010
0011110010000000100100001010
0110100000010100100100001010
1000100100000110100100001010
0001001001000101100100001010
0000010000011101100100001010
0100000100001011100100001010
0110100011000000010100001010
1101010000100000010100001010
0111000000001100010100001010
1001100010000010010100001010
0000011100100010010100001010
0000101001001010010100001010
0010000100011010010100001010
1100000100010001010100001010
1000010001000101010100001010
0000001010001101010100001010
1100100000001000110100001010
1010100000100100001100001010
0100010010001100001100001010
0000001100101100001100001010
0001110000100010001100001010
0100001000110010001100001010
0101001010000001001100001010
1001000000001101001100001010
0001010100000001101100001010
0000000011001001101100001010
0000110010000001011100001010
1111000101000000000010001010
0101001100101000000010001010
0101011010000100000010001010
1010001010100100000010001010
0000101110001100000010001010
1110001000010010000010001010
0000011010110010000010001010
1100011100000001000010001010
1101000010100001000010001010
0010110000100101000010001010
0001110010000011000010001010
0011000100010011000010001010
0100001011100000100010001010
1101000000000110100010001010
0000011001010001100010001010
0100100000101001100010001010
0000010100100011100010001010
1000100001011000010010001010
0010000010111000010010001010
1100010000010100010010001010
0010011000001100010010001010
0111010000000010010010001010
0100001101000010010010001010
0000100010010110010010001010
0010100110000001010010001010
0100010011000001010010001010
1000001100100000110010001010
0001100000110000110010001010
0100010100001000110010001010
0010000001010010110010001010
0000001010001010110010001010
1000100101100000001010001010
1100100010000010001010001010
0001000011100010001010001010
0010000110001010001010001010
1000001100000110001010001010
1000000001001010101010001010
0001011000100000011010001010
0110000001100000011010001010
0000001110010000011010001010
0100100000010001011010001010
1001101000010000000110001010
1010010001010000000110001010
0111000000110000000110001010
1110000000000101000110001010
0000101000000111000110001010
0001000001011000100110001010
0100000110000100010110001010
0011001000000000110110001010
1000000010010000110110001010
0000110000000100110110001010
0010010000101000001110001010
0010001001000010001110001010
0000100100001001001110001010
0100010000010000101110001010
0010000100000100101110001010
0000010101000000011110001010
1000101011100000000001001010
0111010001010000000001001010
0011100011001000000001001010
0100010011101000000001001010
1001100100011000000001001010
0110010100001100000001001010
0010001111000010000001001010
0110011000100010000001001010
1000010010010110000001001010
0110001001001001000001001010
1000000001111001000001001010
0010011010000101000001001010
1100000101000101000001001010
0101100001000011000001001010
1000011001000011000001001010
0000001010101011000001001010
0000110100000111000001001010
0100100101010000100001001010
0100000000111100100001001010
0000110010100010100001001010
1000001000100110100001001010
0001000001001110100001001010
0000010001100101100001001010
1100101000010000010001001010
0010010100110000010001001010
1010000011000100010001001010
0000110000011100010001001010
0001000010110010010001001010
1010000000100011010001001010
0111000100000000110001001010
0100011000000100110001001010
0000000100010110110001001010
0101100000101000001001001010
0011001100000100001001001010
1010100100000010001001001010
0000000010011101001001001010
0001010000010100101001001010
1100000010000001101001001010
1101000001000000011001001010
0000000111100000011001001010
0100010010000010011001001010
0000001001010010011001001010
0010100001000001011001001010
0101000111000000000101001010
1011010000001000000101001010
0000010001110010000101001010
0000100110001010000101001010
0100001001000110000101001010
0010010101000001000101001010
0001101000001001000101001010
0001000000010111000101001010
1100010100000000100101001010
0000001010110000100101001010
1000000011000010100101001010
0011100000100000010101001010
0001011000010000010101001010
0000001001100001010101001010
0001000010000100110101001010
1000001101000000001101001010
1000010010100000001101001010
0000101010000100001101001010
0001000001100100001101001010
0110000000100001001101001010
0000010000001011001101001010
0101000000000010101101001010
0001001101010000000011001010
0011000000100110000011001010
0010001000110001000011001010
1010100001000000100011001010
1000000010101000100011001010
0000101000010100100011001010
0110000000001010100011001010
0000000100011001100011001010
0000110001100000010011001010
0001000100001100010011001010
0010101000000010010011001010
1000000110000010010011001010
1000001000000101010011001010
1100000100010000001011001010
0000010110000100001011001010
0000100000001110001011001010
0000100010100001001011001010
0100001000001000011011001010
0010010000000000111011001010
0000001110000001000111001010
0001010000100001000111001010
0100100010000000100111001010
0001000001000010010111001010
0000000010010010001111001010
1000100000000000011111001010
0010110101100000000000101010
0010110010001100000000101010
0100100100101100000000101010
1100010100100010000000101010
0010001100110010000000101010
0011001011000001000000101010
1001000100110001000000101010
0101101000000101000000101010
0000001101100101000000101010
0010000000111101000000101010
1000011011000000100000101010
1110010000010000100000101010
0000000011111000100000101010
1001010000100100100000101010
0100110001000010100000101010
0011100000100010100000101010
0101000100010010100000101010
0000101010010010100000101010
0000110110000001100000101010
0010101000001001100000101010
0100110100010000010000101010
1000001100011000010000101010
0101000000111000010000101010
1100000001010010010000101010
0001010000010110010000101010
0000100001101001010000101010
0010010100000101010000101010
1000000010010101010000101010
1101001000000000110000101010
1000100101000000110000101010
0000000100101010110000101010
0001000001000011110000101010
0001010111000000001000101010
1010001001010000001000101010
0011100100001000001000101010
1000000010101100001000101010
0100001011000010001000101010
0100000110000101001000101010
0000000010110011001000101010
1010100010000000101000101010
0100100000110000101000101010
1001000000011000101000101010
0010010100000010101000101010
0000011010000100011000101010
1100000000001001011000101010
0100000000000110111000101010
0000000100010001111000101010
0000110001011000000100101010
0010000011100100000100101010
1011000000010100000100101010
0100011000010100000100101010
0101000000100110000100101010
0100001000101001000100101010
0010000001001011000100101010
0001011000001000100100101010
0110000010000001100100101010
0000010010110000010100101010
1001000001001000010100101010
0100010000000011010100101010
0000001100000100110100101010
1000101000001000001100101010
1110000000000010001100101010
0000000010010100101100101010
0000000110000010011100101010
0110010010100000000010101010
0011011000010000000010101010
1000100100010100000010101010
1001100000001010000010101010
0000000110101001000010101010
1000000001100011000010101010
0001100010000100100010101010
0000011000000110100010101010
0100000000010101100010101010
0000101011000000010010101010
1010000000000100110010101010
1100001000100000001010101010
0000100010011000001010101010
0000000101010010001010101010
0111000000000000101010101010
1001000100000000011010101010
0000110000000010011010101010
0000000010100000111010101010
1010000100100000000110101010
0000001001110000000110101010
0100100001000100000110101010
0000010100001100000110101010
0011100000000001000110101010
1000001000000010010110101010
0001001000000100001110101010
1000000000010001001110101010
0001010010011000000001101010
0000001110010100000001101010
0010100001010100000001101010
0100101000001010000001101010
1010000000011010000001101010
0110100100000001000001101010
0001000100001011000001101010
1000001100000001100001101010
0100000000100011100001101010
0100001010000001010001101010
1011000000100000001001101010
0101001000010000001001101010
0110000010001000001001101010
0000000100111000001001101010
0000110000010001001001101010
0000001000000111001001101010
0000100100000100101001101010
0001110000000100000101101010
0011000010000010000101101010
0100000001001000100101101010
1100000000000100010101101010
0010011000000000001101101010
1000010000110000000011101010
0000100101001000000011101010
0110001000000100000011101010
0010000010010000100011101010
0000011100000000010011101010
0000100000000001110011101010
0000000000010100011011101010
0000010011000000000111101010
0100000100000010000111101010
1001000000000000100111101010
0000000000101000010111101010
1000011101100000000000011010
0101100010001100000000011010
0100101010100010000000011010
1010001100001010000000011010
0100011001001010000000011010
0010010100100110000000011010
0001110100001001000000011010
1100001000011001000000011010
0010100010011001000000011010
0010101100000101000000011010
0111000001000101000000011010
0000000110110101000000011010
1001000000100111000000011010
1101000100001000100000011010
0000101100011000100000011010
0011001000001100100000011010
1100010010000010100000011010
0000000010011110100000011010
0001100000010101100000011010
0010101001100000010000011010
0011100100010000010000011010
0001000110101000010000011010
0000011010011000010000011010
0010000001011100010000011010
0110010000010001010000011010
0000100011000101010000011010
0011000010000011010000011010
0000010001100011010000011010
0010011100000000110000011010
0110000000100010110000011010
0000001001000110110000011010
1000000001001001110000011010
0100000111001000001000011010
0110000000101100001000011010
1000110000001010001000011010
0000100100010110001000011010
0100100100100001001000011010
0001010010100001001000011010
0001000011000100101000011010
0000010001010010101000011010
0000001101000001101000011010
0000100010110000011000011010
0100100001000010011000011010
1000000100000101011000011010
1000010000100000111000011010
0001001011010000000100011010
1000001010101000000100011010
0100000100111000000100011010
0001010000101100000100011010
0100010110000001000100011010
0011001000100001000100011010
0000100000101011000100011010
1100001000000100100100011010
1000110100000000010100011010
1010000001000010010100011010
0001000000010010110100011010
0010000101100000001100011010
0101000000010100001100011010
0000011010000010001100011010
0000101000100000101100011010
0011010000000000011100011010
0100000000000001111100011010
0010011011000000000010011010
1001011000001000000010011010
0010010100011000000010011010
1100000100100100000010011010
0000100000111100000010011010
1010100000100010000010011010
0001100001000110000010011010
0001000011001001000010011010
0010000000001111000010011010
1010000110000000100010011010
1100100000010000100010011010
0101010000000001100010011010
1001000001100000010010011010
0000101000001001010010011010
1000000000010011010010011010
0101001001000000001010011010
0001110000010000001010011010
1010000000010100001010011010
1000000000101001001010011010
0000110010001000000110011010
0011000010000100000110011010
0000001100010100000110011010
1000001001000001000110011010
0010000000010001100110011010
0101100000000000010110011010
1000000000001100010110011010
0100000010100000001110011010
0001000000000011001110011010
0100011100010000000001011010
0000110011010000000001011010
0001101000110000000001011010
0000001001010101000001011010
1011000000000010100001011010
0100101000000001100001011010
1000010000010001100001011010
0000000110000011100001011010
0001110000000010010001011010
0100000100001010010001011010
0010110000100000001001011010
0100000001110000001001011010
0001000101000010001001011010
0010000010000110001001011010
0100010000001000101001011010
0000101100000000011001011010
1000000110000100000101011010
1000101000000010000101011010
0110000000010010000101011010
0001001100000000100101011010
0000010000000110100101011010
0100010001000000010101011010
0000100000010001010101011010
0000000000100010011101011010
1001000100000001000011011010
0000001001001000100011011010
1110000000000000010011011010
0000001010100000010011011010
1000000011000000001011011010
0011000000001000001011011010
0000011000000001001011011010
0000000000100100101011011010
0010100100000000000111011010
0100101001010000000000111010
0010111000000010000000111010
0010000011010010000000111010
0111000000001010000000111010
1100100000000110000000111010
1000000111000001000000111010
1110000000100001000000111010
0001010001010001000000111010
0000011000100001100000111010
0000100000011010010000111010
0000001110100000001000111010
1000010010010000001000111010
0001100000100100001000111010
0000100001001000101000111010
0100110000100000000100111010
0110000100000100000100111010
0000001000001110000100111010
1000010000001001000100111010
0010001001000000100100111010
0001000100000001010100111010
0010100000010000001100111010
0001000010001000001100111010
1000000100000000101100111010
0000000001000100011100111010
1000110001000000000010111010
0010001000101000000010111010
0100000000110010000010111010
0100100010000001000010111010
0000001100000011000010111010
0001010010000000010010111010
0010000001000001010010111010
0100010100000000001010111010
0000000000100101000110111010
0001000000101000100001111010
1000000001000100100001111010
0000000011001000010001111010
1011010001101000000000000110
0110110001100100000000000110
1001001100011100000000000110
1011001010010010000000000110
0010110100011010000000000110
0100111000010110000000000110
0110000101010110000000000110
0101000011001110000000000110
1000001010101110000000000110
0111000011100001000000000110
1101010010010001000000000110
0010011101010001000000000110
0100101100110001000000000110
0000101011101001000000000110
0110001010011001000000000110
1001100110000011000000000110
1100110001000011000000000110
0011100001010011000000000110
1100000100011011000000000110
0100100010100111000000000110
1000100011110000100000000110
0001001010111000100000000110
0001011001010100100000000110
1010000110001100100000000110
0101100000011100100000000110
0001101100010010100000000110
0010000011011010100000000110
1001100001000110100000000110
0010110000110001100000000110
0100000110101001100000000110
1000010001011001100000000110
0110010100000011100000000110
0000011010010011100000000110
0001000101001011100000000110
1101000001110000010000000110
0110001100001100010000000110
0011000000111100010000000110
1000101000110010010000000110
1010100001001010010000000110
1100000011001001010000000110
0000010011100101010000000110
0101001000010101010000000110
0110101000000011010000000110
0000011100001011010000000110
0001010111000000110000000110
0000111100100000110000000110
1000110010000010110000000110
1100001001000010110000000110
1000000100100110110000000110
1001001000001001110000000110
0001100010000101110000000110
1011001101000000001000000110
1110000011010000001000000110
0001101100101000001000000110
1000101001011000001000000110
1101011000000100001000000110
0010001110100100001000000110
0110100010001100001000000110
0001010101100010001000000110
0101001000011010001000000110
1010000000111010001000000110
0101110100000001001000000110
1101000000101001001000000110
0011001000001101001000000110
1010110001000000101000000110
1101000100010000101000000110
0011010100000100101000000110
0000101011000100101000000110
1100010000001010101000000110
0100001000100110101000000110
0001000010010110101000000110
1011000000000011101000000110
1001110000100000011000000110
0001011001001000011000000110
0010000011101000011000000110
0100100100100100011000000110
0000010010011001011000000110
0000100000101011011000000110
1000001000000111011000000110
1010001000100000111000000110
0010100000011000111000000110
0000000110001010111000000110
1110011000010000000100000110
1000110110001000000100000110
0110000111001000000100000110
1110000010100100000100000110
0000100111100100000100000110
1000011011000010000100000110
0001001110001010000100000110
1000000111010001000100000110
1010010000001101000100000110
1010100000101000100100000110
1100110000000100100100000110
1000001010010100100100000110
0001000100101100100100000110
0100000101100010100100000110
0011000000110010100100000110
0100100010001010100100000110
0010001011000001100100000110
0001010001100001100100000110
0100000000110101100100000110
1000101000000011100100000110
0000000110000111100100000110
1010101010000000010100000110
1010010101000000010100000110
0101100001001000010100000110
0001110100000100010100000110
0100011000100100010100000110
0000100010110001010100000110
0000101001000101010100000110
1001000001000011010100000110
0101001100000000110100000110
1000100100010000110100000110
0011010010100000001100000110
1100010001100000001100000110
0110100000110000001100000110
0000010000110011001100000110
1000001100001000101100000110
0100010010000001101100000110
0010000100100001101100000110
0001100000001001101100000110
1110000000001000011100000110
0001000010001100011100000110
0101100110100000000010000110
1000111001100000000010000110
0010010110101000000010000110
0001100101011000000010000110
1010000001011100000010000110
0010101110000010000010000110
0100010011100010000010000110
0001010010011010000010000110
0101000000110110000010000110
0100100011010001000010000110
0011100010001001000010000110
1000000010111001000010000110
0000011001001101000010000110
1000000101000111000010000110
0111010010000000100010000110
0001011100001000100010000110
1100001000101000100010000110
0100000111000100100010000110
1001110000000001100010000110
0101001001000001100010000110
0110001011000000010010000110
1110010000100000010010000110
0100100000111000010010000110
0001001110000100010010000110
0010101000100100010010000110
0101010000001100010010000110
0001100011000010010010000110
0000001001010110010010000110
0001010001010001010010000110
0010000110010000110010000110
1000010001000100110010000110
0111000001001000001010000110
0001110001000100001010000110
1000000011100100001010000110
1000100100001010001010000110
0000001011001010001010000110
1000010110000000011010000110
0010010000001010011010000110
0000111000000001011010000110
0000000100010011011010000110
0001100100000000111010000110
0011001001010000000110000110
1011000100000100000110000110
0000010101010100000110000110
0010001010001100000110000110
0100001100000110000110000110
0010000000010111000110000110
0000110011000000100110000110
0000001110100000100110000110
1100000001010000100110000110
1001000000100000110110000110
0100000010010100001110000110
0100100001000010001110000110
1000100000100001001110000110
0100001000001001001110000110
0000101000010000101110000110
0001001000000010011110000110
0101101001010000000001000110
1010101001000100000001000110
0100001011100100000001000110
0101100100001010000001000110
1001001001001010000001000110
1110100000100001000001000110
0010100110010001000001000110
0010110001001001000001000110
0101010001000101000001000110
1000011000100101000001000110
0001000110100101000001000110
1001100000010101000001000110
0000000101110011000001000110
1001101000100000100001000110
1010000000110100100001000110
0000110000101100100001000110
0010001010100010100001000110
1000010001100010100001000110
1010010010000001100001000110
0011001000010001100001000110
0000001001000111100001000110
0010011001100000010001000110
0100010110010000010001000110
1001010010001000010001000110
0000001011011000010001000110
0100000001101010010001000110
0001101100000001010001000110
0101000010000011010001000110
0100101000001000110001000110
0010000100101000110001000110
0001000001010010110001000110
0000010000010101110001000110
0110010000101000001001000110
1000100010101000001001000110
0100000101011000001001000110
1000010001001100001001000110
0001100000110010001001000110
0000110010000011001001000110
0000100101100000101001000110
0010010000010010101001000110
0000001010001001101001000110
1000000011000010011001000110
0100000000010110011001000110
1100000100000001011001000110
1000100000000100111001000110
1100100101000000000101000110
0100110010100000000101000110
0011001000101000000101000110
0011010000000110000101000110
0001010100001001000101000110
0000100010001101000101000110
0001000110010000100101000110
0110000000001001100101000110
0010000001010100010101000110
0000001101000010010101000110
1000000000101001010101000110
0110001001000000001101000110
0000000011110000001101000110
1001000000011000001101000110
0000101000001010001101000110
0010000010000100101101000110
0101010000000000011101000110
0000111100010000000011000110
0110000010110000000011000110
1000000110010100000011000110
0101011000000010000011000110
0010000101001010000011000110
0111000100000001000011000110
1001000001100001000011000110
0100101000000101000011000110
0010010000100011000011000110
0000100110001000100011000110
1000000000001101100011000110
1000001100001000010011000110
0000000101100100010011000110
1010000000000010110011000110
0000001000100001110011000110
1110000000000100001011000110
0011000010000010001011000110
0000000100101001001011000110
0000001100000100101011000110
1010000011000000000111000110
0000001000110100000111000110
0001000100100010000111000110
1100010000000001000111000110
0010011000000000100111000110
0001100000000100100111000110
0000000101000001100111000110
0000010010001000001111000110
0010000000100000011111000110
0010101011010000000000100110
1001000111000100000000100110
0100101001001100000000100110
1001010100001010000000100110
0110001010000110000000100110
1000100010010110000000100110
1010100100000101000000100110
1010011000000011000000100110
0001001010100011000000100110
0100010010001011000000100110
0000000100101111000000100110
0101011000100000100000100110
0101000011010000100000100110
0000011101000010100000100110
0000100110100010100000100110
0100000000111010100000100110
0100101010000001100000100110
1100000001000101100000100110
0000000010011101100000100110
0101001010001000010000100110
0000001101101000010000100110
1100010000011000010000100110
0010010001001100010000100110
0001111000000010010000100110
0101000100100010010000100110
1010000010100010010000100110
0001010000101001010000100110
1100100000100000110000100110
0001000100011000110000100110
0100010100000100110000100110
0000100001010100110000100110
0010000000010011110000100110
0000010110110000001000100110
0010000111000010001000100110
1000001001100010001000100110
0000110001001010001000100110
1010000010001001001000100110
0011101000000000101000100110
0110000000010100101000100110
0000010000100101101000100110
1000101100000000011000100110
0100010011000000011000100110
0001000001000110011000100110
0100100110010000000100100110
1010001001001000000100100110
0111000001000100000100100110
0001010000011100000100100110
0010110010000010000100100110
0100101000100010000100100110
0001000001101010000100100110
0110001100000001000100100110
1011000000100001000100100110
0010010001010000100100100110
0000010100010010010100100110
0100000000001110010100100110
1000110000000001010100100110
0010000000100100110100100110
0001000010000010110100100110
0100010100001000001100100110
0000001010101000001100100110
0001100100000010001100100110
1001010000000000101100100110
0010000000001010101100100110
0010000010010000011100100110
0100000000100001011100100110
0001001000101100000010100110
1000001100010010000010100110
1100000001001010000010100110
0011100000000110000010100110
0000010100011001000010100110
0000100000110101000010100110
0001000101100000100010100110
1001000000010100100010100110
0010100001000001100010100110
1001001001000000010010100110
0000110101000000010010100110
0000001010010001010010100110
0010001000001000110010100110
0100001001010000001010100110
1000010000101000001010100110
0000100110000100001010100110
0001000011000001001010100110
0100110000000000101010100110
1000000000000001111010100110
0001110000100000000110100110
1000010010010000000110100110
0110000000101000000110100110
0010000001000010010110100110
1000000101000000001110100110
0000010000000100011110100110
1001000010110000000001100110
0101100010000100000001100110
0100000100110100000001100110
1011000000001100000001100110
1100010000000110000001100110
0001000000100110100001100110
1110000001000000010001100110
0010001100010000010001100110
0000110000110000010001100110
0000100011000001010001100110
1001100001000000001001100110
1100001000001000001001100110
0000000010001110001001100110
0100000010010001001001100110
0010100000000010011001100110
0000011000000000111001100110
0011100000010000000101100110
1000000001100100000101100110
0100000011000010000101100110
0000110100000000100101100110
1001000100000000010101100110
0000001010000100010101100110
0100000000010000110101100110
0000000001001000011101100110
0000001111000000000011100110
0010100100100000000011100110
0001010001001000000011100110
0001000000010011000011100110
0101000000100000001011100110
0000010100000010001011100110
0010001000000001001011100110
0000000000011000101011100110
1000101000000000000111100110
0011000111010000000000010110
1100110000110000000000010110
1100100011000100000000010110
0100001110010100000000010110
0010100100101100000000010110
0011011000100010000000010110
0101010100010010000000010110
1000100101010010000000010110
1100101000001010000000010110
1001001000110001000000010110
0001100101000101000000010110
0010000011001101000000010110
1000000001101011000000010110
0000010000011111000000010110
1011000010100000100000010110
0100101001100000100000010110
0110000100011000100000010110
0000010101100100100000010110
0001100000101010100000010110
1100011000000001100000010110
1000100010001001100000010110
0000001000101101100000010110
0100100110001000010000010110
1010001000011000010000010110
1001010000010100010000010110
0010100010010100010000010110
0001101000001100010000010110
1100000010010010010000010110
0010000001110010010000010110
0000000111000110010000010110
0000100001011001010000010110
0110000001000100110000010110
1000011100010000001000010110
0000100001110100001000010110
1000000010011100001000010110
0110110000000010001000010110
0001001100000110001000010110
1010101000000001001000010110
0000000111100001001000010110
0010000100010101001000010110
0101010001000000101000010110
0000110010100000101000010110
0000010100001001101000010110
0100101000010000011000010110
0000010000101100011000010110
0001010010000010011000010110
0000000011010000111000010110
0000011010110000000100010110
0100010001001100000100010110
0111000000010001000100010110
0001000010101001000100010110
0010000101000011000100010110
1100000000000111000100010110
0001100001010000100100010110
0010001100000100100100010110
0101000010000100100100010110
0000011000001010100100010110
0100000011100000010100010110
0000001000100011010100010110
0010000010001000110100010110
1001000100000001001100010110
0000010000010100101100010110
0000001110000000011100010110
0000110001000000011100010110
0100011010001000000010010110
0111001000000100000010010110
1001010001000010000010010110
0000110000101001000010010110
1010010000010000100010010110
0000001101010000100010010110
1000100100000100100010010110
0000000010110100100010010110
0000000100101010010010010110
1010000100000001010010010110
0101000000010000110010010110
0010100101000000001010010110
0010001010010000001010010110
0001000110001000001010010110
0000010001011000001010010110
1000010000000101001010010110
1100000001000000011010010110
0000100000000110011010010110
1010001000100000000110010110
0000101100001000000110010110
0001000000001110000110010110
1000000010000010100110010110
0100100000000001100110010110
0001000101000000010110010110
0000000100100100001110010110
0011000000000000101110010110
0000001110101000000001010110
0101000000111000000001010110
0000110100100010000001010110
1001000010000110000001010110
0110000000100110000001010110
1101001000000000010001010110
0000011000000110010001010110
0010001010000001010001010110
1000000001000101010001010110
1000000110000000110001010110
0001110000001000001001010110
0100010100000100001001010110
1000000000010011001001010110
1010000000001000101001010110
0010100001100000000101010110
1100000010001000000101010110
0001001000010010000101010110
0100000100100001000101010110
0000101010000000100101010110
0001000000000001110101010110
0000100100010000001101010110
1000001000000100001101010110
0010010000000001001101010110
0000000001000010101101010110
0110010001000000000011010110
1000010010100000000011010110
1100000100000010000011010110
0000001001100010000011010110
0001001000001001000011010110
0001100000100000010011010110
0000000010001100010011010110
0100100010000000001011010110
0000000000101000100111010110
1000101010100000000000110110
0001010011100000000000110110
0001100100110000000000110110
0110010000000101000000110110
0001110000000100100000110110
1000001000000110100000110110
0000000010111000010000110110
1001000010000001010000110110
0010100000100001010000110110
0000001100000101010000110110
0010001100001000001000110110
0011000010000100001000110110
1100000000100100001000110110
0000011010000001001000110110
0000100000001101001000110110
1000100000010000101000110110
0001000000100000111000110110
0000000010010011000100110110
1110000000000000100100110110
0000000111000000100100110110
0010011000000000010100110110
0101001000000000001100110110
0101100001000000000010110110
1000000001110000000010110110
0000011000010100000010110110
0100000100001100000010110110
1000100000000011000010110110
0001001010000000100010110110
0000000001000100101010110110
0010000100010000000110110110
0100010000000010000110110110
0000000001001001000110110110
0000100010000000010110110110
0010000000011001000001110110
0000010001000011000001110110
0000000100010010100001110110
1010100111000000000000001110
1100011010100000000000001110
0111001100010000000000001110
0001110001110000000000001110
0000001111110000000000001110
0101010110001000000000001110
0011101010000100000000001110
0000100011011100000000001110
1000111100000010000000001110
0001000100111010000000001110
0000011001100110000000001110
1110000000001110000000001110
0001110000001110000000001110
0110110010000001000000001110
0001000001101101000000001110
1011011000000000100000001110
0000100000110110100000001110
1000001001100001100000001110
0000000101010101100000001110
0010000000101011100000001110
1000010000000111100000001110
1101100100000000010000001110
0000010001011010010000001110
0010000011010001010000001110
0000001000111001010000001110
0010100000001101010000001110
0100000001000111010000001110
0100000100110000110000001110
1000000000011100110000001110
0000000011100010110000001110
0101000000001010110000001110
1110000000000001110000001110
0000001110000001110000001110
0101100011000000001000001110
0100001001101000001000001110
1000010100100100001000001110
0000011000011100001000001110
1010010010000010001000001110
1000100010010001001000001110
0001000010001011001000001110
0010000010110000101000001110
0100100100001000101000001110
0001001001000010101000001110
0101000000000101101000001110
0100011100000000011000001110
0010001001000100011000001110
0011000000010010011000001110
0010010000100001011000001110
0010111000100000000100001110
1101001000001000000100001110
0010000100110100000100001110
0101000010010010000100001110
0001000101000110000100001110
0011000110000001000100001110
1000100001001001000100001110
1000000100100011000100001110
0100011001000000100100001110
0000101000001100100100001110
1001000000010001100100001110
1000001001010000010100001110
0000100100101000010100001110
0010010010000100010100001110
0010100000000010110100001110
1000000001000100101100001110
0000000100010010101100001110
0000100000010100011100001110
1001010100010000000010001110
0010101001001000000010001110
0110100100000100000010001110
1000000011010010000010001110
0000100010101010000010001110
0100000101100001000010001110
0000010010010101000010001110
1001001000000011000010001110
1000101010000000100010001110
0100000010011000100010001110
0100010000100100100010001110
0011000100100000010010001110
0000010100000110010010001110
1000010000001001010010001110
0100100001000000110010001110
0010000000011001001010001110
0000001000100101001010001110
0001000000101000101010001110
0000010001000011000110001110
0000000011001000010110001110
0100000000100010010110001110
1000011000000000001110001110
0101000100000000001110001110
0010100010000000001110001110
0011110100000000000001001110
1111000010000000000001001110
0100101110000000000001001110
0010100000111000000001001110
0100010101000010000001001110
1100000000110010000001001110
0101001000100001000001001110
0000000111001001000001001110
0110000000010101000001001110
1001000100000100100001001110
0000001100001010100001001110
0001100001000100010001001110
0010000010001010010001001110
0001010000100000110001001110
0000100010010000110001001110
0000011011000000001001001110
0010000001100010001001001110
1001010000000001001001001110
1000001000010000101001001110
0000000000000011111001001110
0000011100000100000101001110
0000000000101110000101001110
1010001000000001000101001110
0000100000100001100101001110
1000010000000010010101001110
1100001001000000000011001110
0000011000101000000011001110
1000110000000100000011001110
0000000001110000100011001110
0000000010000110100011001110
1110101000000000000000101110
1001110010000000000000101110
0010011110000000000000101110
0011000010101000000000101110
0110000001011000000000101110
1000010001010100000000101110
1000001000001101000000101110
0000110000100011000000101110
0010100100010000100000101110
0000001010100100100000101110
1010000001000010100000101110
0000000110001100010000101110
0100100010000010010000101110
0000011001000001010000101110
0001100000010001010000101110
0110000100100000001000101110
0001000100010100001000101110
0101010000000010001000101110
0000000001110000011000101110
0000001000001010011000101110
0001001100100000000100101110
1000000000111000000100101110
0101100000000000100100101110
0100000101000000010100101110
0000000000001001110100101110
0001000110000010000010101110
0000000000011110000010101110
0101000000001001000010101110
1100000100000000100010101110
0000010000010000110010101110
0010010000100100000001101110
0000011000010010000001101110
1000000010000011000001101110
0000101001000000100001101110
1000010000001000100001101110
1000001000100000010001101110
0100000001000100001001101110
0001000010000000011001101110
0010000100001000000101101110
0001000001000001000101101110
0100100000010000000011101110
0000000100000101000011101110
0101111000000000000000011110
1110010100000000000000011110
1001001110000000000000011110
1010000001100100000000011110
1000101000010100000000011110
0101000001100010000000011110
0010011000001001000000011110
0000001010000111000000011110
0001010000011000100000011110
0100000100000110100000011110
0000110001000001100000011110
0001000100100001100000011110
1000010011000000010000011110
1100000000101000010000011110
0000001100010010010000011110
0000101010001000001000011110
0000000001001110001000011110
0010100000000100101000011110
0110000010000000011000011110
0001000001000001011000011110
1010000010010000000100011110
0011100000001000000100011110
0000100011000010000100011110
0000000001110001000100011110
0000000100001101000100011110
0000100110010000000010011110
0100000001010100000010011110
0010000010100001000010011110
0010110000000000010010011110
0000000000000101110010011110
0100100001001000000001011110
0000100010100100000001011110
0001000010010001000001011110
0010100000000011000001011110
0010000011000000100001011110
0010000100000100010001011110
0100001000000010001001011110
0000010000010000011001011110
1001000000100000000101011110
0000001000001000010101011110
1000000000011000000011011110
0000010100000000100011011110
0001000101001000000000111110
1001000000010010000000111110
0100000100010001000000111110
0100001000001000100000111110
0000010100100000010000111110
0101000000000100010000111110
0010010001000000001000111110
0000000010000010101000111110
0010000000100010000100111110
0000101000000001000100111110
1000000010000100000010111110
0000100000100000100010111110
0011001000000000000001111110
1000100100000000000001111110
0100010010000000000001111110
0000000000000000001111111110
0111101101100000000000000001
1101011011010000000000000001
1010110110110000000000000001
1100111100001100000000000001
0011000011111100000000000001
1011101010001010000000000001
0100010101111010000000000001
0111010110000110000000000001
1000101001110110000000000001
0010011101101001000000000001
1100001110011001000000000001
0001110110100101000000000001
0011011001010101000000000001
1100010011001101000000000001
1111100001000011000000000001
1010011000110011000000000001
0101101000101011000000000001
0010100110010111000000000001
1110110000101000100000000001
1101000101011000100000000001
0110001111000100100000000001
1001000110110100100000000001
0010110100011100100000000001
1001100101100010100000000001
0001111010010010100000000001
1000011011001010100000000001
0111001000100110100000000001
1101100110000001100000000001
0011100011001001100000000001
1100101000010101100000000001
1010000001011101100000000001
0100010110100011100000000001
0001010001101011100000000001
0000001100110111100000000001
0010011000001111100000000001
0001111101001000010000000001
0100110010111000010000000001
0110100011100100010000000001
1111010000010100010000000001
0101001100101100010000000001
1010001110100010010000000001
0100101011010010010000000001
1010100100011010010000000001
1001010011000110010000000001
1011011100000001010000000001
1011000010101001010000000001
1000101101000101010000000001
0000001011101101010000000001
0101010100010011010000000001
0110000000111011010000000001
0000110001010111010000000001
0100100010001111010000000001
0110111010000000110000000001
0011001010011000110000000001
1000111000100100110000000001
0001100000111100110000000001
0110010101000010110000000001
0000000111011010110000000001
1100000001100110110000000001
1001000100001110110000000001
1000010011100001110000000001
0010100101010001110000000001
0101001000110001110000000001
0100011110110000001000000001
1101101000011000001000000001
0010101110011000001000000001
1011001001100100001000000001
0101110010001100001000000001
1001010001011100001000000001
0100001011011100001000000001
1100000100111100001000000001
0100010011100110001000000001
0110110000010110001000000001
0000010110011110001000000001
0111000101001001001000000001
1001111000000101001000000001
1011000110000101001000000001
0101010000110101001000000001
0010101010100011001000000001
1000001101100011001000000001
1100010000011011001000000001
1010010001000111001000000001
1111000100100000101000000001
0010111100100000101000000001
0001010111010000101000000001
1100000011110000101000000001
0000110011101000101000000001
0011100101000100101000000001
0100101001100100101000000001
0110000010101100101000000001
1010101000010010101000000001
0011001100001010101000000001
1001000010011010101000000001
1000100001001110101000000001
1110010010000001101000000001
1000110000110001101000000001
0000011010011001101000000001
0000100110001101101000000001
0000100011010011101000000001
0110000100000111101000000001
0001010010000111101000000001
1001011000101000011000000001
0001100011011000011000000001
1001001100010100011000000001
0000100101110100011000000001
0011010001010010011000000001
0001100100101010011000000001
0110001001000110011000000001
1000010000110110011000000001
0011101000010001011000000001
0100010011010001011000000001
1010100001001001011000000001
0100000110100101011000000001
0010010100010101011000000001
0110010000110000111000000001
0000101010110000111000000001
1100001010000100111000000001
0100000101001100111000000001
0001001011000010111000000001
0100001100100010111000000001
0100010010001010111000000001
0100110000000101111000000001
1000000100010011111000000001
0011001111010000000100000001
0110110101000100000100000001
1000011111000100000100000001
1100100100110010000100000001
1011010001001010000100000001
0011001000111010000100000001
0011111000000110000100000001
0101100001100110000100000001
0010001101100110000100000001
0110000011010110000100000001
0001001011001110000100000001
1001100001101001000100000001
0000111001100101000100000001
0101100100010101000100000001
0000110010011101000100000001
0100100111000011000100000001
0000010011110011000100000001
1010000100101011000100000001
0101000001011011000100000001
1000011100011000100100000001
0100000110111000100100000001
1010100010100100100100000001
0111000001001100100100000001
0101110100000010100100000001
1100101010000010100100000001
0011100001010010100100000001
1101000000101010100100000001
1000110101000001100100000001
0011001001100001100100000001
1100010000100101100100000001
1001000011000011100100000001
0010001010010011100100000001
0001101011100000010100000001
1110100010010000010100000001
1001010110010000010100000001
0110001001110000010100000001
1100010101001000010100000001
0001011000110100010100000001
1000100110001100010100000001
0100101001001100010100000001
1000110010100010010100000001
0010010100110010010100000001
1010001000010110010100000001
0100010000101110010100000001
1011000001010001010100000001
0000011101010001010100000001
0000101100101001010100000001
0010000110011001010100000001
0011001000001101010100000001
0110001100000011010100000001
0010000010100111010100000001
1111001000000000110100000001
0101010001010000110100000001
0000011001101000110100000001
0001001101000100110100000001
0001101000001010110100000001
1010000010001010110100000001
0000011010000110110100000001
0100000011001001110100000001
0011010000000011110100000001
1100110110000000001100000001
0100100001111000001100000001
0101001010100100001100000001
1001100000110100001100000001
0000010101101100001100000001
0001110011000010001100000001
0010000011101010001100000001
1001000101000110001100000001
0110011000010001001100000001
0000101011001001001100000001
0100010010101001001100000001
1001010000100011001100000001
1000000010001111001100000001
0011010010001000101100000001
1010000100001100101100000001
0000001001110010101100000001
0000101100010001101100000001
0000000000111101101100000001
0100100000001011101100000001
0100001111000000011100000001
1000101001010000011100000001
0110000100101000011100000001
1110010000000010011100000001
0001000000011110011100000001
0101000001100001011100000001
1000000010110001011100000001
0000011000001011011100000001
0010100100000010111100000001
0000010100100001111100000001
0010000001000101111100000001
1000101111100000000010000001
0110010011011000000010000001
1101100000101100000010000001
1000100101011100000010000001
1011010010100010000010000001
0101001110100010000010000001
1001110100001010000010000001
1010001001101010000010000001
0010110000111010000010000001
1000000110111010000010000001
0000101100101110000010000001
1110011001000001000010000001
0101101011000001000010000001
0000111100110001000010000001
1010000101110001000010000001
0101011000011001000010000001
1001000011011001000010000001
0111000010100101000010000001
0001100101010011000010000001
1100000101001011000010000001
0100011010000111000010000001
0010010100100111000010000001
0011000000011111000010000001
0010011010101000100010000001
0001001001111000100010000001
0100110000110100100010000001
0010100001101100100010000001
1100000010011100100010000001
0010110011000010100010000001
0001010100110010100010000001
0001011001000110100010000001
1100100001100001100010000001
0001000111100001100010000001
1010000110001001100010000001
1000001011000101100010000001
0000010110010101100010000001
1000001000011011100010000001
1000100100000111100010000001
0110011100001000010010000001
0011110010001000010010000001
1000110001101000010010000001
0101000111000100010010000001
0010001011010100010010000001
0110100000011100010010000001
1100011000010010010010000001
1010100000100110010010000001
1110100100000001010010000001
0011100001100001010010000001
0001000100110101010010000001
1100001000001101010010000001
0000110100001101010010000001
0000100110100011010010000001
0001001100001011010010000001
0101010010100000110010000001
1000100100110000110010000001
1000001101001000110010000001
0100101000101000110010000001
0111000000010010110010000001
1001100000001001110010000001
0010001000100101110010000001
1011101100000000001010000001
1000010111001000001010000001
0011010001101000001010000001
0001110100010100001010000001
0010011000011100001010000001
1001000001110010001010000001
0000101001011010001010000001
0100000101010110001010000001
0000000011110101001010000001
0100110100000011001010000001
0110001000001011001010000001
1000001110010000101010000001
0011000010110000101010000001
1110100000000100101010000001
1100001001000010101010000001
0000010000101110101010000001
0101001000000101101010000001
1100100010100000011010000001
0010110001000100011010000001
1000100101000010011010000001
0001000110010010011010000001
0010000100001110011010000001
0001001010100001011010000001
0000000001101011011010000001
1001000000000111011010000001
0010000101100000111010000001
1000010001010000111010000001
0000100010000110111010000001
0000101001000001111010000001
0100000000011001111010000001
0111011010000000000110000001
0001111000101000000110000001
0010010001110100000110000001
1000001000111100000110000001
0010101100010010000110000001
0100110001010010000110000001
0100100010101010000110000001
0001000010110110000110000001
0010001110100001000110000001
0100010101100001000110000001
1111000000001001000110000001
1010000010010101000110000001
0000100001001111000110000001
1011000101000000100110000001
0101100000011000100110000001
0000011100100100100110000001
0011001000010100100110000001
0100001000001110100110000001
0100001001010001100110000001
0010100000110001100110000001
0001000100001101100110000001
0000000101111000010110000001
1001101000000100010110000001
1100000010000110010110000001
1000010010001001010110000001
0000010111000000110110000001
0010010000001100110110000001
0000000001010110110110000001
0001000010010001110110000001
1000000000100011110110000001
0101001001001000001110000001
0010100100100100001110000001
1000010010010010001110000001
1001000100010001001110000001
0011000010000011001110000001
0100100011000000101110000001
1000101000001000101110000001
0010011000100000011110000001
0100010100000100011110000001
0011110011100000000001000001
0101111000100100000001000001
1100010110100100000001000001
1000011101010010000001000001
0110001010101010000001000001
0010100011011010000001000001
1110100010000110000001000001
0001000111100110000001000001
1010000100110110000001000001
0000110010110110000001000001
0011100000101110000001000001
0100111001001001000001000001
0001010101011001000001000001
1001001010010101000001000001
0010000110101101000001000001
1110010100000011000001000001
1001101100000011000001000001
1010000011100011000001000001
0010001100011011000001000001
0111011001000000100001000001
1001001111000000100001000001
1011100000110000100001000001
0000100111110000100001000001
0100011100101000100001000001
0110100001010100100001000001
1001011000001100100001000001
1000100100101100100001000001
1101001000010010100001000001
0100010011010010100001000001
0000101011000110100001000001
0100000100011110100001000001
0010101110000001100001000001
0110000101100001100001000001
0100100000111001100001000001
0010110000100101100001000001
1010100000001011100001000001
0001001010001011100001000001
0101100000000111100001000001
1010001000111000010001000001
1010010101000100010001000001
1100100000110100010001000001
1101000001001100010001000001
1001010100100010010001000001
0101000001110010010001000001
0010000101101010010001000001
0000011010011010010001000001
1100011000100001010001000001
0010100010110001010001000001
0100001100010101010001000001
0001100011000011010001000001
0011001000100011010001000001
0100110001100000110001000001
0010001011100000110001000001
0001010011001000110001000001
1000110000011000110001000001
0010100010001100110001000001
0000110110000010110001000001
0001000010010110110001000001
0001000100101001110001000001
0110000010000011110001000001
1110010001010000001001000001
0000111011010000001001000001
1100001101001000001001000001
0011001011001000001001000001
0000110100111000001001000001
0110001100100100001001000001
0000101010101100001001000001
0010000101011100001001000001
1100011010000010001001000001
0110000111000010001001000001
0000111100000110001001000001
1110000000101001001001000001
0100010100001101001001000001
0101010001000011001001000001
1000100000010111001001000001
1100100100010000101001000001
0001011000100010101001000001
1000010100001010101001000001
1001000001100001101001000001
0101000010010001101001000001
0000010001010101101001000001
0000100100100011101001000001
1000101110000000011001000001
0011000110100000011001000001
0101011000010000011001000001
0100000011101000011001000001
0110000010010100011001000001
0000010001001110011001000001
0010010001100001011001000001
0000110010001001011001000001
1001000000011001011001000001
1010000001000010111001000001
0000000111000001111001000001
1011011000100000000101000001
1100001011100000000101000001
1110010010001000000101000001
0101001001010100000101000001
0010001010011100000101000001
0100011000110010000101000001
0111100000100001000101000001
1101010000010001000101000001
1010100100010001000101000001
0000001001111001000101000001
0001001100100101000101000001
0000110000101011000101000001
0110000000001111000101000001
1101100001000000100101000001
1010000011010000100101000001
0110100100001000100101000001
0001110000010100100101000001
1000001100100010100101000001
0100000010100110100101000001
0011000000011001100101000001
0000101000001101100101000001
0000010100000111100101000001
1001001100001000010101000001
0011100001001000010101000001
0000010011100100010101000001
0000010100011100010101000001
0101010010000010010101000001
0011000100000110010101000001
0001111000000001010101000001
1010001010000001010101000001
0100100001010001010101000001
0000001001000111010101000001
0100001010010000110101000001
0101010100100000001101000001
1001100010001000001101000001
0111001000000010001101000001
1010000000011010001101000001
0100100010000101001101000001
1010110000000000101101000001
0011000000100100101101000001
1000001000010100101101000001
0001000110000010101101000001
0100001000100001101101000001
0010001100010000011101000001
0000100010010010011101000001
0000100000101000111101000001
0011111000010000000011000001
0011001100101000000011000001
0100100101101000000011000001
1100010100011000000011000001
0001100001110100000011000001
1010110000001100000011000001
1000001110001100000011000001
0101100010010010000011000001
0100001001100110000011000001
1000000011010110000011000001
0000100110011001000011000001
1000000001101101000011000001
0001010110000011000011000001
1000111100000000100011000001
0001100110000100100011000001
1100000101000100100011000001
0000001010110100100011000001
1100010000100010100011000001
0011000001100010100011000001
1011010000000001100011000001
0010001001001001100011000001
1010100001010000010011000001
0100001001011000010011000001
0001011100000100010011000001
0100110010000100010011000001
0000001111000010010011000001
1011000000001010010011000001
0000100100010110010011000001
1001000101000001010011000001
0001000010001101010011000001
0010110000000011010011000001
1001001000100000110011000001
1000000000010101110011000001
1010001010100000001011000001
0001010010011000001011000001
1101000100000010001011000001
0000010101100010001011000001
0010100101000001001011000001
0000011000101001001011000001
0100000010100011001011000001
0100010110000000101011000001
0101100000100000101011000001
0010100000011000101011000001
0110101000000000011011000001
0010000000110010011011000001
0000001010001000111011000001
1001100100100000000111000001
0010010110010000000111000001
0011000011000100000111000001
0000111010000010000111000001
0110000100100010000111000001
0101001100000000100111000001
0000100101000010100111000001
0000000010011010100111000001
1001000000000110100111000001
0000110000110000010111000001
1100100000001000010111000001
0010000010101000010111000001
1000010001000010010111000001
0001001000110000001111000001
1100000000100100001111000001
0100010000001010001111000001
0000001100000011001111000001
0001010001000000101111000001
1000000100000000111111000001
1001111000110000000000100001
0101000111101000000000100001
1000011001101100000000100001
1010001100011100000000100001
0011110100010010000000100001
0111001010010010000000100001
1110011000001010000000100001
0001011001011010000000100001
1100000011011010000000100001
0000101010111010000000100001
1000110000011110000000100001
0101100010011001000000100001
0010100001111001000000100001
1100000101010101000000100001
0001001101001101000000100001
1000000010111101000000100001
1101000010100011000000100001
0110010001010011000000100001
0110100000100111000000100001
1111000010001000100000100001
0100110110001000100000100001
1100001000111000100000100001
0011010100100100100000100001
0001100011100100100000100001
1000000111001100100000100001
0100101101000010100000100001
1000001010010110100000100001
0111000100010001100000100001
1000011001010001100000100001
0000111000101001100000100001
1000100100011001100000100001
0010000111000011100000100001
1011100100100000010000100001
0100101110100000010000100001
1100110001010000010000100001
0000011011110000010000100001
0110100101001000010000100001
0011001001101000010000100001
0011000110010100010000100001
1010010001100010010000100001
0000011100101010010000100001
0101100100000110010000100001
0100010010010110010000100001
0010000011001110010000100001
0011010000110001010000100001
1000001100110001010000100001
0001011010001001010000100001
0101010001000101010000100001
0001101000100101010000100001
0000101001001011010000100001
1000011000000111010000100001
1000011110000000110000100001
1010000010110000110000100001
0010010001010100110000100001
1100010000001100110000100001
0000101100001100110000100001
1001010000010010110000100001
0010110000001010110000100001
1010001000001001110000100001
0000100010010101110000100001
1001110101000000001000100001
0010111001001000001000100001
0111000011000100001000100001
1000100110010100001000100001
0010010010110100001000100001
0000110001110010001000100001
0100001001101010001000100001
0010000100111010001000100001
1101010000000110001000100001
0100001110000110001000100001
1100010001100001001000100001
0000001110101001001000100001
0010000101100101001000100001
1100100000001101001000100001
0011011000000011001000100001
0001100110000011001000100001
0000010011001011001000100001
0001101010001000101000100001
0000011011000100101000100001
0100000000110110101000100001
0100100010100001101000100001
1001010000001001101000100001
0000101000000111101000100001
0101010110000000011000100001
0111000000011000011000100001
1000100000111000011000100001
0000111010000010011000100001
0110000010100010011000100001
0000001101010010011000100001
0100100100010001011000100001
1101100000000000111000100001
1000000100100100111000100001
0100000001000011111000100001
1111000001100000000100100001
0001011101100000000100100001
0111001100001000000100100001
1010001010101000000100100001
1000101100100100000100100001
0110000110100100000100100001
0001010011010100000100100001
1010000110010010000100100001
0001010110001010000100100001
1000000011100110000100100001
0000011100010110000100100001
0100011110000001000100100001
0011100101000001000100100001
1000101010010001000100100001
0010001000110101000100100001
1010001001000011000100100001
0001000000101111000100100001
0011100000101000100100100001
1110000000010100100100100001
0100010001001010100100100001
0011000010000110100100100001
1001000000110001100100100001
0001011000000101100100100001
0100100001000101100100100001
0110010011000000010100100001
0001100100011000010100100001
0101000010001100010100100001
1100000000101001010100100001
0010101001000000110100100001
0100100000110000110100100001
0000010010011000110100100001
0001000001100010110100100001
0000001010100001110100100001
1100001100010000001100100001
0110100010001000001100100001
0001000010111000001100100001
0001101001000100001100100001
1010010100000001001100100001
1000000001011001001100100001
1000010010100000101100100001
0010001000011000101100100001
0001000100010100101100100001
0011001010000000011100100001
0010110000010000011100100001
1000010001000100011100100001
0000001100000101011100100001
1101100100010000000010100001
0110001100110000000010100001
0011000101011000000010100001
1111001000000100000010100001
0010100101100010000010100001
1000001101000110000010100001
0011101000001001000010100001
0100100110000101000010100001
1000110000100101000010100001
0001001000110011000010100001
1000100010001011000010100001
0001000011000111000010100001
0111100001000000100010100001
1100010011000000100010100001
1010110000010000100010100001
0000000101110100100010100001
0001010000011100100010100001
0000100110010010100010100001
1010000000001110100010100001
0001110100000001100010100001
1100001100000001100010100001
0010010001100001100010100001
0000000100101011100010100001
0110110000100000010010100001
1100001001100000010010100001
0100000110011000010010100001
1010010010000100010010100001
0001110001000010010010100001
0010001000011010010010100001
0010001101000001010010100001
1000100001000100110010100001
0001000010001010110010100001
0000010100000110110010100001
1001001011000000001010100001
0100110010010000001010100001
0001011100001000001010100001
1010000010011000001010100001
1000101000100010001010100001
0001010001010001001010100001
0101000000101001001010100001
0110010000000101001010100001
1000001000010101001010100001
0010100110000000011010100001
0000010010101000011010100001
0000001001001100011010100001
0100100000001010011010100001
0011100010010000000110100001
1010100100001000000110100001
0100111000000100000110100001
1100000001001100000110100001
1000000111000001000110100001
0000011001001001000110100001
0010011000000010100110100001
1101010000000000010110100001
0000101010001000010110100001
0100000101000010010110100001
1000100000010010010110100001
0000010000010101010110100001
0010000100010000110110100001
0000100101010000001110100001
0011000000001100001110100001
0110000000010010001110100001
0000000110001000101110100001
0001100000100000011110100001
0100000010000001011110100001
0111100110000000000001100001
1110100000011000000001100001
0100000011110100000001100001
0000101001011100000001100001
1000110011000010000001100001
1100000101100010000001100001
1001000100011010000001100001
0011000001010110000001100001
0010011010100001000001100001
1010000101001001000001100001
0010100011000101000001100001
0100110000010101000001100001
0000100100001111000001100001
0000010001111000100001100001
1010101000000100100001100001
0001001100000110100001100001
0101010000100001100001100001
0100000010001101100001100001
0000000001100111100001100001
0001110010010000010001100001
0100010100110000010001100001
0010001110001000010001100001
0001001011000100010001100001
1000000000101110010001100001
0000100101100001010001100001
1000000011010001010001100001
0010010000001101010001100001
0101001000001000110001100001
0011000001000001110001100001
0000001000010011110001100001
1101001000100000001001100001
0110100001100000001001100001
0001001110010000001001100001
1010001100000010001001100001
0101000010001010001001100001
0100001001010001001001100001
0100111000000000101001100001
0101000101000000101001100001
0010010100010000101001100001
0011100000000010101001100001
1011010000000000011001100001
0000110000100100011001100001
0001000100001100011001100001
0000000010000111011001100001
1100110000100000000101100001
0011000100110000000101100001
0000111100001000000101100001
0100000101011000000101100001
0010000001101100000101100001
1001001010000010000101100001
0000100110100010000101100001
0101000100000011000101100001
1001010100000000100101100001
0000001011001000100101100001
0001100010000001100101100001
1110000100000000010101100001
0100101000000010010101100001
1001000000000101010101100001
0101100000010000001101100001
1000000100101000001101100001
0000000111000100001101100001
0000001000100110001101100001
0000010000110001001101100001
0001001000001001001101100001
0000100001000011001101100001
0000010000001100101101100001
1100000000000010101101100001
0000010100000010011101100001
1010010100100000000011100001
1100001010010000000011100001
0101110000001000000011100001
1001000010101000000011100001
0101000100100100000011100001
0000010101001100000011100001
0100011100000010000011100001
0010000110000110000011100001
1010000000010011000011100001
0001011010000000100011100001
0110000010100000100011100001
0000100001010001100011100001
0101000000010001010011100001
0100100100000000110011100001
0110000100001000001011100001
1000000001001010001011100001
0001100000000101001011100001
0000001100100000101011100001
1001000000010000101011100001
0010000001000100101011100001
0000010000000011101011100001
0100010001000000011011100001
0001001000000010011011100001
1000000000100001011011100001
0100001000101000000111100001
1000000100010100000111100001
0001010000100010000111100001
0000001001010010000111100001
0110000001000001000111100001
0000000010100101000111100001
1000000001100000100111100001
0100010000010000100111100001
0001000110000000010111100001
0000001000000100110111100001
1000011000000000001111100001
0000000000011000011111100001
0101110101010000000000010001
1010101101001000000000010001
1001110011001000000000010001
0010101010110100000000010001
1111000100001100000000010001
0110001001101100000000010001
0001100101101100000000010001
0000011101011100000000010001
1100000111000110000000010001
0101000100110110000000010001
0101010001001110000000010001
0111010001100001000000010001
1100110010010001000000010001
0010011110010001000000010001
0001001101110001000000010001
1101000000111001000000010001
1010010010100101000000010001
1000100100110101000000010001
0001000110011101000000010001
1000101011000011000000010001
0010110010001011000000010001
0011001001001011000000010001
1000001000101111000000010001
1011000001101000100000010001
0110101000011000100000010001
0010111001000100100000010001
1000010001110100100000010001
0110000011100010100000010001
1010010000011010100000010001
0000100110100110100000010001
0100001001010110100000010001
1001100001010001100000010001
0100000111010001100000010001
0001101100000101100000010001
0000010100101101100000010001
0011100000100011100000010001
0000110100010011100000010001
0101000100001011100000010001
0010010110101000010000010001
1110101000000100010000010001
0011011010000100010000010001
0110000101010100010000010001
1001100010010010010000010001
0000111000110010010000010001
0100001101001010010000010001
0100001010100110010000010001
0101001110000001010000010001
1100001001010001010000010001
0101100001001001010000010001
1001010000001101010000010001
1001000001100011010000010001
0111000000000111010000010001
0000010110000111010000010001
1010100011000000110000010001
0101000101100000110000010001
1000001010101000110000010001
0100010011000100110000010001
0001010100010100110000010001
1100000100000101110000010001
0000011001000011110000010001
0110110011000000001000010001
1010000111010000001000010001
1000010010111000001000010001
1000100011100100001000010001
1110100100000010001000010001
0100000110101010001000010001
1011010000010001001000010001
0110000100110001001000010001
0001110000101001001000010001
0010001011000101001000010001
1000000101001101001000010001
1101001000000011001000010001
0000100101011000101000010001
1000110100000100101000010001
0100011000001100101000010001
0010011010000010101000010001
0101010000010010101000010001
0000101000101010101000010001
1000000110100001101000010001
1101010001000000011000010001
1010110000100000011000010001
0111001000100000011000010001
0000011011001000011000010001
0000000011110010011000010001
0001100001000110011000010001
1100000000001110011000010001
0000101000001101011000010001
0100010000100011011000010001
0001000010001011011000010001
0001110010000000111000010001
0110000110000000111000010001
1001000000110000111000010001
0000000010011100111000010001
0101110010100000000100010001
0001010001111000000100010001
1001010100100100000100010001
1000000011011100000100010001
0010000100111100000100010001
0100011011000010000100010001
1010101000100010000100010001
1001001001010010000100010001
0111100000001010000100010001
0010001110001010000100010001
0011101010000001000100010001
0001011100001001000100010001
0000000111101001000100010001
1010001000011001000100010001
1010100001000101000100010001
0100010001010101000100010001
0111000000110000100100010001
1001100100001000100100010001
0000111010001000100100010001
0000001110010100100100010001
0001001000101100100100010001
1000000010110010100100010001
0110010000000110100100010001
0010010011000001100100010001
0000111100000100010100010001
0001001100100010010100010001
0010000001011010010100010001
0110110000000001010100010001
0100000010010011010100010001
0010011000010000110100010001
0101100000000100110100010001
0000010100001010110100010001
0010000000101001110100010001
0011011001000000001100010001
0100101100100000001100010001
0100010100011000001100010001
0001100110000100001100010001
1100001001000100001100010001
1000011010000001001100010001
0001001000010101001100010001
0010010000001101001100010001
0000000100100111001100010001
0001100001100000101100010001
0010100000010100101100010001
1011000000000010101100010001
0100000101000010101100010001
1110100000110000000010010001
0001100110110000000010010001
1100001011001000000010010001
1010100110000100000010010001
1100001100010100000010010001
0001101010001100000010010001
0001101001100010000010010001
1010001010010010000010010001
0100010110010010000010010001
0001000111001010000010010001
0100001000111010000010010001
1011001000100001000010010001
0000110011000101000010010001
0010101000000111000010010001
0011001110000000100010010001
0100011101000000100010010001
1000110010100000100010010001
1100000100101000100010010001
1000000101010010100010010001
0000100000011110100010010001
0110000000010101100010010001
1000110000010100010010010001
0011000000101100010010010001
1110000001000010010010010001
1000101000001010010010010001
1000010100100001010010010001
0010010001010001010010010001
0000100000111001010010010001
0001001001000101010010010001
0100100001010000110010010001
0001100100000010110010010001
0010010000100010110010010001
0000001100010001110010010001
1000111001000000001010010001
1100010010000100001010010001
0011010100000010001010010001
0110000000100110001010010001
0111100000000001001010010001
0100010001001001001010010001
0010000010101001001010010001
0000011100000101001010010001
0100001010100000101010010001
0001000100100100101010010001
0001000001000011101010010001
1001000100001000011010010001
1000000011000001011010010001
0110000111000000000110010001
1010011000000100000110010001
0000101001010100000110010001
0000110100100010000110010001
1000101100000001000110010001
1001010001000001000110010001
0101000000100011000110010001
1101000010000000100110010001
0100000001100100100110010001
0000000110000011100110010001
0101001000010000010110010001
1000000101000100010110010001
0000100011000010010110010001
0000010011100000001110010001
1010000001001000001110010001
1000100000000110001110010001
0000110000010001001110010001
0010001000000001101110010001
0000001010000100011110010001
1101011100000000000001010001
1000000101111000000001010001
0011100100010100000001010001
1010001001010100000001010001
0100010000111100000001010001
1111000000100010000001010001
0001000010111010000001010001
0010011000100110000001010001
0111000010001001000001010001
0000011010001101000001010001
0000100001110011000001010001
0001110100100000100001010001
1000101001100000100001010001
0000010110011000100001010001
0100001110000010100001010001
0010000001001110100001010001
1000010010000011100001010001
0100100111000000010001010001
1001100000101000010001010001
0101000100011000010001010001
0110001000010010010001010001
0001001000001110010001010001
1000110001000001010001010001
0000000001011101010001010001
1000000100001011010001010001
0001001001010000110001010001
0010000100110000110001010001
0100100000001010110001010001
0100010000010001110001010001
0000000010100101110001010001
1011100001000000001001010001
0100011001100000001001010001
0010010110000100001001010001
0001001101000100001001010001
0001101010000010001001010001
1000001000110010001001010001
0100000001011010001001010001
0010111000000001001001010001
0000000110010011001001010001
1110001000000000101001010001
1001000010000100101001010001
1000011000000100011001010001
0001010100000001011001010001
0010010000001000111001010001
0110101001000000000101010001
1010000110100000000101010001
1000011001001000000101010001
1000101010000100000101010001
0100001100001100000101010001
1001110000000010000101010001
0010010101000010000101010001
0000101000011010000101010001
0000110110000001000101010001
1100000101000001000101010001
1001001000000001100101010001
0110000000100100010101010001
0001000000110001010101010001
1000010000100000110101010001
0010001000101000001101010001
0000110001000100001101010001
0000000010110100001101010001
1000000011000010001101010001
1000100000100001001101010001
0010000001010001001101010001
0000011100000000101101010001
0000000010001001101101010001
1100000000010000011101010001
0000000101001000011101010001
1010010011000000000011010001
0000011110100000000011010001
1101000001010000000011010001
0110001010000100000011010001
1000010100000110000011010001
1001100010000001000011010001
0100101000100001000011010001
1000011000010001000011010001
0101010000000101000011010001
0110110000000000100011010001
0001100001001000100011010001
0000011000001010100011010001
1000000010110000010011010001
0000000100001100110011010001
1001010000100000001011010001
0000001100011000001011010001
0000000011001100001011010001
0010001001000010001011010001
1010000000000101001011010001
0000100000001011001011010001
0000101000000100101011010001
0000100001100000011011010001
0001000000010100011011010001
0000010010000010011011010001
1100001000000010000111010001
0010000000010110000111010001
0000001011000001000111010001
0010010000100001000111010001
0100000000011001000111010001
1000100000010000100111010001
0000010010000100100111010001
0001010000001000010111010001
0000100000000101010111010001
0010000001000000110111010001
0010100010000000001111010001
0000000000100010101111010001
1010111010000000000000110001
0101011000101000000000110001
0110000010111000000000110001
1110010001000100000000110001
0100100011001100000000110001
0010001001110010000000110001
1000100001101010000000110001
0000010101100110000000110001
0001111001000001000000110001
0011000011010001000000110001
1000001110000101000000110001
0000101100100011000000110001
0100000000011111000000110001
1001001100010000100000110001
1100000010100100100000110001
0011010001000010100000110001
1000011000100010100000110001
0000010010001110100000110001
0100001001100001100000110001
0000010010110001100000110001
1001000000000111100000110001
0001000001110100010000110001
1100010100000010010000110001
0000100110001010010000110001
0010100100000101010000110001
0011100000010000110000110001
0000000000111010110000110001
0010001000000110110000110001
1000100000100001110000110001
0000000101001001110000110001
0110001101000000001000110001
1101000010010000001000110001
0011000110001000001000110001
0011110000000100001000110001
0100101000010100001000110001
0010100010010010001000110001
1000001010001010001000110001
0001000010100110001000110001
1100000001001000101000110001
0010100001000001101000110001
0001101100000000011000110001
1010001000010000011000110001
0010010010000001011000110001
0000010001100000111000110001
0000101111000000000100110001
0110100100010000000100110001
1010010000110000000100110001
1100000110001000000100110001
0010101000001100000100110001
1101100000000001000100110001
0001010000010011000100110001
0000100010000111000100110001
0010000101100000100100110001
0000001000001011100100110001
0011010100000000010100110001
1001000011000000010100110001
0010100010100000010100110001
1000110000001000010100110001
1010000010000100001100110001
0100000000101100001100110001
0011000000100001001100110001
0000100100001001001100110001
0000110000000010101100110001
0100000000010001101100110001
0100100001000000011100110001
0000000110010000011100110001
1000000000100010011100110001
0001000000001000111100110001
0111010000010000000010110001
1000100011010000000010110001
0100101100001000000010110001
0000011010011000000010110001
0001010110000100000010110001
0010000011100100000010110001
1000000000110110000010110001
1110000010000001000010110001
0010010100001001000010110001
0010100010001000100010110001
0100100000000011100010110001
0101100010000000010010110001
0000001100100100010010110001
0000111000000000110010110001
0000000101101000001010110001
0001100000011000001010110001
0010000100010100001010110001
0100000011000010001010110001
0000101010000001001010110001
1010000000100000101010110001
0000001000010010101010110001
0011000001000000011010110001
0100000000110000011010110001
0000000100000011011010110001
0010110001000000000110110001
0100000010010100000110110001
0000001010100010000110110001
0000000100011010000110110001
0001000010001001000110110001
0001000001010000100110110001
0000010000101000100110110001
0000100100000100100110110001
0110000000001000010110110001
0001000000000110010110110001
0101000100000000001110110001
0000000001000101001110110001
0010100100101000000001110001
1000010010010100000001110001
0101001001000010000001110001
1001000100100001000001110001
1000101000001001000001110001
0100100010010000100001110001
0100010100000100100001110001
0010011001000000010001110001
0011000010000010010001110001
0000010000101010001001110001
0000000011100001001001110001
0100000000001001011001110001
0001000000011100000101110001
0000001000110000100101110001
0010000000000101100101110001
0000100001000110000011110001
0000000101010000010011110001
1000000000000010110011110001
1110010101100000000000001001
1111001000101000000000001001
1000111010101000000000001001
1001100011010100000000001001
0010011110001100000000001001
0100110001101100000000001001
1010010000111100000000001001
0000100110111100000000001001
0001011100100110000000001001
0010010101010110000000001001
0110000100101110000000001001
1000100111001001000000001001
0010001010111001000000001001
1100100010100101000000001001
0100001001110101000000001001
0001000110110011000000001001
0100001011001011000000001001
0000100101100111000000001001
1001010000010111000000001001
0101010010011000100000001001
0111100010000100100000001001
1000101110000100100000001001
0000010111100100100000001001
1011001001000010100000001001
1100100001010010100000001001
0000110100101010100000001001
0001100100010110100000001001
1001001010100001100000001001
0010010100110001100000001001
0001101000011001100000001001
0110010001000101100000001001
0101000100100101100000001001
1101001101000000010000001001
0101110011000000010000001001
0110000110110000010000001001
0010110001110000010000001001
0010001101011000010000001001
0101001010010100010000001001
1000011001010100010000001001
0011010001001100010000001001
1001101000100010010000001001
1101000010001010010000001001
0010100010101010010000001001
0000101000011110010000001001
1010001001100001010000001001
0001010101100001010000001001
1010110000000101010000001001
0100010000011101010000001001
1100010001000011010000001001
1010000010010011010000001001
0010010100001011010000001001
0011110100000000110000001001
0000101101100000110000001001
1010000100101000110000001001
0110001000001100110000001001
0010001000110010110000001001
0101010000000110110000001001
0010000110000110110000001001
0000011100000101110000001001
0100100000100011110000001001
0011011100010000001000001001
0111100000110000001000001001
0010100101101000001000001001
0010101001010100001000001001
0101111000000010001000001001
0110010001001010001000001001
0001101101000001001000001001
1001010011000001001000001001
0000110110010001001000001001
1010000100011001001000001001
0010000001110011001000001001
0000001010010111001000001001
0000110000001111001000001001
0001100110100000101000001001
0101010001100000101000001001
0000001111001000101000001001
1011000000010100101000001001
0100100000011100101000001001
1000110010000010101000001001
1000001000001101101000001001
0000010101000011101000001001
0010000010001011101000001001
0100001000111000011000001001
0100101100000100011000001001
1000010100001100011000001001
1011000100000010011000001001
0000010110100010011000001001
1000001001001010011000001001
0111010000000001011000001001
0010001110000001011000001001
0000100011100001011000001001
0010000000101101011000001001
0110100001000000111000001001
0001110100110000000100001001
1010001100110000000100001001
0100001101101000000100001001
1100110000011000000100001001
1011000010011000000100001001
1101010001000100000100001001
1010001001001100000100001001
0101000000111100000100001001
1010110100000010000100001001
0111010000010010000100001001
1100001100000110000100001001
1110101000000001000100001001
0111000011000001000100001001
1000010110100001000100001001
0010010001011001000100001001
0011010000100101000100001001
0000000100011111000100001001
0001110001001000100100001001
0100010100001100100100001001
0000010110010010100100001001
0000101000100110100100001001
0001000101010001100100001001
0010001100001001100100001001
0000100010101001100100001001
0100111000100000010100001001
1000000111000010010100001001
0100100100001010010100001001
0001100000010011010100001001
0010010010100000110100001001
0000100011010000110100001001
0000000100110100110100001001
0100001001000010110100001001
0110000000010001110100001001
0001101010010000001100001001
1000010101010000001100001001
0111000100000100001100001001
1100000010010100001100001001
1010001010000010001100001001
1000100001100010001100001001
0000010000111010001100001001
1000100100000101001100001001
1001001100000000101100001001
0110000000100010101100001001
0100000110000001101100001001
1001110000000000011100001001
0010100010000100011100001001
0001000100001001011100001001
0100101110010000000010001001
1001001100011000000010001001
0110101000100100000010001001
0011000101100100000010001001
0011010010010100000010001001
0000001101110010000010001001
0101000001101010000010001001
1000010001011010000010001001
1110010000000110000010001001
0000110110000110000010001001
0110010110000001000010001001
0001010010101001000010001001
0000101001101001000010001001
1010001100000011000010001001
0011010001000011000010001001
1100000000110011000010001001
0000110101010000100010001001
1110000001001000100010001001
0101000001010100100010001001
0000111000001100100010001001
0110001010000010100010001001
1001000110000010100010001001
0010000100011010100010001001
0100011000100001100010001001
1010001010001000010010001001
1010000100010100010010001001
0000010001100110010010001001
0000111010000001010010001001
0100100001000101010010001001
0010011001000000110010001001
0000100110001000110010001001
1000001000000110110010001001
0000010000010011110010001001
0010110010100000001010001001
1101010000010000001010001001
0111000010001000001010001001
0001001110000100001010001001
1000011000100100001010001001
0011001000100010001010001001
1010100000001010001010001001
0010000011000110001010001001
1100001010000001001010001001
1001100000100001001010001001
0011000100000001101010001001
0000110000011000011010001001
0000000101010001011010001001
0001001000010000111010001001
1000110011000000000110001001
1110000010100000000110001001
0001011001010000000110001001
1101100000000010000110001001
0010010010001010000110001001
0001100110000001000110001001
0000001101000101000110001001
0100000010001101000110001001
1000010000110000100110001001
0010000000000111100110001001
1000011100000000010110001001
0101000100100000010110001001
0100010010010000010110001001
0001001010000010010110001001
0000000101001010001110001001
0010000001010000101110001001
0000010000001001101110001001
1111000100010000000001001001
0110000001111000000001001001
0110011000010100000001001001
0001001001101100000001001001
0000010011011100000001001001
0101100100100010000001001001
0010101001100010000001001001
1000101010010010000001001001
0001110010001010000001001001
1010000110001010000001001001
0010000111010001000001001001
1101100000001001000001001001
1010011000001001000001001001
0001110001000101000001001001
0010100000011101000001001001
0001001001010011000001001001
0100000110000111000001001001
1100110000000100100001001001
0010110000010010100001001001
0000000011101010100001001001
0100100011000001100001001001
1010000100000101100001001001
0100010000001011100001001001
1011100010000000010001001001
0110110000001000010001001001
0000101011001000010001001001
0001010000111000010001001001
1000001010100100010001001001
0100000101100100010001001001
0101000010100001010001001001
1100000110000000110001001001
0001000101000010110001001001
0000000010011001110001001001
0100000110011000001001001001
1010010000100010001001001001
0000001100101010001001001001
0110100000000011001001001001
0001000000100111001001001001
0010001010010000101001001001
0001100001010000101001001001
1000000000111000101001001001
0000110101000000011001001001
0001010010000100011001001001
1100000000000101011001001001
0000001001000100111001001001
0110001110000000000101001001
0000101101010000000101001001
1001000001110000000101001001
1010100000101000000101001001
0001000110001100000101001001
0010000010110010000101001001
1000010000001110000101001001
1011000000000011000101001001
0000011010000001100101001001
1010010000010000010101001001
1100000000100010010101001001
0010001000001010010101001001
0010000100100001010101001001
1000100000000001110101001001
0010010100001000001101001001
0100000001001100001101001001
0000011001000010001101001001
0010001000000101001101001001
0000000000010011101101001001
0100010000000000111101001001
0111010000100000000011001001
1100001100100000000011001001
0001101010100000000011001001
0010100100110000000011001001
0100011010001000000011001001
1101000010000100000011001001
1001011000000010000011001001
0100010001010001000011001001
0010000000101011000011001001
1000001001010000100011001001
0000000100100110100011001001
0000101000000011100011001001
0001000011010000010011001001
0000100000101100010011001001
0100000100001001010011001001
0011000000000100110011001001
0000000001100001110011001001
1100100001000000001011001001
0100001000010010001011001001
1000010100000001001011001001
0001000000001010101011001001
0000000010000101101011001001
0010000001001000011011001001
0100110100000000000111001001
0000010001101000000111001001
0100000011000010000111001001
0000001000010001010111001001
0000000110100000001111001001
0000100000010100001111001001
0101000000000001001111001001
1011010001010000000000101001
1000001111010000000000101001
0001101100101000000000101001
1001011010000100000000101001
0000111101000100000000101001
1011100000001100000000101001
0101010101000010000000101001
0001101011000010000000101001
1010100000110010000000101001
0011010000101010000000101001
0000100101011010000000101001
0011110010000001000000101001
0100110100100001000000101001
1101001000010001000000101001
0000011100011001000000101001
0000011001100011000000101001
1000000001001111000000101001
1100001001000100100000101001
0010000010011100100000101001
0000001110100010100000101001
1000101000001010100000101001
1000000101100001100000101001
1010010000000011100000101001
0100000010010011100000101001
0010101010010000010000101001
1101000000100100010000101001
1000100010000110010000101001
0000000111000101010000101001
0100000011100000110000101001
0100011000010000110000101001
1000000001011000110000101001
0010100000100100110000101001
0000110001000001110000101001
1110110000000000001000101001
1010000011100000001000101001
0001000101110000001000101001
0100010001010100001000101001
0001010010010010001000101001
1100000100001010001000101001
0001001000001110001000101001
0001010100000101001000101001
0110001000000001101000101001
0001011001000000011000101001
0001100000010100011000101001
0010010000000110011000101001
1000010000010001011000101001
0001000010000001111000101001
1100100101000000000100101001
1001100010100000000100101001
0101000110010000000100101001
0000010010101100000100101001
0100001000011010000100101001
0010100001000110000100101001
0101000000001001100100101001
1000000010000101100100101001
0000100100000011100100101001
0111100000000000010100101001
1100001010000000010100101001
0000110110000000010100101001
0010000000111000010100101001
0000001001100100010100101001
0000010001010010010100101001
0010011000000001010100101001
0000000000001110110100101001
0010101100000000001100101001
0100000000000111001100101001
1000100000010000101100101001
0000000101000000111100101001
1000000110100100000010101001
0000111000010010000010101001
0001100000100110000010101001
1010100001000001000010101001
1100010000001001000010101001
0010001100000100100010101001
0100000000101100100010101001
0000001010001001100010101001
0001010100010000010010101001
0110000001010000010010101001
0000000010110010010010101001
0001000001001001010010101001
0010010101000000001010101001
0000100100001100001010101001
0100010000100010001010101001
0000000000011011001010101001
0000100001100000101010101001
0100000100010000101010101001
0000000011011000000110101001
0011000100000010000110101001
1000000000101010000110101001
0100100000010001000110101001
0001101000000000100110101001
0000010001000100100110101001
0000100010000010001110101001
0000001000100001001110101001
1010000000000000011110101001
0001010110100000000001101001
0100101010000100000001101001
1000100001100100000001101001
1100010000010010000001101001
0011001100000001000001101001
0000000100110101000001101001
0010100101000000100001101001
0000011000100100100001101001
1001000000100010100001101001
1000111000000000010001101001
0110001000100000010001101001
0010000100010010010001101001
0001010000000011010001101001
0000100010110000001001101001
0100010010000001001001101001
1000010001000000101001101001
0000100000001001101001101001
1000000010001000011001101001
0000000001100010011001101001
0101011000000000000101101001
0000000010001011000101101001
0100000100100000100101101001
0001000000010000110101101001
0011000001000000001101101001
0010001011000000000011101001
0001001000010100000011101001
0000000101000011000011101001
1000100010000000100011101001
0100000000000110010011101001
0000010000001000110011101001
0000100001000000010111101001
1101000110100000000000011001
0001011011100000000000011001
0101001001011000000000011001
1001001000110100000000011001
1000011110000010000000011001
0001010100011010000000011001
1000010001101001000000011001
1100011000000101000000011001
0100100100001101000000011001
0101100010000011000000011001
0110000101000011000000011001
1000100000011011000000011001
0110001100100000100000011001
1100001010010000100000011001
0010100110010000100000011001
0101100000101000100000011001
0001000001110010100000011001
1010000000100110100000011001
0000001100001110100000011001
1111000000000001100000011001
0001010110000001100000011001
0010001001010001100000011001
0001000001001101100000011001
0110001011000000010000011001
0000010111010000010000011001
1110000000011000010000011001
0001100010100100010000011001
0000011000101100010000011001
0010101100000010010000011001
0001011000010001010000011001
1000100000001100110000011001
0100000100010010110000011001
0011000000001010110000011001
1101100000000100001000011001
1010001100000100001000011001
0000111010000100001000011001
0000000001111100001000011001
0000100011001010001000011001
1001000000101010001000011001
0010001000011010001000011001
0100010100000110001000011001
1010100010000001001000011001
0100100001010001001000011001
0011101000000000101000011001
0000011000110000101000011001
0000000100010101101000011001
1001001010000000011000011001
1000000101100000011000011001
0000010001000101011000011001
0100000000100100111000011001
0110010000101000000100011001
0001100101000010000100011001
1100000001001010000100011001
0100001100010001000100011001
0010000110000101000100011001
0001011000000010100100011001
0000000011000110100100011001
0000110000000101100100011001
1011000000100000010100011001
0000001010110000010100011001
0000100001101000010100011001
1000000000010101010100011001
0010010010010000001100011001
0100001010001000001100011001
0000101000000011001100011001
0000000100101000101100011001
1000000001000001101100011001
0001000001010000011100011001
0001111100000000000010011001
0011100001010000000010011001
0100000011110000000010011001
0000010100110100000010011001
0010000110100010000010011001
0100110000001010000010011001
1000000010001110000010011001
1000000110010001000010011001
0000001010100101000010011001
0001000100000111000010011001
0100000110000100100010011001
0000100100100001100010011001
1001010000000000110010011001
0010000010000001110010011001
0110011000000000001010011001
0000100000110010001010011001
0001001000001001001010011001
0010000000001100101010011001
0010001001100000000110011001
0010100000001001000110011001
0000000001010011000110011001
0010010100000000100110011001
0000100100010000010110011001
0000001000001000110110011001
1000001000010000001110011001
0001010000000100001110011001
0100000000000010011110011001
0110100010100000000001011001
1000110100010000000001011001
0100010101001000000001011001
1011010000000100000001011001
0000101100100100000001011001
1010000000110001000001011001
1000000011000101000001011001
0010001010000011000001011001
0000010100100011000001011001
0101101000000000010001011001
0010100001000100010001011001
0100000010001100010001011001
0000010000010110010001011001
0101000011000000001001011001
0001100100001000001001011001
0000010000011001001001011001
0010000001100000101001011001
1000100000000010011001011001
0000001000100001011001011001
0011001000010000000101011001
0010000011001000000101011001
0101000000000110000101011001
0000000000101101000101011001
0001000010100000100101011001
0100000001010000100101011001
1010101000000000000011011001
0000011001000100000011011001
1000000001100010000011011001
0001000000010001100011011001
0100000000101000001011011001
1000000100001000000111011001
1100101000100000000000111001
0101001100000100000000111001
0110010010000010000000111001
0000000110010110000000111001
0001100100010001000000111001
0010010000010101000000111001
0010011000001000100000111001
1010000110000000010000111001
0100000100101000010000111001
0001000010011000010000111001
0100110000000100010000111001
0010000000100011010000111001
0001001000100000110000111001
0100100110000000001000111001
1000000001010010001000111001
0000000010001101001000111001
0010100000001000011000111001
1001001000001000000100111001
0000100000110100000100111001
0000000101001100000100111001
0100000010100001000100111001
1100010000000000100100111001
0010000000010010100100111001
0000001000000100101100111001
1001000001000100000010111001
1000100100000010000010111001
0000001001001010000010111001
0001000100001000100010111001
1000001000000001010010111001
0000000000010100110010111001
0000010010000000101010111001
0101000000110000000001111001
0000001010101000000001111001
1000001000000110000001111001
0001100000000100100001111001
1100000001000000010001111001
0000100010000001010001111001
0000101001000000001001111001
0110000000000100001001111001
0000000100000010101001111001
0100100000001000000101111001
0000010001000001000101111001
0000001100000000010101111001
0000110000100000000011111001
0010000000011000000011111001
0100001000000000100011111001
1111000010110000000000000101
1110100100010100000000000101
0101011100010100000000000101
0100111001100010000000000101
1001000011101010000000000101
0001100110011010000000000101
1001001110000110000000000101
1101000001010110000000000101
0000011011010110000000000101
0011010000110110000000000101
1010000010011110000000000101
0011111000100001000000000101
0110100110100001000000000101
1010001011010001000000000101
1001010001110001000000000101
0100110100011001000000000101
1000000111100101000000000101
0110101000001101000000000101
1000011000011101000000000101
0010101101000011000000000101
0101000101100011000000000101
1001100000100111000000000101
0000010101001111000000000101
0000101011011000100000000101
0100011010100100100000000101
1000001101010100100000000101
0010001100101100100000000101
0110011000010010100000000101
0010000101110010100000000101
0101100001001010100000000101
0000010010111010100000000101
1100000100110001100000000101
0001100010110001100000000101
1100001001001001100000000101
0111000000101001100000000101
1001000010001101100000000101
1101010000000011100000000101
0011000001000111100000000101
1100100100101000010000000101
0110010001101000010000000101
0011101001000100010000000101
0001010010011100010000000101
1010111000000010010000000101
0100011110000010010000000101
0001001010110010010000000101
0000110011001010010000000101
1001110010000001010000000101
0000010110110001010000000101
1000000101011001010000000101
1100000010010101010000000101
0011100000001011010000000101
1000001010001011010000000101
1010000100000111010000000101
0100101100010000110000000101
1001000011010000110000000101
0000110101000100110000000101
1011000000100010110000000101
0010100010010010110000000101
0010010000011001110000000101
0001000110000011110000000101
0010011111000000001000000101
0000000111111000001000000101
0100100111000100001000000101
0101000001101100001000000101
0010100000111100001000000101
1001101001000010001000000101
1010010100010010001000000101
1000100010110010001000000101
1111000000001010001000000101
0001011010001010001000000101
1100001100000101001000000101
1100000011000011001000000101
0001000000111011001000000101
1011001010000000101000000101
1100000110001000101000000101
1001100000101000101000000101
0110000001011000101000000101
0001101000010100101000000101
0000010100110100101000000101
0001011100000001101000000101
0010010000100011101000000101
0001010011100000011000000101
1010001100001000011000000101
0100101010001000011000000101
1110000000100100011000000101
1000000011001100011000000101
0010100001100010011000000101
0001010100000110011000000101
1001000100100001011000000101
0000011010000101011000000101
0100000100001011011000000101
0011000100010000111000000101
0001000001001001111000000101
1001100111000000000100000101
1010110001010000000100000101
0011110100001000000100000101
1000010010110100000100000101
1011000000101100000100000101
1000010101100010000100000101
1100100010001001000100000101
0001001010011001000100000101
0010000101010101000100000101
0100000100101101000100000101
0010010110000011000100000101
0101000010000111000100000101
0001011011000000100100000101
0101101000100000100100000101
0000110110100000100100000101
1000000001111000100100000101
1100000011000100100100000101
0000001101001010100100000101
0001010000001110100100000101
1011100000000001100100000101
1000001110000001100100000101
0000011000110001100100000101
1000000000010111100100000101
0000111010010000010100000101
0011100000110000010100000101
0101011000001000010100000101
0000001110100100010100000101
1100100001000010010100000101
0010010001000110010100000101
1010010000100001010100000101
0001000010101000110100000101
1000001000001100110100000101
0100000100000110110100000101
0111100001000000001100000101
1001011000010000001100000101
1000100100011000001100000101
1010101000000100001100000101
1100010000001100001100000101
0000101110000010001100000101
0101000100010010001100000101
1000001000101010001100000101
0001010001000101001100000101
0110001100000000101100000101
0100110000010000101100000101
0000000011100001101100000101
0000100101000001011100000101
1000100010000000111100000101
0001110011010000000010000101
1100000111010000000010000101
1101010010001000000010000101
1011100001001000000010000101
0111010001000100000010000101
1100101001000100000010000101
0010000110110100000010000101
0111100000100010000010000101
0110000110001010000010000101
1100000100100110000010000101
0010100001010110000010000101
0011010100010001000010000101
0100001010101001000010000101
0010010010001101000010000101
1110010100000000100010000101
1010101000100000100010000101
0101001010010000100010000101
1001000001100100100010000101
1001100000010010100010000101
0000000011001110100010000101
0000110001001001100010000101
0001001011001000010010000101
0001110000100100010010000101
0000010100011010010010000101
0011000010000110010010000101
0000011001100001010010000101
1001001000010001010010000101
0010000100101001010010000101
0000000011010011010010000101
0000100011100000110010000101
1000000110000100110010000101
0000011000010100110010000101
1010000001000001110010000101
0101011000100000001010000101
0001100101100000001010000101
1110001000010000001010000101
0110110000001000001010000101
1001001000001100001010000101
0101000110000001001010000101
0011001001000001001010000101
0010100010010001001010000101
0000101100001001001010000101
0000111010000000101010000101
0000000110100010101010000101
0010001000000110101010000101
0101000001010000011010000101
1000000000001010111010000101
0000111101000000000110000101
0101000011100000000110000101
1100001100001000000110000101
0100010000111000000110000101
0001000001011100000110000101
1010100010000010000110000101
0110001001000010000110000101
0101110000000001000110000101
1000011000000011000110000101
0100010010000010100110000101
0000100010000101100110000101
0100100110000000010110000101
1010000000011000010110000101
0010001010000000110110000101
0000000010101100001110000101
1000000001100000011110000101
0001000000000100111110000101
0110101010010000000001000101
0001101100110000000001000101
0101001110001000000001000101
0010100101100100000001000101
0001100011001100000001000101
0100100101010010000001000101
1010001100100001000001000101
0001001011100001000001000101
1000010110001001000001000101
1110000001000101000001000101
0000111000010011000001000101
0001000100010111000001000101
0010111000001000100001000101
1010000010101000100001000101
0101000000110100100001000101
0100010001001100100001000101
0111000100000010100001000101
0010010010000110100001000101
0001100101000001100001000101
0110001101000000010001000101
1000011011000000010001000101
1010000110010000010001000101
0000100001111000010001000101
0010110000010100010001000101
1100000000011010010001000101
0000000110001110010001000101
0010000011001001010001000101
1000100000001101010001000101
0100010000000111010001000101
1110100000000000110001000101
0001101010000000110001000101
1000000101100000110001000101
0000100000100110110001000101
0001110110000000001001000101
1000110001100000001001000101
0010001001110000001001000101
1000001010011000001001000101
0011010000001100001001000101
0001000011010010001001000101
0100001000001110001001000101
0100001011000000101001000101
0000001100010010101001000101
0000100010001010101001000101
0010001010000010011001000101
0101100000000001011001000101
0000010010010000111001000101
1000001000000001111001000101
1000000101001100000101000101
0000011000101100000101000101
0100100000011100000101000101
0110110000000010000101000101
0001011100000010000101000101
1100000110000010000101000101
0011000010001010000101000101
0000000001110110000101000101
0100101100000001000101000101
0100000010110001000101000101
1100011000000000100101000101
0010010001100000100101000101
0001000000100011100101000101
1000110100000000010101000101
0001000101010000010101000101
0010000000010011010101000101
0000000011000010110101000101
1011000100000000001101000101
0000010001011000001101000101
0000100100000100101101000101
1000000000000110011101000101
0000110010101000000011000101
1011000000010100000011000101
0110000000101100000011000101
1100100000010001000011000101
0000001101010001000011000101
0000010000110101000011000101
0010000111000000100011000101
1000001010000010100011000101
0100000001000011100011000101
0001100100001000010011000101
0000001000101010010011000101
0001010000000010110011000101
1000000100110000001011000101
0000010011000001001011000101
0000000001101000101011000101
1000010000000100101011000101
1001000010000000011011000101
0000000100000101011011000101
1001001001000000000111000101
0010001100000100000111000101
0000100001100001000111000101
0000010100001000100111000101
0000000010010100010111000101
0100000000100000110111000101
0100000101000000001111000101
0001100000000010001111000101
0010000000001001001111000101
1110100011000000000000100101
0100011101001000000000100101
0010110010011000000000100101
1000010100111000000000100101
1010000001110100000000100101
0001111000001100000000100101
1100001010001100000000100101
1011000101000010000000100101
0001001001100110000000100101
0000100100110110000000100101
1100111000000001000000100101
1011010000000101000000100101
0000011100100101000000100101
0001100001010101000000100101
0100001100010011000000100101
0010000010110011000000100101
1000001011100000100000100101
0000100101101000100000100101
0110110000000100100000100101
1101000100000100100000100101
0001110000100010100000100101
0010001010001010100000100101
1000010001000110100000100101
0010101000010001100000100101
1001010001001000010000100101
0000001000111100010000100101
0111010000000010010000100101
0110001010000001010000100101
0000100010101001010000100101
0010011000100000110000100101
0011000000001100110000100101
1100000010000010110000100101
0000001001000101110000100101
1011100000010000001000100101
0000111100010000001000100101
0110000110010000001000100101
1000010011010000001000100101
0101100100001000001000100101
0011001100000100001000100101
0110101000000010001000100101
0000101001100001001000100101
0000010000010111001000100101
0011000001100000101000100101
1000000000011100101000100101
0010000010000101101000100101
0100000101100000011000100101
0000000010011010011000100101
1000100000000011011000100101
0000010100001000111000100101
0000000000110001111000100101
1101000000011000000100100101
0010001011000100000100100101
0000000110011100000100100101
0001010010100001000100100101
0001101000000011000100100101
1010010000001000100100100101
0000100000011010100100100101
0110000000000011100100100101
1000001101000000010100100101
0000110001100000010100100101
0100000001010100010100100101
0000000100100011010100100101
0110010000100000001100100101
0010000101001000001100100101
1000000000100101001100100101
0101000010000000101100100101
0000100000001100011100100101
0000001000000010111100100101
1010001110000000000010100101
0000010111100000000010100101
0100100001110000000010100101
1000001001011000000010100101
1100010000010100000010100101
0000101010000110000010100101
0101000000001110000010100101
1101000001000001000010100101
0110000000011001000010100101
1000000100001101000010100101
1100100000001000100010100101
1000000010010001100010100101
0001001100000000110010100101
0100010000000001110010100101
0011010010000000001010100101
0010001000101000001010100101
0001000000110100001010100101
0000000101000001101010100101
0001000100101000000110100101
1001000010000100000110100101
0010000000100110000110100101
1000000100000010100110100101
0011000000000001010110100101
0000000001001000110110100101
0000001010010000001110100101
0000010001000010001110100101
0010100000000000101110100101
0101010011000000000001100101
1010011000010000000001100101
0011000010100100000001100101
1101100000000010000001100101
0000010110010010000001100101
0010110100000001000001100101
1000010000100011000001100101
0001000001001011000001100101
0010001000000111000001100101
1100000001010000100001100101
1000001100001000100001100101
0001000010011000100001100101
0100001000100010100001100101
1100010100000000001001100101
0100000000111000001001100101
0001000100100010001001100101
0000100001000000111001100101
0010101000100000000101100101
0000110010000100000101100101
0100010000001001000101100101
0001000001000100100101100101
0000000100010001100101100101
1000000000110000010101100101
0010000000010100001101100101
1000100101000000000011100101
1000001000100100000011100101
0010100000001010000011100101
0000000000010110100011100101
0010000001100000010011100101
0000101000010000010011100101
0100000010000100001011100101
1101100001100000000000010101
0100001111100000000000010101
0000111100101000000000010101
0011100010101000000000010101
1100010001011000000000010101
0000110110010100000000010101
0000010011101100000000010101
1001100000011100000000010101
0101101100000010000000010101
0001010110100010000000010101
1100110000000110000000010101
1000011101000001000000010101
0110100000010011000000010101
0100011000001011000000010101
1001111000000000100000010101
0110100101000000100000010101
0011010010010000100000010101
0001000100111000100000010101
0001000111000100100000010101
0100000000101110100000010101
0000001010100011100000010101
0000001110011000010000010101
0100010100001100010000010101
0110000100100010010000010101
1000001001000110010000010101
0011000101000001010000010101
0010001000110001010000010101
0100000001100101010000010101
1000010000010011010000010101
0100000010110000110000010101
1101000000001000110000010101
0010001001001000110000010101
0001010000100001110000010101
0001010101001000001000010101
0100001010010010001000010101
0000110000011010001000010101
0001100011000001001000010101
1010000001100001001000010101
0000001001011001001000010101
1100010000100000101000010101
0111000000000100101000010101
0000100000100101101000010101
1000000110000010011000010101
0010000000010110011000010101
0000001100000100111000010101
1111010000000000000100010101
1100001000110000000100010101
0000100011110000000100010101
0001101001001000000100010101
0110000010001100000100010101
0011000001100010000100010101
0000100100001110000100010101
0001100100100001000100010101
0000110001000011000100010101
1001000000001011000100010101
0001100010000010100100010101
0101000001000001100100010101
1010000100000000110100010101
0000101000000001110100010101
1001000010100000001100010101
0011000000011000001100010101
0000010010000110001100010101
0000000001001100101100010101
0010000011000000011100010101
0000010000110000011100010101
0010101011000000000010010101
0110010010100000000010010101
0100111000010000000010010101
0010000101001100000010010101
1000010000101010000010010101
0001001000010110000010010101
1010110000000001000010010101
0110001100000001000010010101
0001011010000001000010010101
0001000001101001000010010101
1000000001010101000010010101
0000000100110011000010010101
1001000100000001100010010101
0000000000001111010010010101
0000010010001000110010010101
0010100000000100110010010101
0100001000000010110010010101
1000100010001000001010010101
0000001001100100001010010101
0100000000011100001010010101
0010010001000000101010010101
0000110100000000011010010101
0001000000100010011010010101
1000010110000000000110010101
0010000000001010100110010101
0100010001000000010110010101
0000000010100001010110010101
0000011000001000001110010101
1100000000000001001110010101
0000000100010000101110010101
0110010100010000000001010101
1011001000001000000001010101
0010100110000010000001010101
0000001011001010000001010101
1100001010000001000001010101
0000101001000101000001010101
0010000010010101000001010101
0011010000000011000001010101
0000110011000000100001010101
1001000001000010100001010101
1000000000011001100001010101
1001000100000100010001010101
0000100100010001010001010101
0100010010001000001001010101
0000000100101100001001010101
0100100000100010001001010101
0100000100000001101001010101
0000100010000100011001010101
0000000001000011011001010101
0010011010000000000101010101
0100000001101000000101010101
1000010000000101000101010101
0000001000000110100101010101
0001001000000000011101010101
0100100100000100000011010101
0000010001010010000011010101
0000000010100110000011010101
0010001000010000100011010101
0111000000000000010011010101
1000000001001000010011010101
0000000100000010010111010101
0001101010010000000000110101
0111000001001000000000110101
0010011100000010000000110101
0100010000110010000000110101
0101010100000001000000110101
1010000100010001000000110101
1000000011001001000000110101
1000100110000000100000110101
0000000011010010100000110101
0001100000001001100000110101
1000010010100000010000110101
0100100000011000010000110101
0001000100010010010000110101
1000001100100000001000110101
0000100101000010001000110101
0010000000001011001000110101
0000000010101000101000110101
0100011000000000011000110101
0001000000000101011000110101
0000011001010000000100110101
0000000000111001000100110101
0100001000000101000100110101
0011001000000000100100110101
0101000000100000010100110101
0000010000000100110100110101
0011100100000000000010110101
0000001000001100100010110101
0010000010010000010010110101
0000100001000001010010110101
0000010000100001001010110101
1000100000100000000110110101
0010100001010000000001110101
0000001100010100000001110101
0100000100001010000001110101
0110000000100001000001110101
0000011000000001100001110101
0000110000000010010001110101
0001010000010000001001110101
1000000001000100001001110101
0010000100000000011001110101
0000010100100000000101110101
1010000000000010000101110101
0000000010001000010101110101
0010010000000100000011110101
0000000110000001000011110101
0001000000100000100011110101
0110111100000000000000001101
0000011001111000000000001101
1010010011000100000000001101
0000101011100100000000001101
0100000101011100000000001101
0010001110010010000000001101
0011000001011010000000001101
0100100010010110000000001101
1110010000010001000000001101
1000101000110001000000001101
0101010001001001000000001101
0001110100000011000000001101
0000000010101111000000001101
1001010100100000100000001101
0010010101001000100000001101
1010001000011000100000001101
0000100111000010100000001101
0010100000001110100000001101
0010100001100001100000001101
0000010011010001100000001101
1000000100001011100000001101
0011000110001000010000001101
0101100000001100010000001101
1000000001110010010000001101
0101001000000011010000001101
1100001000100000110000001101
0000000001101100110000001101
0000011000001010110000001101
0100000101000001110000001101
0001000000010101110000001101
1100011001000000001000001101
1001000110010000001000001101
0100010100101000001000001101
0110001010000100001000001101
1000110000010100001000001101
1010100100000000101000001101
1000000010100100101000001101
0001000100001100101000001101
0100000001000110101000001101
0000001011010000011000001101
0001001000100100011000001101
0001100010000010011000001101
0100010000010010011000001101
0100010111000000000100001101
0010101010001000000100001101
1001010010000010000100001101
0001100000101010000100001101
1101000000100001000100001101
0010001000100011000100001101
0010011000000100100100001101
0001101100000000010100001101
0001000011000100010100001101
1000100000100100010100001101
0110000010000010010100001101
0000001001001001010100001101
1000010001000000110100001101
1001000001001000001100001101
0010000001100100001100001101
0000001100010100001100001101
0010100000010010001100001101
0000110000100001001100001101
0100000000011001001100001101
0000101001000000101100001101
0001000000110000101100001101
1100000100000000011100001101
0010000000001000111100001101
1100110000100000000010001101
0011011000001000000010001101
0010000011101000000010001101
1000001010010100000010001101
1011000010000001000010001101
0001001100100001000010001101
0000100100010101000010001101
0101100100000000100010001101
0000100000111000100010001101
1100000000000101100010001101
0010100101000000010010001101
1001000000101000010010001101
0100000010100100010010001101
0011100000000100001010001101
0000010001001100001010001101
0110000000100001001010001101
0000011000010001001010001101
0000100001000011001010001101
0001000011000000101010001101
0100001000001000101010001101
0000001100000010011010001101
0000000010001001011010001101
0000010000100000111010001101
0000011010100000000110001101
0100100001001000000110001101
0110000000010100000110001101
1000000001000110000110001101
0100000100000011000110001101
0000000101100000100110001101
1000000010001000100110001101
0000001000010010100110001101
0000000100001100010110001101
0000110000000010010110001101
1000100110100000000001001101
0001011010010000000001001101
0100101000101000000001001101
1001101000000100000001001101
0000110100001100000001001101
1110001000000010000001001101
0100010010100010000001001101
1000100001001010000001001101
0000000110010100100001001101
0100001000010001100001001101
1101010000000000010001001101
0000011100100000010001001101
0010101000000001010001001101
0010000001010000110001001101
0010100011000000001001001101
0001000010101000001001001101
0010000100000110001001001101
0000000101100001001001001101
0011000000010001001001001101
0000000000011100011001001101
0101100010000000000101001101
0000000100111000000101001101
0000100000000111000101001101
0100001000000100010101001101
1000000010000001001101001101
0001010101000000000011001101
0101000000011000000011001101
0000001000001101000011001101
0000100001000100100011001101
0010010010000000010011001101
1000000000000011010011001101
0001000000100100000111001101
0101001010100000000000101101
0010001101100000000000101101
0101110000010000000000101101
0001100110000100000000101101
0100011000000110000000101101
1100000110000001000000101101
1010000000101001000000101101
0100100000001011000000101101
0001001001010000100000101101
0000010000001101100000101101
1011001000000000010000101101
0100101001000000010000101101
1000100100010000010000101101
0110000100000100010000101101
1000101010000000001000101101
0100100000100100001000101101
0000001000110010001000101101
0010000001000001011000101101
1000010100000100000100101101
0100000001100010000100101101
0001000000010110000100101101
0000100011000001000100101101
0010000110000000100100101101
0000001000101000100100101101
0000000010100000011100101101
0010010000110000000010101101
0000000001100101000010101101
0000010010000011000010101101
1000011000000000100010101101
1000000011000000010010101101
0010000000000010110010101101
1001000000000010001010101101
0000101100000010000001101101
0000000011000110000001101101
1000001001000001000001101101
0101000000000101000001101101
0110000000001000100001101101
0000000010100001100001101101
0001100000100000010001101101
0100000010010000010001101101
0000000101001000010001101101
1000000000000100110001101101
0000011000001000001001101101
0000010000000010100101101101
0000000001010000001011101101
1100000000000000000111101101
1010001010100000000000011101
0100100100110000000000011101
0101010010000100000000011101
0010110000100100000000011101
1011100000000010000000011101
0000101001010010000000011101
0000000101101010000000011101
0000101110000001000000011101
0011001000000101000000011101
0100101000000100100000011101
0100000010001001100000011101
1100100010000000010000011101
0001010001000010010000011101
0110010000000000110000011101
0011000100100000001000011101
1010010000001000001000011101
0000000010110001001000011101
1000001000000010101000011101
0100000001001000011000011101
0000100000010000111000011101
0101000100001000000100011101
0000010000011100000100011101
1000000100010010000100011101
1001000000000100100100011101
0000010100000001010100011101
0000000000100010110100011101
1101001000000000000010011101
0000010000000110100010011101
0000101000100000010010011101
0100000000010001010010011101
1000000000000100011010011101
0001000010010000000110011101
0000100010011000000001011101
1100000000100100000001011101
0001000001010100000001011101
0001001000100010000001011101
0100110000000001000001011101
0000001101000000100001011101
0000010000101000100001011101
0000000011100000010001011101
1000001000010000010001011101
0001000000001001010001011101
0010100000000000100101011101
0000000000001010001101011101
0010000001000001000011011101
0000001010000000001011011101
0110001000010000000000111101
0000110001001000000000111101
0001000000101100000000111101
0000100010100010000000111101
1000100000000101000000111101
1000000000110000100000111101
0010000001000100100000111101
0101000000000010100000111101
0000001010000100010000111101
1000000000001010010000111101
0000000100011000001000111101
0001100000000000001100111101
0100000101000000000010111101
0000000000000001100110111101
1001000010000000000001111101
0000000000010011000001111101
1110101001010000000000000011
0011010100111000000000000011
0000111011001100000000000011
0100101000111100000000000011
1110010011000010000000000011
0011100111000010000000000011
0100101110001010000000000011
0110100001101010000000000011
0001001101101010000000000011
1001100001011010000000000011
1100001001001110000000000011
1101010100001001000000000011
0011001110001001000000000011
0000101101011001000000000011
0110010010010101000000000011
1011000000110101000000000011
0001011000101101000000000011
1000110100100011000000000011
0001101001000111000000000011
1100001101100000100000000011
1001110100010000100000000011
1010011010010000100000000011
0101100001110000100000000011
1000010110101000100000000011
0010100010111000100000000011
0011010011000100100000000011
0100001010110010100000000011
0100110000011010100000000011
1010010100000110100000000011
0101000101000110100000000011
0001000010101110100000000011
0101111000000001100000000011
0001001011010001100000000011
0100000011100101100000000011
1000110000001101100000000011
0100001100001101100000000011
0110001001000011100000000011
1100000010001011100000000011
1011000101001000010000000011
1000000011111000010000000011
0000011101100100010000000011
0010110000101100010000000011
0001001001011100010000000011
0100000111100010010000000011
0011001100010010010000000011
1000000110010110010000000011
0010010111000001010000000011
0100101001100001010000000011
1000011001001001010000000011
1100100000011001010000000011
0001010010100011010000000011
0000111001010000110000000011
0110000011010000110000000011
0111100000001000110000000011
0110000100100100110000000011
1010100000010100110000000011
1000100000101010110000000011
0100101000000110110000000011
0000101010001001110000000011
1001000001000101110000000011
0001111001100000001000000011
0110001011100000001000000011
1010110000011000001000000011
0111101000000100001000000011
1100110000100100001000000011
1010001010001100001000000011
1011100000100010001000000011
0110010100100010001000000011
1000001011010010001000000011
1000010001101010001000000011
0110000010011010001000000011
0000101100100101001000000011
0001000011001101001000000011
0001110000010011001000000011
1000101000001011001000000011
1001100011000000101000000011
0010001100010100101000000011
1001001000000110101000000011
0100100101000001101000000011
0001000100110001101000000011
0000001001101001101000000011
1000000010010101101000000011
1111000010000000011000000011
0010101101000000011000000011
1100010100010000011000000011
0100110001001000011000000011
0100100000110010011000000011
0000001000101110011000000011
0000011000110001011000000011
0100001010000011011000000011
0001000101000011011000000011
0001010000100100111000000011
1100000000100001111000000011
1001001110100000000100000011
1101000011001000000100000011
0100110100101000000100000011
0100011001011000000100000011
0000001011110100000100000011
1110100000001100000100000011
0001101100001100000100000011
0010011010100010000100000011
1000010001010110000100000011
0010100000110110000100000011
0001101000110001000100000011
1000010000111001000100000011
0010011100000101000100000011
1100000110000101000100000011
1110000000010011000100000011
0001100010001011000100000011
0100001000100111000100000011
0110001000101000100100000011
0000100001011100100100000011
0110000110000010100100000011
0100100010010001100100000011
0010000010001101100100000011
0001001100000011100100000011
1100101100000000010100000011
0110001010000100010100000011
1010000001100100010100000011
0100110000010100010100000011
0000110101000010010100000011
0001000011010010010100000011
1000100011000001010100000011
0001100110000000110100000011
1001000000011000110100000011
0000100000100101110100000011
1110000101000000001100000011
0011100100010000001100000011
0000110010110000001100000011
1011010000000100001100000011
0100100100000110001100000011
0010100001100001001100000011
0010101010000000101100000011
1000011001000000101100000011
1000100100100000101100000011
0000010110000100101100000011
0001011100000000011100000011
0000001010011000011100000011
1000000100001010011100000011
0100000000001101011100000011
0100111010100000000010000011
1101010001100000000010000011
0101000010111000000010000011
1001110010000100000010000011
0101001001010010000010000011
1100100000010110000010000011
0001011101000001000010000011
1000110001010001000010000011
0110010000101001000010000011
0011100100000101000010000011
0000001110010011000010000011
1001000000101011000010000011
1001001010001000100010000011
0110011000000100100010000011
0000101101000100100010000011
1000000011100010100010000011
0010101000001010100010000011
0010000010010110100010000011
1101000000010001100010000011
0001101100100000010010000011
0010110100010000010010000011
0001011010010000010010000011
0100000001110100010010000011
0000000110101100010010000011
0110001000100010010010000011
0001100000001110010010000011
0000101000010101010010000011
0010000010001011010010000011
0100000100000111010010000011
1100110000000000110010000011
0100001110000000110010000011
0001000101010000110010000011
0100000001001010110010000011
0001010110100000001010000011
0010101000110000001010000011
1100011000001000001010000011
1010000100101000001010000011
0110000110000100001010000011
0011000001010100001010000011
0000100001100110001010000011
0010011010000001001010000011
1100000001000101001010000011
0011110000000000101010000011
0101000100001000101010000011
0011001000001000011010000011
1000001100000001011010000011
0000011000000010111010000011
0101100101000000000110000011
1010110000100000000110000011
0000011110001000000110000011
0010100011001000000110000011
0100010011000100000110000011
0100000100011100000110000011
1100010100000010000110000011
0111000000000110000110000011
0001100000100010100110000011
0000010010100001100110000011
1010000110000000010110000011
0011010001000000010110000011
0100011000000001010110000011
0000001000110000110110000011
0000001000010110001110000011
0100000000110001001110000011
0000100000000011011110000011
0110110000110000000001000011
0010001110110000000001000011
0010110110001000000001000011
0001101010011000000001000011
0111000001100100000001000011
1000111000010100000001000011
0001010110010100000001000011
0001011011000010000001000011
0111010000001010000001000011
0100110001000110000001000011
0001001000110110000001000011
1010000010011001000001000011
0000001111000101000001000011
0100000100101011000001000011
0011000010000111000001000011
0101000110100000100001000011
1010010001001000100001000011
0011000100001100100001000011
1000100010100001100001000011
1000000101010001100001000011
0101000001001001100001000011
0010000000110011100001000011
0101110100000000010001000011
1001101001000000010001000011
1010010010100000010001000011
0000100011010100010001000011
0000101010100010010001000011
0010000000011110010001000011
0010001001010001010001000011
0110100000000101010001000011
1000000100100101010001000011
0000001100011000110001000011
0001100000010001110001000011
0011010101000000001001000011
1000011100100000001001000011
1011001000010000001001000011
0101000000011100001001000011
0000100101001010001001000011
1000000010100110001001000011
1101010000000000101001000011
0001101100000000101001000011
1010000110000000101001000011
0000000011011000101001000011
0000100000110100101001000011
0100000001100010101001000011
0000000000001111101001000011
0010000100001001011001000011
0001001000000101011001000011
1000010000000011011001000011
0100100010000000111001000011
0010001101001000000101000011
0001100010100100000101000011
0001010001001100000101000011
0100001010001001000101000011
1000000001001011000101000011
0000111000100000100101000011
1100000000110000100101000011
0000000101100100100101000011
0111000000010000010101000011
1010100000000010010101000011
0000000110000011010101000011
0000010000010010110101000011
0100011000000100001101000011
0000000100110010001101000011
0010000001000110001101000011
0001010010000001001101000011
0000100000011001001101000011
1001000000100000011101000011
1111100000000000000011000011
0110000101010000000011000011
0000011001110000000011000011
1000100000111000000011000011
0000110100100100000011000011
1010001000000110000011000011
0000010010001110000011000011
0000110010010000100011000011
0001010000101000100011000011
0100100000001100100011000011
0000111000001000010011000011
1100000010000001010011000011
0010100000100000110011000011
0000010100000001110011000011
0101001010000000001011000011
0011000000100001001011000011
0000001000010001101011000011
1000000000001100011011000011
0100101000010000000111000011
1000100001000100000111000011
0001001000001010000111000011
1000001000100001000111000011
0001000001010001000111000011
0000000000100110010111000011
0001000100000100001111000011
0110000000000000101111000011
0000000011000000011111000011
1010011101000000000000100011
0000110111010000000000100011
0010010011101000000000100011
0010101110000100000000100011
1000010010110010000000100011
0000111000100110000000100011
1100001011000001000000100011
0101001100100001000000100011
1010000110100001000000100011
0000010001110101000000100011
0110000001001101000000100011
1001010001000011000000100011
0000001010001111000000100011
1100000110010000100000100011
0000101100110000100000100011
0001010101001000100000100011
0101001010000100100000100011
1110000000100010100000100011
0000100011001010100000100011
1000001000100101100000100011
0011000000001011100000100011
0100010000000111100000100011
1010100010001000010000100011
1001010100000100010000100011
1100001000010100010000100011
0010100001010010010000100011
1001001000001010010000100011
0011000000100110010000100011
1110010000000001010000100011
0000111100000001010000100011
0100000010110001010000100011
0000010000011011010000100011
0000110010100000110000100011
0001011000010100001000100011
1100100001000010001000100011
1010000000010110001000100011
0000110010000101001000100011
0000000100011101001000100011
0110010001000000101000100011
0000000111100000101000100011
0001000001010010101000100011
1000001010100000011000100011
0100001100001000011000100011
0001100000001001011000100011
0010000000101000111000100011
0001111010000000000100100011
0101010000110000000100100011
1000000101110000000100100011
0000101001101000000100100011
0100001101000100000100100011
1001100000000110000100100011
0010000100001110000100100011
1000001100001001000100100011
0010110000000001100100100011
0010001100100000010100100011
0000000111001000010100100011
0000011000001100010100100011
0001001001000001010100100011
0100000100000001110100100011
0100000011010000001100100011
0100101000000001001100100011
0001001000100000101100100011
0000000010000011101100100011
0000000000110100011100100011
0101000000000010011100100011
1011010000001000000010100011
0110001010001000000010100011
0001100110001000000010100011
1000101000001100000010100011
0000000001111010000010100011
0010010001000110000010100011
0100000010100110000010100011
0001000100010110000010100011
0101010010000001000010100011
0000100011100001000010100011
0010010110000000100010100011
0010001001010000100010100011
1000000001001001100010100011
0111000100000000010010100011
1001000000110000010010100011
0000001000101001010010100011
0000100000011000110010100011
0100100100100000001010100011
1000000110000010001010100011
0000001001000011001010100011
0000010000110000101010100011
0001000010000100011010100011
0010000000010001011010100011
1100100010000000000110100011
0001000001100100000110100011
0100000000001011000110100011
0000010010000010010110100011
0010000010100000001110100011
0000110000001000001110100011
1000000000000100101110100011
1011000011000000000001100011
1000011010001000000001100011
1100100100000100000001100011
0000001100101100000001100011
0100100010000011000001100011
0110001100000000100001100011
1001100000001000100001100011
1000001001000010100001100011
0000010100100010100001100011
0000010011000001100001100011
0001011000100000010001100011
0100100000101000010001100011
0100000001000100110001100011
0001000001101000001001100011
0010010010000010001001100011
0000001000011010001001100011
1010100000000001001001100011
0100000000100101001001100011
1000000101000000011001100011
0010010000011000000101100011
0011001000000100000101100011
0000000010010110000101100011
0000011000000011000101100011
0000000000101001100101100011
0010000010000000110101100011
1001001100000000000011100011
0010000000110100000011100011
0101000000000010100011100011
0000000100001010010011100011
0000000010001001001011100011
0000100100000001000111100011
1110011000100000000000010011
1100100010101000000000010011
1001011001000100000000010011
0011000110100100000000010011
0101000011010100000000010011
1100000001110010000000010011
0000010011011010000000010011
0000100100111010000000010011
0001110100000110000000010011
0110001100000110000000010011
1011100000001001000000010011
0101100000100101000000010011
0000000101010111000000010011
0111010100000000100000010011
0010000111001000100000010011
1000001001011000100000010011
1101100000000010100000010011
0000110001100010100000010011
0001000110010010100000010011
1010001100000001100000010011
0000011000010101100000010011
0100001100110000010000010011
0001110000011000010000010011
0000010010110100010000010011
1000001100001100010000010011
1011010000000010010000010011
0110100010000010010000010011
0101000000101010010000010011
1001000100010001010000010011
0110001000001001010000010011
1000100000000111010000010011
1000010101000000110000010011
0000000100100011110000010011
1100001110000000001000010011
0001001010110000001000010011
0010010001110000001000010011
0100000101100100001000010011
0111000001000010001000010011
0000011100001010001000010011
0010100000001110001000010011
0110100000100000101000010011
1010000001000100101000010011
0100000010000110101000010011
0110010000000100011000010011
0000100110000001011000010011
0100001001000000111000010011
0011000000000001111000010011
1100110001000000000100010011
1010001011000000000100010011
0001010111000000000100010011
0101001001100000000100010011
1010010100001000000100010011
0010110010000100000100010011
1000100110000010000100010011
0010000010110001000100010011
0000001001001101000100010011
0000010100110000100100010011
0001000001001010100100010011
0100010000001001100100010011
1000100000110000010100010011
0100000001000110010100010011
0001000010000101010100010011
1000001000000010110100010011
0000000001010001110100010011
1001101000000000001100010011
1000000100010100001100010011
0000100001010010001100010011
0000000010100000111100010011
0110100001000100000010010011
1000001100100010000010010011
0000001011000110000010010011
0100000110100001000010010011
0001010000110001000010010011
0010000001100011000010010011
0001101000010000100010010011
0000110100001000100010010011
0000000010011001100010010011
1101000000000100010010010011
0000010001001100010010010011
1010000000001000110010010011
0000100010010100001010010011
0100101000000010001010010011
1000000000011010001010010011
1000100000000001101010010011
0100000010001000011010010011
0000000000100101011010010011
1011000000010000000110010011
1000000010100100000110010011
0000010000000111000110010011
0100000000010010100110010011
0010101000000000010110010011
0000000100001001010110010011
0000001101000000001110010011
0001000000101000001110010011
1000010000000000011110010011
0000111101000000000001010011
1001000110001000000001010011
0011000001011000000001010011
1010100000100100000001010011
0101001000010001000001010011
0000100011001001000001010011
0010010001000101000001010011
0011100010000000100001010011
1100000011000000100001010011
0100001000100100100001010011
0100011010000000010001010011
0000001001101000010001010011
0000110000000100110001010011
1000110010000000001001010011
1000001001000001001001010011
0000010000100001101001010011
0000000100000110011001010011
0100000110010000000101010011
0000010010101000000101010011
0011000100000001000101010011
1000000000001100100101010011
0000100000000011100101010011
0000001000010100010101010011
0001000000010000101101010011
0001000101100000000011010011
0010100000010001000011010011
0000000001010100100011010011
0010000100000010100011010011
1000100100000000010011010011
0001000000000011010011010011
0100010000010000001011010011
1101000101000000000000110011
0011101000100000000000110011
0110110000001000000000110011
0001001011001000000000110011
1000101000010010000000110011
1001010010000000100000110011
0101000000011000100000110011
0000100000101100100000110011
1000000100001010100000110011
0110000001100000010000110011
0010000100011000010000110011
0100000110000100010000110011
0000101001000100010000110011
0100010010100000001000110011
1000010000001100001000110011
0100000100010010001000110011
0000010101000001001000110011
1000000000110001001000110011
0000000001001010011000110011
0111000010000000000100110011
0000100010011000000100110011
0010000001010100000100110011
0000010000100001010100110011
0010001000000010001100110011
1000010100010000000010110011
0001011000000010000010110011
0100000001010001000010110011
0011000000000100100010110011
0000100000100010010010110011
0000000011000000110010110011
1000000001000010000110110011
1000010001100000000001110011
0010000010001100000001110011
0000000111000010000001110011
0001010000001001000001110011
1010000000010000100001110011
0001000100000000110001110011
1001000000000010001001110011
0000001010000000101001110011
0000100000010000011001110011
0001100001000000000101110011
0100000000100010000101110011
1000000010000001000101110011
0001000010010000000011110011
1100000000001000000011110011
0000001000000101000011110011
1101101010000000000000001011
0110100100011000000000001011
0001000111011000000000001011
0100001110100100000000001011
1001000100101100000000001011
0000100011110010000000001011
1000001000111010000000001011
0100010000110110000000001011
0010111001000001000000001011
0001001100010101000000001011
0110000010100011000000001011
0100101000010011000000001011
0101000000001111000000001011
0010000001110100100000001011
0100011100000010100000001011
1001010000001010100000001011
1010000011000001100000001011
0000000001011011100000001011
0000100010000111100000001011
1110100000100000010000001011
0011000011100000010000001011
0001111000000100010000001011
1000110000010010010000001011
0000000101001110010000001011
0101000001010001010000001011
0000100100110001010000001011
0010001000000111010000001011
1000010010000100110000001011
1000001000010001110000001011
0000010000101001110000001011
1000101100010000001000001011
0010110100000100001000001011
0101000110000010001000001011
0001010001000110001000001011
0100100010001001001000001011
0001011010000000101000001011
0011000001001000101000001011
0000010100011000101000001011
1100000100000100101000001011
0010100000010001101000001011
1010010001000000011000001011
0100000011000100011000001011
0000000010010010111000001011
1011100001000000000100001011
0010000110101000000100001011
0100110010000010000100001011
0100000101010010000100001011
1001011000000001000100001011
0001000001100011000100001011
0101001000010000100100001011
1000000101001000100100001011
0010010001000010100100001011
0110010100000000010100001011
0000011011000000010100001011
0001001000101000010100001011
1010000000001001010100001011
0000100111000000001100001011
1100000000101000001100001011
0010000000011100001100001011
1001000000010010001100001011
0000001001010001001100001011
0000000010100101001100001011
0010000100000011001100001011
0001100000000100101100001011
0000001000001010101100001011
1000001000000100011100001011
0010011100100000000010001011
1010100010010000000010001011
1100000110001000000010001011
0011100000101000000010001011
1000101001000010000010001011
0111001000000001000010001011
0010000101001001000010001011
1000000000011101000010001011
0000011000001011000010001011
0000000110110000100010001011
0000010011001000100010001011
0001010100000100100010001011
1000100000100100100010001011
0000001010101000001010001011
0100000001011000001010001011
0101000000100100001010001011
0010010000010010001010001011
0000010001100001001010001011
0001000010010001001010001011
1010001000000000101010001011
0100000000000011101010001011
0001100001000000011010001011
1000000000100010011010001011
0101010000001000000110001011
0000100000011010000110001011
0000010100010001000110001011
1000000010000011000110001011
0000001010000100100110001011
0000100001000001100110001011
1100000001000000010110001011
0000100010100000010110001011
0001000000010100010110001011
0000000100000010110110001011
1000010111000000000001001011
1001110000100000000001001011
0100001011010000000001001011
0001011100001000000001001011
1000100010001100000001001011
0000010010110001000001001011
0110010010000000100001001011
0011001000100000100001001011
1001000010010000100001001011
1100001000001000100001001011
1010001100000000010001001011
0110000001000010010001001011
1001000000000110010001001011
0000100000001011010001001011
0010101000001000001001001011
1000000001010100001001001011
0000010000101100001001001011
0100001100000001001001001011
0000000011000011001001001011
0001000100010000011001001011
0100100001100000000101001011
0010100010000001000101001011
0010000100010000100101001011
0100000000000101100101001011
0000000001011000010101001011
0000100100000100010101001011
0011000110000000000011001011
1001000001001000000011001011
0000000011100100000011001011
0100000000010000110011001011
0000000101000000101011001011
0010010000000100000111001011
0110000111000000000000101011
1001001001100000000000101011
1000110100001000000000101011
0101100001001000000000101011
0111010000000100000000101011
0001000010110100000000101011
0000001001010110000000101011
1001000010001001000000101011
1011000100000000100000101011
0000110000010100100000101011
1100100000000001100000101011
0001001110000000010000101011
0100010010001000010000101011
1000000100000011010000101011
0010001000100100001000101011
1000011000000010001000101011
0000100000101010001000101011
0010010000001001001000101011
0000000001000101101000101011
0000101000000000111000101011
1010010010000000000100101011
0000100000001101000100101011
0001000011000000100100101011
1000000000100000110100101011
0000010100100000001100101011
0100011001000000000010101011
0110100000000010000010101011
0010000010000101000010101011
1000000000010010100010101011
0001000000100001100010101011
0000000101100000010010101011
0010000000001000100110101011
1100000010100000000001101011
0001000101000100000001101011
0001100000010010000001101011
0000010001001010000001101011
0010000001100001000001101011
0100000000011001000001101011
1000010000000101000001101011
0000000110001000100001101011
0010000000000110100001101011
0011000000001000010001101011
1000001000010000000101101011
0000000000000001011101101011
0000001000100010000011101011
0001010000000000001011101011
0011001101000000000000011011
0000110110100000000000011011
0011010010001000000000011011
1110000010000100000000011011
1000100101000100000000011011
1001000011000010000000011011
0001101000001010000000011011
0011000000010110000000011011
0000001100101001000000011011
1010110000000000100000011011
0000101011000000100000011011
0100000000110001100000011011
1000000010100001010000011011
0101000010000000110000011011
1001010100000000001000011011
0000001001100010001000011011
1000000010001000101000011011
0001000000001100011000011011
0000111000010000000100011011
1000010000100010000100011011
0001000000011001000100011011
0100100100000000100100011011
0000000010001010010100011011
0010000000000100110100011011
0000010001001000001100011011
0101000100010000000010011011
0100001000001100000010011011
0000010101000010000010011011
0000000000101010100010011011
0100010000100000010010011011
0000001001010000010010011011
0010000100000000011010011011
0001001010000100000001011011
0000000100011100000001011011
1100000000000011000001011011
0001010001000000100001011011
1000000100100000100001011011
0000001000010010100001011011
0010000000001001100001011011
0010000010010000010001011011
1000010000001000010001011011
0000000101000001010001011011
0000100000000101001001011011
1010000000000000001101011011
0000100010000010000011011011
0000000000110000000111011011
1010000001001000000000111011
0000010000111000000000111011
0000010011000100000000111011
0001000100100010000000111011
0000001010010001000000111011
0000100001000011000000111011
0010000010100000100000111011
0000000101010000100000111011
1001100000000000010000111011
0000010000000010110000111011
0101000000000001001000111011
0100000000010000010100111011
0000000000000110001010111011
0000000110000000000110111011
0010010100000000000001111011
0000000000100100010001111011
1011010110000000000000000111
1000001111001000000000000111
0001000101110100000000000111
1000100001101100000000000111
1101001000100010000000000111
0000011100110010000000000111
0010011001001010000000000111
0010000011100110000000000111
0100000001111001000000000111
1000101010000101000000000111
0010110000000111000000000111
1111000001000000100000000111
0100010101010000100000000111
0001110010001000100000000111
0011100000100100100000000111
0000001000011110100000000111
0010100100001001100000000111
0101100010010000010000000111
0000011010101000010000000111
1100000101000100010000000111
1001000010100100010000000111
1000010000001110010000000111
0110000100010001010000000111
0001000100001101010000000111
0000000000110111010000000111
0001001001100000110000000111
1000010000110000110000000111
0100000010001100110000000111
0010000010100001110000000111
0000100001000011110000000111
0111010000010000001000000111
1001100100000100001000000111
1000001000110100001000000111
0100001101000010001000000111
1000010010100001001000000111
0100100000010101001000000111
0010001000010011001000000111
1100101000000000101000000111
0000100110010000101000000111
0000010011000010101000000111
0010110010000000011000000111
0000010001010100011000000111
0110000000000010111000000111
0100101011000000000100000111
0111000100100000000100000111
0011000010010100000100000111
1010001100000010000100000111
0101010001000010000100000111
0000001101100001000100000111
0000111000001001000100000111
0011000001001001000100000111
0000100100010011000100000111
1100010010000000010100000111
0100001000010010010100000111
0010000000101010010100000111
0000100010000110010100000111
1000110000000010001100000111
0001000000100110001100000111
0000000110001001001100000111
0001000101000000101100000111
1010000000010000101100000111
0000010000101000101100000111
0000001000000101101100000111
0000101000100000011100000111
0010000100000100011100000111
0001000000010001011100000111
0011001010100000000010000111
0101101000001000000010000111
1000011100000100000010000111
0000110000011100000010000111
0000110110000001000010000111
1010001000001001000010000111
0000101000100011000010000111
0100010000010011000010000111
0110100000010000100010000111
1000000100011000100010000111
0000000100100101100010000111
1001000100000010010010000111
0101000000100001010010000111
0001001100010000001010000111
0010010000100100001010000111
1010000001000010001010000111
0100000000101010001010000111
0001010000001001001010000111
0000000010000111001010000111
0010000010001000101010000111
0000000010110000011010000111
0000000101001000011010000111
0100001000000100011010000111
1000010001001000000110000111
0100100000100100000110000111
0000000111000010000110000111
1000000000110010000110000111
0110000010000001000110000111
0001010000010000100110000111
0010000001000100100110000111
0000010100100000010110000111
0000100001010000010110000111
1000000000000101010110000111
1100001100010000000001000111
0010010011010000000001000111
1100110000001000000001000111
0000010101101000000001000111
0000000010111100000001000111
0011101000000010000001000111
1001010000010010000001000111
0110011000000001000001000111
0001100000101001000001000111
0000011110000000100001000111
1000100100000010100001000111
0010010100000010010001000111
1011000000000001010001000111
0010001000000100110001000111
0110100100000000001001000111
0000010100010001001001000111
0010000001000001101001000111
0001000000001010011001000111
1000100010010000000101000111
1101000000000100000101000111
0010000000100101000101000111
0000001001010000100101000111
0100000100001000010101000111
0000010001000001010101000111
0100000000000011001101000111
0100000011001000000011000111
0010100010000100000011000111
0001000001000110000011000111
0001000010000001100011000111
0100100000000010010011000111
0000000000011001010011000111
0000101001000000001011000111
0001101101000000000000100111
0100011010010000000000100111
1110000100001000000000100111
0011001000011000000000100111
0010010100010100000000100111
0100010000101100000000100111
0100110100000010000000100111
0001010010000110000000100111
0111100000000001000000100111
0001000110010001000000100111
1000010100000001100000100111
0000001011000010010000100111
1000000001100001010000100111
0010000101000000110000100111
0001100010100000001000100111
0010100001000100001000100111
1001001000000001001000100111
0000000100000110101000100111
0100000000001001101000100111
0000010000100010011000100111
1000011000100000000100100111
0000101000010100000100100111
1000000010001010000100100111
0000000001000111000100100111
1000100001000000100100100111
0000000010110000100100100111
0010111000000000000010100111
0000000011010100000010100111
0010000100000011000010100111
0000010000001010100010100111
0000100000010010001010100111
0100001000000000100110100111
0000100100011000000001100111
0000011001000100000001100111
0000100001100010000001100111
0110000000010010000001100111
0100000101000001000001100111
0000001000110001000001100111
0011010000000000100001100111
0000100000000101100001100111
0000000110100000010001100111
0001000000010100010001100111
1000000000100000101001100111
0000001100000000001101100111
1000010000000000010011100111
0000000000001100000111100111
0011110001000000000000010111
0010101100010000000000010111
1000000110110000000000010111
0000111010000010000000010111
0011000100001010000000010111
1100100100000001000000010111
0100010011000001000000010111
0010010100100001000000010111
1010000010000011000000010111
0110001010000000100000010111
1100000000010100100000010111
0010010000001100100000010111
0000100101100000010000010111
0001000000000110110000010111
1001000001010000001000010111
0100001000100001001000010111
0001001000001000101000010111
0000000000110010101000010111
0101000100000000011000010111
1000000000001001011000010111
0100011100000000000100010111
0000000101011000000100010111
0010010000010010000100010111
1000000000100001100100010111
0100100000001000001100010111
0010000000111000000010010111
0101000010000010000010010111
0000100001001010000010010111
0000011000100000100010010111
1000001010000000010010010111
0000000100010100010010010111
0000001000010001000110010111
1010000101000000000001010111
0000011000011000000001010111
0001010000100100000001010111
0000100000010110000001010111
0100000000001101000001010111
0000001100000011000001010111
0100010000000010100001010111
0100000001010000010001010111
0010100000001000010001010111
1000000000100010010001010111
0010000010100000001001010111
0000000011000100000101010111
0000000000000000111011010111
0000110000000000000111010111
0000010110001000000000110111
0000001000101010000000110111
0010001001000001000000110111
0000110000010001000000110111
0000000010100101000000110111
0100000100100000100000110111
0010100000000010100000110111
1010000000000100010000110111
0100000000000011010000110111
0000001000010000110000110111
0001000100000100000100110111
0000000001100000001100110111
0001000000001000010010110111
0110000000000000001010110111
0100101000000000000001110111
0000000001001000100001110111
1000010010011000000000001111
0101001001000100000000001111
0010100100100010000000001111
1001000101000001000000001111
0100010100000101000000001111
0100100010100000100000001111
0011000010000010100000001111
0010011000010000010000001111
1000101000001000010000001111
0010000101010000001000001111
0001100000011000001000001111
0000101000000110001000001111
1010000000000101001000001111
0000001100100000101000001111
1001000000000000111000001111
1000000011100000000100001111
0000110001000100000100001111
0000010100001010000100001111
1100000000000010100100001111
0000000110010000010100001111
0100100000000001010100001111
0011001000000000001100001111
0000000001000010011100001111
0100001000110000000010001111
0001000010001100000010001111
0001010000100010000010001111
0000001011000001000010001111
0010010000000001100010001111
0110000000001000010010001111
0100010010000000001010001111
0000000000010100101010001111
1000100100000000000110001111
0000000000101001000110001111
0010000001001100000001001111
0000100001010001000001001111
0000000010000101010001001111
1000000100001000001001001111
0000110000000000101001001111
0100000000100000011001001111
0100010000010000000101001111
0000001010000010000101001111
0001000000001000100101001111
1010000000100000000011001111
0000000100010010000011001111
0001001000000000010011001111
1000000000100110000000101111
0000010001100000100000101111
0000001000000011100000101111
1100000000010000001000101111
0000000011001000001000101111
0000100100000001001000101111
0100000010000100000100101111
0010000000010001000100101111
0001010000000000010100101111
0011000001000000000010101111
0000001100001000000010101111
0000100000000100010010101111
0100000000011010000000011111
0001000000110000010000011111
0000000100001000110000011111
1000100000100000001000011111
0000000110000100001000011111
0000010000000011001000011111
0110000001000000000100011111
0000001000100100000100011111
0000010010000000100100011111
0010001000000010000010011111
0001100000000001000010011111
1000000001000000100010011111


==> anc/codes/A29-6-10-27183.orbit-reps.txt <==
29621 351
48310 1053
65161 351
113601 351
267251 1053
269199 1053
276970 1053
286628 1053
289466 1053
293573 1053
351779 351
373644 351
391720 1053
829583 1053
134218239 39
134223535 1053
134256703 351
134330148 117
134331468 351
134481658 1053
134487657 1053
134495043 351
134502571 1053
134563780 351
268443215 1053
268467793 351
268473565 351
268473710 351
268473779 351
268549410 351
268699622 1053
268708651 1053
268716515 1053
268717166 1053
268727573 351
402655157 351
402667203 351
402692834 1053
402918742 1053


==> anc/codes/A29-6-10-27183.txt <==
10101101110011100000000000000
11010110101011100000000000000
01111011000111100000000000000
01101110111100010000000000000
01101101001111010000000000000
10001110110110110000000000000
01110010111001110000000000000
10010001011111110000000000000
10110111011100001000000000000
01010111011011001000000000000
10101011001110101000000000000
10110100110101101000000000000
01001000111111101000000000000
10010101101110011000000000000
10111001011001011000000000000
11001010101011011000000000000
10000011110111011000000000000
11010011010100111000000000000
11110000011010111000000000000
01111000100110111000000000000
01001101110001111000000000000
00011101001101111000000000000
11011001111100000100000000000
11000101110111000100000000000
11011010011010100100000000000
00111001101101100100000000000
00100110011111100100000000000
01110110010110010100000000000
10100110101101010100000000000
00011110011011010100000000000
10011011000111010100000000000
00101111011000110100000000000
10110001110010110100000000000
00100011101110110100000000000
11010101001001110100000000000
11100100010101110100000000000
01101001111010001100000000000
01011010110101001100000000000
10101110010011001100000000000
11101000001111001100000000000
11001100101100101100000000000
00110110101010101100000000000
00011100110110101100000000000
01000011111001101100000000000
01100111000101101100000000000
01110101100010011100000000000
10001010011110011100000000000
10111010100001011100000000000
01000101011101011100000000000
11001111000000111100000000000
00110000111100111100000000000
01010010010011111100000000000
00101001001011111100000000000
10000100100111111100000000000
11001111110010000010000000000
11110001110110000010000000000
01010111100111000010000000000
11111001001100100010000000000
00111011101010100010000000000
00100101111110100010000000000
01011101010101100010000000000
00010110111101100010000000000
11001100100111100010000000000
10100011010111100010000000000
11110011011000010010000000000
10101001101101010010000000000
11011101100000110010000000000
10011010001110110010000000000
00101111100001110010000000000
10011000110101110010000000000
11100110101100001010000000000
01001101111100001010000000000
11001110010101001010000000000
11100101010011001010000000000
10001111001011001010000000000
10111001010010101010000000000
11000100011110101010000000000
11010001100101101010000000000
10011111010000011010000000000
00101011011010011010000000000
11011001000110011010000000000
01111100100001011010000000000
00110001110011011010000000000
01001011100100111010000000000
00101110001100111010000000000
10100001011100111010000000000
00010100010111111010000000000
11101101101000000110000000000
10011011011001000110000000000
10011100101101000110000000000
10101011100011000110000000000
11010010001111000110000000000
11000110111000100110000000000
01010101110010100110000000000
00001011001111100110000000000
10111110000010010110000000000
10110001001011010110000000000
01101100110000110110000000000
10101011000100110110000000000
00110010011010110110000000000
01001110000011110110000000000
01000001100111110110000000000
11011110001000001110000000000
10000111110100001110000000000
10111000011100001110000000000
01001011010110001110000000000
00101101100101001110000000000
00000010111111001110000000000
11101000100001101110000000000
10100101001001101110000000000
01110100000011101110000000000
11010000111000011110000000000
01100010110100011110000000000
11000101100001011110000000000
00001100111001011110000000000
10011000010011011110000000000
00011011000001111110000000000
01100000001101111110000000000
11101100110110000001000000000
01110111101001000001000000000
11101010111001000001000000000
10001111100111000001000000000
10010010111111000001000000000
00111100111010100001000000000
00011011011110100001000000000
00111011110001100001000000000
01110110010011100001000000000
11000001111011100001000000000
11110110100100010001000000000
01110011001110010001000000000
00111010101011010001000000000
01011110010100110001000000000
01001101101100110001000000000
11000111100001110001000000000
01101001010101110001000000000
00000101110111110001000000000
11101001101100001001000000000
01111110100010001001000000000
01001101010111001001000000000
11000110110100101001000000000
10010111100010101001000000000
01001110011010101001000000000
11000101110010011001000000000
10110110001010011001000000000
11011101000001011001000000000
10001001001111011001000000000
11001000100101111001000000000
00110101000011111001000000000
00100010110011111001000000000
11110011010100000101000000000
00110110111100000101000000000
11001100101011000101000000000
01110000011111000101000000000
01110101011000100101000000000
01101010110010100101000000000
11110000101001100101000000000
01010101100101100101000000000
01010011111000010101000000000
01111101000100010101000000000
11001100011100010101000000000
00100101111001010101000000000
10010110110000110101000000000
11100110000010110101000000000
11010000100110110101000000000
00000011011101110101000000000
10111000000011110101000000000
01011101101000001101000000000
00100111110010001101000000000
10010101010110001101000000000
11000000111110001101000000000
01101100110001001101000000000
10000101101101001101000000000
10111110000000101101000000000
10001010101001101101000000000
00011000011011101101000000000
10100011011000011101000000000
01101010001100011101000000000
01110010100000111101000000000
00010110001100111101000000000
00001101100010111101000000000
10100000010110111101000000000
01001100001001111101000000000
11011011100100000011000000000
01101011011100000011000000000
11110100001110000011000000000
10111101100001000011000000000
01011100111001000011000000000
01111110000101000011000000000
11011100010010100011000000000
00110101001101100011000000000
10011010100011100011000000000
01110000100111100011000000000
11110001000101010011000000000
10000111001101010011000000000
01100011100011010011000000000
11010000011100110011000000000
00101101010010110011000000000
00011100100110110011000000000
10001001011001110011000000000
11101111000000001011000000000
00110111100100001011000000000
01010110011100001011000000000
01000011111010001011000000000
10011110000110001011000000000
11110010100001001011000000000
00101011101001001011000000000
11001000110011001011000000000
01011001001011001011000000000
00110010011011001011000000000
00101110110000101011000000000
00011001101100101011000000000
11100100100010101011000000000
00000111001110101011000000000
01000001011101101011000000000
00011110101000011011000000000
10010010110100011011000000000
10101000100110011011000000000
11000011010001011011000000000
10100000111001011011000000000
10000101100100111011000000000
00110010000110111011000000000
00001111111000000111000000000
10010001111010000111000000000
01110001110001000111000000000
01001101001101000111000000000
10101100000111000111000000000
11010110000100100111000000000
10000010011110100111000000000
00100001101011100111000000000
01000111100100010111000000000
10001001010110010111000000000
11100100001001010111000000000
00110010001101010111000000000
01011000000111010111000000000
11100001100000110111000000000
11001010001000110111000000000
00010001010011110111000000000
01101010000011001111000000000
10001001001010101111000000000
00001000100111101111000000000
10110101000000011111000000000
00001110010010011111000000000
00100110100001011111000000000
10000100010101011111000000000
00101000011000111111000000000
11110110011001000000100000000
10011110001111000000100000000
00001101111111000000100000000
10111011100100100000100000000
11100111001100100000100000000
10001111101010100000100000000
01010111110001100000100000000
01001011011101100000100000000
10111001001011100000100000000
01100010101111100000100000000
11101001111000010000100000000
10011011011100010000100000000
10111000101110010000100000000
10100111001011010000100000000
00111010110010110000100000000
11101010000110110000100000000
01110110000101110000100000000
10101000011101110000100000000
11111011010000001000100000000
00111101011010001000100000000
00110110110110001000100000000
10101001110101001000100000000
01110011100010101000100000000
10100100111010101000100000000
10001111000101101000100000000
00010010111011101000100000000
10111100110000011000100000000
00101011101100011000100000000
01110100011100011000100000000
01011011001010011000100000000
11110001000011011000100000000
01101010010011011000100000000
10010010101100111000100000000
00000001111110111000100000000
11001100000011111000100000000
11100110110100000100100000000
01110011011010000100100000000
10111111000001000100100000000
01011011100011000100100000000
00110101001111000100100000000
00110100111001100100100000000
00111110100100010100100000000
11011101000010010100100000000
10010011101001010100100000000
01011000111001010100100000000
01100010011101010100100000000
10110110001000110100100000000
01010010110100110100100000000
01000111000110110100100000000
00001100001111110100100000000
01110010101001001100100000000
11011001000101001100100000000
01111100100000101100100000000
01100110010010101100100000000
01000100110101101100100000000
10011000100011101100100000000
10000011001011101100100000000
10100101010100011100100000000
11000001101100011100100000000
10101011000010011100100000000
00011001010110011100100000000
00010110100011011100100000000
11000000011011011100100000000
00110100000110111100100000000
10110111101000000010100000000
11010010111100000010100000000
01111111000010000010100000000
11011100101010000010100000000
10011101010110000010100000000
01001110011011000010100000000
11101100011000100010100000000
10111100000101100010100000000
00110101100011100010100000000
11000101001011100010100000000
11111010100000010010100000000
01001111101000010010100000000
10001100111100010010100000000
11100101100010010010100000000
01010011110010010010100000000
00010111011001010010100000000
01011001100101010010100000000
10000010011111010010100000000
00111100101000110010100000000
10000011110100110010100000000
10010110010010110010100000000
10110001000110110010100000000
01000100110110110010100000000
11101001000001110010100000000
00001010111001110010100000000
00011011110100001010100000000
10011010011010001010100000000
11000111000110001010100000000
10101100101001001010100000000
00100111010100101010100000000
01111000001010101010100000000
00100000111101101010100000000
01000011010011101010100000000
11010000100010111010100000000
00110010010001111010100000000
00010001001011111010100000000
11100110001010000110100000000
00101010111010000110100000000
10100100011101000110100000000
00110010010111000110100000000
11000011100010100110100000000
00011101001001100110100000000
01011010000101100110100000000
00011101110000010110100000000
00100101101100010110100000000
10100010100110010110100000000
01100001010110010110100000000
00101011001001010110100000000
01110001001000110110100000000
01000100101001110110100000000
10001011101000001110100000000
11101000010010001110100000000
01000100111010001110100000000
11100011000001001110100000000
10110000110001001110100000000
00110010001100101110100000000
10010100001010101110100000000
00000110000111101110100000000
01101110000000011110100000000
01001001100010011110100000000
00101000001110011110100000000
01010000010101011110100000000
00011000100100111110100000000
01101111110000000001100000000
10100101111100000001100000000
11111000010101000001100000000
01111100001011000001100000000
11011110100000100001100000000
10111101010000100001100000000
00111110001100100001100000000
10011000110110100001100000000
01001111000011100001100000000
10101010010011100001100000000
00010111101100010001100000000
01111001010010010001100000000
01001010101101010001100000000
01000001011111010001100000000
10101010101000110001100000000
00110100110100110001100000000
11010100010001110001100000000
10000010100111110001100000000
01101000011110001001100000000
00011110010011001001100000000
10010100101011001001100000000
11101000110000101001100000000
01010001110100101001100000000
01000100101110101001100000000
10100011100001101001100000000
00110011110000011001100000000
11100010100010011001100000000
01100101000110011001100000000
01000100111001011001100000000
11110000000100111001100000000
10001001010100111001100000000
00101100010001111001100000000
00001000101011111001100000000
11110101100000000101100000000
10011011110000000101100000000
00111001011100000101100000000
10010111001010000101100000000
00001110110110000101100000000
01011101010001000101100000000
00100011101101000101100000000
11110010000011000101100000000
00010001110111000101100000000
11101011000000100101100000000
10000111100100100101100000000
00100000111110100101100000000
01100110001001100101100000000
00101100100101100101100000000
10001001001101100101100000000
01000100100111010101100000000
10100101000001110101100000000
00000110010011110101100000000
01001011011000001101100000000
00011111000100001101100000000
01010010110010001101100000000
11000110010001001101100000000
10001001010011001101100000000
01100001101000101101100000000
11000010001100101101100000000
11011000100000011101100000000
10000100001110011101100000000
00010101001001011101100000000
10010011000000111101100000000
01010000011000111101100000000
01100110100110000011100000000
10110011010001000011100000000
00101010001111000011100000000
11001001101000100011100000000
01010000111010100011100000000
10000101010101100011100000000
11001101010000010011100000000
01010110100001010011100000000
01100100010101010011100000000
10000001110011010011100000000
01100000101100110011100000000
00000011011010110011100000000
00010011000101110011100000000
01110100101000001011100000000
10100010010110001011100000000
00000001101111001011100000000
00111011000000101011100000000
10110000011000101011100000000
00001001110010101011100000000
01000010101001101011100000000
00110001001100011011100000000
01010100010010011011100000000
11000000001101011011100000000
10010010000011011011100000000
00001100000111011011100000000
00001101001000111011100000000
10111010000100000111100000000
10001101100010000111100000000
11001000001110000111100000000
11000001011001000111100000000
00000110101011000111100000000
00100011000110100111100000000
00000010110101100111100000000
01000110011000010111100000000
10100000011010010111100000000
00011010010001010111100000000
10001100000100110111100000000
00100100100010110111100000000
00011000001010110111100000000
10001000110100001111100000000
00010100100110001111100000000
00111000001001001111100000000
01100000010100101111100000000
01001001000001101111100000000
00010100010001101111100000000
11010011111010000000010000000
01111101100101000000010000000
10011011101101000000010000000
11011110010011000000010000000
00111010011111000000010000000
11110000101110100000010000000
10101100011110100000010000000
10111100101001100000010000000
01101001101011100000010000000
00010111001111100000010000000
10010111110100010000010000000
11111001100010010000010000000
11000101011011010000010000000
01011011011000110000010000000
01111110000010110000010000000
11001001001110110000010000000
00101111111000001000010000000
01111000111100001000010000000
11010011000111001000010000000
00100001111111001000010000000
01100101101100101000010000000
10011001101010101000010000000
01110101010001101000010000000
00110011100101101000010000000
11110101000100011000010000000
01011100101010011000010000000
01100110011010011000010000000
00010011011110011000010000000
11010001101001011000010000000
01010110010101011000010000000
11101010100000111000010000000
10011010000101111000010000000
10100000001111111000010000000
01111011110000000100010000000
00101101110110000100010000000
10111000100111000100010000000
11101001011000100100010000000
11010101010100100100010000000
01011111000001100100010000000
10000101111001100100010000000
01010100011011100100010000000
01010111001010010100010000000
01101010100110010100010000000
11100111000001010100010000000
10000110010111010100010000000
10010011010001110100010000000
01100100100011110100010000000
00011000101011110100010000000
11100101110000001100010000000
00111101001100001100010000000
11000011011100001100010000000
01010100101101001100010000000
01111010001000101100010000000
01001011100010101100010000000
00110011010010101100010000000
00001100011101101100010000000
10100010100011101100010000000
10001001110100011100010000000
00001110101100011100010000000
00111001100000111100010000000
01101000010100111100010000000
11010100000010111100010000000
00000010111010111100010000000
11000001000101111100010000000
01111001011010000010010000000
01101111010001000010010000000
01000011111101000010010000000
00111110100011000010010000000
11001011010100100010010000000
10011111000010100010010000000
01011001100110100010010000000
11001010101100010010010000000
10011100110010010010010000000
10110010101010010010010000000
11011001010001010010010000000
11100100100101010010010000000
01110100010011010010010000000
01000001111010110010010000000
01010000101101110010010000000
00100000110111110010010000000
11110010010010001010010000000
00111011000110001010010000000
01011011100001001010010000000
10001001011101001010010000000
10100110000111001010010000000
11000010101010101010010000000
00001110100110101010010000000
10101011000001101010010000000
10001100110001101010010000000
11011000001001101010010000000
00110000101011101010010000000
01101000110010011010010000000
10110100001001011010010000000
00001010010111011010010000000
11000000110100111010010000000
01100110000001111010010000000
00111010101100000110010000000
11100000111100000110010000000
11011010100010000110010000000
10001000111011000110010000000
01100101000110100110010000000
00010010110110100110010000000
10110110000001100110010000000
00001011110001100110010000000
10101000010101100110010000000
10000011111000010110010000000
11010010010100010110010000000
01100011001100010110010000000
00010111100001010110010000000
00100011010011010110010000000
01001001001011010110010000000
00010001001110110110010000000
00011110110000001110010000000
10010101000101001110010000000
00011100001011001110010000000
11110000000100101110010000000
10101010010000011110010000000
10000000011001111110010000000
00000010100101111110010000000
10101011110100000001010000000
11000111101100000001010000000
10001111011010000001010000000
10110101100110000001010000000
11100011010011000001010000000
11110001110000100001010000000
11001100111000100001010000000
10011010011001100001010000000
11011010110000010001010000000
11100000111010010001010000000
01010101110001010001010000000
00100111100101010001010000000
00011011010101010001010000000
11001000010111010001010000000
00100110111000110001010000000
10011101000100110001010000000
10100011100010110001010000000
00111000100101110001010000000
10001100100011110001010000000
10101101000101001001010000000
01010000110111001001010000000
00010101111000101001010000000
10110100001100101001010000000
00101001011100101001010000000
00000011110110101001010000000
00001111010001101001010000000
01011001100100011001010000000
00100100110110011001010000000
01110000001101011001010000000
11100100000011011001010000000
00000100011011111001010000000
01110001101100000101010000000
01011010001110000101010000000
00111110010001000101010000000
11001001100100100101010000000
10001110010100100101010000000
10100010101100100101010000000
01000111010010100101010000000
00011101001010100101010000000
10100000011011100101010000000
11010100101000010101010000000
00001100111010010101010000000
10100001001110010101010000000
00101000011101010101010000000
10010101000011010101010000000
00110100001001110101010000000
10000000110101110101010000000
10101001100010001101010000000
10110100100001001101010000000
00110001011001001101010000000
11011000000011001101010000000
01000001001111001101010000000
11110000010000011101010000000
00111100000010011101010000000
01000100110000111101010000000
11100110011000000011010000000
00101100101110000011010000000
01000100011111000011010000000
01101011100000100011010000000
10110010010100100011010000000
10010001101001100011010000000
01000111000101100011010000000
10000110001011100011010000000
00111011001000010011010000000
00010001111100010011010000000
10000111010000110011010000000
00001100011100110011010000000
10011000111000001011010000000
00100010111100001011010000000
01110001100010001011010000000
10100001011010001011010000000
01101000011001001011010000000
10010000001111001011010000000
11000101001000101011010000000
00111100000001101011010000000
01000011000110011011010000000
00010100100101011011010000000
01010000010001111011010000000
00101010010110000111010000000
10100011001001000111010000000
11000010100101000111010000000
01010100100011000111010000000
00110101100000100111010000000
00001010101010100111010000000
11001100000001100111010000000
00011001000101100111010000000
01110000000010110111010000000
00101110001000001111010000000
00010011001100001111010000000
01001000001100101111010000000
00100000110010101111010000000
00000011000011101111010000000
01010110000000011111010000000
00010000011010011111010000000
10010000100000111111010000000
00000100000110111111010000000
11101100001101000000110000000
00100110111101000000110000000
01000111010111000000110000000
00101111010010100000110000000
01101100100110100000110000000
00010101110110100000110000000
00011110010101100000110000000
00001011100111100000110000000
01111101001000010000110000000
11011100010100010000110000000
10001011110010010000110000000
11010010001110010000110000000
10110101100001010000110000000
01110011010001010000110000000
11000010111000110000110000000
00011101000011110000110000000
00110010001011110000110000000
01000011101110001000110000000
00110111000011001000110000000
00001011011011001000110000000
00110110101000011000110000000
10000101111000011000110000000
11000110100100011000110000000
00001100011110011000110000000
10101010001001011000110000000
00111100000101011000110000000
00100010100111011000110000000
01100011001000111000110000000
01001001010010111000110000000
00000010011101111000110000000
01101111000100000100110000000
01110100101010000100110000000
11101010010001000100110000000
01000111101001000100110000000
00101001111001000100110000000
01001110110000100100110000000
01110001100001100100110000000
11101100100000010100110000000
10000110101010010100110000000
11000001110001010100110000000
00010100110101010100110000000
00100100011011010100110000000
00110001010100110100110000000
11100000001100110100110000000
00101010000101110100110000000
11110110000000001100110000000
01111001000010001100110000000
10101100001010001100110000000
10010001100110001100110000000
01001100000111001100110000000
00001111001000101100110000000
01010000010110101100110000000
00011001010001101100110000000
00001000110011011100110000000
01001000101000111100110000000
11000101011100000010110000000
01110100110000100010110000000
10100100101100100010110000000
01010100001110100010110000000
10000111100001100010110000000
01101010001001100010110000000
01011000010011100010110000000
00001100101011100010110000000
11001000011010010010110000000
00001111000110010010110000000
00010110100100110010110000000
00100001101001110010110000000
00111101100000001010110000000
11011000100100001010110000000
01001010011100001010110000000
10010110010001001010110000000
01000110100011001010110000000
10010011001000101010110000000
00100001001110101010110000000
10100000010011101010110000000
11100000101000011010110000000
10100011000100011010110000000
10010101000010011010110000000
01110000000110011010110000000
01000001011001011010110000000
01011010000000111010110000000
01011001101000000110110000000
00010101011010000110110000000
00100100100111000110110000000
10101000100010100110110000000
00010010101001100110110000000
01000000011101100110110000000
11001001000100010110110000000
01000010001010110110110000000
10000001000011110110110000000
01000001110100001110110000000
10000000011110001110110000000
00001000101101001110110000000
00101100000100101110110000000
00010100001100011110110000000
10000110000000111110110000000
11111000101000000001110000000
01101011001010000001110000000
00010110111010000001110000000
00110011010110000001110000000
00011001001111000001110000000
00001011111000100001110000000
01111001000100100001110000000
11000000011110100001110000000
10010011000011100001110000000
00100101001011100001110000000
11000110001001010001110000000
00101000001110110001110000000
00010001011001110001110000000
01100101011000001001110000000
10000110011100001001110000000
11001100010010001001110000000
10100000101110001001110000000
11001001100001001001110000000
01010110001000101001110000000
10001010100010101001110000000
10011110000000011001110000000
00100101100000111001110000000
00011000110000111001110000000
01001100000100111001110000000
00000001000111111001110000000
11010010011000000101110000000
10110100010010000101110000000
01000001111010000101110000000
00100011010001100101110000000
11010000000101100101110000000
00000010001111100101110000000
10001101001000010101110000000
10001000100110010101110000000
00101010100100001101110000000
00000101010100101101110000000
11000001000010101101110000000
00010000101010101101110000000
00010010010100011101110000000
01100001000001011101110000000
00000010101001011101110000000
10101000000000111101110000000
11010111000000000011110000000
00100111001100000011110000000
00100101110010000011110000000
10000011101010000011110000000
00001101100101000011110000000
10000000111101000011110000000
10100001000111000011110000000
10010100100010100011110000000
01101010000100010011110000000
10111000000010010011110000000
10000001001100110011110000000
00001010000011110011110000000
11100100000100001011110000000
00010010010010101011110000000
01100010110000000111110000000
01001100010100000111110000000
10011000100001000111110000000
00011110000000100111110000000
00010010100010010111110000000
11001010000000001111110000000
01000100001001001111110000000
00100100010000011111110000000
01101011101101000000001000000
11101010010111000000001000000
11010100011111000000001000000
10111110110000100000001000000
01001111110100100000001000000
11011110000110100000001000000
01111101001001100000001000000
10001101011101100000001000000
10100110100111100000001000000
00011001110111100000001000000
10101111101000010000001000000
01111000111010010000001000000
11100100101110010000001000000
10010110111001010000001000000
00111101100010110000001000000
01010010101110110000001000000
11001110010001110000001000000
00111000001111110000001000000
01011011111000001000001000000
00101101101110001000001000000
11101110100001001000001000000
10111101000011001000001000000
01100100110111001000001000000
01110000101101101000001000000
10100111010001011000001000000
00111001100101011000001000000
11110001100000111000001000000
01001001101010111000001000000
01010001011001111000001000000
10110010000011111000001000000
00001110000111111000001000000
10010111101100000100001000000
10101110011100000100001000000
10110010110110000100001000000
01001110100111000100001000000
10001011110010100100001000000
10111000101010100100001000000
01101001110001100100001000000
10000010111101100100001000000
11110010101000010100001000000
10011100110100010100001000000
01100001111100010100001000000
10101101000110010100001000000
00100111100011010100001000000
10001001101011010100001000000
00111010010100110100001000000
00010100011110110100001000000
11000011000011110100001000000
11111000110000001100001000000
11100111000010001100001000000
00111110000101001100001000000
10110001001101001100001000000
00001001111101001100001000000
00111001011000101100001000000
01101010100100101100001000000
01001101010010101100001000000
11000000010111101100001000000
01000110111000011100001000000
00010111010100011100001000000
10001110100010011100001000000
10100100011010011100001000000
01111000000011011100001000000
00000011001111011100001000000
01100000110010111100001000000
10110110010011000010001000000
10010101101011000010001000000
00011010111011000010001000000
11110100010100100010001000000
10010011011100100010001000000
00011101011010100010001000000
00110001111001100010001000000
00000111110011100010001000000
10110101110000010010001000000
00110111001010010010001000000
10111010000101010010001000000
11100101001000110010001000000
00110011100100110010001000000
10000110101100110010001000000
10101010100010110010001000000
01111100011000001010001000000
10111100100100001010001000000
01100011001110001010001000000
01000111101001001010001000000
01101001010101001010001000000
11011010100000101010001000000
10101001101000101010001000000
00011100100011101010001000000
10001001000111101010001000000
11110110000000011010001000000
10001000111010011010001000000
11100000010110011010001000000
01010011000101011010001000000
01100010101000111010001000000
00011010011000111010001000000
10000101010010111010001000000
10010000001101111010001000000
00100011110101000110001000000
10011001100001100110001000000
00000101101101100110001000000
11111001000000010110001000000
00010101100110010110001000000
10101100100001010110001000000
01001010110001010110001000000
11010100000101010110001000000
00101000011011010110001000000
00001100101010110110001000000
00110100010001110110001000000
01110011010000001110001000000
10011011000100001110001000000
01010010101100001110001000000
10100001100110001110001000000
00010100011101001110001000000
00100100101011001110001000000
10011100010000101110001000000
11000101000100101110001000000
00000001011110101110001000000
10000011010001101110001000000
00100110000110011110001000000
00000110001001111110001000000
01100101111010000001001000000
10101100101101000001001000000
01011101100011000001001000000
00101110110011000001001000000
10110101101000100001001000000
00100011111100100001001000000
10011111000001100001001000000
10001111010100010001001000000
11100010011100010001001000000
01101111000001010001001000000
10110000110011010001001000000
00001011011011010001001000000
11011001000010110001001000000
00000111101010110001001000000
11000100011010110001001000000
01000110001101110001001000000
01100111010100001001001000000
01011110001001001001001000000
11001011000101001001001000000
00100010101111001001001000000
11110010010000101001001000000
01101100101000101001001000000
00101010010110101001001000000
10111000001001101001001000000
10000010011011101001001000000
01101001011000011001001000000
10100001110100011001001000000
01000011101100011001001000000
00001000110111011001001000000
00011011100000111001001000000
10000001101001111001001000000
00100100100101111001001000000
10001101110001000101001000000
11101001001001000101001000000
00010111010011000101001000000
01100011000111000101001000000
00101111100000100101001000000
01000100111100100101001000000
11000101100010100101001000000
01010110001010100101001000000
01101100000110100101001000000
11010001010001100101001000000
10001010000111100101001000000
00011111001000010101001000000
11101000010010010101001000000
01011000110000110101001000000
00011100000101110101001000000
01100010011010001101001000000
10100110001001001101001000000
11011000000100101101001000000
10110001000010101101001000000
00000101011001101101001000000
11000101001000011101001000000
00000011010010111101001000000
01000000001110111101001000000
01110000111100000011001000000
10111010001010000011001000000
11010010010110000011001000000
00111000010111000011001000000
01010011100010100011001000000
10100101000110100011001000000
00101100001011100011001000000
00010110000111100011001000000
00101110100100010011001000000
00011000101101010011001000000
11000110000011010011001000000
00001011000110110011001000000
00100000011110110011001000000
10010010010001110011001000000
00011011010010001011001000000
00010101110001001011001000000
01100100001101001011001000000
10000010100110101011001000000
01100100110000011011001000000
00100001000111011011001000000
01000000100011111011001000000
10011110100000000111001000000
01101110010000000111001000000
00100101011100000111001000000
01001001100110000111001000000
10000000110111000111001000000
01011001001000100111001000000
00110011000001100111001000000
11000000001011100111001000000
00100010111000010111001000000
10010100010010010111001000000
01000000011101010111001000000
00000110010100110111001000000
11000001110000001111001000000
11100010000100001111001000000
00101101000010001111001000000
01011000100001001111001000000
10101000010001001111001000000
00100000101100101111001000000
00011000010100011111001000000
01010001000010011111001000000
11000111111000000000101000000
01110011110100000000101000000
11101010101010000000101000000
01110110001110000000101000000
11011010110001000000101000000
01010101101101000000101000000
01001101001110100000101000000
11100001101001100000101000000
10101010110100010000101000000
01100110110010010000101000000
01010101011010010000101000000
11000011010110010000101000000
00101101010101010000101000000
00110001101011010000101000000
00011100100111010000101000000
10011101001000110000101000000
11000000001111110000101000000
01101111001000001000101000000
01011100110010001000101000000
10010011001110001000101000000
11100010001101001000101000000
11000011100011001000101000000
10010011110000101000101000000
00111010101000101000101000000
00001101111000101000101000000
10001110010010101000101000000
01100100011001101000101000000
01010110000011101000101000000
01111010000100011000101000000
11000000110101011000101000000
00010110001101011000101000000
10000100011100111000101000000
01000010011010111000101000000
10011000000110111000101000000
01011000100001111000101000000
11011000010110000100101000000
00011010101110000100101000000
10000100111110000100101000000
00000011111011000100101000000
11010100110000100100101000000
00010101101010100100101000000
00101010011001100100101000000
11000110100001010100101000000
11011010000000110100101000000
10001000101100110100101000000
01101100000001110100101000000
00100000110101110100101000000
00101110110000001100101000000
10010010011001001100101000000
10101000010100101100101000000
11110000000001101100101000000
00010000001111101100101000000
11101000001000011100101000000
00110010001010011100101000000
10011100000001011100101000000
11101110000100000010101000000
10101100110010000010101000000
00000111101110000010101000000
10001001111001000010101000000
10100101100101000010101000000
00011011001101000010101000000
01100000011111000010101000000
00001100110101100010101000000
01001001100011100010101000000
10010000100111100010101000000
01101001001100010010101000000
11011000001001010010101000000
00100010101101010010101000000
01101000010010110010101000000
10000001101010110010101000000
00000001010111110010101000000
10000100010111001010101000000
01110001000100101010101000000
00001000101110101010101000000
01010100100100011010101000000
01000110010001011010101000000
10110000101100000110101000000
01010001011100000110101000000
00111001000110000110101000000
01110100001001000110101000000
11000010010101000110101000000
01000111000011000110101000000
01100110100000100110101000000
10000111010000010110101000000
00010000111010010110101000000
01100000100011010110101000000
00001010000111010110101000000
01011101000000001110101000000
10010010100010001110101000000
00110100010010001110101000000
00001110001010001110101000000
00000000110011101110101000000
00001001011000011110101000000
11000100000010011110101000000
10100000100000111110101000000
00000011000100111110101000000
11110001001100000001101000000
10100111100010000001101000000
11001001011010000001101000000
10010110010101000001101000000
00110001110010100001101000000
01001010100110100001101000000
00110000011101100001101000000
01010001000111100001101000000
10011010100010010001101000000
10000101011001010001101000000
00000111000111010001101000000
01100011010000110001101000000
11000001100100110001101000000
01110100000010110001101000000
00001100110010110001101000000
00111010000001110001101000000
10001101100100001001101000000
00001010111100001001101000000
01010001101010001001101000000
00010100011110001001101000000
10101000000011011001101000000
01001110001100000101101000000
10000011011100000101101000000
01110000100110000101101000000
10101010100001000101101000000
11000000101101000101101000000
10100100001100100101101000000
10011100000010100101101000000
01001000010101100101101000000
10010101000100010101101000000
00001001110100010101101000000
00100100010110010101101000000
10000010001011010101101000000
00000001100011110101101000000
00100001110001001101101000000
00011010010000101101101000000
00101000001010101101101000000
00111001000000011101101000000
01001010000010011101101000000
00001000001101011101101000000
00010000010011011101101000000
01111001100000000011101000000
10010001110100000011101000000
10010010101001000011101000000
01000011100101000011101000000
01011010000011000011101000000
00010110110000100011101000000
01000010011100100011101000000
11000000110001100011101000000
10100011001000010011101000000
00110100011000010011101000000
00011101000010010011101000000
01001110000000110011101000000
10100101010000001011101000000
01000000110110001011101000000
11001100000001001011101000000
00000101000011101011101000000
00001011000001011011101000000
11110000010000000111101000000
00001001001011000111101000000
01100101000000010111101000000
00110000000100110111101000000
10010000001000011111101000000
11011101101000000000011000000
01010110111100000000011000000
10100011111001000000011000000
11100001100111000000011000000
11111011000000100000011000000
11100110101000100000011000000
11101000110100100000011000000
10110010011010100000011000000
11001101000011100000011000000
10001010101011100000011000000
10000001111110010000011000000
11101000001011010000011000000
01110010000111010000011000000
10010011101000110000011000000
00110101011000110000011000000
01010001010110110000011000000
00011110100001110000011000000
01110111100000001000011000000
10111110001000001000011000000
10100100111100001000011000000
11011000011010001000011000000
01101110000110001000011000000
11100101001001001000011000000
00011100110101001000011000000
00101011100011001000011000000
00110100011011001000011000000
10001111100000101000011000000
01011110010000101000011000000
00010000111110101000011000000
11010000110001101000011000000
01001001100101101000011000000
10000110010101101000011000000
11101100010000011000011000000
10001101001100011000011000000
00111001001010011000011000000
01001011001001011000011000000
10000110001011011000011000000
00010101100100111000011000000
00001011010100111000011000000
01111100010100000100011000000
10100101101010000100011000000
10011001010101000100011000000
00000101011111000100011000000
01110000111000100100011000000
10011010100100100100011000000
01100011001001100100011000000
00011010010011100100011000000
00111100101000010100011000000
00011011100010010100011000000
01000101110010010100011000000
01010001001101010100011000000
00100011110000110100011000000
10000110011000110100011000000
11000000101001110100011000000
10010000000111110100011000000
01010001010011001100011000000
01000110100001101100011000000
01001000001011101100011000000
10110011000000011100011000000
01000010010110011100011000000
01100100000101011100011000000
00101110000000111100011000000
00100001001100111100011000000
10011011110000000010011000000
00110111000101000010011000000
00101001001111000010011000000
01010111001000100010011000000
01001010111000100010011000000
01100001011100100010011000000
10000100111010100010011000000
01101100100001100010011000000
00111010010010010010011000000
10010011000110010010011000000
10000010110101010010011000000
11100010010000110010011000000
00001001101100110010011000000
10001000010110110010011000000
01000101010001110010011000000
00010000011011110010011000000
00110001101100001010011000000
00100110110010001010011000000
11000100100110001010011000000
00110101000010101010011000000
01010010000110101010011000000
00000100001111101010011000000
00001101110000011010011000000
01010000011100011010011000000
00101000101001011010011000000
10100100000100111010011000000
01000111010100000110011000000
01100100011010000110011000000
00000110111001000110011000000
11100010000011000110011000000
10101100001000100110011000000
10100000110010010110011000000
00011101000000110110011000000
01001000000101110110011000000
10010001001010001110011000000
11001001000001001110011000000
00100101010001001110011000000
00100010001101001110011000000
01110000100000011110011000000
00000001100010111110011000000
00111010111000000001011000000
10011100010110000001011000000
01000011101011000001011000000
01001011001100100001011000000
01010100110010100001011000000
00111001000011100001011000000
01100000001111100001011000000
11100101100000010001011000000
10011100001001010001011000000
01010010011001010001011000000
10001001100101010001011000000
00101100000111010001011000000
10101010000100110001011000000
01001010010010110001011000000
01100010100001110001011000000
11010011001000001001011000000
00001110101010001001011000000
01000101000110101001011000000
00101000110001101001011000000
10110000101000011001011000000
00100110001100011001011000000
10100010010010011001011000000
00011010000110011001011000000
00000001011101011001011000000
11001011010000000101011000000
11000101000101000101011000000
00010000111011000101011000000
00110110000100100101011000000
10010001001100100101011000000
00001110001001100101011000000
11010010000010010101011000000
10100100010001010101011000000
00000100101101010101011000000
01001000110100001101011000000
01100000101001001101011000000
01101001000000101101011000000
00000010011100101101011000000
10001000010010101101011000000
01011000001000011101011000000
00010001000001111101011000000
01001101010010000011011000000
00011001101010000011011000000
00100101101001000011011000000
10110000100101000011011000000
01001010010101000011011000000
11010001000011000011011000000
01111100000000010011011000000
00000011110010010011011000000
01100010001010010011011000000
00110000110000110011011000000
01000100100100110011011000000
10100000001001110011011000000
10100011100000001011011000000
01010010110000001011011000000
10010110000000101011011000000
00001001001001101011011000000
10001010001000011011011000000
00010100110100000111011000000
00000110001110000111011000000
10100001010000100111011000000
01000001101000010111011000000
10001000000011010111011000000
00110010000010001111011000000
10000001000100011111011000000
00000000110001011111011000000
01001001111100000000111000000
01111110000001000000111000000
10111000011001000000111000000
10010101000111000000111000000
01011000101010100000111000000
01000001011011100000111000000
00110011001100010000111000000
11010100100010010000111000000
10010000101101010000111000000
00001110010011010000111000000
00101000111000110000111000000
00000100101110110000111000000
10001100000101110000111000000
11110000010100001000111000000
10000010111010001000111000000
00000111110001001000111000000
11010101000000101000111000000
10100010100100101000111000000
00111000010010101000111000000
00101101000001101000111000000
00010001100011101000111000000
10101001100000011000111000000
00100001010110011000111000000
10010001010001011000111000000
01010110010010000100111000000
10001011001010000100111000000
01100100110001000100111000000
10001100101001000100111000000
00001010110101000100111000000
01010010001100100100111000000
10000001100101100100111000000
00000111100100010100111000000
00110000100010110100111000000
11010000101000001100111000000
00011000011100001100111000000
01000101001010001100111000000
00100010010011001100111000000
10001010000001101100111000000
10000000001010111100111000000
01000000010001111100111000000
11100001110000000010111000000
00011110101000000010111000000
00010010011110000010111000000
01001101001001000010111000000
11001000000111000010111000000
00100110011000100010111000000
00011001010100100010111000000
01001010100010010010111000000
00001000011101010010111000000
00100101000011010010111000000
10011000100000110010111000000
11000110001000001010111000000
10001001010010001010111000000
01001000110001001010111000000
00010010100101001010111000000
00000010110000111010111000000
00110000001000111010111000000
01000100101100000110111000000
10110001000001000110111000000
00011100010001000110111000000
01111000000000100110111000000
00000101110000100110111000000
10000100000110100110111000000
01010011000000010110111000000
00100010010100010110111000000
01010101010100000001111000000
00011011100001000001111000000
00000100110111000001111000000
11101100000000100001111000000
10000111001000100001111000000
10001001000110100001111000000
01010010100100010001111000000
01001100001010010001111000000
00101001001001010001111000000
11100000000101010001111000000
10110001000000110001111000000
00100000010011110001111000000
01101010010000001001111000000
01100001100100001001111000000
00001100011001001001111000000
10011000000101001001111000000
01110000000011001001111000000
01000000111000101001111000000
10000100100001101001111000000
00101101010000000101111000000
00110010001001000101111000000
01000100000011100101111000000
10010000110000010101111000000
00100011000010010101111000000
10000010000110001101111000000
10101000001100000011111000000
11010000001000100011111000000
00100010100010100011111000000
00001000011010100011111000000
00010000000111010011111000000
00010101001000001011111000000
01000011000000101011111000000
00000000101100011011111000000
00000001010101000111111000000
01000000010010010111111000000
00001100100000001111111000000
00100000000001101111111000000
11011111001010000000000100000
00110111111010000000000100000
01111101010011000000000100000
10100111110100100000000100000
10111100100110100000000100000
01010100111110100000000100000
11100101011001100000000100000
01111000011101100000000100000
11010011010011100000000100000
00001110111011100000000100000
01011011110100010000000100000
11010101011100010000000100000
11001011011001010000000100000
01000111101011010000000100000
11001110000111010000000100000
10100110101010110000000100000
01000011011110110000000100000
00110111010001110000000100000
11010111100100001000000100000
11110010010101001000000100000
10101110001101001000000100000
10011110100011001000000100000
00101011010111001000000100000
01011011001100101000000100000
01110101001010101000000100000
10001100010111101000000100000
01011110011000011000000100000
11101011000100011000000100000
10100010111100011000000100000
10001101011010011000000100000
11010100110001011000000100000
00011000011111011000000100000
10010011100001111000000100000
01000110100101111000000100000
01100001100011111000000100000
00101111101100000100000100000
10010110110101000100000100000
11110111000000100100000100000
10101010010110100100000100000
11011100100001100100000100000
10110010011001100100000100000
11101110001000010100000100000
10100111010010010100000100000
10001100101110010100000100000
11110001100001010100000100000
00110100101011010100000100000
10011101010000110100000100000
11001000110100110100000100000
00000110111100110100000100000
01100000011011110100000100000
11101010100010001100000100000
00100110100111001100000100000
10001110110000101100000100000
11010001101000101100000100000
00101000101110101100000100000
11001001000011101100000100000
00010101010011101100000100000
00011001111000011100000100000
00110011001100011100000100000
01010111000001011100000100000
11010000001101011100000100000
10100010001011011100000100000
10101100000001111100000100000
00000001110101111100000100000
10101011111000000010000100000
01110011101100000010000100000
11100111000101000010000100000
10111001010101000010000100000
00110100110111000010000100000
01101111001000100010000100000
00111010110100100010000100000
11100010100110100010000100000
01111010001010010010000100000
01101100011001010010000100000
00001111010101010010000100000
01010010011101010010000100000
00011010100111010010000100000
10000101001110110010000100000
00000011101101110010000100000
11000111011000001010000100000
01011100100110001010000100000
10110011001001001010000100000
01100001111001001010000100000
00111000101101001010000100000
10010100111000101010000100000
00011110010001101010000100000
10001010100101101010000100000
01100000010111101010000100000
01101101000010011010000100000
01000110010110011010000100000
01110011000000111010000100000
10110100000010111010000100000
10000010011010111010000100000
10110101100100000110000100000
01001011101010000110000100000
10001111000110000110000100000
00010110101110000110000100000
00111110001001000110000100000
01001001110101000110000100000
01010101001011000110000100000
11100001010100100110000100000
10110000001110100110000100000
01100011100001100110000100000
00111001000011100110000100000
10010111001000010110000100000
11000100011010010110000100000
01001001001100110110000100000
11101000000010110110000100000
00001000010111110110000100000
10101101010000001110000100000
01010000011110001110000100000
01001100010011001110000100000
00100001001111001110000100000
01100010011000101110000100000
00011001010100101110000100000
00101110000010101110000100000
11100100000100011110000100000
10001001000101011110000100000
01011100000000111110000100000
11111000011010000001000100000
01001001111110000001000100000
00011100101111000001000100000
10001010101110100001000100000
11011001001001100001000100000
01011010100101100001000100000
00001111001101100001000100000
00010011101011100001000100000
10000011111000110001000100000
01001110100010110001000100000
00010010110110110001000100000
11011010101000001001000100000
10001011110010001001000100000
11110000100110001001000100000
01010011010110001001000100000
10011001100101001001000100000
11000111000011001001000100000
11001101010000101001000100000
11101100100000011001000100000
00011010110001011001000100000
00010110000111011001000100000
11010110000000111001000100000
01111000010000111001000100000
00100111001000111001000100000
10011000001010111001000100000
10000100001101111001000100000
11011110010000000101000100000
10111100001100000101000100000
01101111000010000101000100000
11000110100110000101000100000
10100001110101000101000100000
10100100111000100101000100000
00110011100100100101000100000
00011110000011100101000100000
01000100110011100101000100000
01001101110000010101000100000
10101001101000010101000100000
00101011010100010101000100000
01110000110010010101000100000
01011100001010010101000100000
11000010110001010101000100000
00000000111111010101000100000
00011000011100110101000100000
01000001101010110101000100000
10010010000101110101000100000
11111001000000001101000100000
10100011000110001101000100000
00001101001110001101000100000
11100000011001001101000100000
01000110001101001101000100000
01010000101011001101000100000
00101001110000101101000100000
01001000010110101101000100000
10010001010001011101000100000
00010001000110111101000100000
11110101010000000011000100000
11010110001001000011000100000
00010011110101000011000100000
11010010110000100011000100000
00001101110100100011000100000
01000110101100100011000100000
00010110011010100011000100000
10100000011101100011000100000
00100110100011100011000100000
01001010010011100011000100000
11001010010100010011000100000
00101000111100010011000100000
10110011000010010011000100000
10001100110001010011000100000
01100001011000110011000100000
10111000000100110011000100000
00110001100001110011000100000
10100100110100001011000100000
10100100001011001011000100000
01000010100111001011000100000
01101100000100101011000100000
10000011010100101011000100000
00000000111011101011000100000
01010001101000011011000100000
00001010001101011011000100000
10100010000001111011000100000
00000101010001111011000100000
10101000110010000111000100000
00000110010111000111000100000
01010000011001100111000100000
00111100100000010111000100000
01001011000001010111000100000
10011000001001010111000100000
00010101000101010111000100000
00000010001011110111000100000
00111010010000001111000100000
00110001001000101111000100000
00000100101100011111000100000
11000010000010011111000100000
00000001110010011111000100000
01110000000001011111000100000
11011010100110000000100100000
10000011111110000000100100000
10110010101101000000100100000
11010110010100100000100100000
01011101100010100000100100000
00111110100001100000100100000
10010111001001100000100100000
10010111100010010000100100000
00110010011110010000100100000
01110010100011010000100100000
10110100010011010000100100000
00111001000111010000100100000
01010110101000110000100100000
11100100100100110000100100000
01101000101010110000100100000
10100001110001110000100100000
00011001101001110000100100000
01000101010011110000100100000
01010101111000001000100100000
11100001011100001000100100000
01101100100011001000100100000
00010011100111001000100100000
01110000001111001000100100000
10110101100000101000100100000
00110001010110101000100100000
11001010001001101000100100000
00000101101101101000100100000
00011101100100011000100100000
00101110001010011000100100000
11100100001001011000100100000
00011100010010111000100100000
10110001111000000100100100000
11101001001010000100100100000
10110110000110000100100100000
10000101011011000100100100000
01100101110000100100100100000
00111101000100100100100100000
11001100000110100100100100000
10000011010101100100100100000
01000001001111100100100100000
01101100010010010100100100000
10100001001101010100100100000
11001000100011010100100100000
11010001000100110100100100000
00010000101110110100100100000
11000010111000001100100100000
00100011110100001100100100000
10100100101100001100100100000
00001111100010001100100100000
10010010010010101100100100000
01000010100110101100100100000
00000110011001101100100100000
01110000100100011100100100000
00000001101011011100100100000
00100000010111011100100100000
11101000110100000010100100000
11010011100001000010100100000
01100100101101000010100100000
00100111010011000010100100000
10001010101011000010100100000
01011001011000100010100100000
10001000011110100010100100000
00101000110011100010100100000
00110101010100010010100100000
01000001111100010010100100000
11010000010110010010100100000
10101010010001010010100100000
01011100000011010010100100000
11000111000000110010100100000
01100010010100110010100100000
00100100011010110010100100000
01100010110010001010100100000
10100001101010001010100100000
01001111000001001010100100000
10111000000011001010100100000
00010110001011001010100100000
01010000101100101010100100000
10001101000010101010100100000
00010001110001101010100100000
01011000110000011010100100000
00000110111000011010100100000
10010000011001011010100100000
01000001000101111010100100000
00000010100011111010100100000
01010110110000000110100100000
00000111011100000110100100000
00101010100101000110100100000
00011000011101000110100100000
00001101001010010110100100000
10000100000111010110100100000
10000010101000110110100100000
11000100000001101110100100000
10001100100000011110100100000
00100101000001011110100100000
00000100010100111110100100000
00001000001001111110100100000
10101010011100000001100100000
01101001011001000001100100000
11001101000101000001100100000
00101011100011000001100100000
11010000110011000001100100000
10001100011001100001100100000
00011001010011100001100100000
10010100000111100001100100000
01011111000000010001100100000
10110101001000010001100100000
10010000111100010001100100000
00101100100110010001100100000
00100110110001010001100100000
10001001100010110001100100000
01000010011001110001100100000
01100000000111110001100100000
10010111010000001001100100000
00000101110011001001100100000
10000000011111001001100100000
00001110010100101001100100000
01001001001010101001100100000
01110001000001101001100100000
10000011001100011001100100000
00010001011010011001100100000
01011000001001011001100100000
00100000011100111001100100000
00001101101001000101100100000
01000011010011000101100100000
00011010101000100101100100000
10110000010100100101100100000
11100001010000010101100100000
01100010101000010101100100000
10000010010110010101100100000
10010100100001010101100100000
00101110000000110101100100000
11000100001000110101100100000
10110010001000001101100100000
10000000110001101101100100000
00100010000011101101100100000
00001100011000011101100100000
00101000100001011101100100000
10101110100000000011100100000
01001010111000000011100100000
00011011001010000011100100000
00100001011110000011100100000
00100011110000100011100100000
01001011000100100011100100000
01100010001010100011100100000
00101101000001100011100100000
11101000001000010011100100000
00000100100101110011100100000
11000001100100001011100100000
10011000001100001011100100000
00110101000010001011100100000
00011100100001001011100100000
10110000100000011011100100000
10001000010010011011100100000
11010000101000000111100100000
00100010011001000111100100000
01110100000000100111100100000
00010000100011100111100100000
00000101100000101111100100000
01001000000100011111100100000
10111111010000000000010100000
10001101111100000000010100000
01100011110110000000010100000
11110110100001000000010100000
11101001110001000000010100000
11110001001101000000010100000
11100011001010100000010100000
01100100110101100000010100000
10111010000011100000010100000
00110001110011100000010100000
11001111100000010000010100000
01111100110000010000010100000
01101001011100010000010100000
11101010010010010000010100000
00011101001110010000010100000
00111011100001010000010100000
10011100100101010000010100000
10010011001011010000010100000
10100101000111010000010100000
00101000101111010000010100000
11011000101000110000010100000
10110100010100110000010100000
01010011100010110000010100000
01001100010110110000010100000
00000101011101110000010100000
11011100001100001000010100000
00110110001110001000010100000
00110101101001001000010100000
11000101010101001000010100000
11000010110011001000010100000
01101011010000101000010100000
00001010011110101000010100000
00010100100111101000010100000
10001001100011011000010100000
10000110000110111000010100000
10010000010011111000010100000
00100111110001000100010100000
01001110010101000100010100000
00011101100011000100010100000
00100011011100100100010100000
11110000010010100100010100000
11000100101010100100010100000
10000110001101100100010100000
00111010011000010100010100000
11111000000100010100010100000
10010010110010010100010100000
00001111001001010100010100000
00010010101101010100010100000
01010110010000110100010100000
00101000110010110100010100000
01011101010000001100010100000
10000110011010001100010100000
01000011100101001100010100000
00101000110101001100010100000
10100001010011001100010100000
00010111100000101100010100000
10001011000100101100010100000
00100100001011101100010100000
01100110100000011100010100000
11001000001010011100010100000
01011000100001011100010100000
01000010011001011100010100000
10000000101100111100010100000
01010101110100000010010100000
10010010111001000010010100000
00111100001100100010010100000
10000011110010100010010100000
10001101000101100010010100000
01010110000011100010010100000
11000000011011100010010100000
10100110110000010010010100000
01010001000111010010010100000
00011001110000110010010100000
10001010001001110010010100000
10110010100100001010010100000
10101010001010001010010100000
01001100101001001010010100000
00100110011001001010010100000
00011000110011001010010100000
00000101010110101010010100000
10010001001100011010010100000
11000001010010011010010100000
11010010000001011010010100000
00000000111101011010010100000
00110000000101111010010100000
11101011000000000110010100000
00111100010010000110010100000
00110011001010000110010100000
10000100110110000110010100000
01110000101001000110010100000
11000001100011000110010100000
01011000001010100110010100000
10010000100101100110010100000
01100101010000010110010100000
01001000111000010110010100000
00000010011110010110010100000
00010100101000110110010100000
01100000100100110110010100000
00001001011010001110010100000
01101000000110001110010100000
10100100100000101110010100000
10010100010000011110010100000
00000110000011011110010100000
10010011011100000001010100000
11011100100010000001010100000
01110100010110000001010100000
00101110001010100001010100000
10010101010001100001010100000
10000010010111100001010100000
11100100001100010001010100000
00001011100110010001010100000
10101110000001010001010100000
01100001101001010001010100000
01011010000011010001010100000
00100001110100110001010100000
01010100000101110001010100000
00000111000011110001010100000
00111001010010001001010100000
11001001000110001001010100000
00010001101110001001010100000
10000100111001001001010100000
00100011001011001001010100000
00110010110000101001010100000
10001100100100101001010100000
10100101010000011001010100000
00010100011100011001010100000
00110000100011011001010100000
10001010010000111001010100000
01000000100110111001010100000
01000110111000000101010100000
00100101011010000101010100000
01010001010101000101010100000
00111000001011000101010100000
10101101000000100101010100000
00011000100110100101010100000
00001001011001100101010100000
01110011000000010101010100000
00100110000110010101010100000
01000010001100110101010100000
00001011101000001101010100000
01000101000001101101010100000
10000000000111011101010100000
00100000010001111101010100000
10001110001100000011010100000
00010111100010000011010100000
11111000000001000011010100000
00101010110001000011010100000
00001001001110100011010100000
00110010001001100011010100000
11000011001000010011010100000
11010000100100010011010100000
00110100001010010011010100000
00011000010110010011010100000
10000001010101010011010100000
00101001000011010011010100000
11000100000010110011010100000
01011010000100001011010100000
01000100110010001011010100000
10001000000011101011010100000
00100000101000111011010100000
10000101101000000111010100000
01010010010010000111010100000
11100000001010000111010100000
01100110000001000111010100000
10011000010000100111010100000
01000000000111100111010100000
00100101000100001111010100000
01000010100000101111010100000
00110111100100000000110100000
01001110101010000000110100000
10001110110001000000110100000
10010001110101000000110100000
11000010011101000000110100000
11011001000011000000110100000
01010010011010100000110100000
00101001010101100000110100000
01000111011000010000110100000
10101001001000110000110100000
01001001100100110000110100000
01001110000001110000110100000
10000100101001110000110100000
00001000011011110000110100000
10001010101100001000110100000
00001001110110001000110100000
01111000010001001000110100000
11001000010100101000110100000
11100000100010101000110100000
10110010000010011000110100000
01000000111010011000110100000
01001010000110011000110100000
00100110010000111000110100000
00100001101110000100110100000
00010011011001000100110100000
11100000100101000100110100000
10001010000111000100110100000
00100110101000100100110100000
01010100100100100100110100000
00110000001101100100110100000
00000100010111100100110100000
00011011000100010100110100000
10000100011100010100110100000
01010001010010010100110100000
01101000001001010100110100000
00011110000001001100110100000
10010000001011001100110100000
01100001000100101100110100000
11000101000000011100110100000
00000011000001111100110100000
01001011010010000010110100000
01100101001010000010110100000
10010000101110000010110100000
00010111010000100010110100000
10011010000100100010110100000
10100110000010100010110100000
01100011100000010010110100000
10000101100100010010110100000
00101100100001010010110100000
00010010010011010010110100000
00001101001100001010110100000
01100010000101001010110100000
00001000111000101010110100000
01000100100000111010110100000
11011100000000000110110100000
10001001001001000110110100000
01000101000101000110110100000
01100000010011000110110100000
11000000110000100110110100000
00000011100100100110110100000
00110000110000010110110100000
10000011010000001110110100000
00110000000010101110110100000
00100010001000011110110100000
00000001000110011110110100000
00011101110000000001110100000
11100011000100000001110100000
10011010010010000001110100000
01001000110101000001110100000
00010110001101000001110100000
00000100111100100001110100000
10110000001010100001110100000
10101000110000010001110100000
00000101101010010001110100000
10010001000110010001110100000
00110010000100110001110100000
10001001011000001001110100000
01100110000010001001110100000
00011100000110001001110100000
11010100000001001001110100000
00001011000101001001110100000
00101000001001101001110100000
00010000011110000101110100000
00110101000001000101110100000
10010001100000100101110100000
01001010000010100101110100000
01000100010001010101110100000
00000001100101010101110100000
10000110100000001101110100000
01000000101100001101110100000
01110000011000000011110100000
10100100010001000011110100000
01000001100001100011110100000
00010000010101100011110100000
00001110010000010011110100000
10000010100001010011110100000
00000010001110001011110100000
00011001000000011011110100000
01000000000011011011110100000
00000100001010100111110100000
00000001011000010111110100000
10000000000100101111110100000
01111110100100000000001100000
00111011011100000000001100000
11101101100010000000001100000
11100110011010000000001100000
11110011000110000000001100000
11001001001111000000001100000
11000011101100100000001100000
11100010110001100000001100000
01110100100011100000001100000
01000111000111100000001100000
10111100011000010000001100000
01001111010010010000001100000
10101010001110010000001100000
11010010100101010000001100000
01001100111000110000001100000
10100001100110110000001100000
00010000111101110000001100000
00001101001011110000001100000
01001011100110001000001100000
10011000101110001000001100000
01000010111101001000001100000
00101000111011001000001100000
00011111000010101000001100000
10101001010001101000001100000
11100100000101101000001100000
10011110000100011000001100000
10000011101010011000001100000
01010001001110011000001100000
00001111100001011000001100000
00110010101001011000001100000
00101000110100111000001100000
01100010000110111000001100000
01001000010011111000001100000
10111011100000000100001100000
11011101000100000100001100000
11010010011100000100001100000
01010111100010000100001100000
00111101001010000100001100000
10110101010001000100001100000
01101100001101000100001100000
00001010011111000100001100000
00011110011000100100001100000
11110000100100100100001100000
00100110110010100100001100000
01101010001010100100001100000
01010001011010100100001100000
10000111100001100100001100000
10011000001101100100001100000
00110011000010110100001100000
00101000101001110100001100000
00100100000111110100001100000
11110100001000001100001100000
01010100110100001100001100000
00011010110010001100001100000
00000101111010001100001100000
10001100100101001100001100000
00100101100100101100001100000
01010001000101101100001100000
11001001100000011100001100000
10010101000010011100001100000
10000000110110011100001100000
00100001011001011100001100000
10110000010000111100001100000
00100110111100000010001100000
00101110000111000010001100000
10111101000000100010001100000
11001100001100100010001100000
01011000110001100010001100000
00100000101111100010001100000
00101001010110010010001100000
00111001001001010010001100000
01000101100101010010001100000
10110010001000110010001100000
00000111011000110010001100000
01010110000100110010001100000
01000010110010110010001100000
10001001110100001010001100000
10000110001110001010001100000
01111010000001001010001100000
00010010010111001010001100000
01001010010100101010001100000
01010100010010101010001100000
00010101001001101010001100000
00010011110000011010001100000
10001010000011011010001100000
11101000011000000110001100000
01111000100010000110001100000
11000011010010000110001100000
01000011001101000110001100000
10001100001011000110001100000
00010011101000100110001100000
10010100100010100110001100000
00001010100011100110001100000
01101010000100010110001100000
00001100011100010110001100000
00110000100101010110001100000
01000101000010110110001100000
10000001001001110110001100000
11000110100000001110001100000
10000000111001001110001100000
01001000101000101110001100000
01000000000111011110001100000
00100000001010111110001100000
01001111101000000001001100000
00111001100110000001001100000
00100111001110000001001100000
10100000111110000001001100000
01010010001111000001001100000
10011001110000100001001100000
10110110000010100001001100000
10000100110101100001001100000
00110001111000010001001100000
11010100000110010001001100000
10110000001101010001001100000
00010011001100110001001100000
11100001000001110001001100000
11100001001010001001001100000
00000110110110001001001100000
01001001110001001001001100000
10001101001001001001001100000
01000100011011001001001100000
01000011011000101001001100000
00110000101010101001001100000
00001000001111101001001100000
00011100100010011001001100000
11000010001001011001001100000
00100100010010111001001100000
10001010110100000101001100000
01110010010001000101001100000
10010011001001000101001100000
10011000100011000101001100000
00101001010011000101001100000
00010000010111100101001100000
01001000100101010101001100000
01100100100000110101001100000
10010000101000110101001100000
10000001010100110101001100000
00010110101000001101001100000
00101000011100001101001100000
11010000010010001101001100000
10000110000100101101001100000
10101010000000011101001100000
00000010100011011101001100000
11100010101000000011001100000
00011111000100000011001100000
00001100111010000011001100000
10010001001110000011001100000
00001001011101000011001100000
00110100100100100011001100000
01100100010001100011001100000
00110010010100010011001100000
10101100000010010011001100000
00010010101010010011001100000
01010000010011010011001100000
11001000100000110011001100000
00011100001000110011001100000
01001110000010001011001100000
00100111000001001011001100000
00000100011100101011001100000
10010000100001101011001100000
00101001100000011011001100000
10000001011000011011001100000
01110001000100000111001100000
01000100101001000111001100000
00001011010000100111001100000
00100110001000100111001100000
00000011001010001111001100000
10001000000110001111001100000
10001111001100000000101100000
00100101110110000000101100000
01011100011001000000101100000
00111010001011000000101100000
00100011100101100000101100000
10001100100011100000101100000
10100000010111100000101100000
01100101101000010000101100000
10011001010010010000101100000
01001000110110010000101100000
01110000110000110000101100000
00010101000110110000101100000
00001010001101110000101100000
11110010100000001000101100000
11000101010010001000101100000
00100101001011001000101100000
01000110110000101000101100000
01011100000100101000101100000
00101001001100101000101100000
10100011000010101000101100000
10010100010001101000101100000
01101001000001011000101100000
11010000001000111000101100000
00010010010100111000101100000
01101001100100000100101100000
00010111000101000100101100000
00110000110011000100101100000
10000110001010100100101100000
00100110011000010100101100000
10100100100010010100101100000
00000001011110010100101100000
01000100001011010100101100000
10100010000100110100101100000
11001010000100001100101100000
10010001010100001100101100000
00001101010001001100101100000
11000001001001001100101100000
00000000111100101100101100000
00101100000100011100101100000
00001000100010111100101100000
00111000111000000010101100000
11110100000010000010101100000
01010001100110000010101100000
01000100110011000010101100000
00001111100000100010101100000
00010010011001100010101100000
10010100101000010010101100000
10001001000100110010101100000
00110000000011110010101100000
00101011010000001010101100000
11001000100010001010101100000
00110100000101001010101100000
11100000010000101010101100000
10000100100100101010101100000
10000000001011101010101100000
01001010001000011010101100000
10000001100001011010101100000
10100010110000000110101100000
10100101001000000110101100000
00100010001110000110101100000
01001100010000100110101100000
00010100001100100110101100000
01010010000010100110101100000
10101000000001100110101100000
01000001010001010110101100000
00110100101001000001101100000
00001110100101000001101100000
11001010010000100001101100000
00100101011000100001101100000
10010010100100100001101100000
01101000100001100001101100000
00011010011000010001101100000
11000000101010010001101100000
00010001010101010001101100000
10111100000000001001101100000
00110010010010001001101100000
10001010001010001001101100000
00000011101001001001101100000
10100001000101001001101100000
11000000000110101001101100000
00100010100100011001101100000
01000100000001111001101100000
11000011100000000101101100000
00101011001000000101101100000
01011001000010000101101100000
00000100100110100101101100000
10001001000001010101101100000
01000101000100001101101100000
01000000110000011101101100000
00000010001000111101101100000
11000100010100000011101100000
01101000000110000011101100000
10000011000011000011101100000
00000100001111000011101100000
00000000111000110011101100000
00001000010001101011101100000
00100000001001011011101100000
00011000100100000111101100000
00100001100010000111101100000
00010110000000010111101100000
10000000000010110111101100000
00000010010100001111101100000
01011001110010000000011100000
00101110101001000000011100000
10001000110111000000011100000
10010111000100100000011100000
00110001001110100000011100000
01000110011001100000011100000
01110001100100010000011100000
00001010111010010000011100000
00010100010111010000011100000
10101100100000110000011100000
00100010101100110000011100000
10010100001010110000011100000
00011001000101110000011100000
10101010110000001000011100000
11010110000010001000011100000
10000011010110001000011100000
00000111001101001000011100000
01011000000111001000011100000
00001100110010101000011100000
00011000011001101000011100000
10010010011000011000011100000
01110000010010011000011100000
10100000100101011000011100000
00000001111000111000011100000
10000101000001111000011100000
01100000001001111000011100000
11000111001000000100011100000
01111001000001000100011100000
01000001111001000100011100000
00010110001011000100011100000
00010001110100100100011100000
00001100001110100100011100000
00101100010001100100011100000
00100100110100010100011100000
01100001001010010100011100000
00000011010101010100011100000
00101010000011010100011100000
11000000010011010100011100000
11000100000100110100011100000
01001001001100001100011100000
00000010101110001100011100000
10101000001001001100011100000
11000010010000101100011100000
01010000100010101100011100000
10100000000110101100011100000
10000101110001000010011100000
00001011100101000010011100000
00010100101101000010011100000
10110000001011000010011100000
01001010001011000010011100000
00001001010011100010011100000
00011010001100010010011100000
00100101001100010010011100000
00001100100110010010011100000
11000100001001010010011100000
01100000010101010010011100000
01000000001110110010011100000
11100001000100001010011100000
01000001101010001010011100000
10011100000001001010011100000
01000011010001001010011100000
01100100000011001010011100000
01001101000000101010011100000
10010001010000101010011100000
00011000100100101010011100000
00000010101001101010011100000
01000010100100011010011100000
00100011000010011010011100000
10010000100010011010011100000
00000100011010011010011100000
11001000100100000110011100000
10000001011100000110011100000
10001010010001000110011100000
10100100000101000110011100000
00110010010000100110011100000
00101001000100100110011100000
00000000101011010110011100000
00010100000110001110011100000
00000000010101101110011100000
10001000000000111110011100000
00000111110000100001011100000
01010010101000100001011100000
00011010010100100001011100000
11001000000101100001011100000
00100101000101100001011100000
00000100101011100001011100000
01100110010000010001011100000
01000000111100010001011100000
10000100110010010001011100000
10001001001010010001011100000
11010000010000110001011100000
01000101001000110001011100000
00001101010100001001011100000
10010000110100001001011100000
00010110010001001001011100000
00100000010111001001011100000
10100000011000101001011100000
01110000000100101001011100000
00000010000101111001011100000
11100000110000000101011100000
00110100100010000101011100000
00001110010010000101011100000
01001000101010000101011100000
00100010100101000101011100000
01011100000000100101011100000
00100001101000100101011100000
00000011000110100101011100000
10110000000001100101011100000
00011000010001010101011100000
00000000011010110101011100000
00100011010000001101011100000
01001010000001001101011100000
10000001100001001101011100000
00010000001101001101011100000
01000100000010011101011100000
10010100011000000011011100000
10100010000110000011011100000
01100001000010100011011100000
00000000110110100011011100000
00010011000001010011011100000
00111000001000001011011100000
00001010100000010111011100000
00000100000001110111011100000
01000000011000001111011100000
00010011101010000000111100000
00001101011010000000111100000
00101011000110000000111100000
01100100010010100000111100000
10010000110010100000111100000
00010010000111100000111100000
11100010001000010000111100000
00111100000010010000111100000
10000010100110010000111100000
10011010000001010000111100000
00010101001001010000111100000
00100110000101010000111100000
00000001110011010000111100000
10000011010000110000111100000
11001000000010110000111100000
10110001001000001000111100000
00100010011100001000111100000
01101000001010001000111100000
00110000100110001000111100000
01010010001001001000111100000
01000100100101001000111100000
00000000001111011000111100000
00001100001000111000111100000
01001010011000000100111100000
00010100111000000100111100000
10101000010010000100111100000
11000000001110000100111100000
00011001001000100100111100000
10000000011001100100111100000
10000001101000010100111100000
00100101000000110100111100000
01000010100000110100111100000
00001000010100110100111100000
00000001010010101100111100000
00110000000001011100111100000
00101100010100000010111100000
01100000101000100010111100000
11000010000001100010111100000
00000001001101100010111100000
01010100010000010010111100000
10000000010100011010111100000
00000110100010000110111100000
00010001100000001110111100000
00001000000011001110111100000
01011000001100000001111100000
11000001010001000001111100000
10100000100011000001111100000
00000010011011000001111100000
00001001100000101001111100000
00000111000000011001111100000
00010000000010111001111100000
10001100000100000101111100000
00100000001100010101111100000
11101111000110000000000010000
01111100101110000000000010000
11100101101011000000000010000
01011110111000100000000010000
11110010110010100000000010000
01110001011110100000000010000
01000111101101100000000010000
10100001111101100000000010000
00101111001011100000000010000
11011000001111100000000010000
01111111010000010000000010000
00101011111001010000000010000
11001010110101010000000010000
11111010000011010000000010000
10001100111011010000000010000
10101101010100110000000010000
01100101100110110000000010000
11000010011011110000000010000
11011100110100001000000010000
01111010011001001000000010000
01101111100000101000000010000
10001010111010101000000010000
11110011000001101000000010000
00101010101101101000000010000
10011011100010011000000010000
01011000110011011000000010000
11011010001000111000000010000
00110111000100111000000010000
10010000110110111000000010000
10000111000011111000000010000
01100100001011111000000010000
10111101011000000100000010000
01100111011100000100000010000
10001111001101000100000010000
11001011010011000100000010000
01011101000111000100000010000
01011010100110100100000010000
00001101011110100100000010000
01101100101001100100000010000
10001111110000010100000010000
11101001001100010100000010000
00011010111100010100000010000
11000110001110010100000010000
01110011001001010100000010000
10100000011111010100000010000
00111110000001110100000010000
01011001010001110100000010000
00010101100011110100000010000
11001011100100001100000010000
01001110101010001100000010000
11010010010110001100000010000
00110111100001001100000010000
01110000100111001100000010000
11100110001000101100000010000
10010011011000101100000010000
01011000011100101100000010000
00000001101111101100000010000
00101100110100011100000010000
10110100001100011100000010000
01101101000001011100000010000
00100011010101011100000010000
00001010100111011100000010000
11000010100001111100000010000
00010100011001111100000010000
11110100111000000010000010000
11111010010100000010000010000
11011101001001000010000010000
01011010101101000010000010000
00110001101111000010000010000
11010111010000100010000010000
10110010101100100010000010000
10111100001010100010000010000
01111001101000010010000010000
11100110010010010010000010000
11001011001010010010000010000
10100001111010010010000010000
10010011110001010010000010000
01100110001101010010000010000
01000101110011010010000010000
01011100001100110010000010000
00011000111010110010000010000
11110100000001110010000010000
01010010100011110010000010000
10010110110010001010000010000
00010111010101001010000010000
11000011001101001010000010000
10000100111101001010000010000
10100010101011001010000010000
01001001011010101010000010000
11100000011001101010000010000
11001001110000011010000010000
00001101010110011010000010000
01000110011000111010000010000
00011110000010111010000010000
00000010001111111010000010000
11001101010100000110000010000
00100111101010000110000010000
11011000110001000110000010000
00110010111001000110000010000
01110100010101000110000010000
00101001110100100110000010000
10101010001001100110000010000
10000011100101100110000010000
00010100001111100110000010000
01011011000100010110000010000
00000100111110010110000010000
01010000011011010110000010000
00000111000111010110000010000
10010100010100110110000010000
01000010101100110110000010000
10010011000010110110000010000
01010111000010001110000010000
10000101001110001110000010000
11010100100000101110000010000
00011001100010101110000010000
10001000010110101110000010000
00011101001000011110000010000
01001010001001011110000010000
00000111100000111110000010000
01010110110110000001000010000
11010111000101000001000010000
11100100011101000001000010000
10110011100011000001000010000
11001110001100100001000010000
11001011100010100001000010000
01100110101010100001000010000
10110010111000010001000010000
00111100011100010001000010000
10101110100010010001000010000
00101010010111010001000010000
01010101001010110001000010000
10100000101110110001000010000
10011001100001110001000010000
11100010000101110001000010000
00011010001101110001000010000
10101110011000001001000010000
10111000110010001001000010000
00101011100110001001000010000
00111101001001001001000010000
01001110100101001001000010000
00010101100111001001000010000
01100100010110101001000010000
00100100111001101001000010000
00110000001111101001000010000
11010100011000011001000010000
11101000010100011001000010000
10001100101100011001000010000
11100001100001011001000010000
01000110010011011001000010000
11010000000111011001000010000
01000000111010111001000010000
11010010101010000101000010000
10011100100110000101000010000
11100110100001000101000010000
01001010011101000101000010000
10011001001011000101000010000
10101100010010100101000010000
10100011001010100101000010000
11011010000001100101000010000
00001110110001100101000010000
00101011000101100101000010000
00110000110011100101000010000
10100011100100010101000010000
01001001101001010101000010000
00000011110011010101000010000
00011100101000110101000010000
00110110000110001101000010000
00011001110001001101000010000
10000010001111001101000010000
00101100001100101101000010000
10010101000001101101000010000
10011010000100011101000010000
10100000001001111101000010000
00001000010101111101000010000
01100101101100000011000010000
10101000110101000011000010000
00010011111000100011000010000
11101000000110100011000010000
01001011001001100011000010000
10000101100011100011000010000
00001100010111100011000010000
11011110000000010011000010000
11010000110010010011000010000
00010011100110010011000010000
00101001001110010011000010000
00110100110001010011000010000
01101100000011010011000010000
00000110110010110011000010000
00101000101001110011000010000
10111001000100001011000010000
01000100101011001011000010000
01100010100100101011000010000
10001010010001101011000010000
01010101000100011011000010000
00100110010100011011000010000
10000000011110011011000010000
00100001110000111011000010000
00110100001000111011000010000
10111000101000000111000010000
10011010010010000111000010000
00100111010001000111000010000
10010001010101000111000010000
00100010100111000111000010000
01000001001110100111000010000
00010110001010010111000010000
01000010010110010111000010000
00111001000000110111000010000
01001000111000001111000010000
01001100000110001111000010000
10001100100001001111000010000
00100000011101001111000010000
00010000101001101111000010000
00001001100100011111000010000
10000001000011011111000010000
01101001110011000000100010000
10011001100111000000100010000
10100010110111000000100010000
00011101101100100000100010000
11001000111100100000100010000
01000011110110100000100010000
01110000110101100000100010000
11100001000111100000100010000
11110000001101010000100010000
01101010100001110000100010000
01100001011001110000100010000
01111001100100001000100010000
11010001110010001000100010000
10011010101001001000100010000
01011101010000101000100010000
11110000101000101000100010000
10101001011000101000100010000
10111010000010101000100010000
01011110100000011000100010000
01100001101010011000100010000
00111011000001011000100010000
00001101101001011000100010000
10100110000101011000100010000
00010010010111011000100010000
00100011010010111000100010000
00010001100101111000100010000
00111011101000000100100010000
00010111110100000100100010000
11010100011010000100100010000
11100101010001000100100010000
01010110001101000100100010000
10101110100000100100100010000
01111010010000100100100010000
00100011100011100100100010000
01001010001011100100100010000
11001010101000010100100010000
10100100111000010100100010000
11010100100100010100100010000
01111000001010010100100010000
00000001111101010100100010000
00110001010011010100100010000
01001101001000110100100010000
00001011100100110100100010000
01000000011110110100100010000
11001000000101110100100010000
10011101100000001100100010000
00101010010110001100100010000
00011100001110001100100010000
11000100101001001100100010000
10110100010000101100100010000
10000010110100101100100010000
01001001000110101100100010000
00001000111001101100100010000
10010001001010011100100010000
10000001010001111100100010000
10110001011100000010100010000
10010011001011000010100010000
01011011100000100010100010000
00001111011000100010100010000
00100110100101100010100010000
00110000011011100010100010000
00011110010100010010100010000
00110110100010010010100010000
11001100000110010010100010000
11000100011001010010100010000
00001011010011010010100010000
11100000110000110010100010000
00101001100010110010100010000
10100010000011110010100010000
01010010001110001010100010000
01010010110001001010100010000
01100101001001001010100010000
10011000110000101010100010000
10000101101000101010100010000
11000001010100101010100010000
10100100000110101010100010000
10010110001000011010100010000
00000011011100011010100010000
00110000101001011010100010000
01000101000010111010100010000
01001000010001111010100010000
01101010001100000110100010000
10001001011010000110100010000
10010110100001000110100010000
10000000101111000110100010000
10000110001100100110100010000
00000101100110100110100010000
01000001110001100110100010000
10101101000000010110100010000
00101000010101010110100010000
00100110010000110110100010000
11100000100100001110100010000
10001010000011001110100010000
00000100001011011110100010000
00010000010010111110100010000
11101010100100000001100010000
11010001101001000001100010000
01010010011011000001100010000
11000101110000100001100010000
10100110010100100001100010000
01010100011100100001100010000
00101001010110100001100010000
00110111000001100001100010000
11000101001100010001100010000
00010101010110010001100010000
10100001010101010001100010000
10011100000011010001100010000
00011011010000110001100010000
11001000101010001001100010000
10010010100110001001100010000
10101000001101001001100010000
01100010011000101001100010000
10011100000100101001100010000
00001010001110101001100010000
01000101000101101001100010000
00000000110111101001100010000
00111000000110011001100010000
01000011100000111001100010000
00000110001001111001100010000
01110000111000000101100010000
00101101001010000101100010000
10110001000110000101100010000
01010001100010100101100010000
10000100101010100101100010000
00000001011011100101100010000
01001000110010010101100010000
01001110000001010101100010000
10010000011001010101100010000
01010001000101010101100010000
01100011000100001101100010000
00000100111100001101100010000
00110010010001001101100010000
00011001001000101101100010000
00110100100000011101100010000
01100000000010111101100010000
11100010001001000011100010000
00100001111001000011100010000
01101001000101000011100010000
10000110010011000011100010000
00011000110011000011100010000
01000010000111100011100010000
00101110001000010011100010000
01001000011100010011100010000
00011001001001010011100010000
10001010000101010011100010000
01010010001000110011100010000
10010000100100110011100010000
01010001011000001011100010000
10000010111000001011100010000
00100011001010001011100010000
00001101010001001011100010000
00010100001101001011100010000
00000100011010101011100010000
00100000010011011011100010000
01011100001000000111100010000
01100100010010000111100010000
00001011100001000111100010000
11000100000101000111100010000
00010101000011000111100010000
01000111000000100111100010000
00100010101000100111100010000
01001000100100100111100010000
10100000010001100111100010000
00000001101010010111100010000
00000000001101110111100010000
10100100001000001111100010000
11010000000010001111100010000
00101000100010001111100010000
00000001010110001111100010000
00001010000000111111100010000
10100011101110000000010010000
10010101011110000000010010000
11110000010111000000010010000
10011010010110100000010010000
10111001010001100000010010000
10100111000101100000010010000
11001100010101100000010010000
00111100000111100000010010000
10111011000100010000010010000
00110011110010010000010010000
10011110001010010000010010000
00101101011010010000010010000
10110110010001010000010010000
01001111000011010000010010000
11000111001000110000010010000
11101011001000001000010010000
11100010110100001000010010000
11001101100010001000010010000
01011011010010001000010010000
00010110111001001000010010000
00111100110000101000010010000
01010010101100101000010010000
11101000000011101000010010000
01010001001011101000010010000
10100111100000011000010010000
00001110110010011000010010000
11000100010110011000010010000
01001001010101011000010010000
00000011101101011000010010000
00110001000111011000010010000
10010100101000111000010010000
10000001011010111000010010000
00011110001100100100010010000
11011001000010100100010010000
00111000011010100100010010000
11010011100000010100010010000
10111000001001010100010010000
01101000010011010100010010000
01101011000000110100010010000
10100001101000110100010010000
01001100100100110100010010000
10100010000110110100010010000
01000010010101110100010010000
11010101001000001100010010000
10001100111000001100010010000
10010110100100001100010010000
00110001101010001100010010000
11100001000110001100010010000
00011011001001001100010010000
00010000011111001100010010000
10100000011100101100010010000
00010101000110101100010010000
00101010010001101100010010000
00100110001001011100010010000
00100100010010111100010010000
00011011011100000010010010000
10001110011001000010010010000
11001001100101000010010010000
00101110101000100010010010000
10010101100100100010010010000
11000011000011100010010010000
01100000111001010010010010000
00101101000101010010010010000
00110010100101010010010010000
00010100011101010010010010000
00101010001011010010010010000
10011000000111010010010010000
10011001001000110010010010000
11100001000100110010010010000
10000010011100110010010010000
01000110000110110010010010000
10000000101011110010010010000
01110100100100001010010010000
01010000111010001010010010000
11001010000110001010010010000
00000110011110001010010010000
10010001100011001010010010000
00101100010011001010010010000
01100000001111001010010010000
01111001000000101010010010000
10100110010000101010010010000
01000101110000101010010010000
10001000101100101010010010000
00000010110011101010010010000
01110010001000011010010010000
00000101101010011010010010000
10000101010001011010010010000
00010011010000111010010010000
00001100001001111010010010000
01001111001000000110010010000
10101110000100000110010010000
01101000101010000110010010000
10010100101010000110010010000
11000010011010000110010010000
00001011100110000110010010000
00110001010110000110010010000
10100101100001000110010010000
01010011010001000110010010000
01110010100000100110010010000
01011100010000100110010010000
00110001001001100110010010000
00000101010101100110010010000
10010000010011100110010010000
10001000110000110110010010000
00101000001100110110010010000
00000001111001001110010010000
01000110000101001110010010000
01000000100110101110010010000
11011000000000011110010010000
10100000001010011110010010000
00010010000110011110010010000
00110000010001011110010010000
10011111100000000001010010000
00110101010011000001010010000
11001010001011000001010010000
01100100100111000001010010000
11101010010000100001010010000
10010000111010100001010010000
11010100000110100001010010000
01111000001001100001010010000
00010100110101100001010010000
01001001000111100001010010000
01110001010100010001010010000
11011000001100010001010010000
01000110011100010001010010000
10000100001111010001010010000
00001101110000110001010010000
00100011001100110001010010000
00010010010011110001010010000
11100100101000001001010010000
00111010010100001001010010000
00010111001010001001010010000
00001000111110001001010010000
01011100010001001001010010000
10000001010101101001010010000
00011001011000011001010010000
01101010000010011001010010000
00101100100001011001010010000
10000010011001011001010010000
11010001000000111001010010000
00001010101000111001010010000
10001000000110111001010010000
01101100011000000101010010000
11000100110100000101010010000
11110001000001000101010010000
00011010100101000101010010000
00000101101011000101010010000
00010011010100100101010010000
00100001100110100101010010000
11001100000010010101010010000
00100010101010010101010010000
10010000010110010101010010000
10000110000001110101010010000
10001001001100001101010010000
00001110000011001101010010000
10000000110011001101010010000
01110100000000101101010010000
01010000100010011101010010000
00000101000101011101010010000
01111000110000000011010010000
10100010110010000011010010000
01110010000110000011010010000
11000000101110000011010010000
10110000011001000011010010000
00010010101011000011010010000
00001011010010100011010010000
11100000100001100011010010000
10110001100000010011010010000
01001000100010110011010010000
00000011100001110011010010000
01100011010000001011010010000
00011100100010001011010010000
01001110000000101011010010000
00101000001010101011010010000
00010010000101101011010010000
10000110000010011011010010000
01010000011100000111010010000
00001000001111000111010010000
01000100101000100111010010000
10001011000000010111010010000
00100000110100010111010010000
00011100000001010111010010000
01000001010000110111010010000
10000010010100001111010010000
00101001000001001111010010000
11010110110000000000110010000
11011001011000000000110010000
00110111011000000000110010000
01101010111000000000110010000
10001111010100000000110010000
10111000110100000000110010000
01100101110100000000110010000
01011110000110000000110010000
01010011100101000000110010000
00010001111011000000110010000
01001000101111000000110010000
11110010000100100000110010000
01001100011010100000110010000
00100110001110100000110010000
10100010011001100000110010000
10010001001101100000110010000
10000100110011100000110010000
10001001101100010000110010000
01101001000110010000110010000
00011010110001010000110010000
11100000100011010000110010000
10000011000111010000110010000
01001010001100110000110010000
00101100101100001000110010000
01110100010010001000110010000
00110010001101001000110010000
00101011000100101000110010000
00000111100010101000110010000
00011000100110101000110010000
11100001010000011000110010000
10011000010010011000110010000
10001101000000111000110010000
10110000000001111000110010000
10100101001100000100110010000
01010001001110000100110010000
00111001000101000100110010000
11000011010000100100110010000
10011100000001100100110010000
01100100000101100100110010000
00111100010000010100110010000
00100101100010010100110010000
00000111010001010100110010000
00001110000010110100110010000
00001011110000001100110010000
10101000100001001100110010000
01000001100011001100110010000
01100000110000101100110010000
11000010000010011100110010000
01010100000001011100110010000
00010010100000111100110010000
10100100011010000010110010000
00011111000001000010110010000
11010100000011000010110010000
11001100100000100010110010000
01000001101100100010110010000
00010011000110100010110010000
01000110010001100010110010000
00000010110110010010110010000
00000110101001010010110010000
00001000100101110010110010000
11000001001010001010110010000
10001100000101001010110010000
01100010000010101010110010000
00001001000011101010110010000
00101000011000011010110010000
00101100001001000110110010000
00000011001101000110110010000
00000000111010100110110010000
10110010000000010110110010000
01001010010000010110110010000
00011001000010010110110010000
01000010101000001110110010000
00000100100001101110110010000
00111010000011000001110010000
10001000101001100001110010000
01000011010010010001110010000
00110000011010010001110010000
00001100010101010001110010000
00001001100011010001110010000
01100110000000110001110010000
00100110110000001001110010000
10000101000110001001110010000
11000010000101001001110010000
00110001010000101001110010000
00010100000011101001110010000
00000001110100011001110010000
01000000001110011001110010000
10101010001000000101110010000
01000110001010000101110010000
00100000010111000101110010000
00001000011100100101110010000
00010101000000110101110010000
00100000100001110101110010000
00011000101100000011110010000
10010001010010000011110010000
10000101001001000011110010000
10101001000000100011110010000
00100100000110010011110010000
00100000100101001011110010000
01010000100000101011110010000
10001000100000011011110010000
11000001100000000111110010000
00011000010000001111110010000
10111011010010000000001010000
00011110011110000000001010000
00111010110101000000001010000
01101011011000100000001010000
11110101000010100000001010000
11111000100001100000001010000
01101110000101100000001010000
01110101001100010000001010000
00000111111100010000001010000
11010001100011010000001010000
00111100010011010000001010000
00100001110111010000001010000
01110110100000110000001010000
00100100111010110000001010000
10001011000101110000001010000
01010100010101110000001010000
00110110101100001000001010000
01101010110010001000001010000
10000111100110001000001010000
01000110001111001000001010000
11100100110000101000001010000
01010101101000101000001010000
11000011010010101000001010000
00001110011001101000001010000
00000101010111101000001010000
00011100111000011000001010000
01010010110100011000001010000
00011011001100011000001010000
11011100000010011000001010000
00011001010010111000001010000
00101010001010111000001010000
01001000001101111000001010000
01111110000010000100001010000
00101000111110000100001010000
00111001100011000100001010000
10100100110011000100001010000
01100010101011000100001010000
01010011110000100100001010000
01111001000100100100001010000
10010001100110100100001010000
00010110101001100100001010000
10110100000101100100001010000
01000101001011100100001010000
11110100010000010100001010000
11001000100110010100001010000
01000011100101010100001010000
11100000001010110100001010000
11000001101010001100001010000
00000110110101001100001010000
10010011000011001100001010000
00100111010000101100001010000
00110000010110101100001010000
00110001110000011100001010000
00000000111011011100001010000
00010100000111011100001010000
11110011100000000010001010000
00111100101001000010001010000
01000011011011000010001010000
00001101100111000010001010000
01001110010010100010001010000
10000111001010100010001010000
00111000100110100010001010000
00011011010001100010001010000
01010001001101100010001010000
10001000110011100010001010000
10001101011000010010001010000
00011001110100010010001010000
00101010011100010010001010000
11000010101001010010001010000
10100100010101010010001010000
00010010010110110010001010000
00100001001011110010001010000
00100101111000001010001010000
01011110000100001010001010000
00001011101010001010001010000
10010000011011001010001010000
10100011000100101010001010000
01000000111100101010001010000
10000001101100011010001010000
01000110100010011010001010000
00110000001110011010001010000
10011001000001011010001010000
01100000100101011010001010000
00101100100000111010001010000
00010000110001111010001010000
01011010011000000110001010000
00001110101100000110001010000
10011101000010000110001010000
01100001110010000110001010000
10100001011001000110001010000
11000010000110100110001010000
11000100010001100110001010000
00110010000011010110001010000
00011010100000110110001010000
00010001011000110110001010000
01100100000100110110001010000
10010000110100001110001010000
00001111000001001110001010000
00100010100010101110001010000
01010000001010101110001010000
10000010010010011110001010000
01001001000000111110001010000
11100001010110000001001010000
00010011101101000001001010000
10010110001011000001001010000
10101000011011000001001010000
10011100011000100001001010000
00110011000110100001001010000
00010100101110100001001010000
10100101010001100001001010000
01000011010101100001001010000
01011000010011100001001010000
00001001101011100001001010000
11000000100111100001001010000
01001011110000010001001010000
11101000101000010001001010000
01011100100100010001001010000
01100110000110010001001010000
10000010110110010001001010000
00100110101001010001001010000
00001101001101010001001010000
00101110010000110001001010000
01110000011000110001001010000
11011001100000001001001010000
10010001011100001001001010000
00001101110010001001001010000
01111000000101001001001010000
11100010000011001001001010000
10001100000111001001001010000
11000010101000101001001010000
00111100000010101001001010000
00010010110010101001001010000
00000111100001101001001010000
01100001001001101001001010000
10101101000000011001001010000
01110011000000011001001010000
10010110100000011001001010000
10001010011000010101001010000
01000101010100010101001010000
00110000101100010101001010000
10000111000010010101001010000
01000100101010010101001010000
00110101000001010101001010000
00101000110001010101001010000
10110010000000110101001010000
01001010000100110101001010000
11001110000000001101001010000
00111010100000001101001010000
01100101100000001101001010000
10100000111000001101001010000
00001011010100001101001010000
01010100001100001101001010000
01000110111000000011001010000
00000001111110000011001010000
10100010011000100011001010000
01001101000100100011001010000
00100001100101100011001010000
10000100001101100011001010000
00110001010010010011001010000
01011000001010010011001010000
11000101000010001011001010000
00100100100110001011001010000
01101000010000101011001010000
00000100011001011011001010000
00000011001000111011001010000
10100000000010111011001010000
10010010001100000111001010000
01010110000001000111001010000
01001001010001000111001010000
00001000010010110111001010000
00000100110000101111001010000
00000010000101011111001010000
01111000011100000000101010000
10110000111010000000101010000
00101110100110000000101010000
10110101001001000000101010000
11001100100101000000101010000
00011010100011100000101010000
10111010001000010000101010000
10110001100100010000101010000
10001101100010010000101010000
01011010010010010000101010000
01010111000001010000101010000
11100010010001010000101010000
01001001001011010000101010000
10001000010111010000101010000
00100111001000110000101010000
11000100101000110000101010000
00010010111000110000101010000
00111100000100110000101010000
01001001010100110000101010000
01000000110011110000101010000
00000111011010001000101010000
10101001000110001000101010000
01010101000110001000101010000
11000000011110001000101010000
01101000101001001000101010000
00001011100101001000101010000
00010000111101001000101010000
00110001001010101000101010000
01100000100110101000101010000
10010010000101101000101010000
00000100101011101000101010000
00100100110001011000101010000
00100001001101011000101010000
11000111000100000100101010000
01101011000001000100101010000
10001110010001000100101010000
10010001110001000100101010000
00100100101101000100101010000
01000110011000100100101010000
00110010100100100100101010000
10010000011100100100101010000
01001100100010100100101010000
10100001010010100100101010000
00000011001110100100101010000
00010100010011100100101010000
00001100011010010100101010000
10010010000110010100101010000
00000110000101110100101010000
01010011001000001100101010000
10001000110010001100101010000
01011000010001001100101010000
10100000001011001100101010000
10001100001000101100101010000
01100010100000011100101010000
01000001010010011100101010000
00000001101000111100101010000
01010000000100111100101010000
10011100001100000010101010000
10000011110010000010101010000
01001011000110000010101010000
00100110001011000010101010000
10110100100000100010101010000
10001010010100100010101010000
11100000001100100010101010000
01010001010010100010101010000
01110010000001100010101010000
00000011101001100010101010000
01001100110000010010101010000
01000000101110010010101010000
10001110100000001010101010000
11010100010000001010101010000
01100010010100001010101010000
01101100000010001010101010000
00101000000101101010101010000
01010000000011011010101010000
10000100000001111010101010000
11000000111000000110101010000
00000110010110000110101010000
10001001000101000110101010000
10011000010000010110101010000
00000010011001010110101010000
00010100101000001110101010000
00001000100001011110101010000
01100011101000000001101010000
00011001111000000001101010000
10011011000100000001101010000
01001100010110000001101010000
00100010011110000001101010000
10000001001111000001101010000
01010100100001100001101010000
00100010110001100001101010000
01100000110100010001101010000
00010011001010010001101010000
10000010001100110001101010000
01001001001100001001101010000
01001010000001101001101010000
11000000010000111001101010000
00111000010010000101101010000
00000111001001000101101010000
11001000000011000101101010000
11000001001000100101101010000
10101000000100010101101010000
01100000001001010101101010000
00010101010000001101101010000
10000000010101001101101010000
00000110000010101101101010000
00110110000100000011101010000
10001000100110000011101010000
10111000000001000011101010000
10010010000010100011101010000
10000100001010010011101010000
00000101010000110011101010000
00110000110000001011101010000
00000010100011001011101010000
00110001001000000111101010000
10000010100000010111101010000
10001010111100000000011010000
11000111010001000000011010000
10000101101101000000011010000
10011100100011000000011010000
00110011001011000000011010000
11000010001101100000011010000
01100010010011100000011010000
10100100001011100000011010000
01101110001000010000011010000
01010100001011010000011010000
00000010011111010000011010000
11001000011000110000011010000
10000101000110110000011010000
00100101100001110000011010000
11010100000101001000011010000
00001101001011001000011010000
00100010111000101000011010000
10111000000100101000011010000
00101010100100011000011010000
00010010001001111000011010000
00001000100011111000011010000
11101101000000000100011010000
01100110100100000100011010000
00110010011100000100011010000
11010000110010000100011010000
01011000101001000100011010000
10010110000010100100011010000
00001001001101100100011010000
00000001110011100100011010000
00001110010100010100011010000
00100100001110010100011010000
10100001000101010100011010000
00000000111100110100011010000
00000111101000001100011010000
00011001100100001100011010000
00001010011010001100011010000
01110010000001001100011010000
11001000100000101100011010000
01000011000100101100011010000
11000000001100011100011010000
10010000100001011100011010000
01110110010000000010011010000
11010001010100000010011010000
00101111000010000010011010000
11001100001010000010011010000
00100100010110100010011010000
10010000001110100010011010000
00001010000111100010011010000
00100011101000010010011010000
10010000111000010010011010000
10110100000010010010011010000
10001110000000110010011010000
00111000000001110010011010000
00000011110100001010011010000
01000101001100001010011010000
00010110000011001010011010000
10100010000001011010011010000
00000001000101111010011010000
10001001101000000110011010000
01001000010110000110011010000
00101000100101000110011010000
00101001010000010110011010000
11000001000010010110011010000
00000101001001010110011010000
00111100000000001110011010000
11100000010000001110011010000
10000010001000101110011010000
00101100110100000001011010000
01110000101010000001011010000
00000111010110000001011010000
00011000011101000001011010000
00011010001010100001011010000
00100001011010100001011010000
11000000110001010001011010000
10010010000101010001011010000
01000010100110001001011010000
00110001100001001001011010000
00101010001001001001011010000
00010100010010011001011010000
00000011000011011001011010000
00100000010100111001011010000
10000101011000000101011010000
10100100100000100101011010000
01010000100100100101011010000
01000000000111010101011010000
00101000000110001101011010000
00000100001000111101011010000
11010100100000000011011010000
00000110100101000011011010000
01000111000000010011011010000
00001100101000010011011010000
00010001000110001011011010000
00010000011000101011011010000
01001000000001011011011010000
00010011100000000111011010000
00000010010001100111011010000
00000000101010001111011010000
11111000000010000000111010000
10100110100001000000111010000
00001110001101000000111010000
10010010010011000000111010000
10000001111000100000111010000
11000010100010100000111010000
01011000000101100000111010000
10100001001010010000111010000
00011000001110010000111010000
00000100011001110000111010000
10010100001010001000111010000
00100100000111001000111010000
00010100010100101000111010000
01010001100000011000111010000
00110010010000011000111010000
01101000000000111000111010000
10100000100110000100111010000
00001010101000100100111010000
00010011000001100100111010000
00101000000011100100111010000
00010110001000010100111010000
10000100000011010100111010000
00100001011000001100111010000
00100000111100000010111010000
00101010010001000010111010000
01010000011001000010111010000
00011100000010100010111010000
00010101000100010010111010000
01000010000101010010111010000
10000000101001001010111010000
01100001000100000110111010000
00010000100011000110111010000
10000101000000001110111010000
00001010000100001110111010000
01000101100010000001111010000
00100011000101000001111010000
01010010010000100001111010000
00001001010001100001111010000
11001001000000010001111010000
10000100100100010001111010000
10000011010000001001111010000
00010010101000001001111010000
00000000001101101001111010000
01101000100000000101111010000
00000001101100000101111010000
00000010110010000101111010000
00010100000101000101111010000
00011010000000010011111010000
10100000010000010011111010000
01100000001000001011111010000
00000001000010100111111010000
00111101110100000000000110000
10011110101100000000000110000
01001111110001000000000110000
10100110111001000000000110000
01110000111011000000000110000
10111000111000100000000110000
11001101100100100000000110000
00011011110010100000000110000
01001111001100010000000110000
11110001010010010000000110000
00101110100101010000000110000
10110000110101010000000110000
00010101101101010000000110000
01110010001100110000000110000
10011010010001110000000110000
11101000001001110000000110000
00000001111011110000000110000
01110110110000001000000110000
11001110010010001000000110000
10011101000110001000000110000
01111000010110001000000110000
10010101011001001000000110000
11101000100101001000000110000
01100101000111001000000110000
00000111111000101000000110000
00100010110110101000000110000
00011101100001101000000110000
10100100100011101000000110000
11000110101000011000000110000
00100001011110011000000110000
11000001001011011000000110000
00000100110111011000000110000
10100100011000111000000110000
00001001101100111000000110000
11001000100010111000000110000
10101001100110000100000110000
11001100011001000100000110000
11000001101101000100000110000
00101001011101000100000110000
10111000010011000100000110000
01000110010110100100000110000
00011100010101100100000110000
11000101100010010100000110000
01001001011010010100000110000
00101101100000110100000110000
01100010100010110100000110000
00001010001110110100000110000
01101110000100001100000110000
01000011001110001100000110000
10000101010100101100000110000
10000011100010101100000110000
10000000011011101100000110000
01000011110000011100000110000
10000110010001011100000110000
11100001000000111100000110000
10111010100010000010000110000
01011100011010000010000110000
00000111110110000010000110000
11100001001110000010000110000
10101101000011000010000110000
01011011000011000010000110000
11000110100011000010000110000
00110111000010100010000110000
01101100100010100010000110000
11010001100010100010000110000
01110001010001100010000110000
00100101101001100010000110000
01010100100101100010000110000
01100100110100010010000110000
10011000011100010010000110000
00001110101010010010000110000
00010011011010010010000110000
10001011100000110010000110000
01001101010000110010000110000
01001010000101110010000110000
00110101001100001010000110000
00001010111100001010000110000
10100011010010001010000110000
11000000110110001010000110000
11101010000000101010000110000
01000111000100101010000110000
10000110001001101010000110000
00111100010000011010000110000
01101000001100011010000110000
01100010000011011010000110000
11010000010000111010000110000
00101001000001111010000110000
01010001111000000110000110000
10100010011100000110000110000
11011000000110000110000110000
00101100001110000110000110000
10011110000000100110000110000
11000101001000100110000110000
10001001010001100110000110000
11100000101000010110000110000
10000001110100010110000110000
00001001100011010110000110000
00100011001000110110000110000
10000100100001110110000110000
00010110011000001110000110000
00010011100100001110000110000
10010100000011001110000110000
00001100100100101110000110000
01010010000001101110000110000
00110000100010011110000110000
11000010111100000001000110000
01101110001001000001000110000
10001011010101000001000110000
10110011010000100001000110000
01101001101000100001000110000
11001100000011100001000110000
11000111010000010001000110000
10011011001000010001000110000
00110110010010010001000110000
00101001110010010001000110000
11100010001010010001000110000
10001100010110010001000110000
01010000101110010001000110000
01111001000001010001000110000
11000100100101010001000110000
10110100100000110001000110000
00000111100100110001000110000
01010000110001110001000110000
01000001001101110001000110000
00001000100111110001000110000
01010011001001001001000110000
10110000101001001001000110000
00110100010101001001000110000
00000001111101001001000110000
10010010010011001001000110000
00001010101011001001000110000
01001010110000101001000110000
01011100001000101001000110000
10001000011100101001000110000
10000101001010101001000110000
00101000010011101001000110000
00010010011000111001000110000
00101010000100111001000110000
00110101101000000101000110000
10001110001010000101000110000
00100100110110000101000110000
10000001011110000101000110000
01101000100011000101000110000
00010100011011000101000110000
00010011000111000101000110000
01010110100000100101000110000
00101010011000100101000110000
10011001000100100101000110000
01100101000100100101000110000
10100000000111100101000110000
10000101001001010101000110000
01100000010101010101000110000
00100100001010110101000110000
10010100110000001101000110000
01100001010010001101000110000
01001001000101001101000110000
11000000100100101101000110000
00000011010001101101000110000
00001110100000011101000110000
00011000010010011101000110000
10000000101010011101000110000
00010000100101011101000110000
10001001101100000011000110000
01001010001110000011000110000
00011010011001000011000110000
01000001010111000011000110000
01110010100000010011000110000
00010110000001110011000110000
11000100001100001011000110000
00000110110001001011000110000
00100001100011001011000110000
00011000000110101011000110000
00001011010000011011000110000
00010000001011011011000110000
10001100000000111011000110000
11101100000000000111000110000
01100001001001000111000110000
00111000000101000111000110000
01100000110000100111000110000
00001100001001100111000110000
00110000011000010111000110000
00101010000010010111000110000
01010000000100110111000110000
10100010100000001111000110000
01000100010000011111000110000
11111100100000000000100110000
00110011110001000000100110000
01100011001011000000100110000
11000100010111000000100110000
11001001010010100000100110000
00110010101010100000100110000
10000111000110100000100110000
01000100111001100000100110000
11000010100101100000100110000
00101010000111100000100110000
10100011011000010000100110000
10000110110100010000100110000
01001011100010010000100110000
01110100000110010000100110000
01011000010101010000100110000
10001100001010110000100110000
00001101000101110000100110000
01001011010100001000100110000
01100010101100001000100110000
10010010011100001000100110000
10101100010001001000100110000
00011001001101001000100110000
10000000101110101000100110000
01010000010011101000100110000
10010000100011011000100110000
10100010100000111000100110000
00010101001000111000100110000
01000000110100111000100110000
10000111101000000100100110000
01110001010100000100100110000
11100010010010000100100110000
00001000110111000100100110000
11011000001000100100100110000
00100100011100100100100110000
00101000101100010100100110000
11000011000001010100100110000
10110000000010110100100110000
00000100110010110100100110000
01101000011000001100100110000
10100101000010001100100110000
00010000111010001100100110000
01001010100001001100100110000
00110100001001001100100110000
00110011000000101100100110000
00100000100101101100100110000
10001000000110011100100110000
01000110000000111100100110000
00111001010010000010100110000
01001001101001000010100110000
00010100010110100010100110000
00101011000100010010100110000
10100100001100010010100110000
10000101010010010010100110000
01000000001011110010100110000
00001110000110001010100110000
00101010001001001010100110000
10000001000111001010100110000
00100100110000101010100110000
00000010010101101010100110000
00001010110000100110100110000
01100000000110100110100110000
00010001001100010110100110000
01010000100001010110100110000
11001001000000001110100110000
01010100000100001110100110000
00000001001010101110100110000
10100000010000011110100110000
10010101100100000001100110000
01001100101100000001100110000
11010011000010000001100110000
00001111010010000001100110000
00001000111010100001100110000
00010001001110100001100110000
10000010001011100001100110000
01101010010000010001100110000
00000110001110010001100110000
00110010001001010001100110000
11110000010000001001100110000
00101000110100001001100110000
00011001100010001001100110000
10001011000000101001100110000
00010010100001101001100110000
01010010000100011001100110000
01001100000010011001100110000
01000001010001011001100110000
01000101011000000101100110000
11100000001100000101100110000
10000001100011000101100110000
00010011100000010101100110000
00011100000100010101100110000
10001000010000110101100110000
10011000000001001101100110000
01000000001001101101100110000
00010110101000000011100110000
01010000110100000011100110000
11000000011010000011100110000
11010000000001100011100110000
01000101100000010011100110000
10010010010000010011100110000
10000100100010001011100110000
00100001000100101011100110000
00100100100001000111100110000
00010001010000100111100110000
01100111101000000000010110000
00111100011001000000010110000
01101011000101000000010110000
00111011001000100000010110000
11010100011000100000010110000
01011001010100100000010110000
01101000001110100000010110000
00000010111101100000010110000
01011000100011100000010110000
10001001001011100000010110000
01010010111000010000010110000
00011001010011010000010110000
01000010100111010000010110000
11000001110000110000010110000
00001110011000110000010110000
00010000001111110000010110000
10010010101010001000010110000
01001000011011001000010110000
00100001001101101000010110000
10101000101000011000010110000
00100100100100111000010110000
10001011011000000100010110000
10010000111100000100010110000
00101110100010000100010110000
11010010001001000100010110000
10100010110000100100010110000
00000101101100100100010110000
00110100100001100100010110000
00110101000100010100010110000
10001000010101010100010110000
00001010100001110100010110000
01000100001001110100010110000
11110000100000001100010110000
10001101000001001100010110000
01100100010001001100010110000
10100010000101001100010110000
00001000000111101100010110000
01010000010100011100010110000
00001011000010011100010110000
00010100001010011100010110000
00100001100001011100010110000
10010110010100000010010110000
10001001010110000010010110000
10101000001101000010010110000
00000101011011000010010110000
01000011010100010010010110000
01011000001001010010010110000
00010100100011010010010110000
10100000010010110010010110000
11000011100000001010010110000
10100000110001001010010110000
00000101100101001010010110000
00010001101000101010010110000
11000000000101101010010110000
00011010100000011010010110000
00111001100000000110010110000
01101000000001100110010110000
10001100001000010110010110000
00100000000111010110010110000
11000010000000110110010110000
00100000101100001110010110000
10001000100010001110010110000
00100001010000101110010110000
01000001001000011110010110000
11100001011000000001010110000
10101011000010000001010110000
00000011111010000001010110000
01000101001110000001010110000
01010100101001000001010110000
00011101000101000001010110000
10010000100111000001010110000
10000110100010100001010110000
00011100010010100001010110000
00100110010001100001010110000
01101000100100010001010110000
00001000111001010001010110000
01101101000000001001010110000
10100001100100001001010110000
00000110101100001001010110000
01100010100001001001010110000
01000010001010101001010110000
00100001000010111001010110000
10000000100001111001010110000
00001001110100000101010110000
00100100001101000101010110000
01010001001000100101010110000
11000001000100010101010110000
00000100010100110101010110000
10101000010000001101010110000
01001000000000111101010110000
00100100111000000011010110000
00000111001000100011010110000
01001000011000100011010110000
10100100000100100011010110000
00010001000011100011010110000
11100000000000011011010110000
01001001000010000111010110000
00010000110001000111010110000
10000010000011000111010110000
00001010000100100111010110000
10010000001000001111010110000
00100100101011000000110110000
01110001000010100000110110000
00110001101000010000110110000
00100000011101010000110110000
10010010001000110000110110000
00000001010110110000110110000
10100000010110001000110110000
10010011000001001000110110000
00011010010000101000110110000
01000001011000101000110110000
00101100000010101000110110000
11001000000001011000110110000
00000101000011011000110110000
10010101010000000100110110000
00010010100110000100110110000
01001001010001000100110110000
10001000100100100100110110000
11000000000011100100110110000
00001100010100001100110110000
00000010001100101100110110000
01010011001000000010110110000
01000110100100000010110110000
00001100110010000010110110000
10011000010001000010110110000
00110000100100100010110110000
00010100001001100010110110000
10001010000010010010110110000
00110110000000001010110110000
00011000001010001010110110000
00001101000000100110110110000
10100000001000100110110110000
01000100000010010110110110000
00000000010001110110110110000
10110010100000000001110110000
10011100001000000001110110000
00101110000100000001110110000
01110000000101000001110110000
10000000010011010001110110000
00010000011001001001110110000
10000100010000101001110110000
01000010010100000101110110000
00111000000000100101110110000
00001000001010010101110110000
11001000000100000011110110000
00000001100110000011110110000
00000011010001000011110110000
00000100001000011011110110000
10010011111000000000001110000
00111111000001000000001110000
01010001110101000000001110000
01001100101011000000001110000
10011010000111000000001110000
10100101001100100000001110000
10000010011110100000001110000
10010000101011100000001110000
00011001101010010000001110000
00010110100110010000001110000
11001101000001010000001110000
10100010100011010000001110000
01101000000111010000001110000
00110001010100110000001110000
11000110000010110000001110000
00110100001001110000001110000
01111001001000001000001110000
01001100011100001000001110000
10011000110001001000001110000
10100000011101001000001110000
01000011000001111000001110000
01100100111000000100001110000
00010101011100000100001110000
00100011011010000100001110000
10001010101001000100001110000
11100001000011000100001110000
01001111000000100100001110000
00001001111000100100001110000
01000000101110100100001110000
10110001001000010100001110000
01011000001100010100001110000
00100010001101010100001110000
00000101010001110100001110000
00011000000011110100001110000
11000100000110001100001110000
01000010010011001100001110000
00011010000100101100001110000
11010010000000011100001110000
01000100100001011100001110000
01000000011000111100001110000
10000000000101111100001110000
10100100101010000010001110000
10010101000101000010001110000
01100000011010100010001110000
11001000010010010010001110000
10001000100101010010001110000
00000110010011010010001110000
01010000101000110010001110000
00001000011001110010001110000
10011000001000101010001110000
00000001110010101010001110000
10000111000000011010001110000
01100001010000011010001110000
00000100000110111010001110000
10001100110000000110001110000
01000010110100000110001110000
01000110001010000110001110000
00000001000111100110001110000
00100100010100001110001110000
00110001000001001110001110000
00000010101000011110001110000
00011110110000000001001110000
11010101001000000001001110000
11011000010100000001001110000
01100000101101000001001110000
00000110011101000001001110000
10101000100010100001001110000
00001110000110100001001110000
00010001011001100001001110000
00001010101100010001001110000
00000101011010010001001110000
10010100010001010001001110000
01010000111000001001001110000
01000100100010101001001110000
00000001100110011001001110000
00010001110010000101001110000
11000010000101000101001110000
00110100010000100101001110000
01000001100001100101001110000
01000011001000010101001110000
00000010110000110101001110000
10110000000100001101001110000
00100100000011001101001110000
00000001001100101101001110000
10101001010000000011001110000
10001110000001000011001110000
00111010000000100011001110000
01100100001000010011001110000
00000001101001010011001110000
10010001000000110011001110000
01001000100100001011001110000
00100010001100001011001110000
01110000000010001011001110000
11000000010001001011001110000
11000000100010000111001110000
00000000001110010111001110000
10100000000001010111001110000
01100111010000000000101110000
01000001111010000000101110000
00000111100011000000101110000
00010101110000100000101110000
01010011000100100000101110000
00000110101100100000101110000
01010100001010100000101110000
00111000010001100000101110000
01000010011100010000101110000
10000110001001010000101110000
00100000001110110000101110000
01001101100000001000101110000
00011100000011001000101110000
00100110000001101000101110000
00111000100000011000101110000
00000101010100011000101110000
11100000000010011000101110000
00001010010001011000101110000
00011011010000000100101110000
10110010000001000100101110000
01010000000111000100101110000
11100100000000100100101110000
00100001001001100100101110000
00010000110100010100101110000
00101001000010010100101110000
10010000100000101100101110000
10011001100000000010101110000
11100000100001000010101110000
01101001000000100010101110000
00001010001010100010101110000
11000001001000010010101110000
00100000110010010010101110000
01000000001101001010101110000
10000000010011000110101110000
10000011000000100110101110000
00000000100110001110101110000
00000011110100000001101110000
10000000111001000001101110000
00110001000011000001101110000
00101100000001010001101110000
01000010000011010001101110000
00100001100000110001101110000
01001000001000110001101110000
01000110001000001001101110000
10010000001010000101101110000
00001000101000001101101110000
10000100000000011101101110000
00100000010101000011101110000
01000010100000100011101110000
00010100000000101011101110000
00001100000010000111101110000
11011010100000000000011110000
10011001001100000000011110000
10101100000110000000011110000
00000100111110000000011110000
10001101010000100000011110000
00011100101000100000011110000
00001001100110100000011110000
11000100100001100000011110000
00010111010000010000011110000
10100010010100010000011110000
01100100100010010000011110000
11110000000001010000011110000
00110011000100001000011110000
00001000101101001000011110000
01100001100000101000011110000
00110000000011101000011110000
01010100000000111000011110000
10000011100100000100011110000
01010000010001100100011110000
00110010100000010100011110000
10000010001010010100011110000
10000001010000011100011110000
00110001011000000010011110000
01111000000100000010011110000
00000011001110000010011110000
00100011000001100010011110000
01010010000010010010011110000
00000100110000110010011110000
01010000100001001010011110000
00100100001000101010011110000
01010101000000000110011110000
00101010001000000110011110000
10100110001000000001011110000
01001001001001000001011110000
10000101000011000001011110000
11000011000000100001011110000
00110000000110010001011110000
00100001010001010001011110000
10001010000100001001011110000
00001100000001101001011110000
10010010010000000101011110000
00001101000000010101011110000
01000001110000000011011110000
10011000000010000011011110000
00110100000001000011011110000
10000000101000100011011110000
00000010011000010011011110000
00000110000000001111011110000
01100100001100000000111110000
10001000101010000000111110000
00101001100001000000111110000
01001000110000100000111110000
00001110100000010000111110000
10000001000100101000111110000
00000101000110000100111110000
01000110000001000100111110000
01100000010000010100111110000
00100100100000001100111110000
00010010110000000010111110000
00000101101000000010111110000
01000001000011000010111110000
10101000000000001010111110000
10010000000100000110111110000
01000000000000101110111110000
00101000011000000001111110000
00010110000010000001111110000
00001000000111000001111110000
00010000100001010001111110000
11000000100000001001111110000
10100001000000000101111110000
00000000010010001011111110000
00111111001110000000000001000
11110101110001000000000001000
10111110010101000000000001000
11101011001011000000000001000
10101000111111000000000001000
00110011110110100000000001000
11000010111110100000000001000
11110010100101100000000001000
10010101100111100000000001000
01101100010111100000000001000
11011100101100010000000001000
10110001111100010000000001000
00101111010011010000000001000
00010100111111010000000001000
01010101110100110000000001000
10110110000110110000000001000
00111100110001110000000001000
01100101101001110000000001000
10111101101000001000000001000
11010100111010001000000001000
10110010110011001000000001000
01100111011000101000000001000
10000111101100101000000001000
11101101000001101000000001000
01010110001101101000000001000
01100001001111101000000001000
01010111101000011000000001000
11100100110100011000000001000
00001111011100011000000001000
01110001010101011000000001000
10101001100100111000000001000
10011101000010111000000001000
00101100101010111000000001000
11000000011101111000000001000
00011010100011111000000001000
01111110011000000100000001000
10110111100010000100000001000
01000111001111000100000001000
10101101001100100100000001000
11101001100010100100000001000
10000111010110100100000001000
01100111110000010100000001000
11110001000110010100000001000
01001001101110010100000001000
00101100011110010100000001000
01101001011001010100000001000
00110111000101010100000001000
10011011100000110100000001000
10101010010001110100000001000
00000010110111110100000001000
10011001110010001100000001000
01101101000110001100000001000
01001111100001001100000001000
01001010011011001100000001000
00101110001001101100000001000
01010001100011101100000001000
10110000000111101100000001000
10010110011000011100000001000
11011000010100011100000001000
10110100100000111100000001000
10000001111000111100000001000
01100011000010111100000001000
00011000001110111100000001000
00000111010001111100000001000
00011110110110000010000001000
01100110011110000010000001000
00100011111011000010000001000
10101010011010100010000001000
01001110110001100010000001000
10100110101001100010000001000
11000011011001100010000001000
11100000110011100010000001000
00011011111000010010000001000
10001111100100010010000001000
11010111000010010010000001000
10101101001010010010000001000
01111000001101010010000001000
11110000101000110010000001000
00111001010100110010000001000
10000011100011110010000001000
00100101000111110010000001000
11101000010100101010000001000
10100111000010101010000001000
10100000101110101010000001000
01111010010000011010000001000
01100111000100011010000001000
11010010001100011010000001000
00000111110010011010000001000
00110100100110011010000001000
10101100000101011010000001000
00100000011111011010000001000
00000010111100111010000001000
01100100010010111010000001000
10001000101001111010000001000
10101110110000000110000001000
00111100101010000110000001000
11101010000110000110000001000
11000100101110000110000001000
01101010101001000110000001000
11001101000011000110000001000
01001111000100100110000001000
01011110100000010110000001000
11011000001010010110000001000
01000011011010010110000001000
10000101011001010110000001000
00011100010101010110000001000
00100100110011010110000001000
01110010000100110110000001000
00000110001110110110000001000
00111111000000001110000001000
10100010100101001110000001000
10000001101011001110000001000
10001101100000101110000001000
11010001010000101110000001000
00010110100100101110000001000
00001010110010101110000001000
00001001011001101110000001000
01001000100101011110000001000
01000000101010111110000001000
11101101011000000001000001000
11111010001100000001000001000
01111001101010000001000001000
11001011010110000001000001000
11011100000111000001000001000
01111100100100100001000001000
00101111010100100001000001000
10001010110101100001000001000
01110100111000010001000001000
10000110111010010001000001000
10010011100101010001000001000
01101110001000110001000001000
10111000011000110001000001000
10001011001100110001000001000
01000011110010110001000001000
11000101000110110001000001000
00011000010111110001000001000
10101110100100001001000001000
00111100010110001001000001000
11110001001001001001000001000
01100101100101001001000001000
11000010101101001001000001000
00001110001111001001000001000
01001011101000101001000001000
10110001010100101001000001000
11111000000010101001000001000
00110010101001101001000001000
00101011000011101001000001000
00101101110000011001000001000
01011000011010011001000001000
00100011010110011001000001000
00010010011101011001000001000
01001001100011011001000001000
00010001110001111001000001000
00101000001101111001000001000
01011011001001000101000001000
00100100101111000101000001000
00011001111000100101000001000
01100001110100100101000001000
01010010011100100101000001000
11100000001110100101000001000
11000011000101100101000001000
01111010000010010101000001000
00111001100001010101000001000
01010000110101010101000001000
00001110100011010101000001000
01000100011011010101000001000
01100110101000001101000001000
00110001001110001101000001000
00010100111001001101000001000
00011101000011001101000001000
00000001010111101101000001000
00011100100100011101000001000
00010011100010011101000001000
00100101000100111101000001000
11001000111100000011000001000
00101111100010000011000001000
00010101101110000011000001000
10010011010010100011000001000
01001001100101100011000001000
10001000001111100011000001000
10100101010100010011000001000
01010001010110010011000001000
01000100101101010011000001000
00010010110011010011000001000
01011011000000110011000001000
00100010101010110011000001000
01000010010101110011000001000
00011101011000001011000001000
11100010001010001011000001000
10011011000001001011000001000
01110100010001001011000001000
10000110100011001011000001000
01110000001100101011000001000
00000101101001101011000001000
11000001000011101011000001000
11010100100000011011000001000
10010001001010011011000001000
10000100011000111011000001000
01001110001010000111000001000
01100000111010000111000001000
01010010100110000111000001000
00101001010101000111000001000
11010000010011000111000001000
00101011001000100111000001000
10110000100100100111000001000
11100010010000010111000001000
01000101000001110111000001000
01011001000100001111000001000
00000001111100001111000001000
00110000100011001111000001000
10001010000100101111000001000
00100100001010101111000001000
00001000001011011111000001000
00010000000101111111000001000
01110101010110000000100001000
00111011011001000000100001000
01100111100011000000100001000
10110011000111000000100001000
01111001110000100000100001000
11110000011100100000100001000
11001011100001100000100001000
01011110010001010000100001000
01101011000101010000100001000
11010100001011010000100001000
11000001100111010000100001000
11110011000000110000100001000
00100101011100110000100001000
01101101000010110000100001000
10000101110010110000100001000
00010111001010110000100001000
01001100100101110000100001000
10001010001011110000100001000
11001011001100001000100001000
10011100011100001000100001000
11010111000001001000100001000
00111000100111001000100001000
11000010010111001000100001000
01001110100010101000100001000
11100001010010101000100001000
00001101010110101000100001000
10000101011001101000100001000
11000011110000011000100001000
00011110000110011000100001000
00100110100100111000100001000
00000011101001111000100001000
11010101001100000100100001000
10000111110001000100100001000
11001110001001000100100001000
10110000011011000100100001000
00110111010000100100100001000
10011100100100100100100001000
10010010001110100100100001000
00011010110001100100100001000
10001000010111100100100001000
10010100010110010100100001000
10011001010001010100100001000
00001110101000110100100001000
01011000100010110100100001000
01000001010101110100100001000
11100100011000001100100001000
01010110010100001100100001000
01111000001100001100100001000
00100010001111001100100001000
11100010100000101100100001000
01101000010001101100100001000
00110001001001101100100001000
01001101010000011100100001000
00000100011010111100100001000
11000000000110111100100001000
11100111010000000010100001000
01110010101010000010100001000
11010001011010000010100001000
00111000011110000010100001000
10000100111011000010100001000
01101010100100100010100001000
10011001100010100010100001000
00101001001101100010100001000
10101010001100010010100001000
11001000110001010010100001000
10010100100101010010100001000
00101010100011010010100001000
01010010000111010010100001000
00000000101111110010100001000
01110000110100001010100001000
00001101101010001010100001000
00011000111001001010100001000
11000000111000101010100001000
01011100000001101010100001000
00100110001001011010100001000
00110101000000111010100001000
00101000110000111010100001000
01001000001100111010100001000
01011100010010000110100001000
10100001001110000110100001000
01001011010001000110100001000
01100110000101000110100001000
00000101010111000110100001000
11000100010100100110100001000
00110000110010100110100001000
00000010011011100110100001000
10100001110000010110100001000
00010010011100010110100001000
00001100100110010110100001000
10001001001000110110100001000
00100011100010001110100001000
10001100010001001110100001000
00010001000110101110100001000
10011010000000011110100001000
10100000000011011110100001000
10110010110100000001100001000
00001011101110000001100001000
11100100010011000001100001000
11000110011000100001100001000
00100101100110100001100001000
01010010100011100001100001000
00010100011011100001100001000
11001110000100010001100001000
01001101001001010001100001000
00100000110111010001100001000
10010001101000110001100001000
01001000111000110001100001000
10000011010001110001100001000
01111101000000001001100001000
00001011110001001001100001000
01101010001001001001100001000
10000100110101001001100001000
00010011001011001001100001000
10011010001000101001100001000
10000110000110101001100001000
10110100000001101001100001000
10001100100010011001100001000
00100001011001011001100001000
00011001000101011001100001000
11001100110000000101100001000
10100011010010000101100001000
01000101001010100101100001000
00110010000101100101100001000
00100110001100010101100001000
00110100010001010101100001000
01010110000000110101100001000
10000000011100110101100001000
00001010000110110101100001000
00111000110000001101100001000
10010001011000001101100001000
10000010101010001101100001000
10011000000110001101100001000
01000000011101001101100001000
00000110110000011101100001000
01000000100001111101100001000
10100100110000100011100001000
11100001000100100011100001000
10000010101100100011100001000
00001110001001100011100001000
01010001001001100011100001000
00100001010011100011100001000
00111100000100010011100001000
00110001100010010011100001000
00100110010010010011100001000
10000011000110010011100001000
10110000001001010011100001000
00000111100000110011100001000
01110000010000110011100001000
11000000001010110011100001000
00011000100001110011100001000
10010101000100001011100001000
00100100011100001011100001000
01001010010010001011100001000
00101001000110001011100001000
01000101010000101011100001000
00001100100100101011100001000
00000010100101011011100001000
00000000010110111011100001000
01000011001100000111100001000
00101000101100000111100001000
10000001100101000111100001000
00010000001111000111100001000
00010100101000100111100001000
00011000010100100111100001000
11010000000100010111100001000
01101000000001010111100001000
10000110000001010111100001000
00000000111001010111100001000
10000000001001101111100001000
00000101000010011111100001000
10011110111000000000010001000
01011111010100000000010001000
01110110110010000000010001000
11001110001110000000010001000
00001111101011000000010001000
00110111101000100000010001000
11010011001100100000010001000
10101010001101100000010001000
11000110110001010000010001000
00110001011011010000010001000
01100010110100110000010001000
01110100001100110000010001000
10000100111100110000010001000
00011100011010110000010001000
11001100001001110000010001000
00110101110100001000010001000
10101001010110001000010001000
11101000101001001000010001000
10010111010000101000010001000
11001010011000101000010001000
00011010110100101000010001000
01001101001010101000010001000
11100100000110101000010001000
00000010101111101000010001000
10010110100010011000010001000
01110010100001011000010001000
00100100101101011000010001000
10100011000011011000010001000
00000101010111011000010001000
10111011001000000100010001000
00010011101110000100010001000
01011100110001000100010001000
01110101001001000100010001000
10101100011001000100010001000
10000011011011000100010001000
11100110010000100100010001000
01011000101100100100010001000
00011110100010100100010001000
10110000110001100100010001000
11010010000011100100010001000
10110101010000010100010001000
01010000111010010100010001000
00100001110101010100010001000
01000011100011010100010001000
01000000001111110100010001000
01110011000100001100010001000
00000110110110001100010001000
11010000001110001100010001000
10000000111101001100010001000
01100110000011001100010001000
00010010011001101100010001000
01100000100101101100010001000
00100011101000011100010001000
11100000100010011100010001000
01010001001000111100010001000
11111110000000000010010001000
01010001110011000010010001000
01100100101011000010010001000
10001011000111000010010001000
10001011101000100010010001000
01100011010010100010010001000
00110010001110100010010001000
01110000011001100010010001000
10100001100101100010010001000
10000101010011100010010001000
10101000111000010010010001000
01010011100100010010010001000
01101100000110010010010001000
10010000011110010010010001000
11100001001001010010010001000
00000110011001110010010001000
01010011011000001010010001000
11000001101100001010010001000
00100111100001001010010001000
10111000010001001010010001000
01010100000111001010010001000
00101100011000101010010001000
00010100110010101010010001000
10000110010100011010010001000
11001000000011011010010001000
00010010001011011010010001000
01100001100000111010010001000
00100101111000000110010001000
10100011010100000110010001000
01001001011100000110010001000
01000010010111000110010001000
11010100001000100110010001000
00001100110100100110010001000
00101000001011100110010001000
10100100001100010110010001000
10001001100010010110010001000
11010000100001010110010001000
00001010001101010110010001000
00100111000000110110010001000
10011000000100110110010001000
10000010010010110110010001000
11000011000010001110010001000
00100010011010001110010001000
00011000100110001110010001000
01001010000001101110010001000
00110001000010011110010001000
01000100010001011110010001000
11001111000001000001010001000
00010011111001000001010001000
11100000110101000001010001000
00111100001101000001010001000
10110110000011000001010001000
01101010100011000001010001000
10011001100011000001010001000
00111010010010100001010001000
10101000101010100001010001000
10010010100110100001010001000
01110011000001100001010001000
11010100100001100001010001000
00101101100001100001010001000
00101010101100010001010001000
11000001011100010001010001000
01011101000010010001010001000
01110000100110010001010001000
01101100010001010001010001000
10010100010101010001010001000
01000100101010110001010001000
10110010011000001001010001000
01001100011100001001010001000
01000111100010001001010001000
00110100101010001001010001000
00010111000101001001010001000
00001001101101001001010001000
00100101010010101001010001000
01000010111000011001010001000
11100010000100011001010001000
10000001100110011001010001000
01010010000010111001010001000
00000110100001111001010001000
10011000110100000101010001000
00000111011100000101010001000
11100101000010000101010001000
00110001110010000101010001000
11000001101001000101010001000
01100010011001000101010001000
01010001000110100101010001000
00001011110000010101010001000
00011001001100010101010001000
00010110010010010101010001000
00101001000010110101010001000
01011000000001110101010001000
10011100001000001101010001000
10100100010100001101010001000
01101000001010001101010001000
10000100100010101101010001000
10100001000001101101010001000
10001010000001011101010001000
10001100101001000011010001000
00011000011011000011010001000
00100110100100100011010001000
00000111001010010011010001000
10100000010011010011010001000
10000101110000001011010001000
11010000010100001011010001000
01010000101001001011010001000
00100000000111101011010001000
00001000110100011011010001000
00101010000000111011010001000
10010010001010000111010001000
00010101010001000111010001000
10000101000100100111010001000
00000001011010100111010001000
01000000110001100111010001000
01100100100000010111010001000
00111000010000010111010001000
00000000100111010111010001000
11000000001000011111010001000
01100011011100000000110001000
11001001101010000000110001000
10100110100110000000110001000
01000101111000100000110001000
10110101000100100000110001000
01110100000011100000110001000
10011010100100010000110001000
00111011000010010000110001000
10110000110010010000110001000
01001100110010010000110001000
10000101001110010000110001000
10010010011001010000110001000
01010101000101010000110001000
01000000111101010000110001000
10100110000001110000110001000
00001001110001110000110001000
00011000001101110000110001000
11000000010011110000110001000
01110001101000001000110001000
01001101100100001000110001000
11011010000010001000110001000
00010011110010001000110001000
10011001001001001000110001000
10000110101001001000110001000
01010100011001001000110001000
11100001000101001000110001000
00101010010101001000110001000
10101100100000101000110001000
01110010010000101000110001000
00101010001010101000110001000
00100000110110101000110001000
00000110010011101000110001000
10010000000111011000110001000
10100000011000111000110001000
01010000100100111000110001000
00100111001010000100110001000
00111100000110000100110001000
01000100011110000100110001000
01010000100111000100110001000
10011000011000100100110001000
11001010000100100100110001000
00101001100100100100110001000
00000010111100100100110001000
01001001001001100100110001000
00000111000101100100110001000
10000100001011100100110001000
01011010001000010100110001000
01100010010010010100110001000
10100000101001010100110001000
00100100110000110100110001000
00000001101010110100110001000
10000101010010001100110001000
00001001001110001100110001000
00010111000000011100110001000
00001100001001011100110001000
01000010000101011100110001000
00001010010000111100110001000
01011010110000000010110001000
00110110010100000010110001000
01101001100001000010110001000
00010101101001000010110001000
00001000110111000010110001000
00000110001111000010110001000
01000001000111100010110001000
11100000010100010010110001000
00110000101100010010110001000
01000010100001110010110001000
10100101001000001010110001000
00010001010101001010110001000
10001001000100101010110001000
00001011100000011010110001000
00011100010000011010110001000
01000100001010011010110001000
11101000001000000110110001000
10000110011000000110110001000
01000101100010000110110001000
00001110100001000110110001000
00001011000010100110110001000
01001100000000110110110001000
00100000000110110110110001000
00101001010000001110110001000
00110100000001001110110001000
00100000101000101110110001000
01000110110100000001110001000
00100101010101000001110001000
00001101001100100001110001000
00100000111001100001110001000
11110100000000010001110001000
10100010001010010001110001000
10001100010000110001110001000
10100000100100110001110001000
00010100000110110001110001000
10101011000000001001110001000
00011001000010101001110001000
10001000001100011001110001000
00101000010010011001110001000
10000101000001011001110001000
01110000010100000101110001000
00001100010011000101110001000
00010011001000100101110001000
10000010100001100101110001000
11000011000000010101110001000
00000101101000001101110001000
01010100000010001101110001000
00001000000101101101110001000
00110000001000011101110001000
00101010011000000011110001000
00011011000100000011110001000
01100000001101000011110001000
01101000000010100011110001000
00001000101010010011110001000
10010010000000110011110001000
00110010100000001011110001000
01001001001000001011110001000
10000000110010000111110001000
01010010000001000111110001000
11000011110101000000001001000
01011000111101000000001001000
01001101011011000000001001000
11010001110010100000001001000
11001100101010100000001001000
01110100011010100000001001000
11101000011001100000001001000
10011100010011100000001001000
00011101010110010000001001000
01101100100011010000001001000
10001100001111010000001001000
11001101110000001000001001000
01110001100110001000001001000
10001011101001001000001001000
01011101000101001000001001000
10010100101101001000001001000
11011001001000101000001001000
00110101100001101000001001000
01101011100000011000001001000
10100101100010011000001001000
00110110010010011000001001000
11000010100110011000001001000
11000001010011011000001001000
11001100000100111000001001000
00100001011010111000001001000
10100100001001111000001001000
11100011011000000100001001000
11100101100100000100001001000
10011110001010000100001001000
00101011010110000100001001000
01110110100001000100001001000
00101101101001000100001001000
00011011001100100100001001000
11100100000011100100001001000
00101000100111100100001001000
01011011010000010100001001000
01111000100100010100001001000
01010110001100010100001001000
11000000011110010100001001000
11100000110001010100001001000
10001010100101010100001001000
00011000110011010100001001000
00001101100100110100001001000
10000101001010110100001001000
00001000011101110100001001000
11010011100000001100001001000
01011010000110001100001001000
00010111001001001100001001000
01110000011001001100001001000
01000000101111001100001001000
00100100111000101100001001000
00000011110100101100001001000
10001000110001101100001001000
10010000001011011100001001000
10010001000100111100001001000
01111011001000000010001001000
11001110011000000010001001000
10110010111000000010001001000
01010101111000000010001001000
10100111001100000010001001000
01101100101100000010001001000
10011001101100000010001001000
11101001010010000010001001000
00111101010001000010001001000
10010001010111000010001001000
00110100001111000010001001000
00101011110000100010001001000
01001000110110100010001001000
11000001001110100010001001000
00100110010101100010001001000
00001010101101100010001001000
01010010001011100010001001000
11010000110100010010001001000
01100001101010010010001001000
00101000110101010010001001000
10001100110000110010001001000
01011100000010110010001001000
10110000010010110010001001000
01000110110100001010001001000
00100101010110001010001001000
10100100110001001010001001000
00001111001000101010001001000
11100010000001101010001001000
01000001110001101010001001000
10011100001000011010001001000
10010010100001011010001001000
00010101000011011010001001000
00010001101000111010001001000
10010110010100000110001001000
10000101110010000110001001000
10111000001001000110001001000
00010011100011000110001001000
00001110010011000110001001000
10001001010100100110001001000
00000111101000010110001001000
10100010001010010110001001000
11000110000000110110001001000
00100010100001110110001001000
11100000101000001110001001000
01010100100010001110001001000
01001100001001001110001001000
11001000000010101110001001000
00001011000010011110001001000
01100001000001011110001001000
00111000000000111110001001000
00001101111100000001001001000
01011010110010000001001001000
10010111000110000001001001000
01100110110000100001001001000
01010101001100100001001001000
01100001100011100001001001000
11010101010000010001001001000
00110101100100010001001001000
10101011000010010001001001000
00111100001010010001001001000
00000111110001010001001001000
10001000111001010001001001000
01011010000101010001001001000
10100110000101010001001001000
01100001001101010001001001000
11010010100000110001001001000
00101001101000110001001001000
00010000111010110001001001000
10001000100110110001001001000
01001000001011110001001001000
11100000110010001001001001000
01001100100110001001001001000
01000001011110001001001001000
00110001010011001001001001000
10001011010000101001001001000
10010100110000101001001001000
10100010001100101001001001000
00011000011100101001001001000
01001100010001101001001001000
10000101000101101001001001000
01000010000111101001001001000
01000110001010011001001001000
10000100010110011001001001000
10111010010000000101001001000
10101100100010000101001001000
11010001001010000101001001000
00110010101010000101001001000
01000110010110000101001001000
01100101010001000101001001000
00101010001101000101001001000
00010001011101000101001001000
01001010100001100101001001000
10010100001001100101001001000
10100000010101100101001001000
00000011001011100101001001000
00100010010011010101001001000
00110001010000110101001001000
00000010101100110101001001000
10101001000100001101001001000
00001001101010001101001001000
00010010100101001101001001000
01010000101000101101001001000
00010100000110101101001001000
01101100000000011101001001000
00001001010001011101001001000
11000000000101011101001001000
10001000001000111101001001000
01110110000010000011001001000
00100010110110000011001001000
11010000001101000011001001000
00001001110011000011001001000
00011101100000100011001001000
00110001001010100011001001000
01111000000001100011001001000
00000010001111010011001001000
10010100000100110011001001000
00000001110100110011001001000
00000011011001001011001001000
00010011000100101011001001000
00000110010010101011001001000
11001001000000011011001001000
00100101001000011011001001000
00001100100001011011001001000
01100000100101000111001001000
10100001000011000111001001000
01010100010000100111001001000
00000100100011100111001001000
00100011000100010111001001000
00010010000010110111001001000
10000100001100001111001001000
01011111100000000000101001000
11100101001010000000101001000
01111000010011000000101001000
01001010001111000000101001000
00011010011010100000101001000
10101100000110100000101001000
10110010010001100000101001000
10011000101001100000101001000
01100101000101100000101001000
00100100110011100000101001000
01110010011000010000101001000
10110100001100010000101001000
00001001111010010000101001000
10000010110011010000101001000
11101000100000110000101001000
00001111010000110000101001000
00010010100101110000101001000
10101000111000001000101001000
01101100010100001000101001000
00110001011100001000101001000
00010110101010001000101001000
10000001110110001000101001000
01010000010101101000101001000
00001001001011101000101001000
01110100000001011000101001000
01001000011001011000101001000
10000011000101011000101001000
01010001000010111000101001000
10001101011000000100101001000
11110010000100000100101001000
00011001100101000100101001000
00000110011101000100101001000
00111100001000100100101001000
01000000111010100100101001000
01000100110100010100101001000
10111000000010010100101001000
00010101000001110100101001000
01000010001001110100101001000
00001100101100001100101001000
01101000100010001100101001000
00000111000110001100101001000
10100101000001001100101001000
01000100010011001100101001000
10010110000000101100101001000
01000001001100101100101001000
00101010000001011100101001000
00010000110000111100101001000
01000110000110100010101001000
10001101000001100010101001000
11000101000100010010101001000
00000100011110010010101001000
00110001000101010010101001000
10000000011001110010101001000
10110001000010001010101001000
00100001101001001010101001000
10001000001101001010101001000
00010100011000101010101001000
00000110100001101010101001000
00011000100010011010101001000
10000010000010111010101001000
10010011001000000110101001000
10001000101010000110101001000
01010000110001000110101001000
01100001010000100110101001000
00011000000011100110101001000
00000010111000001110101001000
00100000010101001110101001000
10101110001000000001101001000
10101001010001000001101001000
11000011001001000001101001000
01100010010101000001101001000
00000101101011000001101001000
11001000001100100001101001000
11100010000010100001101001000
00001011000101100001101001000
00101000011100010001101001000
00110010000110010001101001000
00000100010101110001101001000
11001010100000001001101001000
00100110000011001001101001000
00000011100010101001101001000
01000101100000011001101001000
10000010011000011001101001000
00100000101010011001101001000
00011100000000111001101001000
10100001101000000101101001000
00110101000010000101101001000
00011110000001000101101001000
10000100000111000101101001000
00001001010010100101101001000
01000001011000010101101001000
10000100100000110101101001000
01010001000001001101101001000
00001110010100000011101001000
11000100100010000011101001000
01001000101001000011101001000
01010000100100100011101001000
01100010100000010011101001000
10010000010001001011101001000
00101010000010000111101001000
10000010010000100111101001000
00001100001000010111101001000
01000110000000001111101001000
10110011100100000000011001000
00101100111010000000011001000
10001101100110000000011001000
01111000001110000000011001000
10100100010111000000011001000
10100101110000100000011001000
10011100001100100000011001000
00000011011110100000011001000
00101110000011100000011001000
01000100100111100000011001000
01000101101100010000011001000
01001010011100010000011001000
11000011001010010000011001000
00010010110110010000011001000
10010111000001010000011001000
01101001000100110000011001000
10011010000010110000011001000
00101011001100001000011001000
01100010101010001000011001000
00010101001110001000011001000
00100011010001101000011001000
00001100101001101000011001000
00001000010111101000011001000
10011000110000011000011001000
01000100011000111000011001000
00000111000010111000011001000
00110000000110111000011001000
01001011000101000100011001000
10000000110110100100011001000
00100100001101100100011001000
11101010000000010100011001000
01010100100000110100011001000
11000001010000110100011001000
10110000001000110100011001000
00000100010011110100011001000
11000110000100001100011001000
10010010010010001100011001000
00101000011000011100011001000
00000101100001011100011001000
00011000000101011100011001000
10000010100000111100011001000
10101000100011000010011001000
10010010000101100010011001000
01011000101000010010011001000
01000110010010010010011001000
00001011010001010010011001000
00100100101000110010011001000
01100000000011110010011001000
10001010100100001010011001000
01001001000110001010011001000
00000000111011001010011001000
10000000011100101010011001000
00001101001010000110011001000
00100000101110000110011001000
11000000011001000110011001000
10010100000011000110011001000
01001001100000100110011001000
00010100011000010110011001000
00000001010110010110011001000
01100100000000101110011001000
00010000100001101110011001000
01011001011000000001011001000
01000100111001000001011001000
11000100010100100001011001000
00010000101101100001011001000
10001110100000010001011001000
10100100000010110001011001000
00100001111000001001011001000
11000000001011001001011001000
00101100000100101001011001000
00011010000001101001011001000
01010100000100011001011001000
01100001000010011001011001000
10000000010001111001011001000
01100011100000000101011001000
00001010100110000101011001000
00010010110000100101011001000
11000010001000100101011001000
01100000010010100101011001000
10000010010100010101011001000
10000000101010010101011001000
01000110000001010101011001000
00001111000000001101011001000
00100000100100011101011001000
00110011010000000011011001000
00101001100100000011011001000
10001010010010000011011001000
00010110001001000011011001000
01001100001000100011011001000
00011000000110100011011001000
00010100100010010011011001000
11000000000110010011011001000
01000101000001001011011001000
00110000000001011011011001000
00000000001010111011011001000
10011001000000000111011001000
00001100000101000111011001000
11100000101100000000111001000
11000101100001000000111001000
00110000110101000000111001000
00000011101101000000111001000
01010011000011000000111001000
00011100001011000000111001000
00011100110000100000111001000
00111010000100100000111001000
10010001001010100000111001000
01001010010001100000111001000
00000110111000010000111001000
00101000100110010000111001000
10010000010100110000111001000
10100110010000001000111001000
00000110001100101000111001000
01100000110000011000111001000
00010000011010011000111001000
10110100100000000100111001000
11000010110000000100111001000
00010011010100000100111001000
00100001000111000100111001000
10100011000000100100111001000
11000100001000010100111001000
10000000100011001100111001000
01000010000010101100111001000
00100100000010011100111001000
11001011000000000010111001000
10010101010000000010111001000
01011100000100000010111001000
10101000010000100010111001000
00100001011000010010111001000
10001100000010010010111001000
01000000001001101010111001000
00000100000101011010111001000
01010000001010000110111001000
00001000001100100110111001000
10010010001100000001111001000
11010000010010000001111001000
00010001100110000001111001000
00100100001110000001111001000
00001000100011100001111001000
00000101010010010001111001000
00100100100001010001111001000
00001010001000110001111001000
01000001000001110001111001000
01001000000100010101111001000
11100000000000001101111001000
01100100010000000011111001000
00000010110001000011111001000
00000001101000100011111001000
00010000000100001111111001000
10100101101110000000000101000
11001101101001000000000101000
00011101011101000000000101000
11111000100011000000000101000
10001111011000100000000101000
11101110000010100000000101000
10110101010010100000000101000
10101100110010010000000101000
00101011101010010000000101000
10111101000001010000000101000
10000110011101010000000101000
01001010110011010000000101000
11011000010010110000000101000
00011011000110110000000101000
10001110100001110000000101000
11010010001001110000000101000
10100011000101110000000101000
00110000100111110000000101000
10111000110100001000000101000
00010011111100001000000101000
10111011000010001000000101000
10010010001111001000000101000
01000101110010101000000101000
00111000011010101000000101000
01101010100001101000000101000
10011100001001101000000101000
10000010111001101000000101000
11111000001000011000000101000
01100110010001011000000101000
11100000000111011000000101000
00100011110000111000000101000
10011011010100000100000101000
11110010001010000100000101000
00111010100110000100000101000
01010011110001000100000101000
10100111001001000100000101000
01100001101011000100000101000
00010101001110100100000101000
00110001010101100100000101000
00010000111011100100000101000
10010001101010010100000101000
01100010100101010100000101000
10001000011011010100000101000
00010011011000110100000101000
01001001100001110100000101000
00101011011000001100000101000
00001101110100001100000101000
00011110001100001100000101000
01111100000001001100000101000
00001100101011001100000101000
10000101000111001100000101000
00100100010110101100000101000
10001010101000011100000101000
00011000010001111100000101000
00000010001101111100000101000
10101100011100000010000101000
10010111010001000010000101000
11001010001101000010000101000
01110110010000100010000101000
11011000100100100010000101000
00001111000011100010000101000
01110001110000010010000101000
10001011010010010010000101000
00110001001110010010000101000
01001000011110010010000101000
00110110000011010010000101000
11000000101011010010000101000
00000001110111010010000101000
10100101100000110010000101000
01010101001000110010000101000
01001010101000110010000101000
10010010010100110010000101000
00011000001011110010000101000
11001010110000001010000101000
11001101000100001010000101000
10011100010010001010000101000
00100100111010001010000101000
01110010000110001010000101000
10010001100110001010000101000
00001011001110001010000101000
01010110100001001010000101000
00101101001001001010000101000
00111001100000101010000101000
11100001001000101010000101000
01000100011001101010000101000
00100100100101101010000101000
00100010001011101010000101000
01001001010001011010000101000
00010100001101011010000101000
00010001010010111010000101000
00111000110001000110000101000
11000100110001000110000101000
00010001101101000110000101000
01100000011101000110000101000
10100010010011000110000101000
10001000100111000110000101000
00000111110000100110000101000
10100110000100100110000101000
00001010011100100110000101000
01001001010010100110000101000
00010010000111100110000101000
00101001100100010110000101000
01010100000110010110000101000
01000110001001010110000101000
00101100001000110110000101000
11000000000101110110000101000
10010010001000101110000101000
10000000110100101110000101000
10100011000000011110000101000
00101000010010011110000101000
00000010100110011110000101000
00100000101001011110000101000
11101011100000000001000101000
10001110010011000001000101000
00110101001011000001000101000
01010001100111000001000101000
10011110000100100001000101000
00001101101010100001000101000
00101000110110100001000101000
00010110110001100001000101000
00100001101101100001000101000
01000110001011100001000101000
00010111010100010001000101000
00101101001100010001000101000
01011100100001010001000101000
10100010101001010001000101000
01100001010011010001000101000
11000000101100110001000101000
01110000001010110001000101000
00001110111000001001000101000
01010100101100001001000101000
10000101011100001001000101000
00001001011011001001000101000
11010000011000101001000101000
01100011000100101001000101000
10000000100111101001000101000
00001111000010011001000101000
10110000010010011001000101000
00001000101110011001000101000
10001001000001111001000101000
00111101010000000101000101000
10010010101100000101000101000
11000001110010000101000101000
00100010011110000101000101000
00000111100101000101000101000
01001000001101100101000101000
01001010011000010101000101000
10000011000011010101000101000
00101000000111010101000101000
00010101100000110101000101000
01000010110100001101000101000
10010110000010001101000101000
00110011000001001101000101000
10001000010101001101000101000
01001100100000101101000101000
10100010010000101101000101000
00001010001010101101000101000
00100100100010011101000101000
01000001001001011101000101000
01011100010100000011000101000
11011010000010000011000101000
01000101011010000011000101000
11100000010110000011000101000
00100101110001000011000101000
01000011101001000011000101000
00101000101011000011000101000
10101001000010100011000101000
00000011100110100011000101000
10010001000101100011000101000
01100010001100010011000101000
00010001011001010011000101000
01000100110000110011000101000
00110110001000001011000101000
00100010010101001011000101000
01001100001000011011000101000
00000001001100111011000101000
01010111000000000111000101000
01111000001000000111000101000
10100001011000000111000101000
10110100000001000111000101000
10000100010010100111000101000
00011010000100010111000101000
01010000000010101111000101000
00101000000001101111000101000
00000110000000111111000101000
01011100001110000000100101000
11100000111001000000100101000
10001001110011000000100101000
00011010010111000000100101000
00001011110100100000100101000
11010000101010100000100101000
00100001111010100000100101000
01011001000101100000100101000
11000100001101100000100101000
01100010010011100000100101000
00101100001011100000100101000
00000110100111100000100101000
00111110010000001000100101000
00100111101000001000100101000
11100110000100001000100101000
10010101001010001000100101000
10101000001110001000100101000
10110001010001001000100101000
01000011011001001000100101000
10010011000100101000100101000
00010100110100101000100101000
00110000111000011000100101000
10001010010100011000100101000
01000101001100011000100101000
11001001000010011000100101000
00100101010010011000100101000
01010001100001011000100101000
00110010000101011000100101000
10011000100000111000100101000
10000110001000111000100101000
01101110100000000100100101000
01001000111100000100100101000
01100011000110000100100101000
00010110101001000100100101000
10011100000011000100100101000
00001011001011000100100101000
10101100010000100100100101000
00010011100010100100100101000
10100000100110100100100101000
11100001000001100100100101000
01010100010001100100100101000
01110101000000010100100101000
10001111000000010100100101000
10110010100000010100100101000
00000101111000010100100101000
00111000010100010100100101000
11000010001100010100100101000
01011011000000001100100101000
11010100100000001100100101000
10101001100000001100100101000
01001101110000000010100101000
10100011100100000010100101000
00001110101100000010100101000
00110100011001000010100101000
10000001011101000010100101000
00111010000010100010100101000
10000011001010100010100101000
01000000110101100010100101000
01100000100110010010100101000
10001100001001010010100101000
00010001100100110010100101000
01100100000001110010100101000
10100010011000001010100101000
01000001010110001010100101000
00001001100101001010100101000
11000100010000011010100101000
10100000000100111010100101000
00100100110100000110100101000
00100101000010100110100101000
00011000101000010110100101000
00010001000011010110100101000
01000000011000110110100101000
01100000001010001110100101000
00110011001100000001100101000
00110100110010000001100101000
11000001001110000001100101000
00000010111101000001100101000
10000010110010100001100101000
01010000010110100001100101000
01001001010100010001100101000
00111001000000110001100101000
00100100101000110001100101000
10001000101001001001100101000
00101100000101001001100101000
00000100001011011001100101000
10100100001010000101100101000
01110000100001000101100101000
10010010010001000101100101000
00010010001010010101100101000
00000001100110001101100101000
11000000000011001101100101000
00010000001100101101100101000
00000001010000111101100101000
10011001010000000011100101000
01000110010001000011100101000
01001001000011000011100101000
11001100000000100011100101000
10001000100100010011100101000
00010000101010001011100101000
01010000000101001011100101000
01000011000000011011100101000
10001010001000000111100101000
00000011000001100111100101000
01001011101100000000010101000
11010000110110000000010101000
01000001011111000000010101000
10011101100000100000010101000
00101010111000100000010101000
01001101010001100000010101000
00110110000101100000010101000
01001010000111100000010101000
10110010001100010000010101000
00011000111100010000010101000
00110101100010010000010101000
00000110101110010000010101000
10000001101101010000010101000
00100010010111010000010101000
01000111000100110000010101000
11100000100001110000010101000
10001000111010001000010101000
00011011010001001000010101000
00001110100101001000010101000
01110001000011001000010101000
01110100100000101000010101000
10011000000110101000010101000
11000011000001101000010101000
10100100010001101000010101000
11001000100100011000010101000
00101100010100011000010101000
10000001010100111000010101000
00010000101010111000010101000
00001100000011111000010101000
10101100100100000100010101000
00110100011100000100010101000
01001110001000100100010101000
11000000011100100100010101000
00001101010010010100010101000
01110000010001010100010101000
00100001001001110100010101000
00100001100010101100010101000
01101001000000011100010101000
00100000001110011100010101000
00110010000000111100010101000
01000000010010111100010101000
10110001101000000010010101000
00101001110010000010010101000
00011010101010000010010101000
00010011010110000010010101000
00100010101101000010010101000
00111000000111000010010101000
10001100001010100010010101000
00010011100001100010010101000
00001101101000010010010101000
11110000000010010010010101000
11001001000000110010010101000
10000000100110110010010101000
00101000010001110010010101000
00100001011100001010010101000
10000000010111001010010101000
01010001000100101010010101000
00001010011000011010010101000
10000100100001011010010101000
00110110100000000110010101000
10010001000010100110010101000
00011100000001100110010101000
01001010000010010110010101000
10001110000000001110010101000
00010000111000001110010101000
11100000000001001110010101000
00000101001000101110010101000
11010010000101000001010101000
10100000001111000001010101000
01011000110000100001010101000
01010110001000010001010101000
00100011011000010001010101000
00110001000101010001010101000
00000000110011110001010101000
00101010000110001001010101000
01100100001001001001010101000
01000110010000101001010101000
00000100001110101001010101000
00010001001001101001010101000
01001100000110000101010101000
00000010101011000101010101000
10010000011000010101010101000
10001000100000110101010101000
01010001100000001101010101000
10100000101000001101010101000
00010000010011001101010101000
00000011000100011101010101000
01001110100000000011010101000
10100100100010000011010101000
00000101000111000011010101000
11100010000000100011010101000
01000001100010010011010101000
01000000001001110011010101000
01100000100100001011010101000
10000010001001001011010101000
00100000010100100111010101000
00000010010001010111010101000
00011111001000000000110101000
01101100011000000000110101000
01111000100100000000110101000
11000110000011000000110101000
00010101010011000000110101000
10100010010100100000110101000
00010001011100100000110101000
00001000101110100000110101000
10011000001010010000110101000
00001010101001010000110101000
01100001010000110000110101000
00100010100010110000110101000
00000111010100001000110101000
00010000101101001000110101000
01011000001000101000110101000
00100001100100011000110101000
00000011001010011000110101000
00101010001100000100110101000
00110010000011000100110101000
11001000010000010100110101000
00000000110110010100110101000
10010000000001110100110101000
00000010110001001100110101000
00000011111000000010110101000
01000010001100100010110101000
10001000100001100010110101000
01001000000101010010110101000
10000010100010001010110101000
00100100000110001010110101000
10010100000000101010110101000
00100001000001101010110101000
00110001000100000110110101000
00000110000100010110110101000
01010000000000011110110101000
11000100101000000001110101000
10001101000010000001110101000
01010101000000100001110101000
01100010000001010001110101000
10110000000100001001110101000
01001000100010001001110101000
00000010100100101001110101000
00000000010101011001110101000
11000000000000111001110101000
00100110010000000101110101000
10000001010100000101110101000
10101000000001000101110101000
01100000001000100101110101000
00100011000010000011110101000
10000000011000100011110101000
00010100000001010011110101000
00011000000010000111110101000
01000111011100000000001101000
01110001101000100000001101000
01010010110100100000001101000
01100001010110100000001101000
01011110000001100000001101000
10001001100101100000001101000
10100001001011100000001101000
11010000000111100000001101000
11110100100000010000001101000
10110011010000010000001101000
10001001011100010000001101000
01101010001001010000001101000
01011001000011010000001101000
00101110000100110000001101000
00000100110110110000001101000
00000010101011110000001101000
10110101000100001000001101000
01100100001110001000001101000
01010000110011001000001101000
10010010100010101000001101000
00111000000101101000001101000
00000001011101101000001101000
00010101011000011000001101000
00000010011110011000001101000
10010000010101011000001101000
11000000110000111000001101000
11001100010010000100001101000
10000011001110000100001101000
01111000010000100100001101000
00010100100101100100001101000
00001110110000010100001101000
00010011100100010100001101000
01100110000010010100001101000
00100001110010010100001101000
00000101001101010100001101000
10101001000000110100001101000
10000111010000001100001101000
00001001000110101100001101000
00000110000011101100001101000
01100000010100011100001101000
01001010000000111100001101000
01000010101110000010001101000
11101100000001000010001101000
01100011000011000010001101000
11010011000000100010001101000
00010101010100100010001101000
00101100010010100010001101000
01001001001001100010001101000
00000111000110010010001101000
11000010010001010010001101000
00001001100010110010001101000
10000100000011110010001101000
11000000100101001010001101000
00001100010101001010001101000
00010000001110101010001101000
00011001000100011010001101000
01010000000001111010001101000
00011000011010000110001101000
01011000000101000110001101000
10010000010001100110001101000
10000000101100010110001101000
00101010100000001110001101000
10001001001000001110001101000
10100100000010001110001101000
10111001001000000001001101000
01101000111000000001001101000
10010101100001000001001101000
01110100000101000001001101000
10010000011011000001001101000
01001000010111000001001101000
00000101010011100001001101000
01000110100100010001001101000
00100100011001010001001101000
10000110010000110001001101000
10000011100100001001001101000
01001010001100001001001101000
01010101000010001001001101000
11011000000001001001001101000
10001100000010101001001101000
10000100101000011001001101000
01100000100001011001001101000
00010000100100111001001101000
00000011111000000101001101000
00110000110100000101001101000
00011001000001100101001101000
10011100000000010101001101000
11100000001000010101001101000
01000001000110010101001101000
11000001000000101101001101000
00000000110010101101001101000
10000010011100000011001101000
00011100000011000011001101000
10000101001000100011001101000
00101000001100100011001101000
10100000110000010011001101000
00001010000001110011001101000
00011000110000001011001101000
00100001010000101011001101000
01000010000100100111001101000
01010000100000010111001101000
00000101010000010111001101000
10010110011000000000101101000
00010001111001000000101101000
10101010000101000000101101000
00001101000111000000101101000
10000000101111000000101101000
00001100011100100000101101000
01010000101100010000101101000
11010010000010010000101101000
00101010010010010000101101000
01001001010000101000101101000
01100010001000101000101101000
00100000010001111000101101000
00100011010001000100101101000
10001010100000100100101101000
10000101000100100100101101000
10000100010001010100101101000
10000000011010001100101101000
00011000001001001100101101000
00000001100001101100101101000
00010000000110011100101101000
00101001001010000010101101000
00110010100001000010101101000
10000001110000100010101101000
00000100101010100010101101000
10100110000000010010101101000
00000010110100010010101101000
00000011001001010010101101000
00011000010000110010101101000
01100100100000001010101101000
01010010010000001010101101000
01000001101000000110101101000
00001011000100000110101101000
00000000010110100110101101000
01111010000000000001101101000
00010011010000100001101101000
00001011100000010001101101000
00000001001010110001101101000
00110001100000001001101101000
00010110000100001001101101000
00001000001110000101101101000
00001000110001000101101101000
00000010000101010101101101000
00100100000000101101101101000
00000000100011010011101101000
00001101000000001011101101000
11000000001000001011101101000
10100000000100000111101101000
01101111000000000000011101000
01001100110100000000011101000
01010100101010000000011101000
00011110000110000000011101000
11010100010001000000011101000
00010010011101000000011101000
00000110110011000000011101000
01110010000010100000011101000
01000011110000010000011101000
00101000001010110000011101000
00011001101000001000011101000
11000001011000001000011101000
10110010000001001000011101000
11101000000000101000011101000
10001011000000011000011101000
01000001000101011000011101000
10001001110000000100011101000
10100010100010000100011101000
00000110010100100100011101000
10001000000011100100011101000
00111000000010001100011101000
01000000101000011100011101000
10110000010100000010011101000
00100110001010000010011101000
01000110000101000010011101000
10000110100000100010011101000
00010000110001010010011101000
00110001000000110010011101000
00010111000000001010011101000
10100000001000011010011101000
01000000110010000110011101000
10010010000000010110011101000
10101100010000000001011101000
10001000101100000001011101000
00000001110101000001011101000
10000001100010100001011101000
00111000100000010001011101000
10000101000100010001011101000
00010010001010001001011101000
00101001000001001001011101000
10010000000110000101011101000
00101010000000100101011101000
00001011001000000011011101000
00010010100100000011011101000
00100000100001100011011101000
01001000010000010011011101000
11000100000000000111011101000
00100000000010010111011101000
11010001000100000000111101000
01100001100010000000111101000
00100100100100100000111101000
01010000100001100000111101000
01001001001000010000111101000
10001000010001001000111101000
10000000101000101000111101000
00010100100000011000111101000
01000101010000000100111101000
00010100000010100100111101000
10000100001100000010111101000
00011001000001000010111101000
00000100010001100010111101000
11000000100000010010111101000
00001010000000101010111101000
01100010000000000110111101000
00100010101000000001111101000
01000010000110000001111101000
01001100000001000001111101000
10011000000000100001111101000
00000001001100001001111101000
00010001000000010101111101000
00000000001001000111111101000
11101110101000000000000011000
11010110011100000000000011000
00011101111010000000000011000
01111011100001000000000011000
10010111101001000000000011000
00100111110101000000000011000
00001111100110100000000011000
01010001111001100000000011000
10101010100011100000000011000
00110100101011100000000011000
11100011010100010000000011000
01101000110110010000000011000
01000111011001010000000011000
01110100100101010000000011000
00011011001011010000000011000
10001101101000110000000011000
10001000011110110000000011000
01110000010011110000000011000
01011100101001001000000011000
11001001011001001000000011000
11110100000011001000000011000
00001100111100101000000011000
00100011101010101000000011000
01010011000110101000000011000
01001010010101101000000011000
11100101001000011000000011000
01001010001110011000000011000
00011101010001011000000011000
10010000111001011000000011000
00000110101011011000000011000
01111100000000111000000011000
10001110010000111000000011000
01000000100111111000000011000
11011111000000000100000011000
11110001101000000100000011000
10000101111100000100000011000
10001011101010000100000011000
11100100010110000100000011000
10111100100001000100000011000
11110010010001000100000011000
01000110110011000100000011000
00101110000111000100000011000
10010000110111000100000011000
01100010111000100100000011000
10110011000100100100000011000
00111101000010100100000011000
11000001011010100100000011000
01000100011101100100000011000
10010110000011010100000011000
01001010010010110100000011000
00100010001011110100000011000
10100011110000001100000011000
10101000101100001100000011000
00111010001010001100000011000
11001100000101001100000011000
00111000010101001100000011000
01101001001000101100000011000
10010000101010101100000011000
01011001100000011100000011000
10000011000110011100000011000
10110001000001011100000011000
00001001001101011100000011000
00010010010100111100000011000
01011101100100000010000011000
10001101110001000010000011000
11100000101101000010000011000
10100101011000100010000011000
10101100100100100010000011000
01100011001100100010000011000
10000001110110100010000011000
00011000011101100010000011000
10110001000011100010000011000
10000110000111100010000011000
00111010000110010010000011000
10000001001111010010000011000
00000100110101110010000011000
10001110001100001010000011000
00110010011100001010000011000
11011000100010001010000011000
00101011000101001010000011000
00011010101000101010000011000
01010100010100101010000011000
01110000100001101010000011000
00110011100000011010000011000
11000110000001011010000011000
00001010110001011010000011000
01000001101001011010000011000
10000000010011111010000011000
00111001001100000110000011000
00011001010011000110000011000
10100100001011000110000011000
00010111001000100110000011000
11001000001100100110000011000
00100000010111100110000011000
10010010100100010110000011000
01010000110000110110000011000
01100100110000001110000011000
10000010011001001110000011000
10011000000001101110000011000
01000001000101101110000011000
00100001011000011110000011000
10001100000010011110000011000
01100000000110011110000011000
00010100100001011110000011000
10011101010100000001000011000
00110011011010000001000011000
00000101011111000001000011000
11110110000000100001000011000
10011000101100100001000011000
01101000110001100001000011000
11000101001001100001000011000
10001001010011100001000011000
10010010001110010001000011000
11011000010001010001000011000
10101100001001010001000011000
00100101100011010001000011000
01110001100000110001000011000
10100010010010110001000011000
00001111000001110001000011000
01000010101001110001000011000
11010010110000001001000011000
01100000111100001001000011000
11001001000100101001000011000
00000011011100101001000011000
00010100100010111001000011000
00101010110100000101000011000
10110000011100000101000011000
01110100100010000101000011000
01011000010110000101000011000
00010110010101000101000011000
00001000111011000101000011000
01001101010000100101000011000
00010011100001100101000011000
10010011010000010101000011000
11000000111000010101000011000
00000110011000110101000011000
00110000000110110101000011000
11000000000011110101000011000
11000100001010001101000011000
00100001101001001101000011000
00000100100101101101000011000
10000101100000011101000011000
00000000110110011101000011000
00101000100000111101000011000
00000001001010111101000011000
10001011011000000011000011000
11100001100010000011000011000
00011110100001000011000011000
10110010000101000011000011000
01000010011010100011000011000
10010000110001100011000011000
01101001010000010011000011000
00011100010010010011000011000
10000100100110010011000011000
10010101000001010011000011000
00001010100100110011000011000
00000100001011110011000011000
11001100010000001011000011000
00101100101000001011000011000
00010001110010001011000011000
00000010101110001011000011000
01001000001101001011000011000
01010010000011001011000011000
00001101000010101011000011000
10000110101000000111000011000
00100101000110000111000011000
00001010000011100111000011000
01010001001000010111000011000
10100100000000110111000011000
00110000010000101111000011000
00110100111100000000100011000
10011010110010000000100011000
10001100101110000000100011000
00010010101111000000100011000
11100100100010100000100011000
01011001001010100000100011000
00010011010011100000100011000
10000001101011100000100011000
10101011100000010000100011000
10010111000100010000100011000
01010001011100010000100011000
01100110001010010000100011000
00101000001111010000100011000
01000110110000110000100011000
11010000100001110000100011000
00001100010011110000100011000
10110011001000001000100011000
00100010111001001000100011000
10001101000011001000100011000
11000010001010101000100011000
00010000011110101000100011000
10001000100101101000100011000
10110000010100011000100011000
00001001100110011000100011000
00000100011101011000100011000
10000001001100111000100011000
11000010100110000100100011000
00010101011001000100100011000
01100001100101000100100011000
10101000001010100100100011000
10011100001000010100100011000
01101100000100010100100011000
01010011000010010100100011000
00100110100001010100100011000
00011010000101010100100011000
00110000011000110100100011000
00110101000100001100100011000
01010000001011001100100011000
00100100000011101100100011000
00000010101100011100100011000
01000100100010011100100011000
10111100010000000010100011000
11000011101000000010100011000
01001000111010000010100011000
00100011010110000010100011000
01000010011101000010100011000
00110001101000100010100011000
00010101000101100010100011000
01010100101000010010100011000
00100101010001010010100011000
10010001010000110010100011000
11000010000100110010100011000
10010000101100001010100011000
00011011000010001010100011000
10100000110010001010100011000
00000100100111001010100011000
00101110000000101010100011000
00000011110000101010100011000
10000111000010000110100011000
11010001000001000110100011000
00000001011100100110100011000
00101000100001100110100011000
11000000010010010110100011000
00001010001010010110100011000
01110010000000001110100011000
01001000010100001110100011000
01100010110010000001100011000
01000111000110000001100011000
01110001010001000001100011000
00111000101001000001100011000
10000110001101000001100011000
01001100100011000001100011000
00100001101100010001100011000
10000001011010010001100011000
01011000000100110001100011000
00010111100000001001100011000
10010100010010001001100011000
11100000000110001001100011000
00100101001000101001100011000
00110000100100101001100011000
00011000010001101001100011000
01100100010000011001100011000
00001010000011011001100011000
11111000000000000101100011000
10100100100100000101100011000
10001001100000100101100011000
01000010010001100101100011000
10010000100010010101100011000
10001010010000001101100011000
01001000001000011101100011000
00100000000101011101100011000
00001001110100000011100011000
10011000001010000011100011000
01010100000010100011100011000
00100000001110100011100011000
11000000100001001011100011000
10100010000000011011100011000
00000001000001111011100011000
00010010110000000111100011000
00000100010100010111100011000
00101110011100000000010011000
11110011000010000000010011000
01100001111010000000010011000
11001000100110100000010011000
01100110001001100000010011000
00001010011011100000010011000
10000111010010010000010011000
10100100101010010000010011000
00110100010110010000010011000
01010010001101010000010011000
00001100100111010000010011000
11010010010000110000010011000
00111000101000110000010011000
01011001001100001000010011000
01000100101110001000010011000
00100101011001001000010011000
10100000100111001000010011000
11000110100000101000010011000
10110000010010101000010011000
10000100001101101000010011000
10011100000100011000010011000
01000101000001111000010011000
01000011110100000100010011000
10011100010010000100010011000
11001010100001000100010011000
00010101100101000100010011000
10101001000011000100010011000
00010100111000100100010011000
01100001010001100100010011000
01001100000011100100010011000
01000110101000010100010011000
01100000011100010100010011000
00110000100011010100010011000
10001010001000110100010011000
00010001010010110100010011000
00101101100000001100010011000
01001000110010001100010011000
00001001010100101100010011000
00000010010011011100010011000
00000000101001111100010011000
00000111101100000010010011000
10001110100010000010010011000
01000101010110000010010011000
00011100001110000010010011000
11100100010001000010010011000
01110001000101000010010011000
00110010010011000010010011000
01011010000010100010010011000
11100000001010100010010011000
01001000101001100010010011000
11000101100000010010010011000
00010110110000010010010011000
01011000010100010010010011000
00011001100001010010010011000
00001001000110110010010011000
10010100011000001010010011000
01000000110101001010010011000
00100101000100101010010011000
10000010101000011010010011000
10010001110000000110010011000
10010000001101000110010011000
00000100100010110110010011000
00010010000001110110010011000
00000111010000001110010011000
01000000011000101110010011000
10000001000000111110010011000
00101011010001000001010011000
00000010110111000001010011000
10110001001000100001010011000
10001000110010010001010011000
01000001100101010001010011000
01001001001000110001010011000
01000000010110110001010011000
00100100000101110001010011000
11000001010010001001010011000
00011000000111001001010011000
00110101000000011001010011000
00010010100100011001010011000
00100000001011011001010011000
01101001000100000101010011000
00001100101100000101010011000
00100100110001000101010011000
00010000001011100101010011000
00100010001100001101010011000
10010010000000101101010011000
00001100010000011101010011000
10100111000000000011010011000
00111001000010000011010011000
01000001001011000011010011000
10011100000000100011010011000
00010000001100110011010011000
01100100000010001011010011000
00000100010001101011010011000
10000000000101011011010011000
00110100001000000111010011000
10001000010001000111010011000
10010101100010000000110011000
10110000001110000000110011000
00001100111001000000110011000
01100010000111000000110011000
01100011100000100000110011000
01010000110010100000110011000
00010110100001100000110011000
00110100001001010000110011000
01011000000011010000110011000
00000101100100110000110011000
00100001000011110000110011000
10000000011011001000110011000
00001001101000101000110011000
01100000001100101000110011000
11010000001000011000110011000
10000000100010111000110011000
11000000010101000100110011000
11000000101000100100110011000
10000001000110100100110011000
00001001011000010100110011000
01001110000000001100110011000
01010001010000001100110011000
00100011000001001100110011000
10001000011100000010110011000
00000011100011000010110011000
01001001010000100010110011000
00010010011000100010110011000
10000100001000110010110011000
00111000000100001010110011000
10000010000001101010110011000
00100100100000011010110011000
01000001000100011010110011000
00100010100100000110110011000
01010000000100100110110011000
01110010001000000001110011000
11010000100100000001110011000
10001010000110000001110011000
10000001110001000001110011000
00000111010000100001110011000
00000010101010100001110011000
01001010100000010001110011000
00000011001001010001110011000
00100001100010001001110011000
00001100001010001001110011000
01000101000001000101110011000
00010000100001001101110011000
00000000010010101101110011000
11000010010000000011110011000
10100000101000000011110011000
00110000000001100011110011000
00001101000000010011110011000
00000110000100001011110011000
00010000000010011011110011000
01111100110000000000001011000
11011001000110000000001011000
11011010001001000000001011000
00110110011001000000001011000
00001011011101000000001011000
10100111000011000000001011000
00101001001110100000001011000
10000100111001100000001011000
10011010010100010000001011000
10010100011010010000001011000
10100001101001010000001011000
10000011011000110000001011000
00010011100010110000001011000
00010100110110001000001011000
00010011110001001000001011000
00101100001101001000001011000
10001010010011001000001011000
01110001010000101000001011000
01011000100100101000001011000
00100000110101101000001011000
01000000011011101000001011000
11101000000001011000001011000
00100010000111011000001011000
00000101110000111000001011000
01001101001100000100001011000
10010101010000100100001011000
10000110100100100100001011000
11001001000001100100001011000
01010010000101100100001011000
10000000001111100100001011000
00101010100010010100001011000
10001001010010010100001011000
00010001001110010100001011000
01001000101000110100001011000
10101100010000001100001011000
01000010011100001100001011000
00100101001010001100001011000
10000001100101001100001011000
01000111000000011100001011000
00001100000001111100001011000
01010000100111000010001011000
00100101100010100010001011000
00000010111010010010001011000
00101110000001010010001011000
10101000001000110010001011000
00000101001100110010001011000
11000000100010110010001011000
01100110001000001010001011000
00111000010010001010001011000
10000101001001001010001011000
10010010010000101010001011000
00000011000011101010001011000
11000000011000011010001011000
00001000010100111010001011000
00110100100100000110001011000
00000000111101000110001011000
00101010000100100110001011000
00000100011010100110001011000
10000011000001010110001011000
01000100000011010110001011000
10110001110000000001001011000
11101100000100000001001011000
11000001101100000001001011000
01001011000011000001001011000
01100100001011000001001011000
00001010111000100001001011000
00100100011100100001001011000
10010000010110100001001011000
01001100011000010001001011000
00110000010101010001001011000
10100001000100110001001011000
10001000110100001001001011000
00101000100011001001001011000
00011000001001011001001011000
10100010000110000101001011000
10011000000101000101001011000
00000101101000100101001011000
00011000100010100101001011000
00010100110000010101001011000
00001100000110010101001011000
10000011001000001101001011000
00010000011010001101001011000
00100010000001101101001011000
10100100010010000011001011000
00101001001001000011001011000
10000000101011000011001011000
11001010000000100011001011000
10011000100000010011001011000
01010010010000010011001011000
10110000001000001011001011000
01100001000100001011001011000
00000000010111001011001011000
01001100100000000111001011000
11000000010100000111001011000
00000011010010000111001011000
01100000001000100111001011000
11010011010000000000101011000
01001010110100000000101011000
10111001000000100000101011000
10100010101000100000101011000
10000001010101100000101011000
01000000101101100000101011000
00110000000111100000101011000
00101100101000010000101011000
00100101000110010000101011000
00100010010100110000101011000
00011101001000001000101011000
01000100111000001000101011000
10110000100001001000101011000
01100001000011001000101011000
11000001100000101000101011000
00101001010000011000101011000
10001000001010011000101011000
00001010100000111000101011000
00011100010100000100101011000
10001010001100000100101011000
11010000000010100100101011000
11100001000000010100101011000
00000011110000010100101011000
00010000101001010100101011000
00010001100010001100101011000
00001000000111001100101011000
01110101000000000010101011000
00100110110000000010101011000
00010011100100000010101011000
00001101010010000010101011000
00010000001010110010101011000
00000001001110001010101011000
00010010001001001010101011000
00101000011000000110101011000
00000101100001000110101011000
00000000100100110110101011000
11100000011000000001101011000
01010000001110000001101011000
10000101000010100001101011000
00000110100010010001101011000
11000100000001010001101011000
00001000100101010001101011000
00101000000010110001101011000
00101010000100001001101011000
00010001000100100101101011000
01000000100100001101101011000
00010010000000011101101011000
00000100101100000011101011000
00100011000000100011101011000
00000000110010100011101011000
01000001000010010011101011000
01011000000000001011101011000
10010100000000000111101011000
00001111110000000000011011000
11110100001000000000011011000
10101010001010000000011011000
10010001011001000000011011000
01101000010101000000011011000
01010000011100100000011011000
00100010100110100000011011000
10000110001100010000011011000
01001001100010010000011011000
11100000010010010000011011000
01100011000001010000011011000
10001100010001010000011011000
10000000100101110000011011000
00100000011110001000011011000
01100100100001001000011011000
00110110000000101000011011000
10001001000010101000011011000
01011010000000011000011011000
00010001010100011000011011000
10010010101000000100011011000
00100110010010000100011011000
01010100000110000100011011000
00101000110000100100011011000
00010100010001001100011011000
01000001001001001100011011000
00111010100000000010011011000
11001000110000000010011011000
11100010000100000010011011000
00100001110001000010011011000
00100000001101010010011011000
01000010001000110010011011000
00001001011000001010011011000
10100000100000101010011011000
00000010001011000110011011000
10000000000110001110011011000
01010011000100000001011011000
11000110000010000001011011000
01100101000000100001011011000
00100010110000010001011011000
10010001000010010001011011000
00011000010000110001011011000
01001000101000001001011011000
00000110011000001001011011000
10000010100001001001011011000
00000001100100101001011011000
00001001100001000101011011000
00000000011001010101011011000
00000011000000110101011011000
00000101011100000000111011000
00110001010010000000111011000
01000010011010000000111011000
11100000000001100000111011000
00001011000100010000111011000
01000100000010110000111011000
11001000000100001000111011000
00010010000110001000111011000
00000100101010000100111011000
10001000100000010100111011000
00110000000100010100111011000
00100010000010010010111011000
10010000000001010010111011000
01000000100010001010111011000
00010001000000101010111011000
01001000000001000110111011000
00000110000000100110111011000
00000000010000011110111011000
00111100000000000001111011000
01000000010001001001111011000
10000001000100000011111011000
00000100000011000011111011000
01110101011000000000000111000
00111010001101000000000111000
11100000110100100000000111000
00011110001010100000000111000
11000110010001100000000111000
01101001000011100000000111000
00000011001111100000000111000
00111010110000010000000111000
10001010100110010000000111000
11010001000101010000000111000
01001000101101010000000111000
10110000001011010000000111000
01000100011010110000000111000
10001111100000001000000111000
11100000101010001000000111000
01010010011010001000000111000
00101100100110001000000111000
00110001100101001000000111000
00010111000011001000000111000
10100001000110101000000111000
00110010010001101000000111000
10000001110010011000000111000
10000100001110011000000111000
01010010100000111000000111000
01011010101000000100000111000
00100101010011000100000111000
10110100001000100100000111000
10001010000101100100000111000
00100110010100010100000111000
00000111001010010100000111000
00101011000001010100000111000
00010000011101010100000111000
00100000110001110100000111000
01000101101000001100000111000
10010001001100001100000111000
00001000011110001100000111000
00010001110000101100000111000
01110000000100101100000111000
01100010001000011100000111000
01001000000011011100000111000
01101010011000000010000111000
10000110011010000010000111000
10000010110101000010000111000
01000100001111000010000111000
00011111000000010010000111000
01010100010001010010000111000
00010010101001010010000111000
00110100000100110010000111000
00000011010001110010000111000
10110100100000001010000111000
10000001100001101010000111000
00010000110100011010000111000
10010010000010011010000111000
00000100101000111010000111000
00001101011000000110000111000
10100001000101000110000111000
01110000000011000110000111000
00000010101010100110000111000
10111000000000010110000111000
11000010000100001110000111000
00000000110011001110000111000
00001011000000101110000111000
00000101000100011110000111000
00110110100100000001000111000
10010100101010000001000111000
00101100011010000001000111000
10111000000110000001000111000
00011000110101000001000111000
10100000110011000001000111000
11000010000110100001000111000
00111100000001100001000111000
00000100111100010001000111000
00000010011011010001000111000
00100101010000110001000111000
01111000100000001001000111000
00100110000010101001000111000
11100000000001101001000111000
11001010000000011001000111000
00110000001100011001000111000
00000011100001011001000111000
01000100000100111001000111000
11010100000100000101000111000
00100011100010000101000111000
10000111000000100101000111000
00010010010010100101000111000
10000000101001100101000111000
10001000001100010101000111000
01010010000001010101000111000
10001001000010001101000111000
00110001010100000011000111000
11000001010000100011000111000
00011001001000100011000111000
00000110010100100011000111000
01000000100011100011000111000
01000110000010010011000111000
00100000100101010011000111000
10001000000011010011000111000
10000010001000110011000111000
00001000110000010111000111000
00011100000000001111000111000
10100101010100000000100111000
01100000011110000000100111000
01000111001000100000100111000
10011000010100100000100111000
01110000001001100000100111000
00001001011001100000100111000
10001000111000010000100111000
10000101100001010000100111000
01000110000101010000100111000
00000110110010001000100111000
01010000100110001000100111000
00000010000110111000100111000
01001101000010000100100111000
00110001001010000100100111000
00010110000100100100100111000
00100001000100110100100111000
00000001010101001100100111000
11000000010000101100100111000
00011000000010101100100111000
10000000001001011100100111000
01011010000100000010100111000
10001011000001000010100111000
10010010100000100010100111000
00101100000010010010100111000
00010101010000001010100111000
01100000010001001010100111000
01001000100000101010100111000
00000000011010011010100111000
00011000000001011010100111000
00100110001000000110100111000
10010000011000000110100111000
00010100100010000110100111000
00001100000101000110100111000
00101101100000000001100111000
10100001001001000001100111000
11100000100000010001100111000
10000000000101110001100111000
11000101000000001001100111000
00100011010000001001100111000
01000000101010000101100111000
00000000110100100101100111000
00100000010010010101100111000
00000110000001001101100111000
01100100000100000011100111000
00001010100010000011100111000
00010001100001000011100111000
00101000010000100011100111000
10000000010100001011100111000
10000001000000010111100111000
11001010010100000000010111000
01111100000010000000010111000
10100011100001000000010111000
10011000101001000000010111000
10000100010110100000010111000
00101000100101100000010111000
10101001010000010000010111000
01010001001010010000010111000
10000010000011110000010111000
01010110000100001000010111000
00101001001010001000010111000
00000011100110001000010111000
01001001100001001000010111000
10100010001000101000010111000
00000001010011101000010111000
01000100110000011000010111000
00011001000000111000010111000
00110011010000000100010111000
00001111000100000100010111000
10100000011010000100010111000
01100000100110000100010111000
00000110011001000100010111000
10000100100011000100010111000
01000011000010100100010111000
00010000100100110100010111000
01010000101100000010010111000
01000010110000100010010111000
01001100000100100010010111000
10000001001100100010010111000
00100100000011100010010111000
10000101000010001010010111000
00110000001001001010010111000
00001010000011001010010111000
10001000010000101010010111000
00100010000100011010010111000
00000011100000010110010111000
11011001000000000001010111000
01010010100010000001010111000
01000100010011000001010111000
00001011100000100001010111000
00010001110000010001010111000
00001010000101010001010111000
00000000111000101001010111000
00010101000010000101010111000
00000001000101100101010111000
00001000001001001101010111000
00000000011110000011010111000
10000100010000010011010111000
00101000001000010011010111000
00010010010000001011010111000
00001001000100001011010111000
01000010001000000111010111000
10000000100100000111010111000
00011001000110000000110111000
01010010010001000000110111000
00101000010011000000110111000
10001110000000100000110111000
00100111000000010000110111000
00001100001100010000110111000
11000000000110010000110111000
00010100010000110000110111000
00101010100000001000110111000
10000100100100001000110111000
00011000110000000100110111000
01010100001000000100110111000
00000000001111000100110111000
11100001000000000010110111000
00000010010010000110110111000
00000100100000100011110111000
00100000000000001111110111000
10001101001010000000001111000
01000101100110000000001111000
00110010010110000000001111000
10101010010000100000001111000
01101100001000100000001111000
01001010100010100000001111000
11000100010100010000001111000
00001001110001010000001111000
10010000001100110000001111000
11100011000000001000001111000
01000101010001001000001111000
10000110000101001000001111000
00000001101011001000001111000
00011100010000101000001111000
00010011001000101000001111000
00001110001000011000001111000
00100000100010111000001111000
00011101100000000100001111000
01010110010000000100001111000
11010000100001000100001111000
00101000001011000100001111000
01010001000000110100001111000
00110000101000001100001111000
00001000100100011100001111000
00000100010010011100001111000
01011001010000000010001111000
00101101000100000010001111000
11010000001010000010001111000
10100010001001000010001111000
00110000110000100010001111000
01100000000101100010001111000
01101000100000010010001111000
10100000000110010010001111000
11000100000000101010001111000
00000010100100101010001111000
10001010000010000110001111000
01000001000010001110001111000
00000000001001101110001111000
00011100001100000001001111000
00001001010100100001001111000
10010010000001100001001111000
00011010000010010001001111000
01000000110010010001001111000
01100010000000110001001111000
00000100100001110001001111000
00100100110000001001001111000
10000001010001000101001111000
01001000010000001101001111000
00100001000000011101001111000
00000111100000000011001111000
00001000001010001011001111000
11000110100000000000101111000
10010100000110000000101111000
01011100000000010000101111000
00010000010011010000101111000
10011010000000001000101111000
10100100001000001000101111000
01000000011001000100101111000
01001000000100100100101111000
00000100001000110100101111000
00100010000010001100101111000
10001000010010000001101111000
00100000100110000001101111000
00001010001001000001101111000
01000001000101000001101111000
01000100010000100001101111000
00010000101000100001101111000
00000000000011101001101111000
00000001011000000011101111000
00110000000000010011101111000
00100001101100000000011111000
01000010101001000000011111000
00010101000001100000011111000
00100000011001100000011111000
00001000010110010000011111000
01000000000110101000011111000
00000010010000111000011111000
11001000001000000100011111000
00011010000001000100011111000
10100100000000010100011111000
00000001000011010100011111000
00000100001100001100011111000
10000011010000000010011111000
00010100010010000010011111000
00001100001001000010011111000
01000000000100010110011111000
00001100100010000001011111000
00000010001100100001011111000
10100000000010001001011111000
01100000000001000101011111000
01010000000000100011011111000
00000000100000011011011111000
00001000000001110000111111000
01110000000000001000111111000
00000001110000001000111111000
00000011001000000100111111000
00001000100100000010111111000
10000000000010100010111111000
00010000010100000001111111000
10000010000000010001111111000
10011101110101000000000000100
10001011111011000000000000100
01100011011111000000000000100
11111010101000100000000000100
11011101011000100000000000100
11101011010010100000000000100
11100101100101100000000000100
11000110011101100000000000100
01011010110011100000000000100
10110100011011100000000000100
10111101001100010000000000100
11010100110110010000000000100
11011011100001010000000000100
11100110100011010000000000100
01010001111011010000000000100
00110001110101110000000000100
01111110010100001000000000100
11001010111100001000000000100
00111010111010001000000000100
11011001010011001000000000100
10011110001010101000000000100
10110010100110101000000000100
10010101101001101000000000100
00011010011101101000000000100
10110011101000011000000000100
01001111100010011000000000100
11101000110001011000000000100
00100110110101011000000000100
10010100011101011000000000100
10011001110000111000000000100
10100100101100111000000000100
11000101001010111000000000100
00000011011011111000000000100
11011110100100000100000000100
01010011110110000100000000100
10110001101110000100000000100
01111010001101000100000000100
11110100100010100100000000100
00111001010110100100000000100
11001011001001100100000000100
10100000110111100100000000100
10110100110001010100000000100
01001110101001010100000000100
00110111100000110100000000100
10010101000110110100000000100
00100101001101110100000000100
00101010100011110100000000100
11001000010011110100000000100
11110010011000001100000000100
00111011100100001100000000100
00010101111100001100000000100
11000110110010001100000000100
01011100100011001100000000100
10010110000111001100000000100
10101000111000101100000000100
01100000011110101100000000100
00001111000011101100000000100
01101100011000011100000000100
01011001001100011100000000100
11011010000010011100000000100
01000010101110011100000000100
10100001100011011100000000100
00001100010111011100000000100
00010001101010111100000000100
10101110101010000010000000100
11101000011110000010000000100
10111000111001000010000000100
10001101101100100010000000100
01100111100010100010000000100
10110011100001100010000000100
11001001110001100010000000100
01111000110100010010000000100
01011110010010010010000000100
10011001101010010010000000100
01001001010111010010000000100
01010011101000110010000000100
01110101000100110010000000100
00001111001010110010000000100
11001000001101110010000000100
01000100011011110010000000100
11101001100010001010000000100
10010000111110001010000000100
10110100100011001010000000100
01010010101011001010000000100
00011001100111001010000000100
10100101110000101010000000100
00111101001000101010000000100
00110110010010101010000000100
01100010110001101010000000100
01111000000101101010000000100
01000101000111101010000000100
00010111000110011010000000100
01011000011001011010000000100
00101110000011011010000000100
01001100101000111010000000100
00100000111010111010000000100
01100101110100000110000000100
01011100011100000110000000100
00110111000011000110000000100
11100000101011000110000000100
00010100111011000110000000100
01111001100000100110000000100
01010000101110100110000000100
10001110010001100110000000100
01100001011001100110000000100
00111001011000010110000000100
10101100010100010110000000100
11110000001100010110000000100
11100011000010010110000000100
10100100001010110110000000100
10001000100110110110000000100
10000001010101110110000000100
01100011101000001110000000100
10010011010010001110000000100
00011101010001001110000000100
00000011100110101110000000100
00110100101000011110000000100
01100000010011011110000000100
00010000001111011110000000100
00011111011001000001000000100
10110001011101000001000000100
11000101001111000001000000100
00110111001010100001000000100
11010011000110100001000000100
01100001101110100001000000100
10000011101101100001000000100
11100010001011100001000000100
11010111001000010001000000100
00110101110010010001000000100
11100101010001010001000000100
10011110000101010001000000100
01110010010101010001000000100
10100111000100110001000000100
01110100100001110001000000100
01010111110000001001000000100
00001111101100001001000000100
10001100111010001001000000100
11101010000110001001000000100
01111001100001001001000000100
11010100100101001001000000100
10101100010100101001000000100
01000011100011101001000000100
10010000110011101001000000100
00111111000000011001000000100
10101001010010011001000000100
01101100000101011001000000100
00100001101101011001000000100
00010001010111011001000000100
00011100011000111001000000100
01010000101100111001000000100
10010010001001111001000000100
11100100011010000101000000100
11010001100011000101000000100
11000010010111000101000000100
10011101100000010101000000100
01010110100010010101000000100
00011011010010010101000000100
01101000101010010101000000100
00000111001011010101000000100
11000011010000110101000000100
00000100101110110101000000100
01000010100101110101000000100
10110001110000001101000000100
10101101001000001101000000100
01101001010100001101000000100
00000011011110001101000000100
10011010010001001101000000100
00010011101001001101000000100
10110000001011001101000000100
11010100010000101101000000100
01000110000110101101000000100
10000000011101101101000000100
00100010000111011101000000100
00100110010000111101000000100
11110001101000000011000000100
10100111010010000011000000100
10101011000101000011000000100
01101000101101000011000000100
10001100011101000011000000100
01001110100011000011000000100
10000100110110100011000000100
01010010001101100011000000100
01110000011010010011000000100
00111100001001010011000000100
11000000110101010011000000100
10001010001011010011000000100
10110001010000110011000000100
00100101101000110011000000100
00010000111001110011000000100
00000001001111110011000000100
11000101010100001011000000100
01011010010000101011000000100
01100110001000101011000000100
10000111000001101011000000100
00101001010001101011000000100
00000010010111101011000000100
11000010101000011011000000100
00001001011100011011000000100
01000100100110011011000000100
00010110010001011011000000100
10101010011000000111000000100
01100010001110000111000000100
00010110100101000111000000100
00001110001100100111000000100
00111100000010100111000000100
10000011100001010111000000100
00001000110011010111000000100
01010100001000110111000000100
10011000100010001111000000100
10000110001010001111000000100
00100100010110001111000000100
10010001000100101111000000100
01001101000000011111000000100
11000000000001111111000000100
11101101010100000000100000100
11110100101100000000100000100
10111110010010000000100000100
10010101111010000000100000100
01100101111001000000100000100
10101110100101000000100000100
01000111011010100000100000100
01111100010001100000100000100
10100010111010010000100000100
00001110101110010000100000100
00101001011110010000100000100
11100000010111010000100000100
00101101100100110000100000100
01100001110010110000100000100
10010010010101110000100000100
10111010001100001000100000100
10110101000110001000100000100
01000101110110001000100000100
11001100001110001000100000100
01010011001101001000100000100
01110000110011001000100000100
00100011101011001000100000100
01001011110000101000100000100
00001100011011101000100000100
10101101000001011000100000100
10001110100000111000100000100
00101010011000111000100000100
00010111000001111000100000100
00110000001101111000100000100
11010111010000000100100000100
11001000111010000100100000100
00100111100110000100100000100
10011100011001000100100000100
11101100000011000100100000100
10110010110000100100100000100
11101000100100100100100000100
01100011010100100100100000100
10001011000110100100100000100
00010101010101100100100000100
10000101100011100100100000100
10110011000100010100100000100
10001000110101010100100000100
00011010001100110100100000100
00011100100001110100100000100
00000000111011110100100000100
10010110101000001100100000100
10000001111001001100100000100
00101100001101001100100000100
00001001011100101100100000100
00001010101010101100100000100
10000100010110101100100000100
00100110100001101100100000100
00011110010000011100100000100
10010000110010011100100000100
00001011100001011100100000100
11001011011000000010100000100
01110001001110000010100000100
00000111110101000010100000100
10010010110011000010100000100
11110000001001100010100000100
00101011000011100010100000100
00011000001111100010100000100
01110110001000010010100000100
11000001101001010010100000100
00110000100111010010100000100
10001001010010110010100000100
01110101010000001010100000100
01001010100110001010100000100
00100110001110001010100000100
00110100100100101010100000100
01000001101010101010100000100
10000010011001101010100000100
10010001010100011010100000100
00111001000010011010100000100
01000000011110011010100000100
00000101010011011010100000100
10011000001000111010100000100
10111100100000000110100000100
01001101000110000110100000100
01010001010011000110100000100
00000111101000100110100000100
01010010011000100110100000100
10100101000100100110100000100
11011000000010100110100000100
00001001100101100110100000100
10001110001000010110100000100
01001000101100010110100000100
01001100010001010110100000100
01000011000101010110100000100
00100000011100110110100000100
01010110000001001110100000100
00001100110000101110100000100
10000000101100101110100000100
00010011001000011110100000100
00100010000010111110100000100
01100110011100000001100000100
10010111100001000001100000100
00011010110101000001100000100
01001001101011000001100000100
00100110110010100001100000100
01000100010111100001100000100
11001010010010010001100000100
10000101100110010001100000100
00101011010001010001100000100
00110101000101010001100000100
10100010001101010001100000100
10000100111000110001100000100
01101000001001110001100000100
11010000111000001001100000100
00101101100010001001100000100
00101000111001001001100000100
10000011000111001001100000100
00110010010100101001100000100
00100001011010101001100000100
00001011001001101001100000100
11100001001000011001100000100
00110000100010111001100000100
00011100101100000101100000100
10101000010110000101100000100
11100001000101000101100000100
01001101100000100101100000100
10111000001000100101100000100
00010010100110100101100000100
01010011000001100101100000100
01100000100011100101100000100
00101100110000010101100000100
00000010111100010101100000100
01000101010010010101100000100
10010000000111010101100000100
10001010000001110101100000100
01111010000000001101100000100
01010000001110001101100000100
01001000100101001101100000100
00001000010010111101100000100
00000100000101111101100000100
11100000110010000011100000100
11010010001010000011100000100
01000011010110000011100000100
00010101000110100011100000100
00101000100110100011100000100
10000000101011100011100000100
10000110010100010011100000100
00100001110100010011100000100
00001100011010010011100000100
00011010000110010011100000100
01000010110000110011100000100
00001000010101110011100000100
10011100010000001011100000100
00010011100010001011100000100
10101000001010001011100000100
10001010100001001011100000100
01000001110001001011100000100
10010001001001001011100000100
01100000000111001011100000100
11001000000100101011100000100
00001110000010101011100000100
01101000010000011011100000100
10100100000000111011100000100
01010001000000111011100000100
00000010001100111011100000100
01011000110000000111100000100
10010000011100000111100000100
00010110010010000111100000100
00110000101010000111100000100
10000100110001000111100000100
00100101001001000111100000100
01000000000110110111100000100
00000000011011001111100000100
00000011010000101111100000100
00010000100001011111100000100
01010101101110000000010000100
11010010110101000000010000100
11110101000011000000010000100
11011000101011000000010000100
01110110100100100000010000100
00011100111100100000010000100
11101110000001100000010000100
01001101111000010000010000100
10001111010001010000010000100
11101001000101010000010000100
00011000110111010000010000100
00101011101000110000010000100
11010001100100110000010000100
10001000111010110000010000100
10100010100101110000010000100
00001010001111110000010000100
11010110001001001000010000100
10000111100101001000010000100
00001101110011001000010000100
01101100001011001000010000100
11011100100000101000010000100
01010001011100101000010000100
01010111000010101000010000100
11000001110010101000010000100
01101001000110101000010000100
00100111001001101000010000100
10001010010011101000010000100
00001001101110011000010000100
01001010100101011000010000100
10100011010000111000010000100
00100110100010111000010000100
01000100001101111000010000100
11001110011000000100010000100
00001011111100000100010000100
11001101100001000100010000100
00110010101011000100010000100
10001100001111000100010000100
10100111000010100100010000100
01011100000110100100010000100
01000011001110100100010000100
01001001010101100100010000100
00010110111000010100010000100
00011101010100010100010000100
10000101101100010100010000100
10010000011011010100010000100
10111100000000110100010000100
01010000110001110100010000100
00010110000101110100010000100
11101100000100001100010000100
10000011101010001100010000100
10110001001000101100010000100
11100000010001101100010000100
01000111000100011100010000100
00001100001010111100010000100
00000001010110111100010000100
00000111111010000010010000100
00111100010101000010010000100
01101010000111000010010000100
10000010101111000010010000100
11100010001100100010010000100
00101100110010100010010000100
01110000010110100010010000100
01000110101001100010010000100
00001101011001100010010000100
00010011010011100010010000100
10100001001011100010010000100
10010100000111100010010000100
10110111000000010010010000100
00100110011100010010010000100
11010100001010010010010000100
10100001110001010010010000100
00001011100011010010010000100
11000010010011010010010000100
00011011000100110010010000100
11100000100010110010010000100
00111000001010110010010000100
01011100000001110010010000100
00000101100101110010010000100
11001011000000011010010000100
10111000100000011010010000100
01010101100000011010010000100
10001100011000011010010000100
01100001010100011010010000100
00010010101100011010010000100
11110001010000000110010000100
10011101001000000110010000100
10010011100100000110010000100
01001001110010000110010000100
00011010011010000110010000100
01011000100101000110010000100
11000100010101000110010000100
11001000101000100110010000100
00100001101100100110010000100
01111010000000010110010000100
11000110100000010110010000100
00101101100000010110010000100
01000101011000001110010000100
00110000110100001110010000100
10001010001100001110010000100
01001110000010001110010000100
01010001000110001110010000100
01100100100001001110010000100
10010000101001001110010000100
00101010100000101110010000100
10001001010000101110010000100
11010100011100000001010000100
01101110010010000001010000100
10111001001010000001010000100
01011001101000100001010000100
01100101010100100001010000100
00010101100011100001010000100
11010001010010010001010000100
00010011101010010001010000100
00000101011110010001010000100
00100100101011010001010000100
01110010001000110001010000100
10001110001000110001010000100
00001010110100110001010000100
10100000011100110001010000100
01000110010001110001010000100
11000001001001110001010000100
00001001010011110001010000100
10101010101000001001010000100
11010010100010001001010000100
01001001011010001001010000100
00100111000110001001010000100
00111000100110001001010000100
01000101101001001001010000100
10001000110101001001010000100
00100100011101001001010000100
10011001000001101001010000100
00000010111001101001010000100
01100010000101101001010000100
00001100000111101001010000100
10000110110000011001010000100
10010100000110011001010000100
00111000010001011001010000100
00110001000100111001010000100
01100000010010111001010000100
01110100110000000101010000100
01100111001000000101010000100
10001110100010000101010000100
11100000100110000101010000100
10101001010001000101010000100
01001010110001000101010000100
01011100001001000101010000100
00000101110101000101010000100
10010010001101000101010000100
00111011000000100101010000100
10010100100100100101010000100
10010010010010100101010000100
00110000001110100101010000100
10000001000111100101010000100
01000010011010010101010000100
01001001000110010101010000100
00001000101011001101010000100
00100100101000101101010000100
00011000010100101101010000100
11000001100000011101010000100
00000011010001011101010000100
10000100001001011101010000100
10000010000100111101010000100
11000011110000000011010000100
00110110101000000011010000100
00010111010100000011010000100
10001101000011000011010000100
01000001100111000011010000100
10011000001100100011010000100
01000000111100100011010000100
00100010011010100011010000100
10010010011000010011010000100
10010000100011010011010000100
00001010110010001011010000100
10100010010001001011010000100
01010100000100101011010000100
10110000000010101011010000100
00001110000100011011010000100
00100000001110011011010000100
00001000100001111011010000100
11000001001100000111010000100
00100000111001000111010000100
00000110110000100111010000100
10100000000101010111010000100
01110000001000001111010000100
11000000010010001111010000100
11100111100000000000110000100
01011101010010000000110000100
10000110011011000000110000100
00010110100111000000110000100
00011011001010100000110000100
10000010110110100000110000100
00101010110001100000110000100
01010101001001100000110000100
10011000100101100000110000100
00110001000111100000110000100
10011100101000010000110000100
01001011010100010000110000100
01100010101001010000110000100
10000001011101010000110000100
00010011110000110000110000100
00100100010110110000110000100
00011001111000001000110000100
10010100110100001000110000100
01100010010110001000110000100
10101000000111001000110000100
00111110000000101000110000100
11000011000100101000110000100
10100000101001101000110000100
00100101001100011000110000100
00011010100010011000110000100
01000001100001111000110000100
10000100010001111000110000100
00111010010100000100110000100
00010111001100000100110000100
01010000111100000100110000100
10100001110010000100110000100
01101000001110000100110000100
00000100101101100100110000100
01000010010011100100110000100
00100011011000010100110000100
00110110000010010100110000100
11000001001010010100110000100
01011001000001010100110000100
00000101000111010100110000100
10001001100000110100110000100
01000100011000110100110000100
00010101100001001100110000100
11001000001001001100110000100
00000110010101001100110000100
01000100100010101100110000100
10010010000001011100110000100
00100000100100111100110000100
10001001110100000010110000100
10011010001001000010110000100
01100000110101000010110000100
01000011001011000010110000100
00101000011011000010110000100
00000011011100100010110000100
11010000000101010010110000100
10101010000000110010110000100
01001001001000110010110000100
00100100111000001010110000100
10001100100010001010110000100
10010010000110001010110000100
00001001000101011010110000100
10010100010000100110110000100
01000110000100100110110000100
00001000010110010110110000100
00000010110001010110110000100
01100000000001110110110000100
00010000000101101110110000100
00000000101010011110110000100
00111100011000000001110000100
01101101000001000001110000100
11100000011001000001110000100
00110000101101000001110000100
11000100100011000001110000100
00000011110011000001110000100
10010010101000100001110000100
00100011100100100001110000100
01001000110010100001110000100
10000110000101100001110000100
00111001100000010001110000100
10101100000100010001110000100
11000000101100010001110000100
01010000001011010001110000100
11011000000000110001110000100
10100001010100001001110000100
00110010001010001001110000100
00001000101100101001110000100
00001101010000011001110000100
10011001000100000101110000100
10000001011000100101110000100
00101000000011010101110000100
10000100000010110101110000100
00110100000100001101110000100
00000000110110001101110000100
00010001000010011101110000100
01001100101000000011110000100
01110100000010000011110000100
00110001001000100011110000100
00100100100001100011110000100
01000101000100010011110000100
00000001100010110011110000100
01000110010000001011110000100
00001010000101000111110000100
00101000010000100111110000100
00100001100000001111110000100
00111101111000000000001000100
01011111001100000000001000100
10011011100110000000001000100
01101001110110000000001000100
10111011001001000000001000100
01110101010101000000001000100
11000101010110100000001000100
00010111100101100000001000100
11001101100100010000001000100
11110001001010010000001000100
00101110010110010000001000100
00001011110101010000001000100
00011111000011010000001000100
00111110001000110000001000100
10111000100100110000001000100
11010100001100110000001000100
11001010001010110000001000100
01000001101101110000001000100
01101001000011110000001000100
10100011011010001000001000100
10111000010110001000001000100
01010010011110001000001000100
00011100001111001000001000100
01110011001000101000001000100
01110100000110101000001000100
10001000101101101000001000100
11011000101000011000001000100
00101010001101011000001000100
10000010111000111000001000100
00100011100001111000001000100
00100000010111111000001000100
10011010111000000100001000100
01011001101010000100001000100
00001111011010000100001000100
01100101001110000100001000100
11000100111001000100001000100
11110000010011000100001000100
00110100100111000100001000100
11100110000100100100001000100
00000011010111100100001000100
10101001110000010100001000100
00010011011001010100001000100
01101000010101010100001000100
01000010011100110100001000100
10100010010010110100001000100
00001001001110110100001000100
10110001000001110100001000100
01011011000001001100001000100
10101011000000101100001000100
10010010010100101100001000100
11000001100001101100001000100
00010000111001101100001000100
10000011100100011100001000100
00101000100110011100001000100
11100010000001011100001000100
10100001111100000010001000100
11011000110010000010001000100
00110010101110000010001000100
11010011010001000010001000100
01100110100101000010001000100
10111000000011100010001000100
01100101010010010010001000100
10000110110010010010001000100
01001100001110010010001000100
00000011011110010010001000100
10011100010001010010001000100
10010001100101010010001000100
00110000011101010010001000100
00010001110010110010001000100
00100100100110110010001000100
00101010010001110010001000100
01010000000111110010001000100
01001111010000001010001000100
10001101100001001010001000100
11001010001001001010001000100
00110110001001001010001000100
01010000110101001010001000100
00111000110000101010001000100
01001001001100101010001000100
00100010011100101010001000100
11010001000010101010001000100
00000110101010101010001000100
00001100010110101010001000100
01100000001011101010001000100
00101101000100011010001000100
10010010001010011010001000100
10100001001001011010001000100
00000010100111011010001000100
11000010000100111010001000100
00110110110000000110001000100
10101010100100000110001000100
11010110000010000110001000100
10101001001010000110001000100
01101101000001000110001000100
00001011101001000110001000100
10000010011011000110001000100
10000101000111000110001000100
11100000110000100110001000100
10000101011000100110001000100
01010011000100100110001000100
01001100100100100110001000100
00111000001100100110001000100
00010001001011100110001000100
01010000101001010110001000100
00000100110101010110001000100
00101010010010001110001000100
11000000001110001110001000100
01001000010001101110001000100
00011001100000011110001000100
00000101001010011110001000100
00100001010000111110001000100
00010100000100111110001000100
11111101000000000001001000100
01000111100110000001001000100
10100001101011000001001000100
10001001010111000001001000100
11000010110010100001001000100
10101000001110100001001000100
01000101110001100001001000100
00101010101001100001001000100
10110010000101100001001000100
01010000101011100001001000100
11000001111000010001001000100
10010010101100010001001000100
00100100111100010001001000100
00010110011010010001001000100
01111000000110010001001000100
00100001011001110001001000100
10000100000111110001001000100
00101011110000001001001000100
11000110001100001001001000100
10110100010001001001001000100
01001000011101001001001000100
11100000100100101001001000100
00010001001110101001001000100
11010000010100011001001000100
10010001100010011001001000100
01001100010010011001001000100
01000110100001011001001000100
01000001001011011001001000100
01101010000000111001001000100
00000101010100111001001000100
01100010110100000101001000100
00101001101100000101001000100
10010100001110000101001000100
00011010001011000101001000100
10010011100000100101001000100
11001100001000100101001000100
00111000010001100101001000100
01100001100001010101001000100
00001110010001010101001000100
10000001001101010101001000100
00100101000010110101001000100
01010001011000001101001000100
10100010100010001101001000100
01100100000001101101001000100
00001001000101101101001000100
10001000100001011101001000100
00110000001000111101001000100
00101111001000000011001000100
10011001011000000011001000100
10100110100000100011001000100
00011010100100100011001000100
00000110011001100011001000100
00010001010101100011001000100
00100000110011100011001000100
11100100000100010011001000100
01010001001100010011001000100
00110010100001010011001000100
00000101100011010011001000100
00010111000000110011001000100
11100000011000001011001000100
10001010010100001011001000100
00100011000010101011001000100
00110100000010011011001000100
10000000010011011011001000100
11010000100100000111001000100
01000100110010000111001000100
00001000111000100111001000100
10000100101000010111001000100
10000010000110010111001000100
10011000000000110111001000100
00000111100000001111001000100
00011100001000001111001000100
00110000000101001111001000100
01001011010011000000101000100
10001101001011000000101000100
11000110000111000000101000100
01110101100000100000101000100
11100010011000100000101000100
10011100010100100000101000100
00001011101100100000101000100
01111010000010100000101000100
10010110100010100000101000100
10101001100010100000101000100
11011001000001100000101000100
10100111000001100000101000100
01001110100001100000101000100
01001110011000010000101000100
00010001111100010000101000100
11110000100001010000101000100
10001010101001010000101000100
00101000110011010000101000100
01100010100100110000101000100
10100001001100110000101000100
10000111010100001000101000100
01100000111100001000101000100
00111100100001001000101000100
10101010010001001000101000100
00110010000111001000101000100
10110100001000101000101000100
01011000011000101000101000100
00000111101000011000101000100
00001100110100011000101000100
00011001001001011000101000100
10000100100011011000101000100
00101100000010111000101000100
11001001001100000100101000100
00110100011100000100101000100
00110011100001000100101000100
10011010000101000100101000100
10010000101011000100101000100
00011001110000100100101000100
00000110110100100100101000100
11010000011000010100101000100
01011100000100010100101000100
10100100000101010100101000100
01010010000011010100101000100
11000000100010110100101000100
11100001010000001100101000100
00100011001100001100101000100
01000010110001001100101000100
00101001000011001100101000100
00010011000010101100101000100
01000101000000111100101000100
00110011011000000010101000100
00010100110110000010101000100
10010000111000100010101000100
10000010001110100010101000100
10101000011000010010101000100
00001001100110010010101000100
01000011000010110010101000100
00010100001001110010101000100
11111000000000001010101000100
11000010010010001010101000100
01010100001010001010101000100
11000001000101001010101000100
00011000010011001010101000100
01100001100000011010101000100
11000101100000000110101000100
00001100100011000110101000100
00010010100100010110101000100
00111000000001010110101000100
00000100010010110110101000100
01000100010100001110101000100
10000100001001001110101000100
01010000100000101110101000100
10001000000100011110101000100
10010011010010000001101000100
01010110000100100001101000100
00001100001101100001101000100
01010000110010010001101000100
01001001000101010001101000100
00000000101111010001101000100
00011000101000110001101000100
00100010001010110001101000100
00010001100101001001101000100
11000000001001101001101000100
10110010000000011001101000100
10001100001000011001101000100
00000010010001111001101000100
01010010101000000101101000100
01101000011000000101101000100
00101010000100100101101000100
10000000010011100101101000100
00000110011000001101101000100
10000101000010001101101000100
01100000000100011101101000100
00001101110000000011101000100
10000101001100000011101000100
10100100000011000011101000100
10100000010100100011101000100
01000010001001010011101000100
00101001000000110011101000100
01001001000010001011101000100
00000110000101001011101000100
10001011000000000111101000100
00100100100100000111101000100
00100111110100000000011000100
01011110100010000000011000100
10000111001110000000011000100
01101010011001000000011000100
10011001010010100000011000100
00110100101010100000011000100
00100000111101100000011000100
00100101010011100000011000100
11010110010000010000011000100
10011000011100010000011000100
00110101000110010000011000100
01100000011110010000011000100
11001001010100001000011000100
00001110011100001000011000100
00110001110010001000011000100
10011010100001001000011000100
00010011010101001000011000100
01000010110100101000011000100
11100010000010101000011000100
10000001011001101000011000100
00010100101001011000011000100
10101000001000111000011000100
10000000100110111000011000100
10111010000010000100011000100
01000110001101000100011000100
01001100010011000100011000100
00010111010000100100011000100
00001101101000100100011000100
01100001100010100100011000100
11010000001010100100011000100
10101000100001100100011000100
10000010100011010100011000100
01100110010000001100011000100
10010100011000001100011000100
01000000111010001100011000100
00001010000111001100011000100
00010100000011101100011000100
10100100100000011100011000100
10001001000010011100011000100
10000000010101011100011000100
00100000001011011100011000100
10101110010000000010011000100
00011101100100000010011000100
10110100001100000010011000100
11000001011010000010011000100
00001000111110000010011000100
00000110010111000010011000100
01110001000001100010011000100
00011000101001100010011000100
10000101010100010010011000100
10001001000001110010011000100
10100000101010001010011000100
01001100000101001010011000100
10000011000011001010011000100
00000111000100101010011000100
01100100001000011010011000100
00000010011001011010011000100
01001000000010111010011000100
00010001111000000110011000100
00101100000110000110011000100
00001010010100100110011000100
00000011001000110110011000100
10000010110000001110011000100
00000001100101001110011000100
11001010100100000001011000100
10000110101001000001011000100
00001001111001000001011000100
00001111000101000001011000100
01010100000111000001011000100
10000011010100100001011000100
00001011100010100001011000100
10001100010001100001011000100
10011011000000010001011000100
01001000100011010001011000100
00011100000010110001011000100
00010110100100001001011000100
01100100100010001001011000100
11101000000001001001011000100
01000010010011001001011000100
10000100001010101001011000100
00100101000001011001011000100
10000000111100000101011000100
00101000110010000101011000100
01000000011001100101011000100
01010101000000010101011000100
00001010001100010101011000100
00010000100110010101011000100
11100000000000110101011000100
00000101001100001101011000100
01010010000000101101011000100
00000011101100000011011000100
00100001010110000011011000100
01000110000010100011011000100
10001000110000010011011000100
00100100010000101011011000100
00010001010000011011011000100
01011000000010000111011000100
01000011000001000111011000100
10010000010001000111011000100
10000000100010100111011000100
00101000000000011111011000100
00101110001010000000111000100
01101001010000100000111000100
11000000010101100000111000100
00110100010001010000111000100
00000011000101110000111000100
00111001000100001000111000100
10000001101100001000111000100
10001000110000101000111000100
00000010001011101000111000100
01001000001100011000111000100
01000110000010011000111000100
00110001001010000100111000100
10000101010001000100111000100
00010000010111000100111000100
10110000000100100100111000100
00001000100110100100111000100
00101010100000010100111000100
11000010000100010100111000100
00001000001001110100111000100
00000001110000011100111000100
01110010000100000010111000100
00111000100010000010111000100
01010100100001000010111000100
10010001001000010010111000100
01000000111000010010111000100
10100000000110010010111000100
11000100000000110010111000100
10100001000000101010111000100
11001000010000000110111000100
00000011010010000110111000100
00100110000001000110111000100
01100000000010001110111000100
00000000011000101110111000100
00110111000000000001111000100
11100001000010000001111000100
11010010000001000001111000100
00010000110001100001111000100
10000000011010010001111000100
00100010100001001001111000100
00100000000110101001111000100
00000001001000111001111000100
10100010010000000101111000100
01000001000100100101111000100
01000000001110000011111000100
10000001100001000011111000100
00001100000001010011111000100
00011000000000101011111000100
01101010101011000000000100100
01110110000111000000000100100
10111000001111000000000100100
01100011111000100000000100100
00101110011100100000000100100
11100100001110100000000100100
00110100101101100000000100100
01011100001011100000000100100
11110010110000010000000100100
11100001101100010000000100100
00001101110110010000000100100
10000101111001010000000100100
01011101000101010000000100100
10111011000000110000000100100
10010110100100110000000100100
11110000000011110000000100100
10000110010011110000000100100
00011100111001001000000100100
10110110000001101000000100100
01010100010101101000000100100
10101110010000011000000100100
00101101101000011000000100100
00111001010100011000000100100
00010110110010011000000100100
01100000011101011000000100100
01010000100111011000000100100
01000111010000111000000100100
11100010001000111000000100100
00000100011110111000000100100
00001110001001111000000100100
01110110101000000100000100100
01101100100110000100000100100
10101010110001000100000100100
00111100110000100100000100100
01000111100100100100000100100
01011010010100100100000100100
10011010100010100100000100100
01101011100000010100000100100
00000011111010010100000100100
10010010001110010100000100100
00101101010001010100000100100
00011001100100110100000100100
10101000001100110100000100100
01000110001010110100000100100
00100010010101110100000100100
10100111100000001100000100100
01110100010010001100000100100
11010010100001001100000100100
01100011010001001100000100100
10011001001001001100000100100
10000000101111001100000100100
11010000000110101100000100100
01100000101001101100000100100
01001000110010011100000100100
01001000000101111100000100100
00111111100000000010000100100
11110000100101000010000100100
11010100010011000010000100100
00001101001111000010000100100
10110000110010100010000100100
11001001001010100010000100100
01001110000110100010000100100
10101100001001100010000100100
00100101010101100010000100100
10010010001011100010000100100
11101001010000010010000100100
01010100101100010010000100100
10011100000110010010000100100
00100010001111010010000100100
00001110110000110010000100100
00010001011100110010000100100
11011000010100001010000100100
10101001001100001010000100100
11100110000010001010000100100
00010101101010001010000100100
00000110101101001010000100100
00001011010010101010000100100
01000011001001101010000100100
00110010011000011010000100100
11001100000001011010000100100
00011000100010111010000100100
00100001000110111010000100100
10110100011000000110000100100
11000110001100000110000100100
10001000111100000110000100100
01000010111001000110000100100
00011011000101000110000100100
00101000011010100110000100100
00000100100111100110000100100
00010110010100010110000100100
01011001000010010110000100100
00100000110110010110000100100
10100110000001010110000100100
00010001110001010110000100100
11010000100000110110000100100
00110000001001110110000100100
00101000100011001110000100100
10111000000000101110000100100
01000001110000101110000100100
00100100001100101110000100100
00001010001010011110000100100
10000101000000111110000100100
10101101100100000001000100100
10110110010100000001000100100
01001110110100000001000100100
11010001110100000001000100100
01110101001100000001000100100
11001011001100000001000100100
00111010101100000001000100100
10000111101010000001000100100
11100100101001000001000100100
00100110011011000001000100100
01100000110111000001000100100
10011100101000100001000100100
10010001011010100001000100100
00000111010110100001000100100
01001000111001100001000100100
10011000010101100001000100100
00101001000111100001000100100
01011001011000010001000100100
01000100111010010001000100100
01010010101001010001000100100
11001100000100110001000100100
00001011100001110001000100100
00010101001001110001000100100
01101010011000001001000100100
01010110001010001001000100100
10100010100101001001000100100
00111100000011001001000100100
11001000001011001001000100100
10000110011000101001000100100
00010011100100011001000100100
01110001000010011001000100100
11000001000101011001000100100
10000011000010111001000100100
00110011011000000101000100100
00010101100110000101000100100
10010000111001000101000100100
11010010001000100101000100100
11100001000010100101000100100
00100010101010100101000100100
11100010000100010101000100100
00111010000001010101000100100
01100100000011010101000100100
00110100000100110101000100100
01011100000100001101000100100
00001010100110001101000100100
01001011000000101101000100100
00011000100001101101000100100
10001100000010011101000100100
00000101100001011101000100100
10100000100000111101000100100
00110001010011000011000100100
01010100100010100011000100100
01001001100100010011000100100
10100000101010010011000100100
01000110000101010011000100100
00101010001000110011000100100
00001100000011110011000100100
01110000110000001011000100100
00010000011101001011000100100
10001000110000101011000100100
01000000001110101011000100100
00011000001110000111000100100
11001000100001000111000100100
10000010100100100111000100100
01000100010100100111000100100
00010011000010100111000100100
00000011001100010111000100100
10000000011000110111000100100
00001110000001001111000100100
01000001000011001111000100100
00010110111100000000100100100
10110011001010000000100100100
00111000110110000000100100100
01011001110001000000100100100
00101111001001000000100100100
10100010100011100000100100100
11001101001000010000100100100
11010110000001010000100100100
00110001011001010000100100100
10001011000101010000100100100
01101000100101010000100100100
10110000101000110000100100100
10000101010100110000100100100
00001000111100110000100100100
00100111000010110000100100100
11000000011010110000100100100
01011000000110110000100100100
00000001100111110000100100100
10011010110000001000100100100
01111000101000001000100100100
01101011000010001000100100100
10000110100110001000100100100
11000101100001001000100100100
10011100000101001000100100100
01000110010011001000100100100
00001010001111001000100100100
11010001010000101000100100100
00101101010000101000100100100
00010011101000101000100100100
10100000110100101000100100100
01000110001100101000100100100
00100100000111101000100100100
10001000101010011000100100100
00000011010110011000100100100
10000001001001111000100100100
01011010001010000100100100100
01000101101010000100100100100
11000001010110000100100100100
00001100011110000100100100100
00110110010001000100100100100
11100010001001000100100100100
00100000111101000100100100100
01010000110010100100100100100
00110100001010100100100100100
10001000101001100100100100100
00100001010011100100100100100
11000100110000010100100100100
00101010000110010100100100100
00000110100101010100100100100
00011000010011010100100100100
00001011010000110100100100100
01010000011001001100100100100
00110001000101001100100100100
10110100000000011100100100100
01000100000110011100100100100
01100000010000111100100100100
00000100101000111100100100100
11010101000100000010100100100
01100100010110000010100100100
11100001000011000010100100100
11000100101000100010100100100
10100001011000100010100100100
01100001100100100010100100100
00000101110010100010100100100
00010010100101100010100100100
11000010100100010010100100100
10011000100001010010100100100
00000100101011010010100100100
00011101000000110010100100100
01010000010001110010100100100
10000100011100001010100100100
10001001010001001010100100100
00010000011010101010100100100
00100000101100011010100100100
01010010000010011010100100100
01100111000000000110100100100
00000011100011000110100100100
10010001000001100110100100100
00101000100000110110100100100
00110010100000001110100100100
01000001001100001110100100100
00011100000010001110100100100
10000010000101001110100100100
00011110100010000001100100100
10111001000001000001100100100
10000011011001000001100100100
10001000100111000001100100100
01101000010100100001100100100
10101100000010100001100100100
00000110101001100001100100100
00111000001010010001100100100
10100010010000110001100100100
11000000100001110001100100100
00010010000011110001100100100
01011000010010001001100100100
00000010111010001001100100100
00000001010101101001100100100
10000001110000011001100100100
00001001000011011001100100100
00001001110010000101100100100
00010001001011000101100100100
00000001101100100101100100100
01010000010100010101100100100
01100100100000001101100100100
10010000100100001101100100100
00010110000000101101100100100
00010101011000000011100100100
00101010010010000011100100100
01110010000001000011100100100
00100110000100100011100100100
01000001001010010011100100100
10000101000001010011100100100
10100011000000001011100100100
00010100000100011011100100100
01001000001000100111100100100
00110001000000010111100100100
00110001111100000000010100100
00101011011010000000010100100
10101010100110000000010100100
10100000111011000000010100100
00111101000010100000010100100
01000110110010100000010100100
01101000010011100000010100100
11000000100111100000010100100
10101100001010010000010100100
01110100001001010000010100100
01000001110101010000010100100
00011010010010110000010100100
11111010000000001000010100100
11001001101000001000010100100
01000100111100001000010100100
10010101010010001000010100100
00010010011011001000010100100
10100101000100101000010100100
00101100100001101000010100100
00000011000111101000010100100
00001011110000011000010100100
00010111001000011000010100100
11000100100010011000010100100
10110001000001011000010100100
10000010101001011000010100100
00010000110100111000010100100
11011000110000000100010100100
10110000010101000100010100100
01001011000011000100010100100
10001100010010100100010100100
00000000111110100100010100100
00101010001001100100010100100
01010001101000010100010100100
00000100110011010100010100100
00010001000011110100010100100
00011000101100001100010100100
01100010001010001100010100100
00000001011101001100010100100
01001000011000101100010100100
10100000011000011100010100100
00100101000010011100010100100
01011001001100000010010100100
00010100011110000010010100100
11000101010000100010010100100
00001010101100100010010100100
00010100110001100010010100100
01000010010101100010010100100
01000111000010010010010100100
01010000110010010010010100100
10000001101000110010010100100
00101010010100001010010100100
01101001000001001010010100100
10000101001001001010010100100
01010000001000111010010100100
00100100101010000110010100100
10100001000110000110010100100
01000000001101010110010100100
00001100000100110110010100100
00000010100010110110010100100
10000000001010101110010100100
00001000010001011110010100100
01101001100010000001010100100
00011000111010000001010100100
00100011010101000001010100100
10010100001011000001010100100
11110100000000100001010100100
00100100100110100001010100100
10100001100001100001010100100
00001100001101010001010100100
00101100010000110001010100100
01001000001010110001010100100
00010001110001001001010100100
00000110100011001001010100100
01100001001000101001010100100
01010000000011101001010100100
01000010010100011001010100100
00001000010111000101010100100
01100010010000100101010100100
00010100011000100101010100100
10000111000000010101010100100
01000100100100010101010100100
11010000000001010101010100100
00001100110000001101010100100
00101000000010101101010100100
01000010101010000011010100100
10000100100101000011010100100
00010010000111000011010100100
10001011000000100011010100100
00000101110000010011010100100
00100010100100010011010100100
00000000011011010011010100100
11010001000000001011010100100
00000011011000001011010100100
00001100001010001011010100100
00000001100100101011010100100
10110010000000000111010100100
00101001001000000111010100100
11001100100100000000110100100
10100110001100000000110100100
01011010100000100000110100100
10111000010000100000110100100
00100100011001100000110100100
01001000001101100000110100100
00010000101011100000110100100
10001010011000010000110100100
00000011101100010000110100100
00001100100010110000110100100
00110011010000001000110100100
01010001001010001000110100100
10010000001100101000110100100
01011100000000011000110100100
11100000000100011000110100100
00100000110001011000110100100
01000011110000000100110100100
00100101010100000100110100100
00111000100001000100110100100
01010100000011000100110100100
01101100000000100100110100100
01100000100010010100110100100
00000010001011010100110100100
01010010000100001100110100100
00001010010010001100110100100
10100010000000101100110100100
10101101000000000010110100100
00001001101010000010110100100
00000100010101010010110100100
00000110001000110010110100100
00000111100000001010110100100
00000000100111001010110100100
00000001010000111010110100100
10001010100000000110110100100
00011001010000000110110100100
10010000000010010110110100100
01000001011100000001110100100
01010000100110000001110100100
10000100010110000001110100100
00011100000001100001110100100
00100001010010010001110100100
11000010001000001001110100100
00000101000010101001110100100
00101010000000011001110100100
00010000101000011001110100100
00001110001000000101110100100
10000000101010000101110100100
11000000010000010011110100100
00000010000001101011110100100
00010100100000000111110100100
01100000000100000111110100100
11001011110000000000001100100
11010010101010000000001100100
01011100010110000000001100100
01010110110001000000001100100
10101100010101000000001100100
10010110001101000000001100100
00000001111111000000001100100
11010000011001100000001100100
10010101000011100000001100100
00110010010011100000001100100
01000010011011010000001100100
00100101110000110000001100100
10010000010110110000001100100
00110010110100001000001100100
00100101011100001000001100100
10100100110010001000001100100
00001011011001001000001100100
01100001100101001000001100100
01001101000011001000001100100
01011001100000101000001100100
11100101000000011000001100100
00111010000010011000001100100
01100000101010011000001100100
11001000000110011000001100100
00010000001011111000001100100
10000101110100000100001100100
10100011000101000100001100100
00011000110101000100001100100
10000001101010100100001100100
00010110000110100100001100100
00000100011011100100001100100
01110001010000010100001100100
01001001001001010100001100100
01001110001000001100001100100
00110000001110001100001100100
00010001100011001100001100100
10001000010011001100001100100
10000100001100011100001100100
01000011000010011100001100100
00010010100000111100001100100
00001100010000111100001100100
11100010010100000010001100100
10001101010010000010001100100
00011110001010000010001100100
01001000100111000010001100100
01110010100000100010001100100
10001010011000100010001100100
00000011110100100010001100100
00100101001010100010001100100
00101001100001100010001100100
00011100000101100010001100100
11011010000000010010001100100
01100011001000010010001100100
00001001111000010010001100100
11000001100010010010001100100
10000000110001110010001100100
00010011001100001010001100100
01001000011010001010001100100
10000110010001001010001100100
01110000000100011010001100100
11010001001000000110001100100
00010001010110000110001100100
00100001000011010110001100100
01000010000001110110001100100
10100010001000001110001100100
00001000001101001110001100100
10010000000001011110001100100
01001001010010100001001100100
11000110000001100001001100100
00100110100010010001001100100
00010100100101010001001100100
10000010010101010001001100100
01100000001100110001001100100
01011000000001110001001100100
00101110000100001001001100100
10010010000110001001001100100
00110001001001001001001100100
00000101101000101001001100100
10100000000011101001001100100
00011000001100011001001100100
00000000111001011001001100100
01000111010000000101001100100
01000000011110000101001100100
00100100110001000101001100100
00000010001101100101001100100
10110000000010010101001100100
00001010000010110101001100100
01100101100000000011001100100
00111100010000000011001100100
01011000101000000011001100100
11000100001010000011001100100
00000100010110010011001100100
00101000000101010011001100100
10000000101100001011001100100
01010100000001001011001100100
00100000000110100111001100100
00010000010000101111001100100
00101100101100000000101100100
01110000011010000000101100100
00110010001100100000101100100
00001010010110100000101100100
10100011100000010000101100100
00001011001010010000101100100
01100001000110010000101100100
00000111010001010000101100100
10100000001011010000101100100
01010111000000001000101100100
11010000000011001000101100100
01000001011000011000101100100
01000010000101011000101100100
00110001000000111000101100100
10000010101100000100101100100
10010100010010000100101100100
00001101000010100100101100100
01100000000101100100101100100
00010101100000010100101100100
00111000010000001100101100100
10100000100001001100101100100
01000000001010101100101100100
10000010010000011100101100100
01001001010100000010101100100
00001010110001000010101100100
01101000001001000010101100100
10010000010101000010101100100
00000110000011100010101100100
00000101000110001010101100100
00010000101001001010101100100
10010010000000101010101100100
00100000100010101010101100100
00100100010000011010101100100
11100000000000010110101100100
10000110110000000001101100100
10001001101000000001101100100
00110100000110000001101100100
01000101001001000001101100100
00001100010011000001101100100
00011001000100100001101100100
01001100100000010001101100100
00010100010000110001101100100
00011010000001001001101100100
01100000010001001001101100100
00110000100000100101101100100
00000000000111001101101100100
10001000000000101101101100100
10110000001000000011101100100
00000010100110000011101100100
00000011001000100011101100100
00001000010000010111101100100
10110101100000000000011100100
00110110011000000000011100100
00011101010001000000011100100
00111010000101000000011100100
10101001000011000000011100100
01111000001000100000011100100
00001001011100100000011100100
00010011001001100000011100100
01000110101000010000011100100
00010001011010010000011100100
11000011000001010000011100100
01000100000011110000011100100
00100011101000001000011100100
10000100000111001000011100100
00001110100100000100011100100
01100000101100000100011100100
11100100000010000100011100100
11001001000000100100011100100
10001100000001010100011100100
01000101100000001100011100100
00100000110000101100011100100
00100010000100011100011100100
01101000110000000010011100100
10010010010010000010011100100
10100010100001000010011100100
00101010000010100010011100100
00110000101000010010011100100
00011000000011010010011100100
00100100100100001010011100100
01000010000110000110011100100
01000100001000100110011100100
00011010000000001110011100100
11001000011000000001011100100
01010011000010000001011100100
10010001000101000001011100100
00110001010000100001011100100
00100010001001010001011100100
10001000100010001001011100100
00001010001000101001011100100
01001001000000011001011100100
00011001100000000101011100100
11000000000100001101011100100
01010000010100000011011100100
00001100100000100011011100100
00010000001010100011011100100
10100001000000010011011100100
01100010000000001011011100100
00000101000010000111011100100
11010100001000000000111100100
01000110010100000000111100100
01000010100011000000111100100
00000010111000100000111100100
10000101000010010000111100100
01001000010001010000111100100
10001110000000001000111100100
01010000110000001000111100100
00001001000101000100111100100
10000100100000100100111100100
10000011000100000010111100100
01001100000010000010111100100
00100001010001000010111100100
00110100000000100010111100100
00001000100000011010111100100
00000000110100000110111100100
00001011010000000001111100100
00000101100100000001111100100
10000010000010100001111100100
01110000000000010001111100100
00100100001000001001111100100
10000000000001011001111100100
00000000000100110011111100100
11111001110000000000000010100
10101100111100000000000010100
11010111100010000000000010100
00101111110010000000000010100
01001011101110000000000010100
10000111010111000000000010100
00011111010100100000000010100
00011011101001100000000010100
01110001100011100000000010100
01001101010011100000000010100
10011101010010010000000010100
10110010010110010000000010100
00011001011101010000000010100
10010000101111010000000010100
11101100000010110000000010100
01000011110001110000000010100
10000110101001110000000010100
10111110100000001000000010100
11100111010000001000000010100
00101011011100001000000010100
01111101000010001000000010100
11100100100110001000000010100
01100110101001001000000010100
11000001110101001000000010100
10001000011111001000000010100
00110011110000101000000010100
11101000001100101000000010100
01011000101010101000000010100
10001001100110101000000010100
00100101001110101000000010100
01011110000001101000000010100
10100010010101101000000010100
01110001011000011000000010100
01100011100100011000000010100
10111000001010011000000010100
01010100001110011000000010100
11010010010001011000000010100
01010100110000111000000010100
00100101010001111000000010100
11100010101100000100000010100
11001101001010000100000010100
10001010110110000100000010100
00111011010001000100000010100
11010001001100100100000010100
00010110110010100100000010100
00110000011101100100000010100
11000100000111100100000010100
11101010010000010100000010100
00011110000110010100000010100
00100101010110010100000010100
11011100000001010100000010100
00111000100101010100000010100
10010000111000110100000010100
00001001110010110100000010100
10000001001011110100000010100
00101100100010101100000010100
10010000100101101100000010100
01000000110011101100000010100
10010111000000011100000010100
01100110000010011100000010100
00010010011010011100000010100
00000100101101011100000010100
00100010101000111100000010100
00111110001100000010000010100
11101100100001000010000010100
00110101011001000010000010100
10101010010011000010000010100
11010001000111000010000010100
01000110110100100010000010100
00001010011110100010000010100
00110010000111100010000010100
10100101100100010010000010100
11000001011100010010000010100
10110010001001010010000010100
00000010111101010010000010100
01010001101100001010000010100
01100100011100001010000010100
00001100101110001010000010100
10011010000101001010000010100
00000111100011001010000010100
11001101000000101010000010100
10010100001100101010000010100
00010001010110101010000010100
01000011010010011010000010100
00001001001011011010000010100
10101000010000111010000010100
01111000010010000110000010100
10110100000110000110000010100
11000111000001000110000010100
00011010100011000110000010100
10000001110011000110000010100
00100100111000100110000010100
01001011000010100110000010100
01100000100101100110000010100
00001101000001110110000010100
00100110100100001110000010100
10100001010100001110000010100
00001000110101001110000010100
01000100001001101110000010100
10100000000011101110000010100
00101011000000011110000010100
01010001000001011110000010100
00000001001100111110000010100
00000010010001111110000010100
01001101011100000001000010100
00111001011000100001000010100
00110101100100100001000010100
00000101111010100001000010100
11101001000001100001000010100
10010110010001100001000010100
00100011010011100001000010100
00000110100111100001000010100
01100110110000010001000010100
01000001110110010001000010100
00110001001011010001000010100
00111010000010110001000010100
10100000110001110001000010100
00000100011101110001000010100
11000011001010001001000010100
00001110010110001001000010100
10100001101000101001000010100
01110000010001101001000010100
01001110001000011001000010100
10000100010010111001000010100
01001000000011111001000010100
01110011100000000101000010100
00101110101000000101000010100
10000110011100000101000010100
10001001100101000101000010100
10100101000011000101000010100
11001000110000100101000010100
01010000011010100101000010100
00011000000111100101000010100
01100100001100010101000010100
00001000011110010101000010100
00100010011001010101000010100
00010011001000110101000010100
00111100010000001101000010100
11011000001000001101000010100
01001001100010001101000010100
00010100101010001101000010100
01000100010101001101000010100
10000110100000101101000010100
00000001111000011101000010100
10001001000000111101000010100
01010101010010000011000010100
00101000111010000011000010100
11000110000110000011000010100
10001010101000100011000010100
11000001100100100011000010100
10011001000010100011000010100
00001111100000010011000010100
01001010010001010011000010100
01000101001001010011000010100
00010100000111010011000010100
11100000001000110011000010100
00101100000100110011000010100
11110100000000001011000010100
01101001001000001011000010100
00110011000001001011000010100
10000000100111001011000010100
00110000100100011011000010100
01000011011000000111000010100
10010100001001000111000010100
00100010010100100111000010100
11001000000100010111000010100
00010000100010110111000010100
00100101000000101111000010100
10010000010000011111000010100
01000000001010011111000010100
10011111001000000000100010100
11100001011010000000100010100
00111011000110000000100010100
01111001001001000000100010100
11000010111001000000100010100
01101010010101000000100010100
00010100011111000000100010100
00100011001101100000100010100
01100110000011100000100010100
00101000101011100000100010100
00111000111000010000100010100
01000100111100010000100010100
01010010101010010000100010100
00010101110001010000100010100
10001100001101010000100010100
11000101000011010000100010100
10110101000000110000100010100
01010110011000001000100010100
00001110110001001000100010100
10110000011001001000100010100
01101000010010101000100010100
00010110000110101000100010100
01000000001111101000100010100
11001001000100011000100010100
00100000110110011000100010100
00110100000011011000100010100
10000010001011011000100010100
00001001001111000100100010100
01010100101000100100100010100
00100010011010100100100010100
01000111100000010100100010100
10101000100010010100100010100
10000011010010010100100010100
00010001100110010100100010100
00100000000111110100100010100
00100101101000001100100010100
10000101000101001100100010100
01000010010100011100100010100
00001101000010011100100010100
00111000000000111100100010100
11000000001000111100100010100
00110010110100000010100010100
00011101100010000010100010100
01100100101010000010100010100
00100101000111000010100010100
11100011000000100010100010100
10000000110101100010100010100
01011001010000010010100010100
10111000000100010010100010100
10010000011010010010100010100
00000001111000110010100010100
00000111000100110010100010100
10000100100010110010100010100
00011010000001110010100010100
00101001110000001010100010100
01001010001000101010100010100
00010000100011101010100010100
01000100000101011010100010100
11010010000100000110100010100
00101110000010000110100010100
00010001101001000110100010100
00101001001000100110100010100
00011100000100100110100010100
00001000010011100110100010100
10000110010000001110100010100
01101000000001001110100010100
10100011110000000001100010100
01111100000100000001100010100
10000000111110000001100010100
01000111010001000001100010100
00001110001011000001100010100
10010001010100100001100010100
01000010101100100001100010100
00100101011000010001100010100
01011000100001010001100010100
00000011100101010001100010100
00010110100000110001100010100
01100001000100110001100010100
00001001001010110001100010100
10100110000010001001100010100
00000010011101001001100010100
01010001000011001001100010100
00101010100000101001100010100
11000100100000011001100010100
10010000001100011001100010100
10001101010000000101100010100
01001010000110000101100010100
10100000101001000101100010100
00100110000101000101100010100
00010000110000101101100010100
10100000000100101101100010100
00010011001100000011100010100
00110100010000100011100010100
10001100000001100011100010100
01000000011001100011100010100
10100001000010010011100010100
00000101100100001011100010100
01100000100000010111100010100
00000010000011010111100010100
00001000001100001111100010100
11011101000100000000010010100
10110100110010000000010010100
01001100110110000000010010100
00010010111110000000010010100
00101001010111000000010010100
10110110001000100000010010100
01101010100010100000010010100
01010010011001100000010010100
01011000011010010000010010100
00000111100110010000010010100
10010101001001010000010010100
11000110000101010000010010100
01000001001111010000010010100
00001101001100110000010010100
00110000100110110000010010100
10000000010111110000010010100
10011010011000001000010010100
00101001101001001000010010100
00101110000101001000010010100
10110010000011001000010010100
10000100101011001000010010100
00100000011011101000010010100
01111000000100011000010010100
10000000111100011000010010100
00100011001010011000010010100
01001010010000111000010010100
00110100101100000100010010100
01100011010010000100010010100
00100010110101000100010010100
00101100010100100100010010100
00000111100001100100010010100
11110000000010010100010010100
00001011000101010100010010100
01000000101010110100010010100
10010001010001001100010010100
01010001100000101100010010100
00000110011000101100010010100
00110010000100101100010010100
10001010100000011100010010100
00011000000011011100010010100
11111000001000000010010010100
10100011011000000010010010100
01100111000100000010010010100
00010001110101000010010010100
01001000011101000010010010100
10010010100010100010010010100
11001000010010100010010010100
00100100001101100010010010100
00110001001100010010010010100
01010001000010110010010010100
00110100001010001010010010100
00001011010001001010010010100
01100000101000101010010010100
00010101000001101010010010100
00100010110000011010010010100
01000000100011011010010010100
00000100010100111010010010100
10011000010100000110010010100
01000100001110000110010010100
01100010001001000110010010100
00010100010010010110010010100
00001101000100001110010010100
00011000001000101110010010100
10100110100100000001010010100
10010001101100000001010010100
01110110000001000001010010100
01100001110001000001010010100
10000001011011000001010010100
00100010001111000001010010100
01000100001011100001010010100
00011110010000010001010010100
10001001010100010001010010100
01100101000010010001010010100
10100011000001010001010010100
11000010000010110001010010100
00110000111000001001010010100
00011100001100001001010010100
10100100000001101001010010100
00000111000000111001010010100
00010000001010111001010010100
01011001010000000101010010100
01000000101101000101010010100
01001010001000100101010010100
01010010000100010101010010100
00010001100001010101010010100
00110000010000110101010010100
11100010000000001101010010100
00000011100100001101010010100
00000101010010001101010010100
11100000010100000011010010100
10000100011000100011010010100
00101010000001100011010010100
01010000101000010011010010100
00000110001001001011010010100
10000001001000011011010010100
10101000000010000111010010100
00010001001010000111010010100
00001001100000100111010010100
01010000000001100111010010100
00000100100000011111010010100
10000101001010100000110010100
01001011000001100000110010100
11001000110000010000110010100
00101010010010010000110010100
00100100100101010000110010100
01010100000100110000110010100
00000010100011110000110010100
01001101001000001000110010100
00000001011110001000110010100
01010000101001001000110010100
00001000010101101000110010100
01011000100010000100110010100
01110000010001000100110010100
00001010011001000100110010100
00000001110100100100110010100
10100001000001100100110010100
10100000010100010100110010100
00010000001101010100110010100
00100010100010001100110010100
10001000000010101100110010100
01010010010010000010110010100
10110000100001000010110010100
01101000000100100010110010100
00100001010010100010110010100
01100100010000010010110010100
11000010001000010010110010100
00000000001110110010110010100
10011001000000001010110010100
10100000001100001010110010100
11000000010001001010110010100
00000010100100101010110010100
00110101000000000110110010100
10000100100100000110110010100
11001110000000000001110010100
00000111101000000001110010100
01001001100100000001110010100
00011010000100100001110010100
00000100110010010001110010100
00000010011000110001110010100
01010000010100001001110010100
00001011000010001001110010100
00000100010001100101110010100
00000001001001001101110010100
00001001011000000011110010100
01000010100001000011110010100
00000001000101100011110010100
10010100000000010011110010100
00101100000000001011110010100
10000010000000100111110010100
11001110010100000000001010100
01010100111010000000001010100
11100001001101000000001010100
10101000100111000000001010100
00011100110001100000001010100
11010010000011100000001010100
00000010111011100000001010100
00111011100000010000001010100
01000111001010010000001010100
01000100100111010000001010100
11100001010000110000001010100
01011001001000110000001010100
10000100110100110000001010100
00001110100010110000001010100
01100010001001110000001010100
10010101110000001000001010100
01101100010001001000001010100
00110000101011001000001010100
01001010000110101000001010100
10001011010000011000001010100
00100110011000011000001010100
11000100001001011000001010100
00000111000101011000001010100
00010000011100111000001010100
01010101100100000100001010100
10100110001010000100001010100
10010001011010000100001010100
00110001101000100100001010100
01100100010010100100001010100
10001000010101100100001010100
10000101100001010100001010100
00101000011000110100001010100
00100011000100110100001010100
01001000101100001100001010100
01010010100010001100001010100
00000100011110001100001010100
01000001000111001100001010100
00001010110000101100001010100
11000000110000011100001010100
10010000000010111100001010100
01001101101000000010001010100
00010101001110000010001010100
01011100000011000010001010100
00101101010000100010001010100
01110100001000100010001010100
01011000010100100010001010100
01100001000110100010001010100
10100000101001100010001010100
11010101000000010010001010100
11100000000011010010001010100
01001000100001110010001010100
10101100001000001010001010100
00101010100001001010001010100
00100001010011001010001010100
01000011100000101010001010100
00000100100101101010001010100
00110010000000111010001010100
00001001011100000110001010100
01001010000101000110001010100
00000000110110100110001010100
10110000100000010110001010100
01000100011000010110001010100
00000011100010010110001010100
10001000001001010110001010100
00110000011000001110001010100
10000100100010001110001010100
01101010001100000001001010100
10001010110001000001001010100
00110100001101000001001010100
11000100010011000001001010100
00010010010111000001001010100
11000000011100100001001010100
10000101001000110001001010100
00001001100100110001001010100
00001100101001001001001010100
10011010000000101001001010100
01000110010000101001001010100
00000010001110011001001010100
10100000000101011001001010100
00010100000001111001001010100
00110001010100000101001010100
00101011000010000101001010100
10001000101010000101001010100
00000000101001110101001010100
01000010001001001101001010100
00100000010010011101001010100
01011011000000000011001010100
01100010010010000011001010100
10101010000000010011001010100
01000010100100010011001010100
00000001001101001011001010100
10000001010000101011001010100
00001000100010011011001010100
11100001000000000111001010100
00100000001011000111001010100
01000000000100101111001010100
11010000110100000000101010100
00100001101110000000101010100
00101000110100100000101010100
10001000011010100000101010100
01101101000000010000101010100
00100011000011010000101010100
00011010010100001000101010100
01100010001010001000101010100
11000100000010101000101010100
00000001110001101000101010100
10100000101000011000101010100
00010010100001011000101010100
00000001000110111000101010100
00011110100000000100101010100
00000101110010000100101010100
10001100000110000100101010100
01001100001001000100101010100
00000010100111000100101010100
00000101001100010100101010100
00001001010001010100101010100
00100100100000110100101010100
01110100000000001100101010100
00001010001000011100101010100
01000110001100000010101010100
00010110010001000010101010100
10100010000101000010101010100
00001000101101000010101010100
10000001000011100010101010100
00011100000000011010101010100
01000001001010000110101010100
00100000110001000110101010100
10001000100000100110101010100
00110000000010100110101010100
00010001000100001110101010100
10010100101000000001101010100
00110010100010000001101010100
00100101100001000001101010100
00001110000100010001101010100
11000000000110010001101010100
10010001000001010001101010100
01001000110000001001101010100
00100100010100001001101010100
00011000001010001001101010100
00001101000000101001101010100
01011000000000100101101010100
00010100000010010101101010100
00000000010100110101101010100
11001000001000000011101010100
00000111000010000011101010100
01010000000101000011101010100
00010001100000100011101010100
00100000001100010011101010100
00100010000000001111101010100
11011000010001000000011010100
01110000100101000000011010100
00111010010000100000011010100
10001011001000100000011010100
01000100101100100000011010100
10010001100001100000011010100
11100010100000010000011010100
00101000101010010000011010100
10001010000110010000011010100
00000110110001010000011010100
00011100000101010000011010100
00000011010010110000011010100
00011111000000001000011010100
10001100100100001000011010100
10100101000010001000011010100
01010000010010101000011010100
01000101010000011000011010100
10101000001100000100011010100
00010011000110000100011010100
00100100011001000100011010100
00011000110000010100011010100
01000001000001110100011010100
10000110000001001100011010100
00010001001000011100011010100
00001000000100111100011010100
00011100011000000010011010100
00010010001101000010011010100
00100100100011000010011010100
01001001000100010010011010100
00100010000110001010011010100
10010000000100011010011010100
11000000100001000110011010100
00001001000011000110011010100
00010100100000100110011010100
10000001000100100110011010100
01000010000000011110011010100
10101001100000000001011010100
00101100001000100001011010100
00110100100000010001011010100
01101000010000010001011010100
10000000010110001001011010100
10010000001001001001011010100
01000000100000111001011010100
10011100000000000101011010100
00000100000110100101011010100
00001000010001001101011010100
00010000110010000011011010100
10000010001010000011011010100
00000101010001000011011010100
10001000000101000011011010100
01000001001000100011011010100
00110000000100100011011010100
00000000000011110011011010100
01011010001000000000111010100
10010110000100000000111010100
01100000110010000000111010100
01000101000101000000111010100
11000000001011000000111010100
10100100010000100000111010100
10101000000001010000111010100
00000001101001010000111010100
00110000100000101000111010100
00000000010011011000111010100
10000010000000111000111010100
11010001000000000100111010100
01100000001000100100111010100
00001011100000000010111010100
00010000010000110010111010100
00000010010100000011111010100
01000100000000000111111010100
01011000111100000000000110100
11001000110011000000000110100
11100110100000100000000110100
11000011010100100000000110100
10110001001001100000000110100
00010000110111100000000110100
10010110011000010000000110100
01001010010110010000000110100
10101001100001010000000110100
00101000011011010000000110100
10001001011000110000000110100
01100001001010110000000110100
01100100000101110000000110100
10000011101100001000000110100
10110001100010001000000110100
00001111001010001000000110100
00001101010101001000000110100
11000010000111001000000110100
00111100000100101000000110100
01110010000010101000000110100
10011000000011101000000110100
01011011000000011000000110100
00010010001101011000000110100
10010001000100111000000110100
10000100111010000100000110100
01010101010001000100000110100
10100100100101000100000110100
01101001010000100100000110100
00101010100100100100000110100
01001100001100100100000110100
00011001001010100100000110100
00111100001000010100000110100
10001010000011010100000110100
10001001110000001100000110100
11000000011100001100000110100
00110000110001001100000110100
01000101000010101100000110100
00000110000101101100000110100
00000001010011011100000110100
00000000100110111100000110100
01010010100110000010000110100
01100110010001000010000110100
00000001101110100010000110100
10100010000100110010000110100
00010100001010110010000110100
11010010001000001010000110100
00011001011000001010000110100
01001001000110001010000110100
00000100010011101010000110100
01000000111000011010000110100
00100100100001011010000110100
10000011001010000110000110100
10010010010001000110000110100
01001000001011000110000110100
00110001000100100110000110100
10000000001101100110000110100
01001110000000010110000110100
00000101101000010110000110100
01000000010010110110000110100
00011000000100011110000110100
00011001010110000001000110100
11000011100001000001000110100
00001101100011000001000110100
00101111000000100001000110100
01100100011000100001000110100
11000000101010100001000110100
10000101000101100001000110100
00010011010001010001000110100
11000000011001010001000110100
00100000010110110001000110100
10100000001110001001000110100
10100001010001001001000110100
00100010001001101001000110100
10011000100000011001000110100
10000110000100011001000110100
01000010100010011001000110100
01001100010010000101000110100
00001011001001000101000110100
10010100000010100101000110100
01000010000011100101000110100
10100100010000010101000110100
00100001000001110101000110100
00010010010100001101000110100
11000100110000000011000110100
10100101001000000011000110100
00100011000110000011000110100
00001010100101000011000110100
00110000101000100011000110100
00000001110001100011000110100
01000011000000110011000110100
00011000010000110011000110100
10001010000010001011000110100
00000101000010011011000110100
00000000000101111011000110100
10010001100000000111000110100
00000010110010000111000110100
00001011111000000000100110100
11000110001010000000100110100
11101000000110000000100110100
10010001010011000000100110100
00111001100000100000100110100
00011100011000100000100110100
10001010001100100000100110100
01000100100110100000100110100
10010100100001100000100110100
11100000010001100000100110100
00101100010100010000100110100
10000001001110010000100110100
01001010001001010000100110100
00100111000100001000100110100
00100100011010001000100110100
00001010100100011000100110100
10000000010101011000100110100
10101011000000000100100110100
00001101100100000100100110100
10010100001100000100100110100
00010111000010000100100110100
00010010001001100100100110100
00100001110000010100100110100
00000100100011001100100110100
00001001000001101100100110100
00100010000001011100100110100
01101010100000000010100110100
00111100000001000010100110100
01010110000000100010100110100
10000010010010100010100110100
00001000000111010010100110100
11001000000000110010100110100
01001100010000001010100110100
00110000000110001010100110100
00000100011001000110100110100
00100000001010010110100110100
00110000011100000001100110100
10010010000101000001100110100
00000100110101000001100110100
00000011100010100001100110100
01010100001000010001100110100
00100000100011010001100110100
01000001101000001001100110100
10000100001001001001100110100
00101000010001000101100110100
01001001000000010101100110100
10000010001000010101100110100
01100001010000000011100110100
10100000100100000011100110100
01000100000011000011100110100
00001000101000010011100110100
00011010000000000111100110100
00000100000000110111100110100
11101100010000000000010110100
00011011100100000000010110100
00100110010110000000010110100
11010000001110000000010110100
10000100011101000000010110100
01110000110000100000010110100
01000001101001100000010110100
11001001000010010000010110100
01001100100001010000010110100
01000000011100110000010110100
00110010000001110000010110100
00100101110000001000010110100
01010001000101001000010110100
10001100001000101000010110100
01001000100100101000010110100
10000010010010011000010110100
00001100000110011000010110100
00101000111000000100010110100
11000010100010000100010110100
00111000000110000100010110100
00100001001011000100010110100
10010011000000100100010110100
11100000000100100100010110100
10010100100000010100010110100
00000110001100010100010110100
10000110101000000010010110100
11001010000001000010010110100
10101000100000100010010110100
10010001010000010010010110100
00001000110100010010010110100
00100001100010010010010110100
00000011001001010010010110100
00010011000010001010010110100
01000001100100000110010110100
00010100000101000110010110100
00100110000000100110010110100
00000000010110001110010110100
00000010100001001110010110100
00001010011100000001010110100
11100000000011000001010110100
01000110000100100001010110100
10000000110100100001010110100
10110000001000010001010110100
00000100101000110001010110100
00001001010000101001010110100
00010010101000000101010110100
10001000000001100101010110100
00110001000000001101010110100
01000100001000001101010110100
01011100000000000011010110100
10000000000110010011010110100
01010101100000000000110110100
11100000101000000000110110100
10110001000100000000110110100
01000011000110000000110110100
00010010010100010000110110100
01100001000001010000110110100
00000000110010101000110110100
00100000001000111000110110100
01000000011010000100110110100
10000000110001000100110110100
00000110000001010001110110100
10000001000000110001110110100
10010000000010001001110110100
00001000100001001001110110100
00100100000010000101110110100
01000000100000100101110110100
00000000000100011101110110100
00100010001000000011110110100
00001000000010100011110110100
10110000101100000000001110100
01100011100010000000001110100
00110101010010000000001110100
01010001001011000000001110100
11011100000000100000001110100
00101000001101100000001110100
10001100101000010000001110100
10010011000010010000001110100
01100000110001010000001110100
01010010010000110000001110100
00000011101000110000001110100
00000010000111110000001110100
00011010101000001000001110100
01000110100100001000001110100
00001000110110001000001110100
11000001001000101000001110100
01100000010100101000001110100
00101001000010101000001110100
10000010100001101000001110100
01110010000100000100001110100
10000110010000100100001110100
00100000100011100100001110100
10001001000100010100001110100
00010110000001010100001110100
00000101001001001100001110100
10110110000000000010001110100
00010011100001000010001110100
10000101100000100010001110100
10001000000110100010001110100
00000001010101010010001110100
00000010001011001010001110100
00001110000000101010001110100
00010000010010011010001110100
00000111000100000110001110100
00010000101010000110001110100
10000100100110000001001110100
00111000100001000001001110100
00010110001000100001001110100
01010000000110100001001110100
01010001100000010001001110100
00101001001000010001001110100
10001100010000001001001110100
00010101000100001001001110100
00000000011010101001001110100
01001010100000000101001110100
00011000011000000101001110100
00001100000101000101001110100
10100000001000100101001110100
10000101011000000000101110100
10011000001001000000101110100
00100010011001000000101110100
10000001100101000000101110100
01001000000011100000101110100
01000100010010010000101110100
00110000000101010000101110100
00101010000000110000101110100
00010000100010110000101110100
01000000101000010100101110100
00000011100000001100101110100
00000000011100100010101110100
00010010001000010010101110100
00000100100100010010101110100
10000000110000001010101110100
00100001001000001010101110100
01010000010000000110101110100
00101000000100000110101110100
11100010000000000001101110100
00000000100100101001101110100
00001001000001000011101110100
01000000000000011011101110100
01000011011000000000011110100
10000001110010000000011110100
00001110000011000000011110100
01000000010111000000011110100
10000000001001110000011110100
10110000010000001000011110100
00010100100010001000011110100
00001000011000011000011110100
00010000001100100100011110100
00000000100101010100011110100
01101000000000001100011110100
00000010000010101100011110100
00000000111001000010011110100
00011001000000100010011110100
01100000000000110010011110100
11000000000010001010011110100
11000100000000010001011110100
00000011000100010001011110100
00000010110000001001011110100
00010000000011000101011110100
00000100001100000011011110100
00100000100000000111011110100
00100010100100000000111110100
00011000010010000000111110100
00001100000100100000111110100
10000000001000001100111110100
10000100000001000010111110100
00000001000000010110111110100
00010001001000000001111110100
00100000000001100001111110100
11110111000100000000000001100
01111001011100000000000001100
00011110101101000000000001100
00010111110011000000000001100
10101111100000100000000001100
10010011111000100000000001100
01011011100100100000000001100
00101010101110100000000001100
11000111000011100000000001100
10011010000111100000000001100
01111101100000010000000001100
11101010100100010000000001100
01010010111100010000000001100
11001001110010010000000001100
10100011001110010000000001100
11110000011001010000000001100
01000111100101010000000001100
10011100100011010000000001100
01100000101111010000000001100
11011110000000110000000001100
11101001001000110000000001100
00110000011110110000000001100
10010101010001110000000001100
00110011001001110000000001100
01001010011001110000000001100
11100001111000001000000001100
01010110100110001000000001100
10100110011001001000000001100
01000100011111001000000001100
10111010010000101000000001100
00110001101100101000000001100
00001101100101101000000001100
10101000001011101000000001100
00100101001011011000000001100
01011001000001111000000001100
10000001000111111000000001100
00010110011110000100000001100
00101001110011000100000001100
10000011100111000100000001100
00111110000100100100000001100
01100100101100100100000001100
00100101011010100100000001100
11111000000001100100000001100
11000011101000010100000001100
11000110010100010100000001100
10100100100110010100000001100
10001101000101010100000001100
01001010000111010100000001100
01110100010000110100000001100
10001100011000110100000001100
11110000100100001100000001100
10111100000010001100000001100
01010101001010001100000001100
00100101010101001100000001100
00011100101000101100000001100
01001010001100101100000001100
00010011000101101100000001100
00100010010011101100000001100
00101110100000011100000001100
00001001011010011100000001100
01000001110001011100000001100
11001000100000111100000001100
00000100110100111100000001100
10011010011100000010000001100
01001111001001000010000001100
01010110010101000010000001100
11110010000011000010000001100
00101100100111000010000001100
00001011010101100010000001100
00001001101011100010000001100
01000010100111100010000001100
01100011010001010010000001100
11000100000111010010000001100
10100010110000110010000001100
00011000101100110010000001100
11000111100000001010000001100
01011001110000001010000001100
00101000111100001010000001100
00110011001010001010000001100
10110001000101001010000001100
01101010000010101010000001100
10000100010101101010000001100
00010100001011101010000001100
10110100010000011010000001100
01011100000100011010000001100
10001000001110011010000001100
00101001100001011010000001100
10010011000000111010000001100
00001101010000111010000001100
11001001100100000110000001100
01100001000111000110000001100
00001000011111000110000001100
10000011001100100110000001100
01000110010010100110000001100
01010100100001100110000001100
10011000110000010110000001100
00101000000101110110000001100
10010000000011110110000001100
11001000011000001110000001100
01000000110110001110000001100
00000110110001001110000001100
00010000011100101110000001100
00000011010100011110000001100
00110010000001011110000001100
00111110110000000001000001100
11010110010010000001000001100
10100001110110000001000001100
11010000101110000001000001100
01000010111011000001000001100
01010110101000100001000001100
11100010010100100001000001100
00001100011110100001000001100
11001000100011100001000001100
01010001010011100001000001100
10001100110100010001000001100
00011001100110010001000001100
01100100010110010001000001100
00001100101001110001000001100
11010000000101110001000001100
10000000011011110001000001100
10001101010001001001000001100
00010010011010101001000001100
01000000110101101001000001100
01001011010000011001000001100
00101010001010011001000001100
01010101010100000101000001100
10001001011100000101000001100
00111000011010000101000001100
00001111000110000101000001100
01101110000001000101000001100
10000101110000100101000001100
10101010000010100101000001100
10110010001000010101000001100
01000001001100110101000001100
01001100000010110101000001100
00100000110010110101000001100
10001011100000001101000001100
01110001000000101101000001100
00000111001000101101000001100
00100010100100101101000001100
01000000001011101101000001100
10000000101100011101000001100
01010100000001011101000001100
10100000010001011101000001100
00011010000000111101000001100
11011100001000000011000001100
01100011100100000011000001100
10001010100110000011000001100
10000001111001000011000001100
00100110001101000011000001100
00100001011100100011000001100
00011000110010100011000001100
00000000111110010011000001100
01010001100001010011000001100
01101000100000110011000001100
10000110000010110011000001100
00111010000100001011000001100
01100001010010001011000001100
01001000101010001011000001100
10010000101000101011000001100
01100000001001011011000001100
00000101000101011011000001100
01001010010100000111000001100
10010101000010000111000001100
00000011101010000111000001100
00001101100001000111000001100
11000010001001000111000001100
00010010010001100111000001100
10101001000000010111000001100
00100100011000010111000001100
01011100111000000000100001100
11111001000010000000100001100
01001110010110000000100001100
10001001101101000000100001100
10100110001010100000100001100
01110000100110100000100001100
00010000111101100000100001100
01000100101011100000100001100
10000111011000010000100001100
11001000011100010000100001100
00110100101010010000100001100
10111010000001010000100001100
00101100011001010000100001100
00011001011000110000100001100
00001011100010110000100001100
00000110001101110000100001100
10101010100010001000100001100
01001001010101001000100001100
11000001001011001000100001100
01101100001000101000100001100
11010100000100101000100001100
00010101100010101000100001100
00100011000110101000100001100
10010010100001101000100001100
01001001101000011000100001100
01100010001100011000100001100
00010001001110011000100001100
10001000010011011000100001100
01100000000011111000100001100
01101011001000000100100001100
10100010011100000100100001100
01100100110010000100100001100
00000001111110000100100001100
01110000000101010100100001100
10000010100100110100100001100
00010010010010110100100001100
00011010000011001100100001100
01010010100000011100100001100
10000110000010011100100001100
00000010011001011100100001100
00000000100111011100100001100
00110001110001000010100001100
10100011001001000010100001100
10101000101000100010100001100
10001110000100100010100001100
01010001010100100010100001100
00110110000001100010100001100
11101100000000010010100001100
11010010010000010010100001100
01000110100010010010100001100
00100001001010110010100001100
10000010110100001010100001100
00101100010010001010100001100
01000000101101001010100001100
01001010000001011010100001100
00011011100000000110100001100
10001010010010000110100001100
10010000100110000110100001100
11100000010001000110100001100
01011000001001000110100001100
00001100001010100110100001100
01000101001000010110100001100
10110000001000001110100001100
00000101000001101110100001100
00100100000100011110100001100
10000000010000111110100001100
01000101101100000001100001100
11100010100001000001100001100
00100001001111000001100001100
00011111000000100001100001100
11001001010000100001100001100
01001010001010100001100001100
01010011000100010001100001100
10010000110001010001100001100
00000101000011110001100001100
10100100101000001001100001100
00000111010010001001100001100
01010010010001001001100001100
00011100001001001001100001100
01011000100000101001100001100
00010000000111101001100001100
00101000100100011001100001100
11010000000010011001100001100
01110100001000000101100001100
10010110000100000101100001100
00001010101001000101100001100
00000011010101000101100001100
00010100100011000101100001100
00100100010100100101100001100
00101001000001100101100001100
10001000001010010101100001100
00000110111000000011100001100
01001100000101000011100001100
00111000000011000011100001100
10000000010111000011100001100
00001011001000010011100001100
00010000011000011011100001100
01100010000000100111100001100
11000001000000001111100001100
00000000100010101111100001100
10111000101100000000010001100
11100010011010000000010001100
00011101000111000000010001100
10001101010100100000010001100
01110001001010100000010001100
10100100100011100000010001100
00000001110111100000010001100
00101111000100010000010001100
11011000000110010000010001100
01000101010010110000010001100
10010000101001110000010001100
10001111001000001000010001100
01000111010001001000010001100
00110000001111001000010001100
01101000110000101000010001100
00100110010100101000010001100
11001000000101101000010001100
10010001011000011000010001100
00010001100101011000010001100
10000101100000111000010001100
00001000011100111000010001100
10000010001010111000010001100
01010111100000000100010001100
10010110010001000100010001100
11100010000101000100010001100
00101001001101000100010001100
11000000110011000100010001100
10001010110000100100010001100
10001001001010100100010001100
00011001100001100100010001100
00110010100100010100010001100
01001000110100010100010001100
10101000010010010100010001100
00001010101010010100010001100
00000100011101010100010001100
00101011000010001100010001100
01000010101001001100010001100
01010000010101001100010001100
10100001000100011100010001100
00100100000001111100010001100
11010000111000000010010001100
01001100011010000010010001100
00110001100110000010010001100
10100000011101000010010001100
10101000000110100010010001100
00000100101110100010010001100
00011001010010010010010001100
00110100100001010010010001100
10001000100101010010010001100
01000110001100001010010001100
01010010100000101010010001100
00110001010000101010010001100
10000000110010011010010001100
00101010010001000110010001100
00010011001001000110010001100
01100000001010010110010001100
00001100000011010110010001100
00000000111000110110010001100
00000001010011001110010001100
01000000000100111110010001100
10100101001100000001010001100
01010001001101000001010001100
01000011011000100001010001100
00110000010101100001010001100
00010100101100010001010001100
00000011000111010001010001100
11000000110000110001010001100
10101000000001110001010001100
00011101100000001001010001100
10011000010010001001010001100
00111000001000101001010001100
00001011000100101001010001100
00000001101010101001010001100
11001100000000011001010001100
11011010000000000101010001100
01000010100010100101010001100
01100001010000010101010001100
00000101100010010101010001100
00000010001001110101010001100
00001010011000001101010001100
00010010000110001101010001100
01001001000001001101010001100
00010000110000011101010001100
00101101010000000011010001100
01001011000010000011010001100
01000101100000100011010001100
10010001000100010011010001100
01001000001100010011010001100
00011010000001010011010001100
00010100010000110011010001100
10010100000001001011010001100
00011000101000000111010001100
00100110000010000111010001100
10100000001000100111010001100
00000000001101001111010001100
00001100000000101111010001100
10011011010000000000110001100
11001100010001000000110001100
01011010000101000000110001100
10010100001101000000110001100
01100001010011000000110001100
00001110011000100000110001100
10011100000010100000110001100
11000010001001100000110001100
01111000010000010000110001100
01010001100010010000110001100
10000011100001010000110001100
00001001001011010000110001100
01000010000110110000110001100
00010010011100001000110001100
10010000101010001000110001100
00000001001101101000110001100
01000100010100011000110001100
00101001000000111000110001100
10101110000000000100110001100
10010001000011000100110001100
11100000000010100100110001100
01000100100001010100110001100
01100101000000001100110001100
10001000010100001100110001100
00110000010010001100110001100
00000011100000101100110001100
10010110100000000010110001100
11000000100100100010110001100
00000010011010010010110001100
00100010000101010010110001100
11100010000000001010110001100
01000000010010101010110001100
10000000001001011010110001100
01110000100000000110110001100
10000001101000000110110001100
00010001000000110110110001100
10001000111000000001110001100
01100000101010000001110001100
00010001011010000001110001100
00001100100110000001110001100
00100010000011100001110001100
01000001000110001001110001100
00110001000001001001110001100
10000010010000101001110001100
01000100000001101001110001100
00000110001000011001110001100
00011100000000010101110001100
10110000010000000011110001100
10000100001010000011110001100
00000111000001000011110001100
00001010100000100011110001100
01000000100000011011110001100
01000000011000000111110001100
10010101011100000000001001100
11101001100001000000001001100
10100010101101000000001001100
01100110010011000000001001100
10110001000110100000001001100
00000101001111100000001001100
00100011111000010000001001100
00011010001110010000001001100
01011100001001010000001001100
01100111000000110000001001100
00011010110000110000001001100
10100000101010110000001001100
11000100100001110000001001100
00110100000011110000001001100
01101001001010001000001001100
10001110000110001000001001100
01010001101001001000001001100
10011000011001001000001001100
11010010000101001000001001100
00101001010100101000001001100
00010110010001101000001001100
00110011000100011000001001100
10100000011100011000001001100
01000101000110011000001001100
00001000101011011000001001100
10001010000001111000001001100
00101100110100000100001001100
01110011000010000100001001100
00110010010101000100001001100
11001000001011000100001001100
10010000101100100100001001100
01010000010110100100001001100
11000010010001100100001001100
10010110100000010100001001100
00000100111010010100001001100
00100110001001010100001001100
01011100010000001100001001100
00110000100010101100001001100
00000010000110111100001001100
00000001001001111100001001100
10100011100010000010001001100
01011010100001000010001001100
11001000010101000010001001100
00101010001011000010001001100
00010110001100100010001001100
00011011000010100010001001100
10100001010001100010001001100
01100010000110010010001001100
01000000110011010010001001100
01100000011000110010001001100
00010010110010001010001001100
10011000000100101010001001100
00101100000001101010001001100
10000000100011101010001001100
00000100101100011010001001100
00000110100110000110001001100
10100000010110000110001001100
01000000001101100110001001100
00110101000000010110001001100
00101000101000010110001001100
10000001100000110110001001100
01101000000100001110001001100
01000010000011001110001001100
00010011110100000001001001100
01010111000001000001001001100
00110000111001000001001001100
00011100010101000001001001100
00101101000011000001001001100
11100000000111000001001001100
10101000110000100001001001100
11110000001000100001001001100
00100110000110100001001001100
10001001001001100001001001100
01001010101000010001001001100
01001000010100110001001001100
01110010100000001001001001100
00011011001000001001001001100
00101100011000001001001001100
00000100110011001001001001100
00001110100000101001001001100
00010010000011011001001001100
00001001000010111001001001100
01011000001100000101001001100
10010000110010000101001001100
00100010011000100101001001100
00010001101000010101001001100
00100000001110010101001001100
01000011000100001101001001100
01000000100010011101001001100
01000100011100000011001001100
00100100101010000011001001100
00001001001110000011001001100
00000011100001100011001001100
10000011010000010011001001100
00101000010010010011001001100
01010000000110001011001001100
10001100010000000111001001100
01000001000010100111001001100
10010010000000001111001001100
00100000110000001111001001100
11001000100110000000101001100
10000101101000100000101001100
00000011011001100000101001100
10100100110000010000101001100
00010110010100010000101001100
10010010001000110000101001100
00001000000111110000101001100
00100100100110001000101001100
01000110001001001000101001100
00100000011011001000101001100
00100010110000101000101001100
10010000010010101000101001100
01100000101001000100101001100
00001100010001100100101001100
10000001010100010100101001100
01001001000010010100101001100
10011000100000001100101001100
00001011010000001100101001100
10000000000101101100101001100
00010100001000011100101001100
01101010010000000010101001100
10101001000100000010101001100
00010001101010000010101001100
01000101010001000010101001100
00000011000111000010101001100
01000010101000100010101001100
00110000100000110010101001100
00100111000000001010101001100
00000001100100101010101001100
10000010100001000110101001100
00010100000101000110101001100
00000000001011010110101001100
00001010000000110110101001100
11010001100000000001101001100
01011100000010000001101001100
10001100100001000001101001100
00100000100101100001101001100
10011000000100010001101001100
01000100001000110001101001100
00001000010110001001101001100
10110000000001000101101001100
00010000001010100101101001100
01000000010000101101101001100
01100001001000000011101001100
11000010000100000011101001100
10001000000010100011101001100
00010100100000001011101001100
00010001010000000111101001100
00001000000001001111101001100
01100101011000000000011001100
10111100000001000000011001100
01010000011011000000011001100
11000011100000100000011001100
01001110000100100000011001100
10000110010010100000011001100
00010101110000010000011001100
10001001101000010000011001100
10100010010001010000011001100
11000000001101010000011001100
00100001100011010000011001100
00010001001100110000011001100
01010010000001110000011001100
11000100101000001000011001100
00101000100101001000011001100
01000001000011101000011001100
00001010010010011000011001100
00111001010000000100011001100
11000001000110000100011001100
00000011110001000100011001100
10000100100101000100011001100
00100110100000100100011001100
00000000101011100100011001100
00110010001000001100011001100
00001100100010001100011001100
01010101000010000010011001100
00001100110001000010011001100
00101001001000100010011001100
10000100001001100010011001100
00001110001000010010011001100
00111000000100010010011001100
00000000010101110010011001100
10010001100000001010011001100
00010100010100001010011001100
00011000001010001010011001100
01100000010001001010011001100
10000111000000000110011001100
01010010010000000110011001100
00101010010100000001011001100
00110100010010000001011001100
00100011001010000001011001100
01000000110110000001011001100
10010000000011100001011001100
00000011100000011001011001100
01000100001010000101011001100
01010000100001000101011001100
10001000000100100101011001100
00000101000001100101011001100
10000001010000001101011001100
11100000100000000011011001100
00000001001001010011011001100
01101100100000000000111001100
00000111100010000000111001100
00101011000001000000111001100
00110000001001100000111001100
00011000100001010000111001100
00000000110010110000111001100
00001010101000001000111001100
00000101010000101000111001100
00000010001110000100111001100
00000100000100110100111001100
00000000011101000001111001100
01000010010000010001111001100
00100001000100010001111001100
01010000001000001001111001100
10000100000100001001111001100
00000100110000000101111001100
00001001001000000101111001100
00010010000010000011111001100
10000000000000010111111001100
10111110001000000000000101100
01101100110001000000000101100
10000100110111000000000101100
01101101000100100000000101100
10011001001100100000000101100
00000101111100100000000101100
01010010001110100000000101100
11010001100001100000000101100
00110100110100010000000101100
01010011010010010000000101100
01011000101010010000000101100
01100100100010110000000101100
00101001010010110000000101100
01000000010111110000000101100
01001101011000001000000101100
01000001101110001000000101100
01011000001101001000000101100
00001011100011001000000101100
11000010100100101000000101100
00100110000110011000000101100
10000111000001011000000101100
01000100101001011000000101100
00001000110101011000000101100
00101110010010000100000101100
10101000101010000100000101100
00011010011001000100000101100
00001011101000100100000101100
10010100010100100100000101100
10000010011010100100000101100
01000101001001100100000101100
00100000001111100100000101100
11010100001000010100000101100
00100001011100010100000101100
10010000100101010100000101100
01000010110000110100000101100
00010010101010001100000101100
11100100000000101100000101100
10000001010001101100000101100
00110001100000011100000101100
00010100000010111100000101100
01101001101000000010000101100
00100111011000000010000101100
11001100100010000010000101100
11000011000110000010000101100
01000000111010100010000101100
00100010010110100010000101100
10001000010011100010000101100
00011100011000010010000101100
01000101010100010010000101100
01101000000011010010000101100
10010110000100001010000101100
10000001011010001010000101100
10010000110001001010000101100
11100000100000011010000101100
00000011101000011010000101100
00001010000100111010000101100
00011100100100000110000101100
00110010001100000110000101100
01100010100010000110000101100
11001010000000100110000101100
10100000100001100110000101100
00001010100001010110000101100
00000100010001110110000101100
10000100101000001110000101100
00000111000010001110000101100
01000100000101001110000101100
10010010100011000001000101100
00101010010001100001000101100
10011010010000010001000101100
10000101010010010001000101100
00010000001111010001000101100
00000010011100110001000101100
11000100000110001001000101100
00010000110110001001000101100
00000011001101001001000101100
01100010000011001001000101100
10010101000000101001000101100
01000001100000111001000101100
00110000000001111001000101100
10110001000100000101000101100
01001001001010000101000101100
10001100001001000101000101100
01010000100100100101000101100
00000001100011100101000101100
01100000001100001101000101100
00000100011010001101000101100
10111000100000000011000101100
00001011110000000011000101100
10010011001000000011000101100
00010100101001000011000101100
10000100001100010011000101100
00010010100000110011000101100
00001000000111001011000101100
00000010010010011011000101100
00000000110101000111000101100
00001001000100100111000101100
11110100010000000000100101100
11001010101000000000100101100
01100010110100000000100101100
00000111001110000000100101100
10010000011110000000100101100
01001000011011000000100101100
00100101100001100000100101100
10110000000101100000100101100
00010010100110010000100101100
11000001010001010000100101100
00001110000011010000100101100
01001100010000110000100101100
00110100001100001000100101100
11000000110010001000100101100
10001000011000101000100101100
00011010001000011000100101100
00010100010001011000100101100
01000110011000000100100101100
10000110000001100100100101100
01000001100100010100100101100
00001000001101010100100101100
10000001000010110100100101100
00001100000100101100100101100
11100000001100000010100101100
00101000010101000010100101100
01010000100011000010100101100
00001000110010010010100101100
00010011000001001010100101100
10000100000011001010100101100
01110000000000101010100101100
00000110010000101010100101100
10000101010000000110100101100
00100010010000010110100101100
00001001000000011110100101100
01100101000010000001100101100
11010000001001000001100101100
10000100100100100001100101100
01000010000101100001100101100
00110110000000010001100101100
01100000011000010001100101100
10100000000110010001100101100
00000001101001010001100101100
01001110000000001001100101100
00101001001000001001100101100
10100000110000000101100101100
11001000000100000101100101100
00000000011001100101100101100
00010010010100000011100101100
10000001100010000011100101100
00000010001011000011100101100
01011000000000010011100101100
00100000100001001011100101100
00101100000000000111100101100
11000101001010000000010101100
10110100000110000000010101100
00110010110001000000010101100
10001001011001000000010101100
01010100100101000000010101100
00100111000011000000010101100
00011110100000010000010101100
00111001001000010000010101100
01101010000000110000010101100
10000100000101110000010101100
01110000011000001000010101100
01001000010110001000010101100
00000110101000101000010101100
00101000100010011000010101100
11100001100000000100010101100
00011100001010000100010101100
00001001100110000100010101100
01010001010000100100010101100
00110000101000100100010101100
00000010100101100100010101100
10001010000100010100010101100
00010101000100001100010101100
10000010000011001100010101100
00000110010000011100010101100
00010000001001011100010101100
01110011000000000010010101100
01011000010001000010010101100
00100100010010010010010101100
00100000001100110010010101100
00111100000000001010010101100
00001000001001101010010101100
00010000000110011010010101100
01001101000000000110010101100
11010000000100000110010101100
10000001000001010110010101100
10010100110000000001010101100
00101100101000000001010101100
10001010001010000001010101100
01101000000101000001010101100
11000001000100100001010101100
10100000010010100001010101100
01000101000001010001010101100
10100110000000001001010101100
11000000010001001001010101100
01110000000010000101010101100
00000011010010000101010101100
00100000100001010101010101100
00000000000110110101010101100
00011100010100000000110101100
00000100111010000000110101100
01001001000010100000110101100
01000000101000110000110101100
10100001000010001000110101100
00001101000001001000110101100
00100010001001001000110101100
00010010000010101000110101100
10010010001000000100110101100
00100100001000010100110101100
10000000100000011100110101100
00110000001010000010110101100
00001010000110000010110101100
10000010010001000010110101100
01000100001001000010110101100
00100000110000100010110101100
00000101000100100010110101100
00000000000011100110110101100
00010011100000000001110101100
00000100000101000101110101100
00000000101100000011110101100
10001000000000001011110101100
00010111101000000000001101100
11111000000100000000001101100
00101000011110000000001101100
11000101000101000000001101100
10000011010011000000001101100
10100100011000100000001101100
01001000101100100000001101100
01001011000100010000001101100
10000110001010010000001101100
00111000010001010000001101100
10010001001001010000001101100
01010001010100001000001101100
00100110100001001000001101100
11100000001001001000001101100
10100001100000101000001101100
01010100001000101000001101100
01000010010010101000001101100
10011001000010000100001101100
10000000011101000100001101100
01000100100011000100001101100
10110010000000100100001101100
00011000001000110100001101100
00100000100100110100001101100
00101101000000001100001101100
00001000111000001100001101100
00010000111100000010001101100
10001000101001000010001101100
00100001001101000010001101100
11100000000010100010001101100
00010010000101010010001101100
00000101110000001010001101100
00110000000011001010001101100
01000110000000011010001101100
10001000010000011010001101100
01100100010000000110001101100
00001001010001000110001101100
10001111000000000001001101100
11100001010000000001001101100
01100110001000000001001101100
10000010101000100001001101100
00000001000101110001001101100
00100001000110001001001101100
10000000010100101001001101100
00000100101100000101001101100
11000010000010000101001101100
01000000010001010101001101100
00010001000010010011001101100
00100100000000110011001101100
10000001000001001011001101100
01001000000000101011001101100
00001000100010000111001101100
00100010000001000111001101100
00000000001000011111001101100
00101001110000000000101101100
10110000100010000000101101100
01110001000001000000101101100
00000110100000110000101101100
10000011001000001000101101100
00001100001010001000101101100
01001000100001001000101101100
00000001100010011000101101100
00000000001100111000101101100
00100110000100000100101101100
00010001001100000100101101100
00000010110010000100101101100
01000011000000100100101101100
10011100000000000010101101100
00100000001000100110101101100
01000000110000000011101101100
00010000000001100011101101100
10000010110100000000011101100
00100011000100100000011101100
00011000100010100000011101100
10000000001110100000011101100
01100100000100010000011101100
00001101000000110000011101100
00000100011001001000011101100
11010000000000011000011101100
00000000100001111000011101100
00100000010011000100011101100
00010000010100010100011101100
00000001001010001100011101100
00000001100100010010011101100
00000100000010101010011101100
10101000000000000110011101100
00000010101000000110011101100
01000001101000000001011101100
00011000001001000001011101100
00010100000100100001011101100
00100000010000011001011101100
00000110010000000011011101100
01000000000011000011011101100
00000001010110000000111101100
00010110000001000000111101100
10100000000000110000111101100
11000000000001000100111101100
00001000011000000010111101100
01000001000000001010111101100
00101000000010000001111101100
00000010000000001101111101100
10110101001010000000000011100
11011000100101000000000011100
10010010011011000000000011100
01101110010000100000000011100
00100100110110100000000011100
01001001001101100000000011100
10011010101000010000000011100
01101011000010010000000011100
00001110011010010000000011100
01001100010101010000000011100
10100001010011010000000011100
11010000001010110000000011100
10100000001101110000000011100
01001111000100001000000011100
10100101100001001000000011100
00010101001101001000000011100
01101000000111001000000011100
00110100011000101000000011100
11000000010110101000000011100
11000000101001101000000011100
10000101010100011000000011100
00011000010110011000000011100
10000010100101011000000011100
00001011001000111000000011100
00110001000010111000000011100
00000010110010111000000011100
00110101110000000100000011100
10011000001110000100000011100
01100000011011000100000011100
11010010100000100100000011100
00011000110100100100000011100
01100010000110100100000011100
10100100010001100100000011100
00101010001100010100000011100
00100001101010010100000011100
00010010110001010100000011100
00010100001100110100000011100
01000110000001110100000011100
00000001100101110100000011100
01010000111000001100000011100
00000101100110001100000011100
00001100011001001100000011100
10001000100011001100000011100
00000011001011001100000011100
01000011010000101100000011100
10111011000000000010000011100
10100110010100000010000011100
11000010110010000010000011100
01010000011110000010000011100
11000110001000100010000011100
11110000000100100010000011100
10010100010010100010000011100
01010011000001100010000011100
00101100110000010010000011100
10010000010101010010000011100
00010101100000110010000011100
00100000100011110010000011100
00011110010000001010000011100
00100001001001101010000011100
01101100001000000110000011100
00001010111000000110000011100
01010001100010000110000011100
00100011100001000110000011100
01100001000000110110000011100
00111000100000001110000011100
00001010000110001110000011100
00000110001000011110000011100
11001101100000000001000011100
11010001011000000001000011100
11101000010010000001000011100
01110001000110000001000011100
01100011001001000001000011100
00101000011101000001000011100
01011000001011000001000011100
00101001100010100001000011100
10110100000100010001000011100
00000111001100010001000011100
00101010100001010001000011100
10000011100000110001000011100
10010110001000001001000011100
00011010100010001001000011100
01001000011000101001000011100
10000010000011101001000011100
10100000100010011001000011100
00011101001000000101000011100
10000000100110100101000011100
10001110000000010101000011100
00000101010001010101000011100
00010001000100011101000011100
00010100110100000011000011100
00011001000101000011000011100
01100100000001100011000011100
00000000101101100011000011100
00000001010010110011000011100
10000011000100001011000011100
10101000000001001011000011100
01000000010100011011000011100
10000000011010000111000011100
00001000001000110111000011100
01000010100000001111000011100
00000100000011001111000011100
01110110100000000000100011100
01101000101100000000100011100
10101000110001000000100011100
11100100001001000000100011100
10000110100011000000100011100
10100001100100100000100011100
10000100011100100000100011100
00101100000101100000100011100
00011100100100010000100011100
01000010010011010000100011100
11011000010000001000100011100
00010001110100001000100011100
01000011100010001000100011100
10000111000000101000100011100
01010101000000011000100011100
00010000101000111000100011100
01011001000100000100100011100
00100100001110000100100011100
00001111000001000100100011100
01000001000011100100100011100
11000010000001001100100011100
00001000110000011100100011100
00001101001100000010100011100
00010110001010000010100011100
11001000000011000010100011100
00000001011011000010100011100
00100010101000010010100011100
01110000000010010010100011100
00100000010100101010100011100
10000001100000011010100011100
00001000000010111010100011100
00000010000101100110100011100
10000000001100010110100011100
00010000010001001110100011100
00011010011000000001100011100
00001100110000100001100011100
10110000000010100001100011100
00000010010110100001100011100
01000000001101010001100011100
00000000101011001001100011100
00000100000110011001100011100
01000001110000000101100011100
11000100000000100101100011100
00100011000000010101100011100
00010000000001110101100011100
00100000011000001101100011100
01011100001000100000010011100
10101000011000100000010011100
00111001000100100000010011100
10000011010001100000010011100
01000100110001100000010011100
01010000000111100000010011100
11000100011000010000010011100
00110010011000010000010011100
01101000001001010000010011100
00000000111011010000010011100
00100001110000110000010011100
00000010101100110000010011100
00010011101000001000010011100
01110000100010001000010011100
11001000001010001000010011100
10010001000110001000010011100
00011000110001001000010011100
11100001000000101000010011100
00010100100100101000010011100
00001100010010101000010011100
00100010100001101000010011100
00001100101000011000010011100
00010110000001011000010011100
10001001000001011000010011100
00100000010101011000010011100
01001001101000000100010011100
00010001011100000100010011100
01010010001010000100010011100
10000110000110000100010011100
00100011001000100100010011100
01000101000100100100010011100
00001000010001110100010011100
10100000001001001100010011100
00000000001110101100010011100
01000001000010011100010011100
01001010100100000010010011100
10000101000101000010010011100
01000110000011000010010011100
00001111000000100010010011100
10001010010000010010010011100
11000000000001110010010011100
00101010001000001010010011100
00100000110010000110010011100
00000100101001000110010011100
11000100000000001110010011100
11000010101000000001010011100
10010010010100000001010011100
00010100011001000001010011100
00010110000010100001010011100
00101000000110010001010011100
10000100100001010001010011100
00100010010010001001010011100
10001000100000101001010011100
10110000100000000101010011100
01000110010000000101010011100
11010000000010000011010011100
00001000010100100011010011100
00000010100010010011010011100
00000001100001001011010011100
10000011001100000000110011100
00101101000010000000110011100
00100110010001000000110011100
00100100101000100000110011100
10010010000010010000110011100
10001000000100110000110011100
10110100000000001000110011100
00000011010000011000110011100
00001000100101000100110011100
10000101000000010100110011100
00011000001000010010110011100
00100000000011001010110011100
01000011000000000110110011100
00001100010000000110110011100
00010101000100000001110011100
10100000000101000001110011100
01100000010000100001110011100
00000000101000010101110011100
00000000010001010011110011100
10001100110010000000001011100
00111100000110000000001011100
11000100001110000000001011100
00110010001010100000001011100
01000001101010100000001011100
00101000010011100000001011100
00100110100100010000001011100
00001000111100010000001011100
00110000110010010000001011100
10000001100110010000001011100
01010001010001010000001011100
00101001000101010000001011100
01110000001100001000001011100
10001001001100001000001011100
10000010101010001000001011100
00000011010110001000001011100
10100100000100101000001011100
00000010001101101000001011100
00000100001010111000001011100
00001011100100000100001011100
11100000100010000100001011100
00011010010010000100001011100
10101010000001000100001011100
01001000110001000100001011100
01100100000101000100001011100
00010100001011000100001011100
00001110001000100100001011100
10000011000010100100001011100
00000000010111010100001011100
11000000000100110100001011100
00010110000100001100001011100
00011001000000101100001011100
01000100100000101100001011100
10000000011000101100001011100
00100000100001011100001011100
01000001110100000010001011100
10010010000110000010001011100
10010100100001000010001011100
10010001001000100010001011100
00000110010000110010001011100
01000100010010001010001011100
01001001000001001010001011100
01010000100000011010001011100
11011000000000000110001011100
00000001101000001110001011100
00100111010000000001001011100
00010101100010000001001011100
01010000110000100001001011100
00110001000001100001001011100
10000010001001010001001011100
00010010000100110001001011100
01000101001000001001001011100
01100000000010101001001011100
10000101000100000101001011100
01110000000000010101001011100
00100001100000010011001011100
00010100001000010011001011100
00001100000100001011001011100
10000000000001100111001011100
01001001011000000000101011100
01100011000100000000101011100
00011001000011000000101011100
00011000001100100000101011100
11001010000000010000101011100
00110001001000010000101011100
10000100010001001000101011100
01010010000000101000101011100
01000110000010000100101011100
10000001001001000100101011100
00011000110000000010101011100
10100000001010000010101011100
11000000010000100010101011100
00000010000100011010101011100
00000100011010000001101011100
01101000000001000001101011100
00000011000001001001101011100
00000010100000100101101011100
00000000001000101011101011100
10100001010100000000011011100
00000111001001000000011011100
00010010100011000000011011100
00001000001111000000011011100
10010100000000110000011011100
11000010010000001000011011100
01001100000000010100011011100
00100000000010110100011011100
00000000110100001100011011100
10000000101100000010011011100
01101000000010000010011011100
10000000010011000010011011100
00010011000000010010011011100
00000110100000001010011011100
00110000000001000110011011100
00011000100100000001011011100
00001001010010000001011011100
11000001000001000001011011100
10100010000000100001011011100
00000100010100010001011011100
00100100000000001101011011100
00100000011000000011011011100
00001010000000000111011011100
01010100010000000000111011100
10001100001000000000111011100
00001010000010100000111011100
01000000100100010000111011100
00100001100000000100111011100
00000010000001010100111011100
00100100000100000010111011100
00000000100001100010111011100
10000000100010000001111011100
00001000000000011001111011100
10011100010001000000000111100
01010110001001000000000111100
01110000010101000000000111100
10001001000111000000000111100
00100010100111000000000111100
10000100001011100000000111100
00000111110000010000000111100
00010101000110010000000111100
11100010000001010000000111100
00001101001001010000000111100
01000001100011010000000111100
11000101000000110000000111100
10110000010000110000000111100
00100110001000110000000111100
00011000000101110000000111100
10010011010000001000000111100
00000110011100001000000111100
01000010110001001000000111100
10001010001001001000000111100
10000100110000101000000111100
00101000101000101000000111100
01100000010010011000000111100
00000000011001111000000111100
10101000010100000100000111100
01000100110100000100000111100
11010000010010000100000111100
00000001111001000100000111100
01000011000101000100000111100
00000001010110100100000111100
00011001010000010100000111100
00110010000010010100000111100
00001100100010010100000111100
01000000001110010100000111100
00010000000111001100000111100
10000010000000111100000111100
10100001110000000010000111100
00100100101100000010000111100
00001100010110000010000111100
00001100100001100010000111100
00110001000001010010000111100
01000000100100110010000111100
01100101000000001010000111100
10001000100100001010000111100
00101001000010000110000111100
01010000001000100110000111100
00100010111000000001000111100
01001000100110000001000111100
01001001010001000001000111100
01011010000000100001000111100
01101100000000010001000111100
00010001001010001001000111100
00110000001001000101000111100
00100100100000100101000111100
00000010100100010101000111100
00101010000000001101000111100
00001110001000000011000111100
01100000001010000011000111100
11000000000101000011000111100
00000001010000001111000111100
10010001101000000000100111100
00101010001010000000100111100
00011010100001000000100111100
10001000100010100000100111100
01010000110000010000100111100
00001001010010001000100111100
01000001000100101000100111100
10101000000000011000100111100
00110000100100000100100111100
10100000000011000100100111100
00010000001101000010100111100
10100100000000100010100111100
00000011000010010010100111100
00000001100000100110100111100
01000000000010110001100111100
10000010100000001001100111100
00011000000100001001100111100
00010100010000000101100111100
00000000000110000111100111100
01100010001100000000010111100
00001010110010000000010111100
00000101100010100000010111100
00010000011010100000010111100
10100000100100010000010111100
00000001001100011000010111100
00101100000001000100010111100
10011000000000001100010111100
01000000000001101100010111100
00010101001000000010010111100
10100010000010000010010111100
01100000100001000010010111100
00010010000100100010010111100
01001000000000011010010111100
00001000001100000110010111100
00111000010000000001010111100
10001100000100000001010111100
00010000100001100001010111100
01000011000000001001010111100
10000001001000000101010111100
00000000100010001101010111100
00100001000000100011010111100
00010000000000010111010111100
00100001011000000000110111100
11010000000000100000110111100
00100000000110100000110111100
00001001100000010000110111100
01000100000010001000110111100
00000110100000000100110111100
01000000010100000010110111100
00010000100000001010110111100
01001000001000000001110111100
00000001000011000001110111100
11000000111000000000001111100
00010001100100100000001111100
00001011000001100000001111100
00000100010101100000001111100
01011000000010001000001111100
00110100000000011000001111100
10000000000011011000001111100
01100001001000000100001111100
00000010011000010100001111100
00111000001000000010001111100
01010100000100000010001111100
00000101000011000010001111100
10000010100000010010001111100
00100010010000001010001111100
00000001000000111010001111100
01000010010100000001001111100
10100100000001000001001111100
01000000001001100001001111100
10001000000000110001001111100
00001001100000001001001111100
00010011000000000101001111100
10010000010000000011001111100
00000010000010100011001111100
00001110010000000000101111100
11000001000010000000101111100
00000100101001000000101111100
01100000100000100000101111100
00010000011000001000101111100
10010000000000010100101111100
01000010000001000010101111100
00000100000000001110101111100
10000000001100000001101111100
00000101000000010001101111100
00000000001010010010011111100
00000000000101001001011111100
00000000010000100100111111100
11111111100000000000000000010
11110101011010000000000000010
01011101110110000000000000010
01100111101110000000000000010
00111110111001000000000000010
10110011110101000000000000010
11111000101101000000000000010
11001011111000100000000000010
11101110010100100000000000010
10011111001100100000000000010
11111100000110010000000000010
11100011101001010000000000010
01011110100011010000000000010
00011111110000110000000000010
01101011100010110000000000010
11101100100001110000000000010
00011111101010001000000000010
11111100010001001000000000010
10100111100011001000000000010
11100011100100101000000000010
11110110000010101000000000010
00111111000001101000000000010
10101011110000011000000000010
11110100101000011000000000010
01011111000100011000000000010
00100100111011011000000000010
00110010001111011000000000010
00100101010110111000000000010
01000110001110111000000000010
10000110011001111000000000010
00101010010101111000000000010
11100011110010000100000000010
00011111100101000100000000010
11111001000011000100000000010
11111100001000100100000000010
10011101100010100100000000010
11010011100001100100000000010
11101101010000010100000000010
10011110101000010100000000010
01110011100100010100000000010
00101000110111010100000000010
01010000101111010100000000010
01000100111010110100000000010
01001001010110110100000000010
10001000111001110100000000010
01001010001101110100000000010
00111101110000001100000000010
11000111101000001100000000010
11111010000100001100000000010
10010000111011001100000000010
00110001010111001100000000010
10000101011010101100000000010
01010001001110101100000000010
10001001010101101100000000010
10010010001101101100000000010
00000000011111111100000000010
01011111011000000010000000010
10010110011110000010000000010
00101101101011000010000000010
11000010110111000010000000010
11111000100010100010000000010
11010101000110100010000000010
00110010110011100010000000010
11010001101100010010000000010
00011011010110010010000000010
00100101110101010010000000010
11100000001111010010000000010
10001100011010110010000000010
00000111100110110010000000010
00110000101110110010000000010
10111000001001110010000000010
01100010100101110010000000010
01110001000011110010000000010
10001110111000001010000000010
11100000111010001010000000010
01110100010110001010000000010
01011000111000101010000000010
00100011111000101010000000010
01001110001001101010000000010
10010001011001101010000000010
00101000011011101010000000010
11001110000010011010000000010
01010010011010011010000000010
00011100001110011010000000010
10100010010011011010000000010
00000011101011011010000000010
10110000110000111010000000010
00010011001100111010000000010
00010101100001111010000000010
01110010011100000110000000010
01011010010011000110000000010
00111000001111000110000000010
00100111001100100110000000010
00011110000110100110000000010
10100100100110100110000000010
10100111100000010110000000010
00001001111010010110000000010
01101001100001010110000000010
11110000010001010110000000010
01000111010001010110000000010
01011100001001010110000000010
10001010010101010110000000010
00010001011101010110000000010
00100110001011010110000000010
11000001001010110110000000010
01101100001100001110000000010
10100011001010001110000000010
11010000100110001110000000010
00010110101001001110000000010
00101001000110101110000000010
00101010101000011110000000010
00110110000000111110000000010
10000010000110111110000000010
00111101101100000001000000010
01011001011101000001000000010
11101110000011000001000000010
01111000110011000001000000010
01100011011001100001000000010
10010110100101100001000000010
10001011001011100001000000010
10101001011100010001000000010
10010001110110010001000000010
11010010010011010001000000010
00011101010011010001000000010
00101101001001110001000000010
10001100010101110001000000010
01101010110100001001000000010
00001101111001001001000000010
00010011110011001001000000010
10001010010111001001000000010
01010100001111001001000000010
10010010111000101001000000010
10100011010010101001000000010
11001100000110101001000000010
11100000010101101001000000010
10101000100011101001000000010
11010011100000011001000000010
00000110101101011001000000010
01100000100111011001000000010
10100110100000111001000000010
11101000001000111001000000010
00110001101000111001000000010
01000101011000111001000000010
00111100000100111001000000010
00001000111100111001000000010
10010001000101111001000000010
01010111001100000101000000010
00101110001110000101000000010
10000011101110000101000000010
10111000011001000101000000010
11100010001101000101000000010
00110101000110100101000000010
01001000101110100101000000010
10000100001111100101000000010
10110100010100010101000000010
01101010010001010101000000010
11000001100101010101000000010
10000100110011010101000000010
00011011000100110101000000010
11001010001010001101000000010
00001001110110001101000000010
01110101000001001101000000010
00011100010101001101000000010
00101001001101001101000000010
00011010100010101101000000010
11000001001001101101000000010
00000011100101101101000000010
10000111000100011101000000010
10011001000010011101000000010
01000001010011011101000000010
10110100110010000011000000010
01001110010110000011000000010
10001010101101000011000000010
10101001010011000011000000010
00010011001111000011000000010
11010011001000100011000000010
10101000111000100011000000010
00010111010001100011000000010
10101110010000010011000000010
01000001111001010011000000010
00001000011111010011000000010
01100111000000110011000000010
01100000110010110011000000010
11010000100001110011000000010
10010101000011001011000000010
11000000101100101011000000010
00001100101010101011000000010
01101001000100011011000000010
10100010001100011011000000010
01001100010001011011000000010
00111000000011011011000000010
10001011000000111011000000010
10000000001011111011000000010
01011010101000000111000000010
10100010110100000111000000010
10011001001100000111000000010
00111001100010000111000000010
01010100011010000111000000010
00000101100111000111000000010
10000111000010100111000000010
01011001010000010111000000010
11000100000110010111000000010
00000110101000110111000000010
00100101101000001111000000010
01111000000000101111000000010
00000001001110011111000000010
10011110110100000000100000010
00101100111100100000100000010
01011011010010100000100000010
10100001101110100000100000010
11110101000001100000100000010
10101110001001100000100000010
01000101100111100000100000010
00111001110100010000100000010
10010101010101010000100000010
01000011110101010000100000010
10011000110011010000100000010
00100110010111010000100000010
11100001010100110000100000010
11001100001100110000100000010
01010000010111110000100000010
11000100111100001000100000010
01001010111001001000100000010
01010100011010101000100000010
10010100100110101000100000010
01101001001001101000100000010
00011100101001101000100000010
11011000011000011000100000010
00001101110010011000100000010
01100010110000111000100000010
10100101001000111000100000010
01010010001001111000100000010
10100111011000000100100000010
01001011001110000100100000010
01110100010011000100100000010
11000001101011000100100000010
00010110101100100100100000010
11100000011010100100100000010
00001011101001100100100000010
01000101011001100100100000010
00111000010101100100100000010
11000110000011100100100000010
00000110111001010100100000010
01100101000101010100100000010
00001111000011010100100000010
10111000100000110100100000010
00011100011000110100100000010
10000100110100110100100000010
00000011110010110100100000010
01100000100110110100100000010
01101011100000001100100000010
11010011000010001100100000010
10011100010010001100100000010
11100100000110001100100000010
10001010100110001100100000010
00110000101110001100100000010
00000110011110001100100000010
00010011010100101100100000010
01001000110010101100100000010
10100010010001101100100000010
01010001110000011100100000010
01001100100001011100100000010
00100000101001111100100000010
00110001111010000010100000010
10100110110001000010100000010
01110001010101000010100000010
00001110100111000010100000010
01101101000100100010100000010
10011000101100100010100000010
00000110111010100010100000010
01110010000110100010100000010
10100001011001010010100000010
00101110000010110010100000010
00011001010001110010100000010
10010101110000001010100000010
00110110011000001010100000010
01100001101100001010100000010
01010111000000101010100000010
10001100010100101010100000010
00001011001010101010100000010
00101010100001101010100000010
01001011010000011010100000010
11010100000001011010100000010
01111000100100000110100000010
10000011010110000110100000010
11001010100001000110100000010
10100101000011000110100000010
00010000011110100110100000010
11000001000101100110100000010
11010010001000010110100000010
01100000111000010110100000010
10011000000110010110100000010
00110010100001010110100000010
01010100000010110110100000010
00100000010011110110100000010
10010110000100001110100000010
00001001110001001110100000010
10101000001000101110100000010
00000010011000111110100000010
01101001100110000001100000010
11000110001110000001100000010
11011010001001000001100000010
00110101011001000001100000010
01000111010100100001100000010
00011001101010100001100000010
11000100101001100001100000010
00001001110101100001100000010
11000011011000010001100000010
00101111000100010001100000010
01001100110100010001100000010
10001110100001010001100000010
00111000001101010001100000010
01010001100011010001100000010
00010010110001110001100000010
11010101001000001001100000010
10110001100010001001100000010
10100010001011001001100000010
00100010101100101001100000010
01101010000010101001100000010
00000100011101101001100000010
00101100101000011001100000010
00010011000110011001100000010
01110000010001011001100000010
01100010010110000101100000010
00010110000111000101100000010
01011000100001100101100000010
10010010100100010101100000010
10101100000010010101100000010
10100100110000001101100000010
11000001010100001101100000010
01000101100010001101100000010
00110100001000101101100000010
10001100000001101101100000010
01000000000111101101100000010
00000000110101011101100000010
01111010010000000011100000010
10101101001000000011100000010
11010100100100000011100000010
11100000011100000011100000010
00011100011100000011100000010
11001011000010000011100000010
00010010110110000011100000010
01100101100001000011100000010
00001011011001000011100000010
10010000011011000011100000010
10110010100000100011100000010
00000101101100100011100000010
00100100010110100011100000010
01001000001101100011100000010
11100000000011100011100000010
00000011100011100011100000010
10011001100000010011100000010
01000100101010010011100000010
00101000110001010011100000010
00110100000001110011100000010
01001110100000001011100000010
00110010000101001011100000010
10000110001000101011100000010
10011000000010101011100000010
11000000110000011011100000010
00000101010100011011100000010
00100001000010111011100000010
00110111000000000111100000010
01010001000110000111100000010
01001100000011000111100000010
10001001010000100111100000010
10100001000100010111100000010
00001010001100010111100000010
01000010000001110111100000010
01100010001000001111100000010
00010000111000001111100000010
10000000100011001111100000010
00011100000000011111100000010
00000011100000011111100000010
11110100110100000000010000010
10100101011101000000010000010
11001011100011000000010000010
10110001101011000000010000010
01111010010001100000010000010
00001101101101100000010000010
10001110000111100000010000010
10011001111000010000010000010
11010100001101010000010000010
00111100001011010000010000010
10001010011011010000010000010
01100001010111010000010000010
00111010001100110000010000010
11000011010010110000010000010
00001110101010110000010000010
00000011111001110000010000010
10010010100011110000010000010
01101101010100001000010000010
00011110010110001000010000010
11001000110110001000010000010
00001011110101001000010000010
10100010101101001000010000010
01100100110010101000010000010
10010001010110101000010000010
01000010010111101000010000010
10010100011010011000010000010
10001011000110011000010000010
01100101100001011000010000010
11100000011001011000010000010
10000100110101011000010000010
10111000000010111000010000010
00011100010001111000010000010
00000111000101111000010000010
10000110111100000100010000010
00110110011010000100010000010
11100100001011000100010000010
00101011001011000100010000010
11000010011001100100010000010
11000100100101100100010000010
00111111000000010100010000010
01011000010101010100010000010
00010001110011010100010000010
01011010100000110100010000010
11100000110000110100010000010
00110100100100110100010000010
10000011100100110100010000010
01000101001100110100010000010
10010000011100110100010000010
00100110010001110100010000010
01100010111000001100010000010
00010111010001001100010000010
10001001101001001100010000010
01010010001011001100010000010
10101100010000101100010000010
01001110010000011100010000010
10100110000010011100010000010
00000101001011011100010000010
11011000011100000010010000010
11100110100010000010010000010
00100111010110000010010000010
00011101110001000010010000010
11000100111001000010010000010
11110010000101000010010000010
11100001010001100010010000010
00001010011101100010010000010
01101010011000010010010000010
00110100111000010010010000010
01001001110100010010010000010
10101010100001010010010000010
10000101100011010010010000010
10001100100100110010010000010
00010101010010110010010000010
11110001001000001010010000010
10010100101100001010010000010
10011010000011001010010000010
11001001000010101010010000010
10100100001010101010010000010
10000000100111101010010000010
00100110100100011010010000010
00001001011000111010010000010
10101001110000000110010000010
01010110100100000110010000010
01110000110010000110010000010
10001110001010000110010000010
00011011001000100110010000010
11000000010110100110010000010
10100000101001100110010000010
00000100110011100110010000010
01000010101001010110010000010
10010010011000001110010000010
00000110010100101110010000010
10000001001100101110010000010
00011000010010101110010000010
01010001000001101110010000010
00111000000100011110010000010
10100001000001011110010000010
10111110000100000001010000010
10101100110001000001010000010
01100110010101000001010000010
10000101110100100001010000010
01010100101100100001010000010
01010001011010100001010000010
01001100010011100001010000010
01100011110000010001010000010
01011100011000010001010000010
01101100100010010001010000010
00111001000110010001010000010
00100010011110010001010000010
01000011001101010001010000010
00000001101110110001010000010
11000001101010001001010000010
00101100011010001001010000010
10000110100110001001010000010
10110000010011001001010000010
01011101000000101001010000010
00001110001100101001010000010
00110110010000011001010000010
00101011000001011001010000010
10011000100001011001010000010
10000101000010111001010000010
01000000101001111001010000010
10011101010000000101010000010
10110011000010000101010000010
00100110101001000101010000010
00100100011100100101010000010
10101010000001100101010000010
00001001100011100101010000010
11001010000100010101010000010
00010100001110010101010000010
01110000100001010101010000010
10000010001010110101010000010
00100111000000101101010000010
01000100001010101101010000010
00010101100000011101010000010
10000000111000011101010000010
01001000111010000011010000010
10001001100110000011010000010
00111000101001000011010000010
00011100000111000011010000010
01101000010100100011010000010
00110110000010100011010000010
00000110110001010011010000010
10010100001000110011010000010
10000010000101110011010000010
01000101100100001011010000010
00010100011001001011010000010
00000000011110101011010000010
00000001110001101011010000010
11010000001001000111010000010
01100001000101000111010000010
00001000110101000111010000010
00110000010001100111010000010
00000101001001100111010000010
00001101000100010111010000010
00101000001010010111010000010
00001010010000110111010000010
10100000000110001111010000010
10001100111010000000110000010
11001101000110000000110000010
01100000111110000000110000010
00111010100101000000110000010
00111001010011000000110000010
01010011101000100000110000010
11001010001010100000110000010
11001000110001100000110000010
00100101110001100000110000010
01000110001101100000110000010
01100011000011100000110000010
00101110110000010000110000010
00010010111100010000110000010
01000111100010010000110000010
11111000000001010000110000010
00001101010100110000110000010
10001011000001110000110000010
10101010010010001000110000010
10000100001111001000110000010
01110100000100101000110000010
00010010001110101000110000010
00110000011001101000110000010
01010001001100011000110000010
00010011100001011000110000010
00001010100100111000110000010
00100100000011111000110000010
10001111100000000100110000010
01001001100101000100110000010
10010100100011000100110000010
10100110000100100100110000010
10011010010000010100110000010
01100110001000010100110000010
00110011001000001100110000010
11010000010001001100110000010
01100000001101001100110000010
00000011000111001100110000010
10000010101000101100110000010
00001010001010011100110000010
10001000000101011100110000010
10011001001010000010110000010
10110000010110000010110000010
00010001100110010010110000010
10001100010001010010110000010
00101000000111010010110000010
01101000100000110010110000010
01000011000100110010110000010
11000000001001110010110000010
00100100010101001010110000010
00100001100011001010110000010
11000010010000101010110000010
00000110010010011010110000010
00011000001001011010110000010
01000000100101011010110000010
10010000000100111010110000010
00111010000010000110110000010
00000010101110000110110000010
00100000110100100110110000010
00101001000001100110110000010
11100000000010010110110000010
11000100100000001110110000010
00000000001011101110110000010
10001011001100000001110000010
00001001011010010001110000010
10100010010001010001110000010
10000000101011010001110000010
01100000011000110001110000010
00101001110000001001110000010
00010101010010001001110000010
01000010011010001001110000010
00000111001001001001110000010
00001000100111001001110000010
00110000100100011001110000010
00000011010000111001110000010
01100100100100000101110000010
00000011110100000101110000010
01011000010010000101110000010
10000100011001000101110000010
01000010100011000101110000010
01110010000000100101110000010
00001100000110100101110000010
00011000101000010101110000010
00100000110010010101110000010
00000000001100111101110000010
10001010110000000011110000010
00101110000001000011110000010
01000000100110100011110000010
10100100100000010011110000010
00000100001101010011110000010
10000000010010110011110000010
00110000001100000111110000010
00001001000010001111110000010
00000010010001001111110000010
11111010011000000000001000010
11010000111100100000001000010
10101101001010100000001000010
00010110110110100000001000010
01100111100001100000001000010
11001010100101100000001000010
01010101010011100000001000010
01010011011100010000001000010
10011001001101010000001000010
01110010010010110000001000010
01100001001110110000001000010
11110000000101110000001000010
10000101100101110000001000010
01001110101100001000001000010
10001101010110001000001000010
01100001101011001000001000010
00010111000111001000001000010
01111000010100101000001000010
00000011101110101000001000010
10100000111001101000001000010
10011100000101101000001000010
01000101001101101000001000010
01001011000011101000001000010
10011101100000011000001000010
00101111000010011000001000010
10011010010010011000001000010
01000011110010011000001000010
11100010001010011000001000010
00110000110110011000001000010
01001000011110011000001000010
00101100011000111000001000010
10010001001010111000001000010
00001010101001111000001000010
10110100111000000100001000010
01100110011001000100001000010
00011101011001000100001000010
10110010001011000100001000010
01001000111011000100001000010
00000111111000100100001000010
11000011010100100100001000010
00100001011011100100001000010
10100011001100010100001000010
11010100001010010100001000010
00011001101000110100001000010
01000110100100110100001000010
00101001000101110100001000010
01000101110001001100001000010
01011000001101001100001000010
11001100000011001100001000010
10110010100000101100001000010
01010010011000101100001000010
11100000001100101100001000010
00010001110010101100001000010
00011100001010101100001000010
00110101001000011100001000010
11010001000001011100001000010
00010000100101111100001000010
00101011100110000010001000010
01110100110001000010001000010
01010110001101000010001000010
10100010011101000010001000010
01100101000111000010001000010
10001111010000100010001000010
01100110001010100010001000010
10010010101010100010001000010
00110001010110100010001000010
10001100101001100010001000010
10100001100011100010001000010
01010111100000010010001000010
11010001010010010010001000010
00100110110000110010001000010
01011010000001110010001000010
10010111001000001010001000010
00001011011100001010001000010
00010100111010001010001000010
00110011100001001010001000010
11101100000000101010001000010
01000101100010101010001000010
01001101001000011010001000010
10110001000100011010001000010
10111000010010000110001000010
11000101001001000110001000010
00001001010111000110001000010
10001000001110100110001000010
01010000010101100110001000010
10001001100100010110001000010
01000011000110010110001000010
01101000001000110110001000010
10100000010100110110001000010
00000001110001110110001000010
00101000110100001110001000010
00000111010010001110001000010
00001011100000101110001000010
10010000000011101110001000010
00000101000101011110001000010
01000100010000111110001000010
01101100011100000001001000010
11110011000001000001001000010
10010001111001000001001000010
11101001010000100001001000010
00011110101000100001001000010
01110010001100100001001000010
11100000101010100001001000010
00000101011110100001001000010
00111011010000010001001000010
11000110101000010001001000010
00001101100110010001001000010
10101010001001010001001000010
01010101000101010001001000010
01100000011011010001001000010
11000010000110110001001000010
00010010001011110001001000010
00100110111000001001001000010
10011010001100001001001000010
10100101001100001001001000010
01010110010010001001001000010
00011000101011001001001000010
11000111000000101001001000010
01010010100001101001001000010
00100011000100111001001000010
11101000100100000101001000010
01011010010100000101001000010
01100100100011000101001000010
11010000000111000101001000010
01001101000001100101001000010
01000010010011100101001000010
01001001001100010101001000010
00010001011010010101001000010
01000000110110010101001000010
00001100001011010101001000010
00101000100010110101001000010
10010011010000001101001000010
00000100101110001101001000010
10001100010000011101001000010
11000000100000111101001000010
11001000011001000011001000010
01001100100101000011001000010
10000010011010010011001000010
10001101000001010011001000010
00000011010101010011001000010
10000100100010110011001000010
10100110000010001011001000010
00100001110010001011001000010
00001010110001001011001000010
01010100001000101011001000010
01100000000110101011001000010
10000100010001101011001000010
11100000000001011011001000010
01100001001010000111001000010
10010000011000100111001000010
10000010100001100111001000010
01110010000000010111001000010
00000000000111110111001000010
01001000010010001111001000010
00010001001001001111001000010
00100010010000101111001000010
00001100000100101111001000010
11011101010000000000101000010
01010010111010000000101000010
00111010010110000000101000010
00101000101111000000101000010
11010110001000100000101000010
10110001011000100000101000010
00110100001011100000101000010
01011100101000010000101000010
10010000011110010000101000010
11001001100001010000101000010
10010011000100110000101000010
11000101000010110000101000010
00000110100011110000101000010
10100011101000001000101000010
00111100001100001000101000010
10110110000001001000101000010
10001100110001001000101000010
10000001011101001000101000010
00000010110111001000101000010
00100001110100101000101000010
01100101010000011000101000010
00011000010101011000101000010
01000001000111011000101000010
10101010000000111000101000010
00111100100010000100101000010
00010101010110000100101000010
01010011010001000100101000010
01100010100101000100101000010
10010100001101000100101000010
11001000001001100100101000010
10010001100010010100101000010
00110000000111010100101000010
10011001001000001100101000010
01010000100011001100101000010
01001110000000101100101000010
10000101100000101100101000010
00100010000110101100101000010
00011010100000011100101000010
01000010001100011100101000010
01000101110100000010101000010
10110010010000010010101000010
00000011111000010010101000010
10101001000010010010101000010
00101100001001010010101000010
00010100010011010010101000010
01010000001100110010101000010
00100011000001110010101000010
10100000001110001010101000010
00000100101101001010101000010
11000001001000101010101000010
01000010000101101010101000010
00001110000100011010101000010
10000010001001011010101000010
10000110101000000110101000010
00011000101001000110101000010
00100001001101000110101000010
00010001100100100110101000010
00000110010001100110101000010
10001010010000001110101000010
00000001101010001110101000010
00000000010110011110101000010
10100100011010000001101000010
01000110110001000001101000010
00100110001101000001101000010
10011001000011000001101000010
10001110000100100001101000010
00011100010001100001101000010
10100000110000110001101000010
00000110011000110001101000010
01101000000100110001101000010
10001000001010110001101000010
00010000100110110001101000010
01011000000110001001101000010
00010011001000101001101000010
01000001010010101001101000010
00010100110000011001101000010
00000101001010011001101000010
10000100000101011001101000010
00110010110000000101101000010
00000000011111000101101000010
00011000001100100101101000010
00000010101010100101101000010
11000000010001010101101000010
01000111001000000011101000010
00100010010011000011101000010
10010101000000100011101000010
10001000010100010011101000010
11010010000000001011101000010
01000000001011001011101000010
00010000010100101011101000010
00000100100001010111101000010
00000001001000110111101000010
10010101110010000000011000010
01001011010110000000011000010
10101011000101000000011000010
01100100101101000000011000010
01001101011000100000011000010
10110100000110100000011000010
10010100011001100000011000010
01010011000101100000011000010
01100111000100010000011000010
00110110100010010000011000010
00001010100111010000011000010
00011000110100110000011000010
10001001100010110000011000010
01000000011101110000011000010
00001001111010001000011000010
01101000010011001000011000010
10110001000001101000011000010
01010010101000011000011000010
00000111011000011000011000010
01010101000010011000011000010
01100000100100111000011000010
11000010000001111000011000010
00000001010011111000011000010
11001100110000000100011000010
11010001011000000100011000010
00001111001100000100011000010
11011010000001000100011000010
10100000110101000100011000010
00110101000011000100011000010
00111000001001100100011000010
11010000100100010100011000010
00101100010010010100011000010
00100001101001010100011000010
00111010010000001100011000010
11000010100010001100011000010
00010000011001011100011000010
00110010110100000010011000010
00010101011100000010011000010
00001100011011000010011000010
00111100010000100010011000010
00111001100000010010011000010
11101000000100010010011000010
00110010001001010010011000010
01010000100010110010011000010
10000110100001001010011000010
11000000010101001010011000010
00110000000111001010011000010
00101010000100101010011000010
00010010010001101010011000010
11000001100000011010011000010
00000010001110011010011000010
00101110100000000110011000010
01000000001111000110011000010
01001010000010100110011000010
00010010000100110110011000010
10011000100000001110011000010
00101001001000001110011000010
00000100101000101110011000010
00001010000001011110011000010
10101010100010000001011000010
10010000101110000001011000010
01101001100001000001011000010
00110001001101000001011000010
10100110010000100001011000010
00100101100010100001011000010
01110100000001100001011000010
10000000110011100001011000010
00001011101000010001011000010
10000001011000110001011000010
10001001010001001001011000010
01001000100010101001011000010
00100010001010101001011000010
00000010110100011001011000010
00011100100001000101011000010
10000001001011000101011000010
10001000101000100101011000010
00001001010100100101011000010
10101001000000010101011000010
00010100010000110101011000010
00010000010110001101011000010
10000000000101101101011000010
01000011000000011101011000010
11000011000100000011011000010
11100000010010000011011000010
10011000000001100011011000010
10010010100000010011011000010
00100101010000010011011000010
00100000100110010011011000010
00110100100000001011011000010
00000100000011011011011000010
00000011011000000111011000010
01000100010001000111011000010
01111000110000000000111000010
00011011011000000000111000010
10101100100100000000111000010
01101010001100000000111000010
00100011110010000000111000010
01001100100011000000111000010
00110000101100100000111000010
11010000000011100000111000010
10001110001000010000111000010
00100100011100010000111000010
00000011001011010000111000010
01000100110000110000111000010
00100100101010001000111000010
01000100010110001000111000010
11100000100001001000111000010
10001000001100101000111000010
01000100001001011000111000010
00000100011010100100111000010
01000000101010010100111000010
00000001000110110100111000010
10100000000001110100111000010
01001001010000001100111000010
00100101000100001100111000010
01001110010000000010111000010
11001000101000000010111000010
00010111000010000010111000010
10010000110001000010111000010
00010100000101100010111000010
10000001000101010010111000010
01100010000000011010111000010
00001000110010000110111000010
00000011100001000110111000010
10000000011000010110111000010
00000101111000000001111000010
10100101000001000001111000010
00101011000000100001111000010
00000010010101100001111000010
00011100000100010001111000010
00010010010010010001111000010
01001010000001010001111000010
11000000000010011001111000010
11010100000000000101111000010
00101000000101000101111000010
00001010000110000011111000010
10000000100100000111111000010
00100100000010000111111000010
11101101001100000000000100010
01101010011110000000000100010
00011011011011000000000100010
11010100100111000000000100010
10110011100010100000000100010
01100111010010100000000100010
00111000101011100000000100010
11011010001100010000000100010
01100001111010010000000100010
00010011101110010000000100010
10110001001100110000000100010
00011100101100110000000100010
11001001000101110000000100010
00100110001101110000000100010
10000000101111110000000100010
00101001111100001000000100010
10101001001011001000000100010
10100000110111001000000100010
01001100110100101000000100010
11101000010010101000000100010
01010010110010101000000100010
11000001110100011000000100010
00110011010010011000000100010
00001110100110011000000100010
01111000000101011000000100010
10000100110010111000000100010
00110111010100000100000100010
10101100011010000100000100010
01010100111001000100000100010
00000011110111000100000100010
01011100010010100100000100010
00110000110110100100000100010
11000010001110100100000100010
00011001110001100100000100010
10100010100101100100000100010
00100101100011100100000100010
11001011000010010100000100010
11100000010110010100000100010
00101001001110010100000100010
00001010101011010100000100010
00011100000111010100000100010
00110010101000110100000100010
00101100010100110100000100010
01110100000001110100000100010
01011110100000001100000100010
10010100001110001100000100010
10010101100001001100000100010
01001101001001001100000100010
00100011101001001100000100010
10001010011001001100000100010
11100001000101001100000100010
00100100011101001100000100010
01001000100111001100000100010
00000111000110101100000100010
10011000100100011100000100010
01101000100000111100000100010
00001010010010111100000100010
01111100101000000010000100010
01111001000110000010000100010
11001000101110000010000100010
10001101011001000010000100010
00101011001101000010000100010
10000110010101100010000100010
10011000000111100010000100010
10011110000001010010000100010
00011000111001010010000100010
10100011010000110010000100010
00101001101000110010000100010
01011000010100110010000100010
01100100000110110010000100010
00111110000100001010000100010
01001001110010001010000100010
01001000011101001010000100010
01110000100011001010000100010
01100110100000101010000100010
00010011000011101010000100010
01001010100001011010000100010
10001000010001111010000100010
11000011100100000110000100010
10011100010100000110000100010
10000010111010000110000100010
11011001000000100110000100010
01010110001000100110000100010
01000000111100100110000100010
00000011011001100110000100010
01001100100100010110000100010
00110101000010010110000100010
01010010100010010110000100010
10000001010011010110000100010
00101010000001110110000100010
10110000101000001110000100010
11000101000010001110000100010
00001100011000101110000100010
00100000110001101110000100010
00001111000000011110000100010
00100001010100011110000100010
01010101101010000001000100010
10000111110001000001000100010
10001000111011000001000100010
10110001000111000001000100010
01001011000111000001000100010
10111010001000100001000100010
00111001010100100001000100010
11000001011100100001000100010
01010110000110100001000100010
10110000110001100001000100010
11000010100011100001000100010
11001100001001010001000100010
01000100010111010001000100010
01110000100100110001000100010
00101000011010110001000100010
00000100111001110001000100010
00111011100000001001000100010
10010011001010001001000100010
01101000101001001001000100010
00101101000010101001000100010
01000110110000011001000100010
11000000011010011001000100010
10100100000110011001000100010
00100001110001011001000100010
00000010101010111001000100010
01011001100100000101000100010
00000101111100000101000100010
11110100000010000101000100010
00011010001101000101000100010
00110010100011000101000100010
10001011100000100101000100010
10000110011000010101000100010
00000111100010010101000100010
00010001101001010101000100010
01001000000011110101000100010
11001000110000001101000100010
00110100100100001101000100010
00110000001010011101000100010
00010000110000111101000100010
00110010111000000011000100010
01010011000100010011000100010
00001010110010010011000100010
00001110000100110011000100010
10000000110100110011000100010
00010001001010110011000100010
11001001001000001011000100010
00000011101100001011000100010
00101000010110001011000100010
11000100100001001011000100010
10010100000100101011000100010
10000001100010101011000100010
00011000001001101011000100010
01100000100110000111000100010
11000000010101000111000100010
00010010010100100111000100010
00100001010010100111000100010
01000101001000010111000100010
00000010100101010111000100010
00010101010000001111000100010
01000001000100101111000100010
00000000011001011111000100010
10110100011100000000100100010
11100100101010000000100100010
00011111000110000000100100010
10101001010110000000100100010
11100010000111000000100100010
00010000111111000000100100010
11101001100000100000100100010
01001010101100100000100100010
11100110010000010000100100010
00101101011000010000100100010
00110100100010110000100100010
10110010000001110000100100010
01101000010001110000100100010
00100001001011110000100100010
10001101101000001000100100010
01110011000100001000100100010
00010110110001001000100100010
01100001010011001000100100010
00111000110000101000100100010
11000101000100101000100100010
10100000001101101000100100010
00001001000111101000100100010
00100100110100011000100100010
00100010011001011000100100010
00001000101101011000100100010
10000110000011011000100100010
00010100000101111000100100010
01001101010100000100100100010
11010000110100000100100100010
10010011001100000100100100010
01110001100010000100100100010
00111001001001000100100100010
00101011000010100100100100010
00001110000101100100100100010
01001001101000010100100100010
00010010010101010100100100010
10000001110010001100100100010
01010100001000011100100100010
01100010000010011100100100010
01010101010010000010100100010
11010000001101000010100100010
00110011001000100010100100010
10010001010100100010100100010
00011100001010100010100100010
01001100100001100010100100010
10001011001000010010100100010
00001100010110010010100100010
00000011000111010010100100010
00000000011101110010100100010
10100100010010001010100100010
11000010001010001010100100010
00010001001110001010100100010
00001010010011001010100100010
01000100000111001010100100010
01100000001000111010100100010
00001001100110000110100100010
00101100010001000110100100010
00100000101011000110100100010
00011010001000001110100100010
00010000100101001110100100010
01010000010000101110100100010
00110110010000100001100100010
01100100001100100001100100010
01001000001110010001100100010
10100000100101010001100100010
01000011000010110001100100010
01000001001101001001100100010
01010010000011001001100100010
01010100100000101001100100010
00000001111000101001100100010
10101001000000011001100100010
00000000010011111001100100010
00111000000110000101100100010
11010001000001000101100100010
10000010101001000101100100010
10100000010011000101100100010
00000111001000100101100100010
01010000001010100101100100010
00010100010010010101100100010
10000001001010010101100100010
00100100001001010101100100010
00001000100100110101100100010
11100000000000101101100100010
00110001100100000011100100010
01011000100010000011100100010
10000001001001100011100100010
01000100011000001011100100010
00000000100110011011100100010
00010010000000111011100100010
01101001000000000111100100010
00001000011010000111100100010
00100000000101100111100100010
01110010101010000000010100010
11001001011010000000010100010
10011010010101000000010100010
10000110101011000000010100010
00101100010111000000010100010
00101111000100100000010100010
10010010101100100000010100010
01101100001001100000010100010
01100110000011010000010100010
00010011010100110000010100010
11010000000110110000010100010
00011010111000001000010100010
10111001000100001000010100010
10100110010100001000010100010
10110100100010001000010100010
01100001001110001000010100010
01010100010011001000010100010
01001110000010101000010100010
01010100100100011000010100010
10100001100000111000010100010
11001010101000000100010100010
00010101001101000100010100010
10000000011111000100010100010
01001101100000100100010100010
00010001101010100100010100010
00110011000001100100010100010
10000101110000010100010100010
00001010110100010100010100010
11000001001001010100010100010
10100000100011010100010100010
10001110000000110100010100010
00000010000111110100010100010
10100101001000001100010100010
01000011010010001100010100010
01011000000100101100010100010
00000100010110011100010100010
11010011000010000010010100010
01000110011010000010010100010
01101000100101000010010100010
11001100000011000010010100010
01110001100000100010010100010
00100101011000100010010100010
01001011000001100010010100010
00100001000111100010010100010
00110010000110010010010100010
10010001000001110010010100010
01000000110001110010010100010
00011101000010001010010100010
00110001010001001010010100010
00010010001101001010010100010
00100010010010101010010100010
00100000001011011010010100010
00000100001100111010010100010
00010011110000000110010100010
00100010010101000110010100010
00000001101100010110010100010
01110010000000001110010100010
00001100000101001110010100010
10000010100000011110010100010
01111001001000000001010100010
11010000111000000001010100010
11010101000100000001010100010
00010110110100000001010100010
01000101011001000001010100010
01000011100100100001010100010
10011001000010100001010100010
10100100000011100001010100010
11100001000010010001010100010
00110000011001010001010100010
01001001010000110001010100010
10001000001100110001010100010
00001000010101101001010100010
01001010001000011001010100010
10010010000100011001010100010
00111000110000000101010100010
01001000011100000101010100010
10001001000101000101010100010
00000010110010100101010100010
10001000010010010101010100010
01100000000011001101010100010
10000001010000101101010100010
00000010001001101101010100010
00001011010100000011010100010
01101010000010000011010100010
01010010100001000011010100010
00000000101111000011010100010
10101100000000001011010100010
01010000001010001011010100010
00011100001000000111010100010
10010000100010000111010100010
00000100100100100111010100010
10100000000000110111010100010
01000101101100000000110100010
00001110011100000000110100010
01011100000101000000110100010
00011000010110100000110100010
00101001100010010000110100010
10100000001110010000110100010
01010000101001010000110100010
00000100100111010000110100010
01000100001010110000110100010
01011001100000001000110100010
10000000011010101000110100010
10010000100001101000110100010
00110101000000011000110100010
01010010010000011000110100010
00001001010001011000110100010
01010111000000000100110100010
11110000001000000100110100010
01000100110010000100110100010
10000101000001100100110100010
10100011000000010100110100010
00000000111000110100110100010
00000100101001001100110100010
00010000100010011100110100010
10100010101000000010110100010
00110100000011000010110100010
11100000000100100010110100010
01001101000000010010110100010
00000010110100001010110100010
10001000000110001010110100010
00100101100000000110110100010
01001010000100000110110100010
01000001001000100110110100010
00001000000010110110110100010
10110001010000000001110100010
10011000100100000001110100010
00100101000110000001110100010
00001100001011000001110100010
00001110100000100001110100010
00000011100010001001110100010
00010001000100101001110100010
00100010001010000101110100010
11000000100000010101110100010
00100000010100001101110100010
00010000101000100011110100010
00100001001000001011110100010
01001000000000101011110100010
00110100101110000000001100010
01011010101001000000001100010
00100101111001000000001100010
11011000010011000000001100010
11000101110000100000001100010
10110010010100100000001100010
00101001110010100000001100010
01011000001110100000001100010
01110110001000010000001100010
00010101110100010000001100010
01101000101100010000001100010
01101101000000110000001100010
11000010011000110000001100010
10001100000110110000001100010
10011000100001110000001100010
10110001110000001000001100010
00001110011010001000001100010
10011011000001001000001100010
01000110100011001000001100010
00100000011110101000001100010
00000111010001101000001100010
01101010010000011000001100010
10010100001001011000001100010
10000010100100111000001100010
00000110101101000100001100010
11001000100010100100001100010
10100100001001100100001100010
10001101001000010100001100010
01100011000001010100001100010
00101011000100001100001100010
00010001101100001100001100010
10100010010010001100001100010
00111000100001001100001100010
01100001000010101100001100010
00000000101011101100001100010
00001000001100111100001100010
11010110010000000010001100010
10101110001000000010001100010
10100101010100000010001100010
00001101101100000010001100010
10001010010110000010001100010
10000011101001000010001100010
00110110000001100010001100010
01101000000011100010001100010
00010000001111010010001100010
01010101000100001010001100010
10010000011100001010001100010
00110010001010001010001100010
00000001100101101010001100010
00100010000101011010001100010
00000000110011011010001100010
11000000000010111010001100010
01000100010110000110001100010
00110000011001000110001100010
10010010000101000110001100010
11100010000000100110001100010
10010000110000010110001100010
00100100101000010110001100010
00110000000100101110001100010
10001011011000000001001100010
00011000111100000001001100010
10011100001010000001001100010
00010100001101100001001100010
10010111000000010001001100010
00100101000011010001001100010
00100000010101110001001100010
10001110100000001001001100010
11100100010000001001001100010
00101010000011001001001100010
10001001000100101001001100010
00001001010010011001001100010
10000101010010000101001100010
01010011000000100101001100010
01100000011000100101001100010
00001001001010100101001100010
10001000010001100101001100010
01001110000000010101001100010
10000100100100010101001100010
00010010000110010101001100010
01100010100000001101001100010
00000001010101001101001100010
00000101000000111101001100010
00110101001000000011001100010
01100110000100000011001100010
00011001100001000011001100010
01001010001000100011001100010
00011000010010100011001100010
00000110001001010011001100010
00000011100000110011001100010
01000000110000101011001100010
01000000001100011011001100010
10100001000000001111001100010
11010001001010000000101100010
11000111000001000000101100010
01001010010101000000101100010
10010010100011000000101100010
10100110100000100000101100010
10001000110100100000101100010
10111000000010100000101100010
01000010001011100000101100010
00000100111010010000101100010
01000110000110010000101100010
00011110000000110000101100010
01000000100101110000101100010
00000111100100001000101100010
01000000101110001000101100010
11000100100000011000101100010
00011000001010011000101100010
00100110000011000100101100010
10000001000111000100101100010
01000100101000100100101100010
00001000011001010100101100010
01000000010010110100101100010
00000011011000001100101100010
00100001100000011100101100010
00010010101100000010101100010
10000101100010000010101100010
11010000100000100010101100010
00000001011010100010101100010
01111000000000010010101100010
10000100010000110010101100010
00011100010000001010101100010
00001001001001001010101100010
00100101000000101010101100010
01100000000001001110101100010
01100001110000000001101100010
11100000001001000001101100010
01001100000010100001101100010
00000001101100010001101100010
00110000001000110001101100010
01001011000000001001101100010
10010000101000001001101100010
10000010010001001001101100010
10011010000000000101101100010
00010000000001101101101100010
00000101010001000011101100010
01000010010000010011101100010
10010000000001010011101100010
01110011010000000000011100010
10101001101000000000011100010
11000110100100000000011100010
11100000011100000000011100010
00000011111100000000011100010
10001111000010000000011100010
00111000011010000000011100010
01010101100001000000011100010
10001100001101000000011100010
00100010001111000000011100010
00111010100000100000011100010
01010100010100100000011100010
01000000111010100000011100010
10000001010101100000011100010
00011100000011100000011100010
00000011100011100000011100010
11011001000000010000011100010
00101000110001010000011100010
01001010000100110000011100010
10100010000010110000011100010
01101100100000001000011100010
00100101010010001000011100010
11000001000011001000011100010
10000110001000101000011100010
00001001100100011000011100010
00110000001100011000011100010
00010010000011011000011100010
10110110000000000100011100010
01010001000110000100011100010
10010000101001000100011100010
01100000100001100100011100010
00010011001000010100011100010
01000100011000010100011100010
00000100100010110100011100010
00000110110000001100011100010
10001000010100001100011100010
00001001000001101100011100010
11100000000000011100011100010
00011100000000011100011100010
10010001100100000010011100010
00101101000001000010011100010
10100000110000100010011100010
01010000001001100010011100010
00000110010100010010011100010
00000001011001010010011100010
11001010000000001010011100010
00001000001010101010011100010
01011000010000000110011100010
00000111000000100110011100010
10000000000110010110011100010
00100000100010001110011100010
01001010110000000001011100010
11000010001010000001011100010
10010100100000100001011100010
00101000000110100001011100010
00101100001000010001011100010
00010001100010010001011100010
00010001011000001001011100010
00000000101100101001011100010
01000000010001011001011100010
01100101000000000101011100010
00000100000111000101011100010
10000010000001010101011100010
00100111001000000000111100010
01011010000010000000111100010
01100001000101000000111100010
10000100010011000000111100010
10110000100000010000111100010
00010000010001110000111100010
10010100000100001000111100010
00001010100001001000111100010
01000001000000111000111100010
00001000101100000100111100010
00000010010110000100111100010
00100000001000101100111100010
00110010000000000011111100010
10001001000000000011111100010
01000100100000000011111100010
11000111110100000000000010010
10001001111110000000000010010
01110011010011000000000010010
10101100001111000000000010010
00111110100010100000000010010
01001101101010100000000010010
10110000100111100000000010010
10010100111100010000000010010
00010010111011010000000010010
10000110100111010000000010010
11010001011000110000000010010
00111001001010110000000010010
10000011101010110000000010010
01101100111000001000000010010
11000010101110001000000010010
01110001001101001000000010010
00011100011011001000000010010
11100001001010101000000010010
00110000111010101000000010010
00001011010110101000000010010
00011010110001101000000010010
10110100001001101000000010010
01010100100011101000000010010
11111001000000011000000010010
01100010010110011000000010010
01110110000001011000000010010
00000111110001011000000010010
11000101000101011000000010010
00011100100101011000000010010
10001010001101011000000010010
01000000111101011000000010010
10010001010011011000000010010
01001100010010111000000010010
10101011010100000100000010010
00111100010110000100000010010
00010101101110000100000010010
11110000010100100100000010010
00100110110100100100000010010
10000111010001100100000010010
01001000110101100100000010010
00010010010111100100000010010
00010111011000010100000010010
11011000010010010100000010010
00101100101010010100000010010
10100001110001010100000010010
01010010001010110100000010010
10001111000010001100000010010
00000011111010001100000010010
10000100110110001100000010010
11100000010011001100000010010
10011000000111001100000010010
11000000111000101100000010010
00111000100100101100000010010
01100001100001101100000010010
10110010010000011100000010010
10010001100000111100000010010
10001000001010111100000010010
00110111110000000010000010010
01010110101010000010000010010
00101110011010000010000010010
11010010011001000010000010010
01001011010101000010000010010
10001001001101100010000010010
00001010101011100010000010010
11101100001000010010000010010
00001011101100010010000010010
10101000010110010010000010010
01001110100000110010000010010
10000101110000110010000010010
00100100011100110010000010010
11000000010101110010000010010
10001011100001001010000010010
00100010110101001010000010010
01110010010000101010000010010
11011000000100101010000010010
00000110101100101010000010010
00010101001010101010000010010
00100111001000011010000010010
10100100100010011010000010010
01010001100010011010000010010
01001000000111011010000010010
10010010000001111010000010010
10010011101000000110000010010
01100110000110000110000010010
00000110011101000110000010010
00110100100011000110000010010
10110101000000100110000010010
11000000100011100110000010010
00111000110000010110000010010
01001101000010010110000010010
00000011010100110110000010010
00110000000101110110000010010
10100110000001001110000010010
00001010000101101110000010010
11000011000000011110000010010
01010000001100011110000010010
00001110111100000001000010010
10111101000010000001000010010
11010001001110000001000010010
10011100101001000001000010010
01100011100101000001000010010
00101101010101000001000010010
01011100000101100001000010010
10000010011101100001000010010
10100101101000010001000010010
01111010000100010001000010010
10001011010010010001000010010
00110100100110010001000010010
11000010110000110001000010010
00001100001110110001000010010
00111000010001110001000010010
00100001000111110001000010010
10010110010100001001000010010
00110001110100001001000010010
01100110001100001001000010010
10111010000001001001000010010
01101001000011001001000010010
00101011001000101001000010010
01000001100110101001000010010
10100100010001011001000010010
01011100110000000101000010010
00101001111000000101000010010
10001010100011000101000010010
01001110000010100101000010010
00011001010010100101000010010
00101000001011100101000010010
10001000110100010101000010010
01001000011000110101000010010
10000001001100110101000010010
00000010100110110101000010010
01000100100001110101000010010
10110001001000001101000010010
01000010010100101101000010010
00010010101000011101000010010
01011000000001011101000010010
11001100100010000011000010010
10000101010110000011000010010
00110110001001000011000010010
00001111000011000011000010010
01110100100000100011000010010
01010001010100100011000010010
11000110000001100011000010010
01010000001011100011000010010
11100000100100010011000010010
10010000001101010011000010010
10010000101010001011000010010
01001000100001101011000010010
00100100000101101011000010010
01100000011000011011000010010
01000011100010000111000010010
10000000111001000111000010010
01010000100101000111000010010
10010000000110100111000010010
10010100100000010111000010010
00000011001001010111000010010
00010000010011001111000010010
00000001011000101111000010010
10101000000000011111000010010
11110010001010000000100010010
10000101111001000000100010010
00110101100101000000100010010
10011000011101000000100010010
01010101001011000000100010010
11001011000100100000100010010
10010101010010100000100010010
10101000110010100000100010010
01010000101110100000100010010
00101011010001100000100010010
01111000000011100000100010010
00011010100110010000100010010
01001101010001010000100010010
01000010001111010000100010010
00001010011010110000100010010
00000100101101110000100010010
11100101100000001000100010010
01001100100110001000100010010
10110001000100101000100010010
10000110100001101000100010010
01101010001000011000100010010
11000100001010011000100010010
00010110010000111000100010010
00011000001100111000100010010
01100000000101111000100010010
11001001110000000100100010010
11000010011100000100100010010
00100001110110000100100010010
11110000100001000100100010010
00011111000000100100100010010
01100101000010100100100010010
00110010001100010100100010010
11000001000110010100100010010
11100010000000110100100010010
00001000100011110100100010010
01000111010000001100100010010
01011000101000001100100010010
01000001001001011100100010010
00000101000100111100100010010
10011011010000000010100010010
01100011011000000010100010010
10001101100100000010100010010
01011001001100000010100010010
10001010001110000010100010010
11101000010001000010100010010
10010001100001100010100010010
00010110000011100010100010010
00000101001110010010100010010
10001000101001010010100010010
00010000110101010010100010010
10011100000000110010100010010
00000000111011001010100010010
00110001010000011010100010010
00101000100100011010100010010
01000101101000000110100010010
00001000111100000110100010010
10010000110010000110100010010
01100000001001100110100010010
00010000101000110110100010010
10010000001001001110100010010
00100000000111001110100010010
00001100000010101110100010010
10110000101100000001100010010
01000001111100000001100010010
00000011010111000001100010010
00010011100100100001100010010
10110011000000010001100010010
00000100011011010001100010010
10000110000010110001100010010
01110010100000001001100010010
00011110001000001001100010010
10010000110001001001100010010
00100100100010101001100010010
10000000101000111001100010010
10101001000001000101100010010
00001100001101000101100010010
00010000101011000101100010010
10010010001000100101100010010
10000000100101100101100010010
00101010100000010101100010010
01010010010000010101100010010
00100001010000110101100010010
01101100000000001101100010010
10000000011010001101100010010
10000010000001011101100010010
01101000101000000011100010010
01010011000001000011100010010
00111000000100100011100010010
00000100110001100011100010010
00000110100100010011100010010
11000001000000110011100010010
10000001001100001011100010010
01000000010101001011100010010
00001000001010011011100010010
10001110000000000111100010010
00000010010010100111100010010
00110000000010010111100010010
01110101000110000000010010010
01011110001001000000010010010
10001101010011000000010010010
00100110110011000000010010010
10010010001111000000010010010
10100100111000100000010010010
10101010100100100000010010010
00000111011100100000010010010
01101001010010100000010010010
00110010101001100000010010010
00011011000011100000010010010
10111100100000010000010010010
00101110000110010000010010010
10010001100101010000010010010
11000100100010110000010010010
10110101010000001000010010010
01010100011100001000010010010
01100011100010001000010010010
10101000010101001000010010010
00111000100011001000010010010
10011110000000101000010010010
01110000110000011000010010010
10010011001000011000010010010
11000011000101000100010010010
01000001011011000100010010010
00110001110000100100010010010
10000000101110100100010010010
01010000001101100100010010010
01011001001000010100010010010
01000010110010010100010010010
00000011001110010100010010010
00010100101001010100010010010
00011000000110110100010010010
01001010001100001100010010010
01011100000010001100010010010
00110100000101001100010010010
10000001000011101100010010010
00100000100110011100010010010
00110000001000111100010010010
01101101100000000010010010010
11000001110010000010010010010
00100011001010100010010010010
00101000110001100010010010010
00001111010000010010010010010
01000100101100010010010010010
01111000000010010010010010010
10010010010010010010010010010
00010001001011010010010010010
00011000110100001010010010010
10001000011010001010010010010
00100100101001001010010010010
01000010010001011010010010010
01001001000100100110010010010
11000100000001010110010010010
00100101000010001110010010010
11010011010000000001010010010
01001111000100000001010010010
01011001100010000001010010010
11000101100001000001010010010
00011001001100100001010010010
10000011000110100001010010010
01010110100000010001010010010
10000010101100010001010010010
11001010100000001001010010010
00010000101101001001010010010
00000110010010101001010010010
11100000001000100101010010010
00000011101000100101010010010
00010100100010100101010010010
00001110001000010101010010010
10000001100010010101010010010
00001001010001010101010010010
10011010001000000011010010010
01000010110100000011010010010
00000001011101000011010010010
11001000010000010011010010010
00000000111000110011010010010
00001001101000001011010010010
01110000000001001011010010010
10000100100000101011010010010
00000001010010011011010010010
00010110010000000111010010010
01001010000001000111010010010
00101100000000100111010010010
00000100001100001111010010010
01111011000000000000110010010
00101001011100000000110010010
01001010010011000000110010010
00110010010010100000110010010
01010001010001100000110010010
00000000011111100000110010010
01100010100100010000110010010
10010100000110010000110010010
10010000110000110000110010010
00101100001000110000110010010
00010010000101110000110010010
00010111000100001000110010010
01000100110001001000110010010
10100001001001001000110010010
01010000000111001000110010010
11000000100100101000110010010
00001110000001011000110010010
00010001000010111000110010010
11011000000100000100110010010
10000110010010000100110010010
00001001101010000100110010010
00000110100101000100110010010
01000010000110100100110010010
00100010000011010100110010010
01000001100000110100110010010
10110000000010001100110010010
01001000000001101100110010010
00101001000000011100110010010
01011000100001000010110010010
10000010010101000010110010010
00001110000100100010110010010
10100100000001100010110010010
10000011100000010010110010010
00001010100010001010110010010
10000000000011011010110010010
00001100100000010110110010010
01000000010010001110110010010
00000011000000101110110010010
11100000110000000001110010010
00110100010100000001110010010
00000100101110000001110010010
10010110000001000001110010010
01100100001001000001110010010
00000010111001000001110010010
00000001110010100001110010010
10000101010000010001110010010
00011001000001001001110010010
10100010000000101001110010010
00010001011000000101110010010
00100000101000001101110010010
00000100000010011101110010010
00101000010010000011110010010
01010000000100010011110010010
01100010111100000000001010010
11101100010010000000001010010
10000110111010000000001010010
01010011100110000000001010010
00001011110011000000001010010
00110000011111000000001010010
10010111100000100000001010010
10011001010100100000001010010
00101101110000010000001010010
11010110000100010000001010010
01111000001001010000001010010
00000101101011010000001010010
01000111010000110000001010010
10110000101000110000001010010
00000010110101110000001010010
10000100010011110000001010010
11000101011000001000001010010
00110011011000001000001010010
00101110010100001000001010010
00110101100010001000001010010
10100100100101001000001010010
10001100100010101000001010010
11001000010001101000001010010
00010110001010011000001010010
01001011101000000100001010010
11000100101100000100001010010
01110000100010100100001010010
00101010100001100100001010010
10000001101001100100001010010
00000100100111100100001010010
01010000111000010100001010010
10010000010101010100001010010
00001000101101010100001010010
01001010000011010100001010010
01100000010001110100001010010
10010101000100001100001010010
00101000011001001100001010010
01100001000100011100001010010
00001001100010011100001010010
10101010110000000010001010010
10111001001000000010001010010
11011010000010000010001010010
10000001110101000010001010010
11001001100000100010001010010
10110000010001100010001010010
01101011000000010010001010010
01110000010100010010001010010
01111000100000001010001010010
01000001010110001010001010010
00100010001001101010001010010
11100000000101000110001010010
00011100000101000110001010010
01000011000001100110001010010
00100010100100010110001010010
10000000101010010110001010010
11010000000000110110001010010
01101110100000000001001010010
00010100110011000001001010010
00001010001111000001001010010
01000011001010100001001010010
00100000110110100001001010010
01000100011001100001001010010
10101000000101100001001010010
00100110000011100001001010010
01100001100010010001001010010
00001000111010010001001010010
10011000000110010001001010010
00011010100001010001001010010
11000001001001010001001010010
01001000010101010001001010010
11001100000000110001001010010
00010001110000110001001010010
01000000101100110001001010010
01001010011000001001001010010
01000100110100001001001010010
00101000101100001001001010010
10001001001010001001001010010
01010001010001001001001010010
10010000100100101001001010010
00110100001010000101001010010
10100010010001000101001010010
00000111000100100101001010010
00100110000000011101001010010
00000000011100011101001010010
01010001101000000011001010010
00100010101010000011001010010
01010100000110000011001010010
00000001010011100011001010010
10011100000000001011001010010
10100000010100001011001010010
00110001000000101011001010010
00000101100000011011001010010
00001101001000000111001010010
10000100000011000111001010010
10000001010000010111001010010
11000000001000001111001010010
00100000100001001111001010010
10101111000000000000101010010
00100101010011000000101010010
00001110110000100000101010010
00011001001001100000101010010
00101010000101010000101010010
10111000010000001000101010010
10000110001100001000101010010
01100011000000101000101010010
01010000110000101000101010010
01001000001010101000101010010
10000010100010011000101010010
01100100010100000100101010010
10000101001010000100101010010
00100000111000100100101010010
10001001000000110100101010010
00010010010010001100101010010
00001100101010000010101010010
10010001000110000010101010010
01001010001001000010101010010
00000111000101000010101010010
01000001100001001010101010010
00011010000000101010101010010
00100000010010101010101010010
11001000000000011010101010010
01010010100000000110101010010
10100010000010000110101010010
00000001000011010110101010010
10000000000100101110101010010
00100000001000011110101010010
10001010101000000001101010010
00010101001100000001101010010
11000010010010000001101010010
01100000000111000001101010010
11110000000000100001101010010
00010000011010100001101010010
10000011000001100001101010010
01000011000100010001101010010
00001000010011001001101010010
01010000001000011001101010010
00001000100000110011101010010
00000110010000001011101010010
01101000101000100000011010010
01000001110100100000011010010
00000101010101010000011010010
00101001000011010000011010010
01110001000000110000011010010
00010100001100110000011010010
10100000110010001000011010010
00100111000001001000011010010
00011010000101001000011010010
00000010101011001000011010010
01001100000100101000011010010
00100001000110101000011010010
00000011100000111000011010010
10000001010110000100011010010
00010010110001000100011010010
00001101000010100100011010010
10000110100000010100011010010
00000000001011110100011010010
01100000001010001100011010010
00000110000110001100011010010
01000000100101001100011010010
10010000010000101100011010010
00011001010010000010011010010
10000010100110000010011010010
10010011000001000010011010010
01100001001001000010011010010
10101000000010100010011010010
00000000101101100010011010010
01000000011010010010011010010
00001110001000001010011010010
10001001000100001010011010010
01000000000011101010011010010
00110000101000000110011010010
00000101100100000110011010010
00100000010011000110011010010
10011000110000000001011010010
00001110010001000001011010010
10100000101001000001011010010
00010000000111100001011010010
11100001000000001001011010010
00000011001100001001011010010
10010010000010001001011010010
00111000000000011001011010010
01110000010000000101011010010
00100001000001100101011010010
00010001000100010101011010010
00000001110000001101011010010
00001010000000101101011010010
01001000001100000011011010010
00001000100011000011011010010
01100010000000100011011010010
00010000010001010011011010010
00000010000010010111011010010
01100110000010000000111010010
00010000110110000000111010010
10110000000101000000111010010
10000001100011000000111010010
00011100100000001000111010010
10100100000000011000111010010
00110100000000100100111010010
00011000000001010100111010010
00000010010000110100111010010
00000000100010101100111010010
01000100001000100010111010010
00001001001000010010111010010
00100000000100110010111010010
00010000001100001010111010010
10000000011100000001111010010
10001100000010000001111010010
00100010001000010001111010010
00100001100000000011111010010
11000000000001000011111010010
11110001100100000000000110010
10100101110010000000000110010
10010011010110000000000110010
10001100110101000000000110010
11000110001101000000000110010
01001010011001100000000110010
10100010010011100000000110010
11101000110000010000000110010
10010101001010010000000110010
10000001011101010000000110010
00110001100011010000000110010
01011001100000110000000110010
00101100000011110000000110010
00011111010000001000000110010
11100010011000001000000110010
00011010001110001000000110010
10100111000000101000000110010
01101001000100101000000110010
00010001011100101000000110010
00001100001101101000000110010
00110010100100011000000110010
01000111000010011000000110010
11000000001100111000000110010
00010000101001111000000110010
11101010000001000100000110010
10110000001101000100000110010
00001110101000100100000110010
10100001011000100100000110010
10010100100100100100000110010
01000001110010100100000110010
10011001000001010100000110010
10000010001001110100000110010
11010001010000001100000110010
00111001000010001100000110010
01100100100010001100000110010
00000110001011001100000110010
10001000100001101100000110010
11001100000000011100000110010
00000100111000011100000110010
11001111000000000010000110010
01000101011100000010000110010
10101100010000100010000110010
11000010101000100010000110010
00011011000100100010000110010
01000101000011100010000110010
00010110001100010010000110010
10010000100110010010000110010
01100001000101010010000110010
00010010110000110010000110010
10000001111000001010000110010
00101000101010001010000110010
01010100001001001010000110010
10100000100100101010000110010
10000100010100011010000110010
10001001000010011010000110010
00001010001000111010000110010
01101000010100000110000110010
00110010010010000110000110010
00000101110001000110000110010
00111000001000100110000110010
01000010011000010110000110010
10000110000010010110000110010
10001000000100110110000110010
00001001001100001110000110010
01001010000010001110000110010
10000010010000101110000110010
00000000000011111110000110010
01110111000000000001000110010
01101100000110000001000110010
11010000010010100001000110010
00110010000101100001000110010
01000110001000110001000110010
00100101011000001001000110010
11000011000100001001000110010
00010110100010001001000110010
10001000100110001001000110010
01000000110011001001000110010
00001101000001011001000110010
00100010101100000101000110010
00001010010110000101000110010
00110001010001000101000110010
01010001000010010101000110010
10000100000101001101000110010
00011100100100000011000110010
01110000001100000011000110010
00001100011000010011000110010
01101000000000110011000110010
01011000010000001011000110010
00000010011010001011000110010
11010010000000000111000110010
00001000100010100111000110010
00100001100000010111000110010
00000000110100001111000110010
01011010110000000000100110010
10111010000100000000100110010
10001110100010000000100110010
01101000001101000000100110010
01101110000000100000100110010
00011000100101100000100110010
00011100001001010000100110010
00000011101001010000100110010
11000100000001110000100110010
11010110000000001000100110010
00010100101100001000100110010
10110000001000011000100110010
00101000010010011000100110010
00001100100000111000100110010
00110110100000000100100110010
01000100001110000100100110010
10010000010001100100100110010
00010011100010000010100110010
00100100100110000010100110010
00010001011001000010100110010
10000100001011000010100110010
10100001000010100010100110010
00001001110000010010100110010
00100000011100001010100110010
00110000000001101010100110010
00010100000010011010100110010
10101000100000000110100110010
11000100010000000110100110010
00100011000001000110100110010
00011000000011000110100110010
10101000001010000001100110010
01000010100110000001100110010
11001000100001000001100110010
01010100010001000001100110010
00011010000010100001100110010
00100000011001100001100110010
00110000110000010001100110010
01100001001000010001100110010
00010000000111010001100110010
00000100010110001001100110010
10000011010000000101100110010
01001010001000000101100110010
00000100000011100101100110010
10000010000100100011100110010
01000001000010001011100110010
00111000101100000000010110010
10000111000100010000010110010
00011100010100010000010110010
10000000111010010000010110010
01010011000001010000010110010
01100010010000110000010110010
00010110000010110000010110010
10100000000101110000010110010
00010001110010001000010110010
00000011011001001000010110010
00101000011000101000010110010
00000100101010101000010110010
01100100001000011000010110010
00000101010000111000010110010
00101101010000000100010110010
10011000001010000100010110010
11001000010000100100010110010
00010010011000100100010110010
00100100000110100100010110010
01000101000100001100010110010
00011000010001001100010110010
00000000001101011100010110010
11110000010000000010010110010
00100001110100000010010110010
10100001001000010010010110010
00001000001110010010010110010
00101011000000001010010110010
10010000000010101010010110010
00010000011000011010010110010
11000000001100000110010110010
10000001100000100110010110010
00010100100000001110010110010
01101000010001000001010110010
10010001001001000001010110010
01000100110000100001010110010
00110100001000100001010110010
11000100000010001001010110010
00000010000111001001010110010
00011000100000101001010110010
01000001100000011001010110010
10001100100000000101010110010
00000111000001000101010110010
00010000000001110101010110010
00000001001010001101010110010
00000010010000011101010110010
01000100000101000011010110010
10000000010001100011010110010
00100010000001010011010110010
00000001000100110011010110010
00000111110000000000110110010
11000001010100000000110110010
11010000100010000000110110010
10000011001010000000110110010
00010100011010000000110110010
10000100001100100000110110010
00001100010001100000110110010
01001000011000010000110110010
10001000110000001000110110010
01101000000010000100110110010
00010001100001000100110110010
00000101001000010100110110010
10000000000000111100110110010
00001001000101000010110110010
00000000100011100010110110010
01100000100000001010110110010
01000010000001100001110110010
00001011000000010001110110010
00001000001100001001110110010
10000000000110000101110110010
01010000000000001101110110010
00010101000000000011110110010
00000010100000000111110110010
01100101001010000000001110010
00100011010101000000001110010
00100110011000100000001110010
00101100100100100000001110010
11100000000110100000001110010
11010001000001100000001110010
01000010101010010000001110010
00001011000110010000001110010
00100100010110010000001110010
01000001010011010000001110010
10001000001011010000001110010
10010100010010001000001110010
11000000101001001000001110010
00010000100111001000001110010
10101000000100011000001110010
00110000010001011000001110010
00100001001000111000001110010
10001110000100000100001110010
11000000011010000100001110010
00001100010011000100001110010
00000000011101100100001110010
00000001100100110100001110010
00111100000010000010001110010
01010000110010000010001110010
00100100001101000010001110010
01000010000111000010001110010
00000110100010100010001110010
00000000111100010010001110010
00100000100001110010001110010
10010010100000001010001110010
01000011001000001010001110010
00001100100001001010001110010
10100000000011001010001110010
10010100001000000110001110010
01100000000010010110001110010
01001101010000000001001110010
10110000011000000001001110010
10000011100010000001001110010
00000101100101000001001110010
10000000010111000001001110010
00010101000010100001001110010
00000010101001100001001110010
00010100101000010001001110010
01000000000101101001001110010
10000000110000011001001110010
00010011010000000011001110010
01000100000000100111001110010
00010000000000011111001110010
01110000101000000000101110010
00010110010100000000101110010
00001000011110000000101110010
11010000010000010000101110010
00110010000010010000101110010
10100001000001010000101110010
00100010110000001000101110010
00000100011001001000101110010
00101100001000000100101110010
01000011000010000100101110010
10000100100001000100101110010
10000000001100010100101110010
00001000010000101100101110010
10000010011000000010101110010
01001100000100000010101110010
01000000010001100010101110010
00000000101000101010101110010
00001010000000010110101110010
00000100000100110001101110010
00001001000100000101101110010
00100010000000100101101110010
00000000100010010101101110010
10100100000000000011101110010
00011000001000000011101110010
00110100110000000000011110010
10110001000010000000011110010
00000110000101100000011110010
01000001001100010000011110010
10000101100000001000011110010
10000000001110001000011110010
00000000110001101000011110010
00010000010010010100011110010
00101000000000110100011110010
00001010010000100010011110010
00000101000010010010011110010
01001000000010010001011110010
00100100000100001001011110010
00000001000001001011011110010
00100001010000100000111110010
01000010000100001000111110010
00100000001010000010111110010
00000100010000000101111110010
01110011111000000000000001010
01000110111101000000000001010
10011111000011000000000001010
00110110100111000000000001010
10101001101001100000000001010
11010100010101100000000001010
11001010010011100000000001010
11000101111000010000000001010
11101000011010010000000001010
10010011011010010000000001010
10011100011001010000000001010
00011010110101010000000001010
01010001101010110000000001010
00100110011010110000000001010
00001001011011110000000001010
01011010011100001000000001010
01101000101110001000000001010
10001100100111001000000001010
01000011100111001000000001010
01010011010001101000000001010
00001011001101101000000001010
00011001101100011000000001010
01101100001001011000000001010
10010110000101011000000001010
00101001000111011000000001010
11000010101000111000000001010
10110110001100000100000001010
01100011010101000100000001010
00000101111011000100000001010
11100000100111000100000001010
10001010001111000100000001010
10101000110100100100000001010
00001111001010100100000001010
11011000000110100100000001010
00011100001101100100000001010
00111010000011100100000001010
10001110010010010100000001010
01100010001110010100000001010
01010101100001010100000001010
01010010011001010100000001010
00000011101101010100000001010
10100010100010110100000001010
01001100010001110100000001010
11100000001001110100000001010
11101100100000001100000001010
10100001011001001100000001010
00110100001011001100000001010
10111001000000101100000001010
00011110010000101100000001010
01110000110000101100000001010
00010011101000101100000001010
01000101010100101100000001010
00100010011100101100000001010
01001000101001101100000001010
11001001001000011100000001010
01001010100010011100000001010
01000100000111011100000001010
01100101110010000010000001010
11101001000101000010000001010
11000110001011000010000001010
01011000101011000010000001010
00101010010111000010000001010
10011010110000100010000001010
01010010101100100010000001010
01001100011100100010000001010
10000101101010100010000001010
00111000100101100010000001010
10101100000011100010000001010
01100110101000010010000001010
01100001011100010010000001010
00011101100010010010000001010
10000010111001010010000001010
10110000100011010010000001010
11101010000000110010000001010
00001111010001001010000001010
00000101001111001010000001010
00110100101000101010000001010
00010010010110101010000001010
00100001010101101010000001010
10001001010100011010000001010
11100001000010011010000001010
01100000110001011010000001010
00000110000011111010000001010
11110010100000000110000001010
11001000110010000110000001010
00110110010001000110000001010
01010011000010100110000001010
00110001101000010110000001010
00101110000100010110000001010
10100101000100001110000001010
00011001001010001110000001010
00001100010110001110000001010
01110000000101001110000001010
10100000010010101110000001010
00010000110010011110000001010
00100000100100111110000001010
10011011101000000001000001010
00111011000101000001000001010
10010101001101000001000001010
00100101111000100001000001010
01101001001100100001000001010
01000100110110100001000001010
00000111000111100001000001010
01001011100100010001000001010
11011000100010010001000001010
10110001010001010001000001010
00010001011100110001000001010
10011010000001110001000001010
01100010000011110001000001010
11110100000100001001000001010
00000111110100001001000001010
00110111000010001001000001010
01010010101010001001000001010
10010000011110001001000001010
11000100011001001001000001010
01100000011010101001000001010
10001110001000011001000001010
00000001111010011001000001010
00110100100001011001000001010
10001000010010111001000001010
01101100010010000101000001010
10101001001010000101000001010
00010011010110000101000001010
00011000100111000101000001010
01000111100000100101000001010
10000011011000100101000001010
11010001000000110101000001010
00000101010010110101000001010
10010001100100001101000001010
11010010000001001101000001010
00101010100001001101000001010
01001001000010101101000001010
00100100010001101101000001010
01100001100000011101000001010
00101000010100011101000001010
01010110110000000011000001010
01001101101000000011000001010
00101100110100000011000001010
10100001101100000011000001010
01000101010101000011000001010
11100100001000100011000001010
01001010100010100011000001010
00011001000011100011000001010
00110010100100010011000001010
00000110011100010011000001010
01001010001001010011000001010
10100000000110110011000001010
01011100000010001011000001010
00010000110101001011000001010
00001010011000101011000001010
01000110000100101011000001010
00001010000110011011000001010
00000010001101100111000001010
00010100000011010111000001010
01001000000100110111000001010
10000000010001110111000001010
10000110010000001111000001010
10001000101000001111000001010
00010111011100000000100001010
11011100100001000000100001010
01101000110101000000100001010
10100011110000100000100001010
10010100111000100000100001010
01011110000100100000100001010
00111100010010100000100001010
01000001011110100000100001010
00111110001000010000100001010
10000110101100010000100001010
00110101000011010000100001010
00001100101011010000100001010
01000111000001110000100001010
10000100000111110000100001010
10101101010000001000100001010
11010010100100001000100001010
01100011001010001000100001010
10011010010001001000100001010
01000101101001001000100001010
00010100010111001000100001010
10001100001010101000100001010
10000000110011101000100001010
01000110011000011000100001010
01000000110110011000100001010
00100100001110011000100001010
00000011010011011000100001010
00110010000010111000100001010
01011001011000000100100001010
10001010111000000100100001010
10110001010100000100100001010
10000101100110000100100001010
00100010110011000100100001010
11001101000000100100100001010
10100100100001100100100001010
11001000100100010100100001010
00100001011010010100100001010
11010000001000101100100001010
00001011000100011100100001010
00101100000000111100100001010
11001010010100000010100001010
00100010111100000010100001010
00001011110010000010100001010
00000001111001100010100001010
01001001000110010010100001010
11000100100000110010100001010
00010100010100110010100001010
01000010010010110010100001010
00001010000101110010100001010
11001001100000001010100001010
01010001000011001010100001010
00010000001101101010100001010
10000111000000011010100001010
00101001001000011010100001010
10000000101010011010100001010
10101011000000000110100001010
00011101000100000110100001010
10010010000011000110100001010
01001010001000100110100001010
10110100000000010110100001010
01000000001101010110100001010
01000010000110001110100001010
01000001000000111110100001010
10111010000010000001100001010
00101000111010000001100001010
01110110000001000001100001010
01010000111001000001100001010
10011001000100100001100001010
01110001000010100001100001010
00010101100001100001100001010
00101000000111100001100001010
00100011100001010001100001010
01001000010011010001100001010
00101010010000110001100001010
01000010001100110001100001010
11100010010000001001100001010
01001000010100101001100001010
01011010000000011001100001010
00000001100100111001100001010
01001010000101000101100001010
00100110000010100101100001010
10010000010010100101100001010
00000000101110010101100001010
00001000001001110101100001010
10100000001100001101100001010
11000100000000011101100001010
10100110000100000011100001010
10001100010010000011100001010
00101001100000100011100001010
00010010001010100011100001010
01010101000000010011100001010
00000001001011010011100001010
00010011010000001011100001010
01100000100010001011100001010
10001000000001011011100001010
01000000110100000111100001010
00100000011000100111100001010
00000100000101001111100001010
11101010110000000000010001010
11010010101001000000010001010
01001001111001000000010001010
01010110011000100000010001010
01110001010100100000010001010
00100101001110100000010001010
11000001001011100000010001010
01011010010010010000010001010
00010111000110010000010001010
11000000101110010000010001010
00100010101011010000010001010
11100101000000110000010001010
11001000010100110000010001010
11100110001000001000010001010
00101110100010001000010001010
01011000100101001000010001010
01000000111100101000010001010
10001010100001101000010001010
10010100000011101000010001010
01001100100000111000010001010
01000001000110111000010001010
00011101101000000100010001010
11100001001100000100010001010
11010001100010000100010001010
10100100110010000100010001010
00001000111110000100010001010
00001101010101000100010001010
00010100010110100100010001010
01101000101000010100010001010
10110010000001010100010001010
10001100100001010100010001010
01000110000010110100010001010
00010001000101110100010001010
10001011010000001100010001010
01100000010110001100010001010
00110001100001001100010001010
00001010000110101100010001010
01110100000000011100010001010
00010010001100011100010001010
11001101010000000010010001010
00101111001000000010010001010
10110101000010000010010001010
01010111000001000010010001010
10100100010100100010010001010
00001110010010100010010001010
10011011000000010010010001010
00110000010101010010010001010
01001000001010110010010001010
00011100000100101010010001010
00000011100100101010010001010
01110000000010101010010001010
01111001000000000110010001010
00011010010100000110010001010
11001000000100001110010001010
00010110000010001110010001010
10000100001001001110010001010
01110101100000000001010001010
00110000111100000001010001010
00001101110010000001010001010
11010100001010000001010001010
01100011000110000001010001010
00110000100011100001010001010
10100100011000010001010001010
10001100000110010001010001010
10001001001001010001010001010
00010010101000110001010001010
00011001010100001001010001010
00001011001010001001010001010
01001010010001001001010001010
10100000110000101001010001010
00100001001100011001010001010
01000100010010011001010001010
01010001000001011001010001010
01000010101100000101010001010
11000010010010000101010001010
10000110000101000101010001010
00111000000100100101010001010
00000100110100010101010001010
01000001001010010101010001010
00100101000001010101010001010
01010000011000001101010001010
00000101000110001101010001010
01000100100001001101010001010
00000000000011111101010001010
00001011100001000011010001010
10010010010001000011010001010
11000000100011000011010001010
00001000101100100011010001010
01010000000101100011010001010
11000110000000010011010001010
01110000001000010011010001010
10000001100000110011010001010
00001100000001110011010001010
00000110101000001011010001010
10000000011100000111010001010
10001000000010100111010001010
00011000000001001111010001010
10111001100000000000110001010
10110100010001000000110001010
01101000001011000000110001010
10001001010010100000110001010
10000011010100010000110001010
00000101011001010000110001010
10001000101000110000110001010
00110001000110001000110001010
00101000100001011000110001010
01100001110000000100110001010
10010000101100000100110001010
00011011000001000100110001010
01000110010001000100110001010
00100010001001100100110001010
01010000010000110100110001010
00010100100000101100110001010
00100011010001000010110001010
11000100000101000010110001010
00001101000011000010110001010
01100110000000100010110001010
00111000001000100010110001010
10000000001110100010110001010
01000001101000010010110001010
00100101000100010010110001010
00010000000011110010110001010
10001010001000001010110001010
10100000100100001010110001010
00001000010001101010110001010
00010000011001000110110001010
00011110010000000001110001010
10101000010100000001110001010
01101001000000010001110001010
00000110000011010001110001010
00010100001100001001110001010
10100100000010001001110001010
10000010100000011001110001010
00101100001000000101110001010
00000001001101000101110001010
00000010011000010101110001010
01000001010010000011110001010
00100000100001000111110001010
11000111010010000000001001010
11010010001110000000001001010
00010001111110000000001001010
10111000110001000000001001010
10100100101011000000001001010
00111101000100100000001001010
10001011000110100000001001010
10010011001001100000001001010
01010100101001100000001001010
01001001010101100000001001010
00001101100011100000001001010
10001010101010010000001001010
01000010010111010000001001010
01100001110000110000001001010
00101000010110110000001001010
00100000101101110000001001010
11011110000000001000001001010
10010101010001001000001001010
01110010000011001000001001010
01001010110000101000001001010
00101100100100011000001001010
00100011001001011000001001010
00000001110101011000001001010
00001100010011011000001001010
00011010000100111000001001010
11011000101000000100001001010
00111000011100000100001001010
01011101000010000100001001010
10100011100001000100001001010
11000100011000100100001001010
10001110000001100100001001010
00100101010100010100001001010
00111100000001010100001001010
10011000010000110100001001010
01000000100011110100001001010
10101010001000001100001001010
01001001100100001100001001010
10001000000110011100001001010
10000010010001011100001001010
10101101100000000010001001010
10000100111100000010001001010
10001001001011000010001001010
00101000101010100010001001010
00100101001001100010001001010
00000000011111100010001001010
01101100010000010010001001010
01010001001001010010001001010
00000110100101010010001001010
00100001010011010010001001010
00010011010000110010001001010
10100011010000001010001001010
01001010001010001010001001010
10010100000110001010001001010
01011000010001001010001001010
00001001010010101010001001010
00100010100010011010001001010
10000001000001111010001001010
00011001110000000110001001010
01100010010010000110001001010
00110010001000100110001001010
11000000100100100110001001010
00101000010001100110001001010
11001000000001010110001001010
00100100000010110110001001010
00001000100011001110001001010
00010101000000101110001001010
10000100100000011110001001010
10110110100000000001001001010
01100010101001000001001001010
10000001100111000001001001010
10000110001010100001001001010
00100100110010010001001001010
00010101101000001001001001010
00110010010100001001001001010
10101100000001001001001001010
01001001001001001001001001010
00001000100101101001001001010
01110000000000111001001001010
00001110011000000101001001010
01000100001101000101001001010
10010010000100100101001001010
10010000100001010101001001010
00100001001000101101001001010
00010101010010000011001001010
00101110000000100011001001010
01000001011000100011001001010
11010000000010100011001001010
01000011100000001011001001010
00010110000000011011001001010
00000111000001000111001001010
00000001100010010111001001010
00100000001001010111001001010
01000000000001101111001001010
00110101110000000000101001010
01101001101000000000101001010
00001100110110000000101001010
00101110100001000000101001010
01000001110011000000101001010
01110010100000100000101001010
11100000000110010000101001010
00000011100110010000101001010
00011010000011010000101001010
00111011000000001000101001010
01000011010100001000101001010
00010101000100011000101001010
01000010100001011000101001010
00000100101000111000101001010
01100111000000000100101001010
00010001001011000100101001010
00001010010100100100101001010
11100010001000000010101001010
10011000011000000010101001010
00010010010101000010101001010
00000010101011000010101001010
01011001000000100010101001010
10110000000100100010101001010
00000011001100100010101001010
00001000101100010010101001010
01010000101000001010101001010
11000001000010000110101001010
00001100100000100110101001010
10000010000100010110101001010
00010000000001011110101001010
00100011011000000001101001010
01001101000100000001101001010
00000000111100100001101001010
00011001001000010001101001010
10010100000010010001101001010
00100101000000110001101001010
01100100001000001001101001010
00000010001110001001101001010
00000110100100000101101001010
01010010000010000101101001010
10101000000000100101101001010
00010000010100010101101001010
00000000101001001101101001010
10000100001001000011101001010
00101000010000001011101001010
10001110010100000000011001010
10010100101000010000011001010
01100100001010010000011001010
00001001001110010000011001010
01001100000101010000011001010
10010000010011010000011001010
01010001110000001000011001010
00011100011000001000011001010
10100001001010001000011001010
01000010001101001000011001010
00011001000011001000011001010
00101001100000101000011001010
11000000010010101000011001010
10000100001110000100011001010
00001010101001000100011001010
00010010000111000100011001010
00000001101100100100011001010
00110000110000010100011001010
00001100001000110100011001010
10110000000100001100011001010
00010000101010001100011001010
00000000010100111100011001010
00010011101000000010011001010
01100000111000000010011001010
01010000010110000010011001010
01101010000001000010011001010
01000001100101000010011001010
00011000001101000010011001010
00010100001010100010011001010
10100100000001010010011001010
00001010100000110010011001010
00100100001100001010011001010
00010000100100011010011001010
01000110001000000110011001010
01000000000010011110011001010
11101000001000000001011001010
10000010111000000001011001010
01100000010100010001011001010
01000010100010010001011001010
11000000100100001001011001010
00000100010101001001011001010
10000101100000000101011001010
01001000000011000101011001010
00011010000000010101011001010
00001000001100001101011001010
00000100110000100011011001010
00000010000011100011011001010
10100010000000000111011001010
00110010001010000000111001010
10011000000110000000111001010
10100100001000100000111001010
01001000100100100000111001010
01010110000000010000111001010
00010001100000110000111001010
00001000000010111000111001010
00001110000010000100111001010
01110000000001000100111001010
00000001010001100100111001010
00000000100101010100111001010
00100010100000001100111001010
00000001001000011100111001010
00100001000010100010111001010
01000000010001010010111001010
00000101100000001010111001010
00000100010100000110111001010
00101000000000010110111001010
00110000010000100001111001010
01000000001010100001111001010
00000000110010001001111001010
10000001000000101001111001010
00011000100000000011111001010
00000011000000010011111001010
10100011011100000000000101010
01011011100010000000000101010
01001100111010000000000101010
00101011110001000000000101010
11110100001001000000000101010
01010011001101000000000101010
00000111101001100000000101010
10001000011101100000000101010
00100111100100010000000101010
01110010010100010000000101010
10101010000011010000000101010
10000111000010110000000101010
01000010100110110000000101010
00010010010011110000000101010
01111001010000001000000101010
10010110101000001000000101010
00110001101010001000000101010
11001010000110001000000101010
10101100000100101000000101010
00000011011010101000000101010
00010010100101101000000101010
01010000001011101000000101010
00101010001100011000000101010
01001000011000111000000101010
00000110010100111000000101010
10100000001010111000000101010
00100101000001111000000101010
10010101011000000100000101010
01110000101100000100000101010
10001001101100000100000101010
10011010100001000100000101010
01010110000011000100000101010
11010010010000100100000101010
01100100001010100100000101010
01011000110000010100000101010
10000100001100110100000101010
00011001000101001100000101010
10100000110000011100000101010
00000110100001011100000101010
11010101100000000010000101010
00010111001010000010000101010
00001100100110100010000101010
10010000101001100010000101010
10110000011000010010000101010
10000010001110010010000101010
01010000100101010010000101010
10000101010000101010000101010
01000100100010011010000101010
11001100001000000110000101010
01010001010100000110000101010
10100001100010000110000101010
00101010001010000110000101010
00100100000111000110000101010
00001001001001010110000101010
01000011000001001110000101010
11000111001000000001000101010
11001100100100000001000101010
01100110100010000001000101010
01101101000001000001000101010
01000010111000100001000101010
11001000001010100001000101010
11100000010000110001000101010
00011100010000110001000101010
00100001100010110001000101010
10100101100000001001000101010
10101000011000001001000101010
10000011010000011001000101010
01101000000010011001000101010
01000010000101011001000101010
10101110000000000101000101010
00100000111001000101000101010
10000001000110100101000101010
01001000110001000011000101010
00010110000101000011000101010
00010001110000100011000101010
00100101000100100011000101010
00101011000000010011000101010
11000001000001010011000101010
00000000100001111011000101010
00001101000010000111000101010
10000000001011000111000101010
00100010100000100111000101010
01000000010010010111000101010
01100100000000001111000101010
10000000000100011111000101010
10110111000000000000100101010
10000010011011000000100101010
00100001100111000000100101010
11000100010010100000100101010
00110000001110100000100101010
00011010001001100000100101010
00000101010101100000100101010
10010001000011100000100101010
00010001110010010000100101010
10011000000101010000100101010
11000001001000110000100101010
01110100000010001000100101010
00001010101010001000100101010
00100010010110001000100101010
10100010100001001000100101010
01001100010001001000100101010
00000110001101001000100101010
00001111000000101000100101010
00100100011000101000100101010
01100000100100101000100101010
00110010011000000100100101010
10000110010100000100100101010
00100101001100000100100101010
01001010010010000100100101010
01000100100101000100100101010
00101000101000100100100101010
10010001000000011100100101010
00000000011100011100100101010
01000111000100000010100101010
00011000110100000010100101010
11101000000010000010100101010
01100001001001000010100101010
00001000001111000010100101010
01000001100010100010100101010
10100000010001100010100101010
00100001110000001010100101010
00000100001001100110100101010
00101000000100001110100101010
00101010100100000001100101010
00111000010001000001100101010
10000011000101000001100101010
00000000101011100001100101010
00010100100100010001100101010
01010000000001110001100101010
01000000101000011001100101010
01011100000000000101100101010
11000000011000000101100101010
10001000100010000101100101010
01100000000100010101100101010
10000010000000110101100101010
00010010100000001101100101010
00000110000010001011100101010
00010001001000000111100101010
10010110010010000000010101010
10010001001110000000010101010
10110000100101000000010101010
11100000010011000000010101010
10000001111000100000010101010
01101000100010100000010101010
01010101010000010000010101010
01100000001101010000010101010
00000000011110110000010101010
00010100001001110000010101010
00000101110001001000010101010
10010000011001001000010101010
00100011000101001000010101010
00100000101001101000010101010
01000100000101101000010101010
00000010110010011000010101010
01011000001001000100010101010
01100010000100100100010101010
00001010010001100100010101010
11000100010000001100010101010
10000000100110001100010101010
10001000001000101100010101010
00011001011000000010010101010
10101010000100000010010101010
00000100011101000010010101010
10010100000100010010010101010
00100001100001010010010101010
01010010000000110010010101010
01101000001000001010010101010
10001001000001001010010101010
11000000100000101010010101010
01000000010100011010010101010
10000011001000000110010101010
00010000001100100110010101010
00000100001010010110010101010
10011100000001000001010101010
00101010001001000001010101010
00010011000011000001010101010
10010000010100100001010101010
00100001010001100001010101010
01011000000100010001010101010
00000010011100001001010101010
10000010000010101001010101010
10100000000001011001010101010
01001011000000000101010101010
00100001100100000101010101010
00010110000000100101010101010
11000000000001100101010101010
00110100010000000011010101010
01000001001100000011010101010
00100000001010100011010101010
00000101000000011011010101010
00000010000110000111010101010
00110100101000000000110101010
11001000001100000000110101010
01000011100001000000110101010
00011000100011000000110101010
00010010110000100000110101010
00000011000110100000110101010
01000000011001100000110101010
00011010000100001000110101010
00100000010010100100110101010
01000010001000001100110101010
00000100110000010010110101010
10000001000010010010110101010
00010000010010001010110101010
00000010000001011010110101010
00001001101000000001110101010
00110000000010010001110101010
00001000000000011101110101010
11010000000000000011110101010
00001100000100000011110101010
00100010111010000000001101010
10100110000110000000001101010
01000000111001010000001101010
00010100100011010000001101010
00001011001000110000001101010
10101000100010001000001101010
00011000010110001000001101010
00010000111000101000001101010
10000100100001101000001101010
01010011000000011000001101010
00000000000111111000001101010
00110100010010000100001101010
11000010001001000100001101010
10000000110011000100001101010
10010001100000100100001101010
00001101010000100100001101010
00000011000101100100001101010
01001000001010010100001101010
00010001010001010100001101010
10100000000101010100001101010
00100010010000110100001101010
00000011100010001100001101010
10110001000001000010001101010
00001010011001000010001101010
11001000010000100010001101010
01000010100001100010001101010
10011000000010010010001101010
00000001001010011010001101010
00001100000000111010001101010
00011110000000000110001101010
00000010000011010110001101010
11010000000000001110001101010
01000011010001000001001101010
00001100101001000001001101010
11000100000011000001001101010
01001001100000100001001101010
10100000100100100001001101010
00000010010110100001001101010
00010010110000010001001101010
10001010000100010001001101010
10000000001001110001001101010
00100000001101001001001101010
01000100110000000101001101010
00010101000100000101001101010
00100000000011100101001101010
00110000000110000011001101010
00000100100100001011001101010
10000000010010001011001101010
00001000010100000111001101010
01001110001000000000101101010
00010101001000100000101101010
11000010000100100000101101010
00001000010011100000101101010
10101000001000010000101101010
10000000100010110000101101010
00001000110000011000101101010
11100000100000000100101101010
00000001110100000100101101010
01001001000001000100101101010
00000010101000010100101101010
00000101000010010100101101010
10001100000000001100101101010
01000000011100000010101101010
01010100000001000010101101010
10000001000100001010101101010
00100100010100000001101101010
10100001000010000001101101010
00000110000001100001101101010
00001000001000101001101101010
00000001000001011001101101010
10000010100000000011101101010
01100000000000100011101101010
10011010001000000000011101010
11001000100001000000011101010
00010001010010100000011101010
00100000110100001000011101010
10000100000010011000011101010
00001000001001011000011101010
01010010100000000100011101010
01000000010101000100011101010
00000010001010100100011101010
10000000101010000010011101010
00100001010000000110011101010
00000101001010000001011101010
00010000100001001001011101010
10000000000101000011011101010
00100100000001001000111101010
10010000010000000100111101010
00010000001000010010111101010
00000000100000100101111101010
00111001100110000000000011010
10000111001110000000000011010
10101010011001000000000011010
11000000111011000000000011010
01011010000111000000000011010
11001100110000100000000011010
00111010010100100000000011010
11000001100101100000000011010
10100110110000010000000011010
01001010111000010000000011010
10111000001100010000000011010
01110010100010010000000011010
00000101110110010000000011010
01100001001011010000000011010
11001001000010110000000011010
10011011000100001000000011010
01100100010101001000000011010
00000010011111001000000011010
11010101000000101000000011010
00110100000110101000000011010
00101100100001101000000011010
01000110100100011000000011010
00001101001010011000000011010
10100001010000111000000011010
01001001100011000100000011010
00101100011000100100000011010
00100011010010100100000011010
01110001010000010100000011010
00010110100000110100000011010
01010110001000001100000011010
10011000011000001100000011010
00000111000101001100000011010
00010010100011001100000011010
11001010000000101100000011010
00001000010011101100000011010
01000000011010011100000011010
10110000110100000010000011010
00110100001010010010000011010
00001100001101010010000011010
10000000101100110010000011010
01010000000110110010000011010
11000100101000001010000011010
10100010000110001010000011010
10000011001000101010000011010
00101000001100101010000011010
01000000110010101010000011010
01000101010000011010000011010
10100000001001011010000011010
01001110010000000110000011010
11100000011000000110000011010
00010010001110000110000011010
00101101000001000110000011010
00001001101000100110000011010
01101000000010100110000011010
00000010110001100110000011010
01000001100100010110000011010
01000100001000110110000011010
00000000010101011110000011010
01101010001010000001000011010
00100110010110000001000011010
00110010110001000001000011010
00000011101011000001000011010
00010110001100100001000011010
10010001100010100001000011010
00001100110001010001000011010
01010100001001010001000011010
00100010001101010001000011010
01000001010001110001000011010
00010000100101110001000011010
10100001000101001001000011010
00001001110000101001000011010
10001000001001101001000011010
01000011001000011001000011010
00010010010010011001000011010
10000010000100111001000011010
01100101001000000101000011010
00000001110101000101000011010
00000000011110100101000011010
01100000000101100101000011010
00011000001010010101000011010
11000010001100000011000011010
10010110000010000011000011010
10100100100001000011000011010
00100000011011000011000011010
00000011110000010011000011010
00101000100010010011000011010
00100001001000110011000011010
00011000000000111011000011010
00011011000000000111000011010
00000100110010000111000011010
00100111001001000000100011010
00001110010101000000100011010
01010100010010010000100011010
00001000110100110000100011010
10101000000001110000100011010
10001000010110001000100011010
01001011000001001000100011010
11000000001101001000100011010
00101001000010101000100011010
10010100100000011000100011010
00000000001011111000100011010
10011001000010000100100011010
01110000000110000100100011010
10100010000101000100100011010
00000101110000100100100011010
00010100001010100100100011010
00001001000101100100100011010
00000110000110010100100011010
01000000110001010100100011010
00000011001000110100100011010
10010000000100110100100011010
00011100000001001100100011010
01010001110000000010100011010
10010101001000000010100011010
01100010100001000010100011010
10000110010000100010100011010
00000010100110100010100011010
10000001010001001010100011010
11100000000000101010100011010
00100100000100100110100011010
01011000000000010110100011010
00000100011000001110100011010
11001100001000000001100011010
00011100000110000001100011010
00001010100001100001100011010
11000000010100010001100011010
00000101000101010001100011010
10101000100000001001100011010
01010001000100001001100011010
00110000001010001001100011010
00110001100000000101100011010
00000001000011001101100011010
01100111010000000000010011010
01111000011000000000010011010
10100101100100000000010011010
00110011001100000000010011010
01000101001101000000010011010
00011101010000100000010011010
10100110000010100000010011010
01000010100011100000010011010
10000000011001110000010011010
10110000101000001000010011010
10000001011100001000010011010
10000110010001001000010011010
00011000001010101000010011010
00000001100011011000010011010
00000110001000111000010011010
00001000000101111000010011010
00000111100010000100010011010
00100000101101000100010011010
10000101001000100100010011010
10000010010100100100010011010
00101010010000010100010011010
10001001000100010100010011010
10000010001010001100010011010
10000001101001000010010011010
00100110000101000010010011010
01010001001000100010010011010
01100000100100100010010011010
01000011000010010010010011010
00001000010011010010010011010
10110000000000110010010011010
11010010000000001010010011010
01001100000001001010010011010
00000100000110011010010011010
00010101000000010110010011010
00100000000001101110010011010
00001000001000011110010011010
11100010000001000001010011010
10001000100101000001010011010
00101100000011000001010011010
00100010011000100001010011010
00000100101001100001010011010
00001000011100010001010011010
00001010000010110001010011010
10001101000000001001010011010
00010100110000001001010011010
01101000000000101001010011010
00000011000001101001010011010
10100001010000000101010011010
00000010100001010101010011010
01000100011000000011010011010
00010001100100000011010011010
00010000010010100011010011010
10000000001010010011010011010
01000001000000001111010011010
01000001100110000000110011010
10010011000000100000110011010
01000100010100100000110011010
00001100100010100000110011010
11000001000001010000110011010
01100000000010011000110011010
00010000010001011000110011010
11100100000000000100110011010
00000100000001110100110011010
10000001100000001100110011010
00010000101010000010110011010
00000010001100010010110011010
00100001001000000110110011010
00001000000110000110110011010
00100001000100100001110011010
10000000000011100001110011010
10011000000000010001110011010
00001000001001000011110011010
01010101010100000000001011010
11001000011100000000001011010
11100001010001000000001011010
10100000011010100000001011010
10110101000000010000001011010
00000010001110110000001011010
00110010000001110000001011010
01101101000000001000001011010
00100011100100001000001011010
01010001001010001000001011010
01000110000001101000001011010
01010000000101011000001011010
10010100100010000100001011010
00000010110110000100001011010
00110001000101000100001011010
01010000010011000100001011010
01000001000110100100001011010
01100100100000010100001011010
00101001001000010100001011010
10000100001001010100001011010
00001110100000001100001011010
00010000001100101100001011010
00110000000010011100001011010
01011100001000000010001011010
00000111011000000010001011010
00110011000010000010001011010
00001110000110000010001011010
01100000001110000010001011010
01000010010100100010001011010
11000000001001100010001011010
10010010001000010010001011010
10000001100010001010001011010
00110100000001001010001011010
10000001001100000110001011010
01000100000100001110001011010
00000010000000111110001011010
01110000100100000001001011010
10000011010100000001001011010
00011101000001000001001011010
10110000000011000001001011010
00111000001000100001001011010
00001100010010100001001011010
00000001001101100001001011010
10101000010000010001001011010
00000000101010101001001011010
00001001000100011001001011010
00010000011100000011001011010
00010010100000100011001011010
00100100000100010011001011010
01011000100010000000101011010
00001011001010000000101011010
00000100001111000000101011010
01101000010000100000101011010
00010100100100100000101011010
00100001100001100000101011010
01000101001000010000101011010
10001100000100010000101011010
00000001010010110000101011010
00000010011000101000101011010
10110000001000000100101011010
00101000100100000100101011010
00000010000011100100101011010
00101000000011000010101011010
10100000100000010010101011010
00000000110100001010101011010
00010000010000100110101011010
00001001000000001110101011010
00000010010001010001101011010
10000000110000000101101011010
00100100000001000101101011010
01000000000000110101101011010
00000010001000000111101011010
10110010010000000000011011010
00100110101000000000011011010
01000100110010000000011011010
11000000000111000000011011010
11011000000000100000011011010
00011100000010010000011011010
00100100010000110000011011010
00001000100110001000011011010
00000000111000011000011011010
00010011000000001100011011010
00001001000001100010011011010
10000000010100010010011011010
00000010010010001010011011010
00100001000000011010011011010
10001100000000000110011011010
10010100000100000001011011010
00100000100010000101011011010
10000000000000011101011011010
00000000000100100111011011010
10000010001001000000111011010
00101000001000001000111011010
00000001000101001000111011010
01000000001100000100111011010
00000000000110010001111011010
00101111000010000000000111010
01001001001110000000000111010
10010001110001000000000111010
11000011000011000000000111010
00110101100000100000000111010
01000100101100100000000111010
10001101000001100000000111010
00000100110011100000000111010
11100100000010010000000111010
00100100101001010000000111010
00101000010101010000000111010
00001000101010110000000111010
00111100001000001000000111010
00001000111001001000000111010
00101001100000011000000111010
11000000010001011000000111010
00101000110010000100000111010
00100110000001100100000111010
00010001001001100100000111010
00000000100111010100000111010
01000000010100110100000111010
00010100010100001100000111010
00011010000000011100000111010
00100011101000000010000111010
00010100111000000010000111010
10001100100000010010000111010
00100010000010110010000111010
00000011010100001010000111010
00010110000000101010000111010
01110000000000011010000111010
00000110100100000110000111010
10000000010110000110000111010
00100000001100010110000111010
10001010110000000001000111010
10100100001100000001000111010
01000000011101000001000111010
10000001100100010001000111010
10000110000001010001000111010
00010011000000110001000111010
00001110000100001001000111010
00100000010100101001000111010
01100010010000000101000111010
00010100100001000101000111010
00101001000000100101000111010
00000001011000010101000111010
01000000000110001101000111010
00000101001001000011000111010
00001000000101100011000111010
10010000000001001011000111010
01000000001000101011000111010
01100100110000000000100111010
10110000010010000000100111010
00000101101010000000100111010
01000000000111100000100111010
01000011010000010000100111010
00001001000011010000100111010
01001000000100011000100111010
00001011100000000100100111010
00011000001100000100100111010
01010000100000100100100111010
00001100010000010100100111010
00110000000001010100100111010
01100001000000001100100111010
11000000100100000010100111010
00000101000000110010100111010
00000000100000011110100111010
00000110011000000001100111010
00100010000011000001100111010
10010100000000100001100111010
00000000100101001001100111010
10000000000010011001100111010
01000000000001000111100111010
10001100011000000000010111010
10001001100010000000010111010
00111001000001000000010111010
00010000010111000000010111010
11000010100000010000010111010
00100001000110010000010111010
11100000000100001000010111010
00110010000010001000010111010
01010000010000101000010111010
00000010100000101100010111010
01000001010001000010010111010
00000010001001100010010111010
00001000100001000110010111010
00000100010000100110010111010
01100000101000000001010111010
00000101010100000001010111010
00000000100110100001010111010
00001000010010001001010111010
01000100000000010101010111010
00000000111100000000110111010
10100000100000100000110111010
00010001001000001000110111010
00000000000100101010110111010
00000000001000110001110111010
00011010100100000000001111010
01100000100011000000001111010
00000011110000100000001111010
00011000011000010000001111010
10000010010010010000001111010
01010100100000001000001111010
10001001010000001000001111010
00000101000100101000001111010
11000101000000000100001111010
10000000000010101100001111010
10000100010001000010001111010
00010000000011100010001111010
00010001100000010010001111010
00100000001010010001001111010
01010000001000000101001111010
00000110000010000101001111010
00001000000001010101001111010
00000000010000110011001111010
00100010001100000000101111010
00010011000001000000101111010
00100100000010100000101111010
01000000010010001000101111010
00010000000000111000101111010
00000000000101010010101111010
00110000000100100000011111010
00000100100100010000011111010
10000001000000110000011111010
01100100000000000010011111010
00011000000000001010011111010
00100011000000000001011111010
11000000010000000001011111010
00001101000000000000111111010
00000010100010000000111111010
10101011101100000000000000110
00110011011100100000000000110
01111000011010100000000000110
11000110100110100000000000110
01011101100001100000000000110
10011011010001100000000000110
01100101001011100000000000110
11011001010100010000000000110
11000110011010010000000000110
01101100010011010000000000110
00010101100111010000000000110
10100001111000110000000000110
00011100010110110000000000110
11100010010001110000000000110
01000101010101110000000000110
00010010101101110000000000110
10001101000011110000000000110
01110010101100001000000000110
11100100001101001000000000110
01001001101101001000000000110
00101010100111001000000000110
10010001001111001000000000110
00001111011000101000000000110
01011100001100101000000000110
00000100101111101000000000110
01010101001001011000000000110
10100001010101011000000000110
11000011000011011000000000110
00111010100000111000000000110
00000011110100111000000000110
00101001001100111000000000110
00110100001010111000000000110
11100000000110111000000000110
00101101011100000100000000110
10100110010101000100000000110
00101001101010100100000000110
00000101110110100100000000110
01010110010001100100000000110
00100011110001100100000000110
11110110000000010100000000110
11001100100010010100000000110
10101010001010010100000000110
00011101001010010100000000110
00110000111010010100000000110
00001011100110010100000000110
10000001011110010100000000110
11000000101100110100000000110
00100110000110110100000000110
10011000000101110100000000110
00001110110100001100000000110
01100011000110001100000000110
01011001010000101100000000110
10110100000100101100000000110
10000100110001101100000000110
01100100100100011100000000110
00100111000001011100000000110
00110000010001111100000000110
00011001111100000010000000110
00111101010010000010000000110
11000011101010000010000000110
01011010001110000010000000110
10011100001011000010000000110
00100000111111000010000000110
01111110000000100010000000110
10100110011000100010000000110
11001000111000010010000000110
01000111001100010010000000110
00101100101100010010000000110
01110100100010010010000000110
01010010110001010010000000110
11010010000010110010000000110
10000011001001110010000000110
10011101000100001010000000110
01010011010100001010000000110
00110001100010101010000000110
10011000100001101010000000110
00010110000101101010000000110
01010000010011101010000000110
01100110010000011010000000110
10000000101101011010000000110
01101011010000000110000000110
11010100101000000110000000110
10100001100101000110000000110
01010100000111000110000000110
01001101001000100110000000110
00110010100100100110000000110
00011000011001100110000000110
01000010001011100110000000110
01101000000110010110000000110
00110001001100001110000000110
00100010011001001110000000110
10010000010101001110000000110
10001001000011001110000000110
00000001101001101110000000110
00000101110000011110000000110
10010100000010011110000000110
01001111001010000001000000110
00101011010110000001000000110
00110100011110000001000000110
10110010101001000001000000110
01010010100111000001000000110
11100100110000100001000000110
10001110010010100001000000110
10000101011001100001000000110
00101110000101100001000000110
01110001000101100001000000110
11010100000011100001000000110
11101011000000010001000000110
01100110001001010001000000110
00101001100011010001000000110
10011001001000110001000000110
10110011000100001001000000110
10100000111100001001000000110
11100101000010001001000000110
00011110100001001001000000110
01000011001100101001000000110
11001010000001101001000000110
10010101010000011001000000110
10001010100100011001000000110
10011010000110000101000000110
00001001011011000101000000110
00010101101000100101000000110
10000000111010100101000000110
00010000110101100101000000110
11010000110000010101000000110
00010100011001010101000000110
00001100100101010101000000110
11000000001011010101000000110
10101000010000110101000000110
01000100111000001101000000110
11100000100001001101000000110
10100010001000101101000000110
00010001000011101101000000110
10000010010010011101000000110
00001010001001011101000000110
01100101011000000011000000110
10000011011100000011000000110
00000111101001000011000000110
00000010101110100011000000110
11000101100000010011000000110
00011100110000010011000000110
00100101000110010011000000110
01001001000001110011000000110
01110010000010001011000000110
00011000011010001011000000110
00100100110001001011000000110
00100001001011001011000000110
00000101010010101011000000110
11011000000000011011000000110
00100000010100111011000000110
01100110100000000111000000110
00001000010110100111000000110
00101000100001100111000000110
00100001010001010111000000110
01010001100000001111000000110
10000100100100001111000000110
01000010000101001111000000110
00100000100010011111000000110
01001111100100000000100000110
10100100110110000000100000110
10010010101110000000100000110
00110010011011000000100000110
10001101110000100000100000110
01011000110100100000100000110
00010001110011100000100000110
00110011100010010000100000110
01000001101110010000100000110
10110100001001010000100000110
00001001111001010000100000110
11000100100101010000100000110
00001110010001110000100000110
00100111110000001000100000110
00001000111110001000100000110
01101110000001001000100000110
11001000101000101000100000110
01001101000010101000100000110
10100001000011101000100000110
01101000100010011000100000110
00010000101011011000100000110
11111000010000000100100000110
00010011111000000100100000110
10011001100001000100100000110
00101011000101000100100000110
01001000011101000100100000110
10100000001111000100100000110
01110000001100100100100000110
01001010110000010100100000110
00100100100011010100100000110
01101001000000110100100000110
10000111000000110100100000110
10010000001010110100100000110
01010101000100001100100000110
00000010101101001100100000110
01000100001011001100100000110
10011010000000101100100000110
10100010100000011100100000110
10000100011000011100100000110
01001100110010000010100000110
11001101000001000010100000110
10000110001101000010100000110
10101000100011000010100000110
10111001000000100010100000110
00101010001100100010100000110
00011010100010100010100000110
10000100010011100010100000110
10010001000011010010100000110
01001000001011010010100000110
00100101010000110010100000110
10000101001010001010100000110
00100001010110001010100000110
10000011100000101010100000110
00100100001001101010100000110
00000010010101011010100000110
00000100000110111010100000110
11100001001000000110100000110
00100100011010000110100000110
11000000010100010110100000110
00101101000000001110100000110
00000010110010001110100000110
01110000000000011110100000110
00111011001000000001100000110
10010110011000000001100000110
00110110100100000001100000110
11000010110100000001100000110
11110000000110000001100000110
00100111000011000001100000110
00110000111000100001100000110
00001100100011100001100000110
00000001010110110001100000110
10001011010000001001100000110
00010001011100001001100000110
11000000010011001001100000110
00100101000100101001100000110
00100100010010011001100000110
01000000001010111001100000110
00011000000001111001100000110
00110001010010000101100000110
00000101001110000101100000110
00111100000001000101100000110
00001010011000100101100000110
01010001001000010101100000110
01000110000100010101100000110
00000101010001001101100000110
11010001010000000011100000110
10000110100010000011100000110
01010100001001000011100000110
00001001000111000011100000110
00100010011000010011100000110
10000000001110010011100000110
00111000100000001011100000110
00000000100101101011100000110
00001001101000000111100000110
10100010000001000111100000110
00010000010000110111100000110
01000100000000101111100000110
11000001111100000000010000110
00101111100001000000010000110
00110110001101000000010000110
10000111101000100000010000110
11111000000100100000010000110
00101001110100100000010000110
00010011100110100000010000110
01000100011110100000010000110
10101010010100010000010000110
01000110110100010000010000110
01011000101100010000010000110
01101001001010010000010000110
10110000000111010000010000110
01001111000000110000010000110
00111001000001110000010000110
10010011110000001000010000110
10101001011000001000010000110
01010001100011001000010000110
00100011010011001000010000110
11000101000001101000010000110
00001001001011101000010000110
00101110001000011000010000110
01010000010110011000010000110
10101100101000000100010000110
01011011000100000100010000110
11010100010010000100010000110
01100101010001000100010000110
10001010100101000100010000110
00000001101111000100010000110
00001011010010100100010000110
00101000000111100100010000110
00001100110000110100010000110
10000101010100001100010000110
00010001011010001100010000110
00100100001110001100010000110
11000000000111001100010000110
10010000100010101100010000110
11000010001000011100010000110
00010011000000111100010000110
11011001100000000010010000110
01110000001011000010010000110
10001000010111000010010000110
00010000111010100010010000110
00001101000110100010010000110
10000010110001100010010000110
01000001001101100010010000110
01001000100011100010010000110
01010001011000010010010000110
10010000110100010010010000110
10001001001100010010010000110
10000110000110010010010000110
00100101001001010010010000110
00110010010000110010010000110
01100000100110001010010000110
00001010101001001010010000110
01001100010000101010010000110
00010101100010000110010000110
10100010010010000110010000110
10010000001110000110010000110
10111000000001000110010000110
10000001011001000110010000110
00000111000101000110010000110
11000011000000100110010000110
00110100001000100110010000110
00010001010100100110010000110
01001000100000011110010000110
00000000011100011110010000110
01111010100000000001010000110
00011001100101000001010000110
00010110010011000001010000110
01001010000110100001010000110
00101000111000010001010000110
01110100000100010001010000110
11000010100001010001010000110
10000101000101010001010000110
10010000010001110001010000110
11001000001100001001010000110
01000001010101001001010000110
00101010010000101001010000110
00000100100100111001010000110
01010000101010000101010000110
00100001100000110101010000110
00110010000001001101010000110
00110001110000000011010000110
00001110011000000011010000110
11100100000001000011010000110
00100010100011000011010000110
10100000100100100011010000110
11000000001010100011010000110
00000100010101100011010000110
00010000000110110011010000110
10000010101000000111010000110
10000100010000010111010000110
01110110010000000000110000110
01110001100100000000110000110
00100011001110000000110000110
10110011000001000000110000110
01100100000111000000110000110
10110100100000100000110000110
11010101000000010000110000110
01000000110011010000110000110
10000010001100110000110000110
11100000001010001000110000110
00011100001010001000110000110
10000010100011001000110000110
11010010100000000100110000110
11000100001100000100110000110
01000001101000001100110000110
10100100000001001100110000110
00100001010000101100110000110
10000111010000000010110000110
01000001110000100010110000110
10001100001000100010110000110
00000010000111100010110000110
00111100000000010010110000110
01100000001100010010110000110
01000110000001010010110000110
00011010010000001010110000110
00101000000010101010110000110
10100000010000011010110000110
01000001000010011010110000110
00001011000000010110110000110
00100010000100001110110000110
10010000110010000001110000110
00001010101010000001110000110
00011001010000100001110000110
00100110001000100001110000110
10000011000010010001110000110
00010100100001010001110000110
01000000000101110001110000110
10000101100000001001110000110
01100000100000101001110000110
00100000001001011001110000110
10110000000000010101110000110
00000010000010101101110000110
01000000010000011101110000110
00001000100100010011110000110
00010001000001000111110000110
11100111001000000000001000110
10101000111010000000001000110
00111001001110000000001000110
10010000110111000000001000110
01101011000100100000001000110
00100110101100100000001000110
01100000100111100000001000110
00011110100100010000001000110
11100000110100010000001000110
01101010100001010000001000110
11010010001001010000001000110
00000110011101010000001000110
00011000011011010000001000110
00010100111000110000001000110
11110000100010001000001000110
01100100011010001000001000110
00011001110001001000001000110
00101101001001001000001000110
01100010010101001000001000110
10000011000101101000001000110
10100110000100011000001000110
00110001000011011000001000110
01010110000000111000001000110
11001001000000111000001000110
00001000110010111000001000110
11110001000100000100001000110
00100010011110000100001000110
10010111000001000100001000110
00101110010000100100001000110
01000111000010100100001000110
01011000000011100100001000110
01000101101000010100001000110
10100000011001010100001000110
00000101010011010100001000110
10001010100000110100001000110
00110110000010001100001000110
00100000110011001100001000110
10111000000000011100001000110
00001001010100011100001000110
11001110100000000010001000110
01000100101011000010001000110
11011000001000100010001000110
10100100000101100010001000110
10100010101000010010001000110
01001010010100010010001000110
00001101100000110010001000110
00110001001000110010001000110
10000001000110110010001000110
01000001111000001010001000110
01000110000110001010001000110
00010000101100101010001000110
00101000001010011010001000110
10001000110001000110001000110
00011010000010010110001000110
10000110000000101110001000110
01110100101000000001001000110
10010101100100000001001000110
11010000011010000001001000110
11011000100001000001001000110
00010101001011000001001000110
00111001100000100001001000110
10101100100000010001001000110
00001101011000010001001000110
01001101100000001001001000110
00100100000111001001001000110
10001000011000101001001000110
00011100010010000101001000110
00000011110010000101001000110
10101000000011000101001000110
01100100010000010101001000110
00011001000001010101001000110
01010000000100110101001000110
10110001000010000011001000110
10001100000110000011001000110
01000000010111000011001000110
01110000010000100011001000110
10000001101000100011001000110
00010100100001100011001000110
00001000001100110011001000110
10010000110000001011001000110
00100010100100001011001000110
00001000000011101011001000110
11000010010000000111001000110
01000101000100000111001000110
00000100001010100111001000110
10111010100000000000101000110
10001010011100000000101000110
10100001110001000000101000110
00010110101001000000101000110
01111000000101000000101000110
10001010000011100000101000110
00100011010100010000101000110
10001100010010010000101000110
01100001001001010000101000110
01010001010000110000101000110
11010000001100001000101000110
00001011000110001000101000110
01010100010001001000101000110
01000100100100101000101000110
00010010011000011000101000110
00100000100101011000101000110
10010000100000111000101000110
00001100111000000100101000110
11000010001010000100101000110
00000101100101000100101000110
00100101001000100100101000110
00101000001100010100101000110
00010000110001010100101000110
00110010000000110100101000110
10000000110100001100101000110
00110000001001001100101000110
00101000100000101100101000110
00000000000011111100101000110
00011101001000000010101000110
11000100011000000010101000110
10010100000100010010101000110
00000000110100110010101000110
10100100100000001010101000110
00010001000001101010101000110
00000001001100011010101000110
00011000010100000110101000110
11010000000001000110101000110
01000011000000001110101000110
00000110010110000001101000110
00000111100000100001101000110
01001001001000100001101000110
00101000010010100001101000110
01100010000001100001101000110
01000000011100010001101000110
01000100000011010001101000110
01110001000000001001101000110
10101000000100001001101000110
01000010100010001001101000110
00010100000010101001101000110
00010011000100000101101000110
00001100000000110101101000110
00100000101001000011101000110
10000010000000110011101000110
01000010101110000000011000110
01011001001001000000011000110
01001000110101000000011000110
10100110000011000000011000110
11001010010000100000011000110
11100000001001100000011000110
10100001010010010000011000110
00101100000100110000011000110
00000101001010110000011000110
00111000101000001000011000110
00000000011111001000011000110
10100000010100101000011000110
00011000000110101000011000110
10000001110000100100011000110
00010010101000100100011000110
01001000001100100100011000110
00110000010010100100011000110
10000010000110100100011000110
01110000001000010100011000110
01000100000110010100011000110
01000010010001010100011000110
00000011001001001100011000110
10011010000100000010011000110
01100100010100000010011000110
00001011001010000010011000110
00000001110011000010011000110
00100011100000100010011000110
00100000001110100010011000110
00001110000001100010011000110
10000000001011010010011000110
00001101010000000110011000110
00100001000100010110011000110
11000101010000000001011000110
00001100101100000001011000110
00010000011100100001011000110
01000001100100010001011000110
00001000010110010001011000110
01011000010000001001011000110
00101001000010001001011000110
10000010100000101001011000110
00010000000101011001011000110
10100100000100000101011000110
01100010000010000101011000110
01000100100000100101011000110
00100000011000001101011000110
00010010001000001011011000110
01000000100001001011011000110
00001000001001000111011000110
00000001000000101111011000110
01001000011010000000111000110
01011100000000100000111000110
10000101000100100000111000110
10000000101010100000111000110
00001001100001100000111000110
00100101100000010000111000110
10000010110000010000111000110
00011001000010010000111000110
01100000000010110000111000110
00101100010000001000111000110
00000001011100000100111000110
01000001000011000100111000110
11000000000000101100111000110
00000110100100000010111000110
10001000000001001010111000110
00000100000000011110111000110
10011000001000000001111000110
00100000110100000001111000110
10000000000111000001111000110
00000001010001010001111000110
00010000100000001101111000110
01101000000000000011111000110
00010100010000000011111000110
10011100110010000000000100110
01110001101001000000000100110
01101001010101000000000100110
00001010111101000000000100110
01000101110011000000000100110
11001110001000100000000100110
00100100111010100000000100110
00111010000110100000000100110
01001001100110100000000100110
11010010000101100000000100110
00010110100011100000000100110
01101110000100010000000100110
10001100011100010000000100110
01110000001110010000000100110
00111100100001010000000100110
11000011100000110000000100110
01010101000010110000000100110
10100010101010001000000100110
01000111000101001000000100110
10000100011011001000000100110
10000010010110101000000100110
00100001011001101000000100110
10010000111000011000000100110
01001100001010011000000100110
10011100000000111000000100110
00100010000011111000000100110
01111101000000000100000100110
00100111001010000100000100110
01011000101000100100000100110
10101001000001100100000100110
00100110110000010100000100110
11000101000100010100000100110
10010110010000001100000100110
00001101010010001100000100110
00000010111000101100000100110
10000001100100101100000100110
00010100001001101100000100110
01000100010001011100000100110
01000001001000111100000100110
10011010101000000010000100110
10100110100100000010000100110
10101011000010000010000100110
00010110011001000010000100110
10010111000000100010000100110
00100010101001100010000100110
10110001100000010010000100110
00000101011010010010000100110
00001000100101110010000100110
11100000010001001010000100110
00000011110001001010000100110
00001101000001101010000100110
10001101100000000110000100110
00100001111000000110000100110
00011000110000001110000100110
00010010000110001110000100110
00100011000000101110000100110
11010110100000000001000100110
01010010011100000001000100110
10000110000111000001000100110
10010000100110100001000100110
01000100100101100001000100110
00000000011111100001000100110
00001110101000010001000100110
01100010010010010001000100110
10001001000110010001000100110
10100001001001010001000100110
10000100001010110001000100110
10110100001000001001000100110
00001001101010001001000100110
00010011010000101001000100110
00101000100100101001000100110
10000000101001101001000100110
10010000000011011001000100110
01100100000000111001000100110
11000001101000000101000100110
01011000010001000101000100110
00100101000101000101000100110
00000100101011000101000100110
00101100001000100101000100110
00011000100010010101000100110
00000110000001110101000100110
10000011000001001101000100110
01000000100010101101000100110
01010010000000011101000100110
11100001000100000011000100110
01001100001100000011000100110
00101100100010000011000100110
11001000010010000011000100110
00000001110110000011000100110
00001001011000100011000100110
00000011000101100011000100110
00010110000010010011000100110
01100000100001010011000100110
00000110010100001011000100110
01000001010000011011000100110
00101010000100000111000100110
00001000000000111111000100110
11011011000000000000100100110
01010001000111000000100100110
10100011000100100000100100110
01000010110001100000100100110
00010101001100010000100100110
01001001010010010000100100110
00110000010100110000100100110
10010010001001001000100100110
01001010000000111000100100110
10001001011000000100100100110
00011010100100000100100100110
11010100000000100100100100110
00100100100100100100100100110
00000110010010100100100100110
10000000100110010100100100110
10101000000010001100100100110
00110100110000000010100100110
10000001101100000010100100110
00000010011110000010100100110
00010011010000010010100100110
11000100000010010010100100110
00101001000001010010100100110
00001100100100001010100100110
10010000100010001010100100110
01011000000001001010100100110
00001000011000011010100100110
10110000000100000110100100110
00000001010101000110100100110
00000010000100110110100100110
10010101000010000001100100110
00100000101110000001100100110
00011000101001000001100100110
01101000000011000001100100110
00010001100000110001100100110
00000010100001011001100100110
10000000000100111001100100110
00100011100000000101100100110
00100000000010110101100100110
00011001000000001101100100110
01010000000100100011100100110
10000100001000000111100100110
11010001010001000000010100110
10000011001101000000010100110
01001010100010010000010100110
00010100101010010000010100110
10011000001001010000010100110
01100001000100110000010100110
00000001110010110000010100110
01000010001001110000010100110
00000101100110001000010100110
00100010001100101000010100110
00011010000001101000010100110
10000001001010011000010100110
00100100000101011000010100110
11000000010000111000010100110
00001000101000111000010100110
00001010001110000100010100110
11000110000001000100010100110
00001100011001000100010100110
01010010000010100100010100110
00000011100001010100010100110
00101001100000001100010100110
00000000010011101100010100110
00110101000100000010010100110
01100001010010000010010100110
00011000100110000010010100110
00000100001011100010010100110
11100010000000010010010100110
00000010111000010010010100110
00100100100000110010010100110
11000100000100001010010100110
01000010000011001010010100110
00000011000100011010010100110
00010000100001011010010100110
01010100000000010110010100110
00000110001000001110010100110
01100100001010000001010100110
11001000100000100001010100110
00000101001100100001010100110
00100011000010100001010100110
00011101000000010001010100110
01001100000001001001010100110
00000001000001111001010100110
01101000000000010101010100110
00010100000010001101010100110
00000000100101001101010100110
00100000011100000011010100110
00111000000000100011010100110
01000000110000000111010100110
00100110100010000000110100110
11000010010010000000110100110
00000001011011000000110100110
00100001101000100000110100110
00010110000100100000110100110
01110000000001100000110100110
00011000110000010000110100110
00110010001000010000110100110
10000000000011110000110100110
01000101010000001000110100110
00001011001000001000110100110
01000000000110101000110100110
10000000010100100100110100110
10010000011000000010110100110
11000000100001000010110100110
00010001000010100010110100110
00000100000110000110110100110
00000000100000101110110100110
10001000010001000001110100110
00000100011000010001110100110
00010010010000000101110100110
01000000001001000101110100110
01000011000000000011110100110
10100000000010000011110100110
01010101011000000000001100110
00000010110110010000001100110
01010000010101010000001100110
00000111000100110000001100110
00001001010001110000001100110
01011010000100001000001100110
10110000000101001000001100110
00000100110101001000001100110
00110100010000101000001100110
01001000001001101000001100110
10001010001000011000001100110
00010100000110011000001100110
00101010101000000100001100110
00011100001100000100001100110
10000110100010000100001100110
11000000100101000100001100110
01100000001011000100001100110
00100001010100100100001100110
00001100100001100100001100110
11001000010000010100001100110
00001010000101010100001100110
00000000011010011100001100110
00100110010010000010001100110
11010000000110000010001100110
01001100010001000010001100110
10001001000101000010001100110
00010101000001010010001100110
10101000000000110010001100110
00000000101010110010001100110
00111001000000001010001100110
00001010100010001010001100110
00000010010000111010001100110
10000011000000010110001100110
00000100000011001110001100110
00000000100100011110001100110
00001011100100000001001100110
10100010001100000001001100110
00101000011001000001001100110
00011000000111000001001100110
10100101000000100001001100110
00100010110000100001001100110
00001100010100100001001100110
00110001000100010001001100110
00000111000010001001001100110
11010000000000101001001100110
10010000010100000101001100110
00001010010000001101001100110
00100000000001011101001100110
10000000100011000011001100110
00010000011000010011001100110
00100000001000101011001100110
10000100000000011011001100110
00010010100000000111001100110
11100100000100000000101100110
01000011001100000000101100110
01010010100000010000101100110
00100100000001110000101100110
10100000011000001000101100110
00100011000001001000101100110
00001101000000011000101100110
01100010010000000100101100110
00010000011000100100101100110
00000100010100010100101100110
10001000001010000010101100110
00100000000111000010101100110
01000000100010000110101100110
00000010001001000110101100110
00010010001010000001101100110
00000001000011100001101100110
11000001000000010001101100110
00001110000000000011101100110
00000001100000001011101100110
01001101000100000000011100110
00001000101011000000011100110
01100110000000100000011100110
00101011000000010000011100110
00000001000111010000011100110
00100000011000110000011100110
10000010011000000100011100110
01010000000001001100011100110
00000100000100101100011100110
01001000001000010010011100110
10010000000000100110011100110
01000010000101000001011100110
10000000101000010001011100110
00001000000100001011011100110
00010000100101000000111100110
00001010000000100100111100110
00000010000010010010111100110
01000000010000100001111100110
01110000110110000000000010110
10111001000101000000000010110
01010100101101000000000010110
10100011001011000000000010110
01010111001000100000000010110
00101010111000100000000010110
10010100101010100000000010110
10100001010110100000000010110
00110110101000010000000010110
11001000001110010000000010110
10101110000001010000000010110
01011001000011010000000010110
00000000111110110000000010110
01001100001001110000000010110
01011000010101001000000010110
10010011000010101000000010110
01000010100101101000000010110
10001100110000011000000010110
00110100010100011000000010110
00001010101010011000000010110
10110000100001011000000010110
00000101100010111000000010110
00010000000111111000000010110
01110100011000000100000010110
01101001100100000100000010110
10010001110100000100000010110
11000101100000100100000010110
00001011001100100100000010110
11000010010010100100000010110
10110010000001100100000010110
10001001101000010100000010110
01100010000101010100000010110
00011010010000110100000010110
11000110000100001100000010110
00001101100001001100000010110
10000000010100111100000010110
01000101100110000010000010110
00001100111001000010000010110
11010000110000100010000010110
01001000101100100010000010110
00000011110010100010000010110
00100111000001100010000010110
01100010001010010010000010110
00010011000101010010000010110
00110000010011010010000010110
11001010010000001010000010110
00000011001110001010000010110
11000000001011001010000010110
00000000011101101010000010110
10001100010010000110000010110
01000000111010000110000010110
00011001000110000110000010110
00000101001011000110000010110
10000010000111000110000010110
10000010110000010110000010110
00100000101001010110000010110
00000100100100110110000010110
00010100010000101110000010110
01001010110010000001000010110
00011000101110000001000010110
10010010100010010001000010110
10100000011010010001000010110
00110000001100110001000010110
01010010000001110001000010110
01100000101010001001000010110
00001011000101001001000010110
00010010001011001001000010110
00110110000000101001000010110
11000100001000101001000010110
00001100010001101001000010110
00011100000010011001000010110
00010001001101000101000010110
01110000000011000101000010110
10001100000100100101000010110
00101101000000010101000010110
00000000010011110101000010110
10000001000110001101000010110
00000010110001001101000010110
00100100001001001101000010110
00001000101000101101000010110
10111000010000000011000010110
00010001100011000011000010110
00011100001000100011000010110
01110001000000010011000010110
10000110001000010011000010110
01000100010000110011000010110
01000111000000001011000010110
00000010000010111011000010110
10100000001100000111000010110
00001010001010000111000010110
01100101001100000000100010110
10101001010000010000100010110
00100010110001010000100010110
01010000011001010000100010110
01100000101000110000100010110
10000001000101110000100010110
10011000100100001000100010110
11100000010100001000100010110
01011010000010001000100010110
00010011010001001000100010110
00000001100111001000100010110
00000100111000101000100010110
11010000000001101000100010110
00011000011010000100100010110
00100001011001000100100010110
01001100010000100100100010110
10000100001001100100100010110
10001010000100010100100010110
01100000010010010100100010110
10000011001000001100100010110
10001000010001001100100010110
00000000001110011100100010110
10100000111000000010100010110
01101001000010000010100010110
00101100100000100010100010110
01000000010110100010100010110
00010110100000001010100010110
00001001000100101010100010110
00000011100100000110100010110
01000010010001000110100010110
01010001000000100110100010110
00010100000001010110100010110
00101110010000000001100010110
10000111000100000001100010110
11000001100010000001100010110
00101000100101000001100010110
00000001101001100001100010110
00100010000110010001100010110
11100000000001010001100010110
01001000001001001001100010110
00001000010100011001100010110
10010100000000001101100010110
10001110001100000000010010110
10110000011100000000010010110
11100010000110000000010010110
01100000010101100000010010110
11011010000000010000010010110
01000011101000010000010010110
10001000100011010000010010110
10000110010000110000010010110
01000110001010001000010010110
00101101000000101000010010110
00000001101100101000010010110
10000100000110101000010010110
10000010001001101000010010110
00011001100000011000010010110
00000100011001011000010010110
01101110000000000100010010110
01000100100011000100010010110
00000000111001100100010010110
10000100001010010100010010110
11001001000000001100010010110
01010010010000001100010010110
00101000010010001100010010110
01000100000000111100010010110
11000101001000000010010010110
00100010101100000010010010110
00011110000010000010010010110
01010100010001000010010010110
00000010011011000010010010110
01100100000010100010010010110
00011000000101100010010010110
00000001010001110010010010110
01110000000100000110010010110
00010010001000010110010010110
00001101001001000001010010110
11010000000101000001010010110
01000011000011000001010010110
10010101000000100001010010110
00010010110000100001010010110
00001000011010100001010010110
00000000110101010001010010110
01100100010000001001010010110
01010001001000001001010010110
00000000100011101001010010110
10001010010000000101010010110
00111000001000000101010010110
00000010000101100101010010110
00100001000100001011010010110
01001000000010001011010010110
00000000100110000111010010110
10000000000001001111010010110
10011100010000000000110010110
00001010110100000000110010110
10000000101101000000110010110
10100000010011000000110010110
01000110100000100000110010110
00011000101000100000110010110
11000000011000100000110010110
01001100000010010000110010110
00100011000000110000110010110
00100010011000001000110010110
10001000001000011000110010110
00100100110000000100110010110
00000000100001011100110010110
00000100011100000010110010110
00000101100001000010110010110
01001000001000000110110010110
01010000000010100001110010110
00000001001100010001110010110
00000100000101001001110010110
00010010000000011001110010110
01100001000000000101110010110
00000000110000001011110010110
00100111000110000000001010110
01001111000001000000001010110
10001001011001000000001010110
00111010000011000000001010110
01011010100000100000001010110
10010010011000100000001010110
10100010100010100000001010110
00001001000111100000001010110
01011100010000010000001010110
00010001010110010000001010110
01001000100011001000001010110
00000110010011001000001010110
01010001000100101000001010110
00001100001100011000001010110
01001001010010000100001010110
01010000001110000100001010110
11101000000000100100001010110
00010001010001100100001010110
01010011000000010100001010110
10100000000110010100001010110
10000000001101001100001010110
00000001001010101100001010110
00010100100000011100001010110
01101000011000000010001010110
00110001100100000010001010110
10000000011110000010001010110
00011000101000010010001010110
01000000001101010010001010110
11000000100100001010001010110
00001101000010001010001010110
01010010000001001010001010110
10000000001000111010001010110
00100011001000000110001010110
00101000100010000110001010110
00000110100001000110001010110
00000010010100001110001010110
11001001000100000001001010110
00001011010000100001001010110
01100100000100100001001010110
10000000001011100001001010110
00010011100000001001001010110
00010100011000001001001010110
10000101000001001001001010110
11000010000000011001001010110
10000010100100000101001010110
00010010000010100101001010110
10010000001000010101001010110
00011000000100001101001010110
01000100000010001101001010110
00001000110100000011001010110
00101100000001000011001010110
01000000100010100011001010110
00000001001010010011001010110
00100000000000110111001010110
01000011110000000000101010110
00001101010100000000101010110
00000010101100010000101010110
00001100100001010000101010110
00001001101000001000101010110
00100000001100101000101010110
00111001000000000100101010110
01000000100001100100101010110
11000100000000010100101010110
01000000011000001100101010110
00001010010010000010101010110
00010000001011000010101010110
00100100000010010010101010110
10000000010001010010101010110
10100001001000000001101010110
00001010000001000101101010110
00000001000000011101101010110
10000000000010001011101010110
00010101101000000000011010110
00000011100101000000011010110
11000001000010100000011010110
10001101000000010000011010110
00110010000100010000011010110
00001010001001010000011010110
10101010000000001000011010110
00100000000001111000011010110
00010100010100000100011010110
00100000100100100100011010110
10000100010000001010011010110
00001000100000101010011010110
01000000010000100110011010110
00010000000010001110011010110
01000000111000000001011010110
00000110100010000001011010110
01001000000001100001011010110
10000000000100110001011010110
00000100000001010101011010110
00101000000110000000111010110
00000100000011100000111010110
00000111000000000100111010110
00000000000101000110111010110
00000000001010000101111010110
01101011001000000000000110110
01000110111000000000000110110
11001010100100000000000110110
11010100010100000000000110110
10001010011010000000000110110
00011110000101000000000110110
01101000100001100000000110110
10000001100011100000000110110
01100101010000010000000110110
00100010011100010000000110110
00101000100110010000000110110
00010100010001110000000110110
01000001011010001000000110110
00101010010001001000000110110
00100000101101001000000110110
00001011100000101000000110110
00100000110000111000000110110
00100000010111000100000110110
00001000110001010100000110110
00010000001011010100000110110
00000011000010110100000110110
00110010001000001100000110110
01010000100100001100000110110
11100000100010000010000110110
00110001001010000010000110110
01000000110101000010000110110
00001001010011000010000110110
01011000000010100010000110110
00111010000000010010000110110
00001101000100010010000110110
11010000000001010010000110110
00000010100011010010000110110
01100010000100001010000110110
00010000011100000110000110110
00010000100001100110000110110
00000001100010001110000110110
00100110100001000001000110110
10001000001101000001000110110
10000011001000100001000110110
00011001000001100001000110110
11101000000000001001000110110
00100011000000011001000110110
10100010000010000101000110110
00000100000110010101000110110
11000000000000110101000110110
00001000000011001101000110110
01000010001001000011000110110
00100000000011100011000110110
00110100000000000111000110110
00100011010010000000100110110
01001000101010000000100110110
10000110010001000000100110110
11000001001001000000100110110
10100100100000010000100110110
10011000000010010000100110110
01000000000011011000100110110
01100100000001000100100110110
10000010100000100100100110110
00010000000110100100100110110
00001000001000110100100110110
00001110000000001100100110110
00010000010000011100100110110
00000111001000000010100110110
10001000010100000010100110110
00000100000101100010100110110
10000010000000011010100110110
00100000010000100110100110110
00000101010000100001100110110
01000010010000001001100110110
00010000001000101001100110110
00000000111000000101100110110
00010000010010000011100110110
01001001110000000000010110110
01100100100100000000010110110
10110100000001000000010110110
10001001000100100000010110110
10100000001010100000010110110
00010001001000110000010110110
00000110100000011000010110110
01001000000101000100010110110
00011100000000100100010110110
00000001010100010100010110110
00101100001000000010010110110
01000001000000101010010110110
00100000000000011110010110110
00100000110010000001010110110
01010000010000010001010110110
00000010001010010001010110110
10000000011000001001010110110
00000000001000100111010110110
00010010000011000000110110110
00000000100100110000110110110
00111000000000001000110110110
00100000001100000100110110110
01000010000000010100110110110
00000000001001001010110110110
00111000010100000000001110110
01010110000010000000001110110
00110011000000100000001110110
00000100001110100000001110110
11100000001000010000001110110
10000100000101010000001110110
01000100100000110000001110110
00000001100001011000001110110
10100001100000000100001110110
01000010001000100100001110110
11000001010000000010001110110
00001010001100000010001110110
00000001001001100010001110110
00010000000100110010001110110
10001000000000001110001110110
00000001011100000001001110110
01100001000001000001001110110
00000110010000010001001110110
00000000010001000111001110110
10000010000110000000101110110
00000000110011000000101110110
00010001000010001000101110110
00001000000101001000101110110
00000000001001010001101110110
01000100001001000000011110110
00001001001000000100011110110
00100010000001000100011110110
01000010100000000010011110110
10100000000100000010011110110
00011010000000000001011110110
00000001100000100001011110110
11001000000000000000111110110
00010100000000010000111110110
01110110001010000000000001110
10001101011010000000000001110
10001110110001000000000001110
01010001110101000000000001110
11000101001100100000000001110
01100010110010100000000001110
00101101010001100000000001110
01100010001101100000000001110
10010100001110010000000001110
10000001101011010000000001110
00100110100001110000000001110
11010011001000001000000001110
11001100010100001000000001110
00100111001100001000000001110
10101011000001001000000001110
00010010111001001000000001110
01100100100011001000000001110
10100000100101101000000001110
10101000101000011000000001110
00011011000010011000000001110
01001101110000000100000001110
01111000100010000100000001110
10011000010011000100000001110
10110000011000100100000001110
10010110000010100100000001110
00000001011101100100000001110
00111001000100010100000001110
01001100001100010100000001110
01100101000010010100000001110
00010001110000110100000001110
00001011000001110100000001110
00000100001011110100000001110
00110011010000001100000001110
11000000101010001100000001110
00010100100101001100000001110
00100000001101011100000001110
00010101011000100010000001110
10010001100100100010000001110
00010010101010010010000001110
01001100100001010010000001110
10101000010001010010000001110
00011000000111010010000001110
11000001010000110010000001110
00000100110010110010000001110
00000110011010001010000001110
00111000001001001010000001110
11000100000010101010000001110
01001000010010011010000001110
00000001100110011010000001110
00010001010001011010000001110
00100010001000111010000001110
01000100011001000110000001110
10000100100011000110000001110
00100101100000100110000001110
01100000010100100110000001110
00011100000000110110000001110
01011010000000001110000001110
00000000000111101110000001110
11001010011000000001000001110
00110101001000010001000001110
11100000001100010001000001110
00000110100110010001000001110
00001001010101010001000001110
10100100000011010001000001110
10010100100000110001000001110
00000011001010110001000001110
01000010010110001001000001110
10011000000101001001000001110
00101000010011001001000001110
00010100010100101001000001110
00100010110000011001000001110
00110000000110011001000001110
01110010000100000101000001110
01000001100110000101000001110
10000100010110000101000001110
11000001010001000101000001110
00100010001011000101000001110
00110000101000001101000001110
11000000000100101101000001110
00000000011000111101000001110
00101010101000000011000001110
01011000100100000011000001110
01010001001010000011000001110
00000011010011000011000001110
10100011000000100011000001110
10010000010010010011000001110
00101100000000011011000001110
11100000000010000111000001110
01000000101000100111000001110
00010000001100010111000001110
00011001010110000000100001110
10010001011001000000100001110
10100101000101000000100001110
01001010100011000000100001110
10001011001000100000100001110
00000011100101100000100001110
10110000100100010000100001110
00000000011111010000100001110
00000010111000110000100001110
10100000010010110000100001110
00010110001000101000100001110
00111000000100101000100001110
10000001010100101000100001110
00001010010010101000100001110
00100000101010101000100001110
00001100000101011000100001110
00000110101010000100100001110
11000000110000100100100001110
01000100000110100100100001110
00100001100100001100100001110
01000001010010001100100001110
00001001001001001100100001110
01110100000100000010100001110
00011100010001000010100001110
00000111000010100010100001110
10001010100000010010100001110
01100000011000001010100001110
00010000110000101010100001110
11000110000000000110100001110
00101000110000000110100001110
10001000000101000110100001110
00000000100001110110100001110
01100001010100000001100001110
01011001000001000001100001110
11010010000000100001100001110
10000000001101100001100001110
00001101100000010001100001110
00010010001001010001100001110
00000011101000001001100001110
10000000100110001001100001110
10000110000001001001100001110
00001100000010001101100001110
10011010100010000000010001110
00110010010110000000010001110
10010101100001000000010001110
00100100110101000000010001110
01001010101000100000010001110
01010100100010100000010001110
01100001100001100000010001110
00010010001011100000010001110
10000110001001010000010001110
10010001000010110000010001110
00001000100110110000010001110
11110000000001001000010001110
00000110000111001000010001110
10000100011000101000010001110
10010010000100101000010001110
00100000011010011000010001110
00000010010001111000010001110
10011100000100000100010001110
00000110001100100100010001110
00011000011000010100010001110
10000110100000001100010001110
01100000001000101100010001110
00001101000000011100010001110
10110010001000000010010001110
11001000001001000010010001110
00010010100101000010010001110
00100000010011100010010001110
00000111100000010010010001110
00001100010100010010010001110
00101010000010010010010001110
00100001101000001010010001110
00000100100001101010010001110
00010100001000011010010001110
10001000000000111010010001110
10100000100000010110010001110
00100100010000001110010001110
10000011100100000001010001110
00011010001100000001010001110
00010011010000010001010001110
01000000011001010001010001110
01010110000000001001010001110
10000001000011001001010001110
10000000010100011001010001110
00000001111000000101010001110
00011001000010000101010001110
10101000000000001101010001110
01100010010000000011010001110
00010000100010001011010001110
00000010000000011111010001110
01000111001000000000110001110
11010000010100000000110001110
00100000011100100000110001110
10100001001000010000110001110
10000100100010010000110001110
00011010000000110000110001110
01000010110000001000110001110
00001001100010001000110001110
01010001000000101000110001110
00000000101100011000110001110
00010101010000000100110001110
10000000011010000100110001110
00100000010001010100110001110
00010001001100000010110001110
01011000000010000010110001110
10000001000001100010110001110
00000010010000100110110001110
01000000000001001110110001110
00010000100100100001110001110
00000100010010100001110001110
00100000000110000101110001110
01001000000000100101110001110
00100000000000110011110001110
11010010110000000000001001110
10110001101000000000001001110
10001001110100000000001001110
10101100001100000000001001110
00011100101010000000001001110
11010001000011000000001001110
00110000110100100000001001110
00100011000011100000001001110
01000001011010010000001001110
01010000100110010000001001110
00010011100001010000001001110
10000010010100110000001001110
01000000001110101000001001110
01000100110000011000001001110
10000101001000011000001001110
11001010000100000100001001110
01000000111100000100001001110
00001100000111000100001001110
01010001001000100100001001110
01000001000101010100001001110
00010001000110001100001001110
00000100010010101100001001110
00000010100001101100001001110
01001001100010000010001001110
00110000011010000010001001110
00100010110001000010001001110
00010110000011000010001001110
11110000000000010010001001110
01100000100000101010001001110
00010000000010111010001001110
01000010100000010110001001110
10100000000001001110001001110
00001000001000101110001001110
10100010010010000001001001110
00101000100110000001001001110
10010001010000100001001001110
01000010100100100001001001110
11001000000010001001001001110
00100001100001001001001001110
00000100001001101001001001110
00011000100000011001001001110
01101001000000000101001001110
00110100000000100101001001110
10000000000010110101001001110
00010000010001001101001001110
00000100000100011101001001110
00001010000101000011001001110
10000000100100010011001001110
00000100010001010011001001110
00000001010100001011001001110
10000001001110000000101001110
11100001000000100000101001110
01000110010000100000101001110
00010010000110100000101001110
10010100000001100000101001110
11000000101000010000101001110
00000100011100001000101001110
00000101000011001000101001110
00000011000000111000101001110
01010100100000000100101001110
00011010001000000100101001110
10100100000010000100101001110
00000001100010100100101001110
10000000110010000010101001110
01000000000011100010101001110
01001100000000001010101001110
00001010110000000001101001110
00110000001100000001101001110
00001000001011000001101001110
01000000000101001001101001110
00100000100000010101101001110
00000100000100100011101001110
01010100001100000000011001110
01000110100001000000011001110
10001100100000100000011001110
00001000011001100000011001110
01100011000000001000011001110
10000000110001001000011001110
11100000010000000100011001110
00101000001010000100011001110
10001001000001000100011001110
00000011000010010100011001110
00000010011100000010011001110
11000010000010000010011001110
00001000100100000110011001110
00100000101000100001011001110
00000001000110100001011001110
00010000001010010001011001110
00000110000000110001011001110
00000000010010000111011001110
00010000111000000000111001110
10100010000100000000111001110
00000010010011000000111001110
00110000000000011000111001110
00000100001001000100111001110
00000000000110001010111001110
00111000111000000000000101110
01100100011100000000000101110
11000000001111000000000101110
11100000101000100000000101110
01011010000001010000000101110
00000011011001010000000101110
00100000110011010000000101110
10001000110000110000000101110
00101000001001110000000101110
11011000100000001000000101110
00000001010111001000000101110
10001001000010101000000101110
10110010000000011000000101110
10000100100100011000000101110
01010000000100111000000101110
10110100100000000100000101110
10000011110000000100000101110
00101000100101000100000101110
00110001000010100100000101110
00010111000000010100000101110
00001000010110010100000101110
00101000010000101100000101110
10001000000001011100000101110
00011010010010000010000101110
10100100001010000010000101110
00101110000001000010000101110
00000101100101000010000101110
10000010100010100010000101110
00010000010101100010000101110
10000110010000010010000101110
11001000000100010010000101110
00000001000011110010000101110
01010100010000001010000101110
00110000100100001010000101110
00000000101011001010000101110
00000001001110000110000101110
00111100000100000001000101110
00010001101100000001000101110
00100001011010000001000101110
10001001100001000001000101110
00010101010001000001000101110
10100000010101000001000101110
01100000000110100001000101110
01000000110100010001000101110
01001001000100001001000101110
01000010100001000101000101110
10011000000000100101000101110
00110000010000010101000101110
00000001000010011101000101110
10000100000001100011000101110
00001000001010010011000101110
11000010000000001011000101110
00000010011000000111000101110
00000100100000010111000101110
10101010010000000000100101110
01000001111000000000100101110
10001100000110000000100101110
00010100001011000000100101110
00011100100000100000100101110
00000000110110100000100101110
11001000000001100000100101110
11000100001000001000100101110
00000010000111000100100101110
00000100110000001100100101110
01000010001000010010100101110
10010000000000110010100101110
00000001001000101010100101110
00100000000010011010100101110
00001000011100000001100101110
00001011000010000001100101110
10010000010000001001100101110
00000001000100010011100101110
00001111010000000000010101110
00000011101010000000010101110
10100010000001100000010101110
01110000100000010000010101110
00001100001100001000010101110
01000001001001001000010101110
00111010000000000100010101110
01000100101000000100010101110
00010000110010000100010101110
01000000000011010100010101110
10000001010100000010010101110
10010000000011000010010101110
00001001100000100010010101110
00100000001001000110010101110
00001000000010001110010101110
01010000001000100001010101110
00001000000011100001010101110
00001010100000001001010101110
00000000010000101011010101110
00101000000100010000110101110
00010001000001010000110101110
10000000000101001000110101110
00000100000000111000110101110
00000000001010001001110101110
11001001001000000000001101110
10010011000100000000001101110
01101100000010000000001101110
00110010001001000000001101110
01100000010001100000001101110
10010000001010001000001101110
00011100000001001000001101110
00000110010001000100001101110
00001001100000010100001101110
00000010001100001100001101110
01000001000100100010001101110
00100000010100010010001101110
10000100000100000110001101110
00000000110000100110001101110
00000100100010100001001101110
01010100000000010001001101110
01000000011000001001001101110
00000001001001000101001101110
10000000100000001101001101110
01011000010000000000101101110
10000010000001010000101101110
01000000000000011100101101110
00000000010001001010101101110
00000000010010010001101101110
10001000010010000000011101110
00010010010000001000011101110
01000000100010001000011101110
00010100100000000010011101110
00000011000001000010011101110
10110000000000000001011101110
00001100000000000101011101110
10000001100000000000111101110
01100000001000000000111101110
01011011010000000000000011110
00101101101000000000000011110
10010110100100000000000011110
00011100011100000000000011110
00000011111100000000000011110
11001110000010000000000011110
10100000101110000000000011110
01110101000001000000000011110
11000010010101000000000011110
00001000110111000000000011110
10111000100000100000000011110
01100001011000100000000011110
00010001001110100000000011110
00000110011001100000000011110
11100000000011100000000011110
00011100000011100000000011110
11010001100000010000000011110
01000100101010010000000011110
00000111000011010000000011110
01001010000100110000000011110
01101010100000001000000011110
00100101010010001000000011110
00110010000101001000000011110
00010001100001101000000011110
01011000001000011000000011110
10000010011000011000000011110
10000100000001111000000011110
10100111000000000100000011110
10010000101001000100000011110
10001001010000100100000011110
00001010100010100100000011110
10010100010000010100000011110
00100000110100010100000011110
00101000000011010100000011110
00101100000100001100000011110
01000001001100001100000011110
01010000000010101100000011110
11100000000000011100000011110
00000011100000011100000011110
01110000101000000010000011110
00100110100010000010000011110
01001000010001100010000011110
01010110000000010010000011110
00000010010110010010000011110
00010000001001110010000011110
00000101010100000110000011110
00100000001010001110000011110
10000000100000101110000011110
10101010000100000001000011110
10010011000001000001000011110
00100100001010100001000011110
00010000111000010001000011110
00111001000000001001000011110
00000001011001001001000011110
00001000000110101001000011110
01000010000010010101000011110
10000000000101010101000011110
00100000110000100011000011110
01010000010000000111000011110
00000110000000100111000011110
11000101010000000000100011110
10010000000111000000100011110
01001001100000100000100011110
00001010001100001000100011110
00100001000001011000100011110
01000000010000111000100011110
10001100100000000100100011110
00000100010011000100100011110
00000000101100100100100011110
01000001000101000010100011110
10000100000100001010100011110
00001000100001001010100011110
10000010001010000001100011110
00101000001000010001100011110
00010001000010010001100011110
01001010000000000011100011110
00100101000000000011100011110
10010000100000000011100011110
10011001001000000000010011110
00001011000110000000010011110
01110010000000100000010011110
10000000110010100000010011110
00100100001100010000010011110
00010000010100110000010011110
01000101100000001000010011110
01000000010011001000010011110
11000000100100000100010011110
00110100000010000100010011110
00000001001001010100010011110
00001010000001001100010011110
01000000110000010010010011110
10000001000010000110010011110
01000100000110000001010011110
00110000000001010001010011110
00001100100000000011010011110
00000011001000000011010011110
00001001010001000000110011110
00010010000100000100110011110
10101000000000000010110011110
00010100000000100010110011110
00100010100000000001110011110
11000000000000001001110011110
01001100100100000000001011110
10101001000010000000001011110
00000101110001000000001011110
01000010001011000000001011110
01100010010000010000001011110
10011000000001010000001011110
10010000010100001000001011110
00001000011010001000001011110
00000000100100111000001011110
00110010100000000100001011110
00100000001001100100001011110
00000101000000110100001011110
00000100101000100010001011110
00001001010000010010001011110
01000000100001010001001011110
00100010001000001001001011110
11000100000000000011001011110
00011000000010000011001011110
00110000010001000000101011110
10001000000000101000101011110
10000011000000000010101011110
01100000000000000110101011110
00010110000000000001101011110
00000001100100000001101011110
01000000001000001010011011110
00010000000000101001011011110
00000001001000100000111011110
00110110010000000000000111110
11000100100001000000000111110
00010010101000100000000111110
00100001000101100000000111110
10001011000000010000000111110
10000000000110110000000111110
10100001001000001000000111110
01001100000000101000000111110
00010000100010011000000111110
01001000011000000100000111110
00000100001101000100000111110
00000010010010001100000111110
10001000001000100010000111110
01000100000010000110000111110
00010010000110000001000111110
00000100101000001001000111110
01000001100000000011000111110
10100000000000010011000111110
00100010000000101000100111110
10000001000100000100100111110
00011001000000000010100111110
00000010110000000010100111110
01110000000000000001100111110
00001100000001000001100111110
00000100000001010010010111110
00000010010001000001010111110
10000000010000010000110111110
00000000100110000010001111110
00100000000100000101001111110
00001000000010000100101111110
10000110000000000000011111110
01010001000000000000011111110
00101000100000000000011111110
00000000000000000011111111110
11110010011110000000000000001
10011100111110000000000000001
00101011111110000000000000001
01011110011101000000000000001
11101001011101000000000000001
10000111111101000000000000001
00111101011100100000000000001
11100100111100100000000000001
01010011111100100000000000001
10001010011111100000000000001
01000101011111100000000000001
00110000111111100000000000001
10111011001010010000000000001
01110110101010010000000000001
11001101101010010000000000001
11010111010001010000000000001
10101110110001010000000000001
01111001110001010000000000001
01101111000100110000000000001
11011010100100110000000000001
10110101100100110000000000001
10011110000011110000000000001
11100101000011110000000000001
00110011100011110000000000001
01101111010010001000000000001
11011010110010001000000000001
10110101110010001000000000001
10111011000101001000000000001
01110110100101001000000000001
11001101100101001000000000001
11010111001000101000000000001
10101110101000101000000000001
01111001101000101000000000001
01011101000011101000000000001
11110000100011101000000000001
10001011100011101000000000001
01000100101111011000000000001
01001010010110111000000000001
00101000111001111000000000001
11010111000110000100000000001
10101110100110000100000000001
01111001100110000100000000001
01101111001001000100000000001
11011010101001000100000000001
10110101101001000100000000001
10111011010000100100000000001
01110110110000100100000000001
11001101110000100100000000001
11101010000011100100000000001
00111100100011100100000000001
01000111100011100100000000001
01010001010111010100000000001
10001001011010110100000000001
10010000101101110100000000001
00100101011011001100000000001
10000110001110101100000000001
00110010010101101100000000001
11100110010000011100000000001
01011100110000011100000000001
10010011110000011100000000001
00111110001000011100000000001
11110001001000011100000000001
01001011101000011100000000001
10011101000100011100000000001
11101000100100011100000000001
00100111100100011100000000001
01010010011100011100000000001
00101001011100011100000000001
10000100111100011100000000001
00100110000011111100000000001
10010001000011111100000000001
01001000100011111100000000001
01100111111000000010000000001
11010100110101000010000000001
10011001110011000010000000001
11000111100100100010000000001
01110110001100100010000000001
01011110100010100010000000001
00011011100101100010000000001
01100011001011100010000000001
10101000101011100010000000001
10110100011100010010000000001
01011001011100010010000000001
11111000010010010010000000001
00001110011110010010000000001
00101011000111010010000000001
10100011101000110010000000001
00011100011001110010000000001
01110000010101110010000000001
11010000001011110010000000001
11101100110000001010000000001
11100011010100001010000000001
10110001001110001010000000001
01001011011001001010000000001
00101010110011001010000000001
00101100001111001010000000001
00010011110010101010000000001
10011000100110101010000000001
01100101100001101010000000001
10000110010011101010000000001
00110110110000011010000000001
10011010001001011010000000001
00010001101101011010000000001
10000001011011011010000000001
11000010000111011010000000001
10101101000000111010000000001
10010110000100111010000000001
00001001001110111010000000001
11001011001100000110000000001
00011111001010000110000000001
01011101100001000110000000001
11100010011001000110000000001
01110001001101000110000000001
00101000111101000110000000001
01110010100011000110000000001
01101000010110100110000000001
10010001010110100110000000001
01000011010101100110000000001
01000000111011100110000000001
11110100100000010110000000001
00000011110110010110000000001
10100101000101010110000000001
10001000001111010110000000001
00111100000100110110000000001
01000100011100110110000000001
00101001010001110110000000001
10000010110001110110000000001
01001110100100001110000000001
00010110010110001110000000001
10111100000001001110000000001
10001010011000101110000000001
00010101011000101110000000001
10100100010100101110000000001
11100000001010101110000000001
00011000110001101110000000001
00100010101001101110000000001
10000111000010011110000000001
00011010100010011110000000001
00100001101010011110000000001
01010001000100111110000000001
00000100110010111110000000001
10110011101100000001000000001
01110011110010000001000000001
10111001010110000001000000001
00111111000011000001000000001
01111010011000100001000000001
00001111110010100001000000001
01001110101001100001000000001
11000110000111100001000000001
10100001100111100001000000001
01100101110100010001000000001
00011101100101010001000000001
10100100011011010001000000001
01001000111011010001000000001
00111110100000110001000000001
10101000110100110001000000001
11100001001100110001000000001
10000110011100110001000000001
00100001111010110001000000001
10101011000001110001000000001
00100010001111110001000000001
11011000011100001001000000001
00101100111100001001000000001
11000011100110001001000000001
11101100001001001001000000001
00010101011101001001000000001
10101000011010101001000000001
00011100001110101001000000001
10000101110001101001000000001
01101000000111101001000000001
11111010000000011001000000001
10011100010010011001000000001
00110000011110011001000000001
00000011111001011001000000001
11010000110000111001000000001
01000011001010111001000000001
10000100101010111001000000001
01000100010101111001000000001
11110110001000000101000000001
11100001111000000101000000001
11001000110101000101000000001
01001110010011000101000000001
00001011101011000101000000001
00100101101100100101000000001
10110010100010100101000000001
10000111001001100101000000001
10010100010101100101000000001
01010001001011100101000000001
00110111010000010101000000001
11010000011010010101000000001
01000101001110010101000000001
00011000101110010101000000001
00011001011001010101000000001
11100000000111010101000000001
11011100000000110101000000001
00001110001010110101000000001
10000011000110110101000000001
10011011001000001101000000001
11010100100010001101000000001
01011001010010001101000000001
00000100110111001101000000001
01001101000100101101000000001
00001010110100101101000000001
01100001010001101101000000001
01000000101101101101000000001
00101000110010011101000000001
00001111000001011101000000001
01010001100001011101000000001
10000010100101011101000000001
00010010001011011101000000001
11000100111010000011000000001
10111000001101000011000000001
11000001101101000011000000001
01100010010111000011000000001
01001101011000100011000000001
11101000010001100011000000001
00010100101011100011000000001
01000010111100010011000000001
01001011010010010011000000001
01010110000110010011000000001
01110000101001010011000000001
00100100100111010011000000001
10010000010111010011000000001
10011000101000110011000000001
01000101100010110011000000001
00100110101010001011000000001
01010000101110001011000000001
10100011000011001011000000001
00001101100011001011000000001
01100000111000101011000000001
00100001010110101011000000001
11001100000100011011000000001
00011011000100011011000000001
01000110001001011011000000001
00010010100001111011000000001
00100001001001111011000000001
00001000010011111011000000001
00011101010100000111000000001
10100101001010000111000000001
00000001011111000111000000001
11001000100010100111000000001
00000110100110100111000000001
10000101110000010111000000001
01001100101000010111000000001
01010100010001010111000000001
00001010000101110111000000001
00110100001100001111000000001
00001010001110001111000000001
10010000011001001111000000001
10000011100000101111000000001
01100100000010011111000000001
10000000001100111111000000001
11001011110100000000100000001
10101101001110000000100000001
10101011101001000000100000001
11001100111001000000100000001
00010111101011000000100000001
00110111000110100000100000001
10011101100001100000100000001
01110001010011100000100000001
11000010110011100000100000001
11111001000100010000100000001
11100010101100010000100000001
10010010110110010000100000001
11001011000011010000100000001
01100110011000110000100000001
01011000011010110000100000001
01010001100110110000100000001
00110101001001110000100000001
00000111100101110000100000001
00101000100111110000100000001
10110010111000001000100000001
10011111000010001000100000001
11000110011010001000100000001
11100000110110001000100000001
01010001011110001000100000001
10000010101111001000100000001
00011110110000101000100000001
11000101100010101000100000001
11010000001101101000100000001
00100110001101101000100000001
10000001010111101000100000001
10011001101000011000100000001
01111100000010011000100000001
00001110010101011000100000001
00110000110101011000100000001
01101000001101011000100000001
01000001110011011000100000001
00010101000111011000100000001
00001100101100111000100000001
11100000010001111000100000001
01101100011100000100100000001
10010110011100000100100000001
01100011110001000100100000001
00011100010111000100100000001
11000100001111000100100000001
11110100000100100100100000001
00011000111100100100100000001
01010010101010100100100000001
10100100010011100100100000001
01001101100100010100100000001
00110100110010010100100000001
00000111011010010100100000001
01111010000001010100100000001
00101100101001010100100000001
10100000101010110100100000001
00100010010110110100100000001
00010010011001110100100000001
11101101000000001100100000001
01101010001010001100100000001
01011100001001001100100000001
10001000011101001100100000001
01010010000111001100100000001
00100001100111001100100000001
00000011101100101100100000001
00110000011010101100100000001
10000110001001011100100000001
00101010100000111100100000001
00010101100000111100100000001
01000011010000111100100000001
00001001000101111100100000001
01110100011010000010100000001
10100011011010000010100000001
10011010010101000010100000001
11110000000111000010100000001
10101001010100100010100000001
11000000101110100010100000001
00001101010011100010100000001
11000001010101010010100000001
01001001110000110010100000001
10000101011000110010100000001
00011011000010110010100000001
01100010100010110010100000001
01000010001101110010100000001
00011110001100001010100000001
01101010010000101010100000001
00000010011110101010100000001
10110001000001101010100000001
00001001101001101010100000001
01001100011000011010100000001
00100100010110011010100000001
00100011100001011010100000001
00010000111000111010100000001
10000001111100000110100000001
11000101010010000110100000001
00110101010001000110100000001
10001100101000100110100000001
10010010100100100110100000001
01001001001010100110100000001
00100100001110100110100000001
10001011000001100110100000001
10111000001000010110100000001
00010110101000010110100000001
10001000110010010110100000001
00000101100011010110100000001
01000010010011010110100000001
00010000000111110110100000001
10011001010000001110100000001
00101011000100001110100000001
10001100000110001110100000001
00010000101011001110100000001
00100000011001011110100000001
11001000000000111110100000001
00110100101110000001100000001
01110010001101000001100000001
11001100010100100001100000001
01100010110100100001100000001
11100100001010100001100000001
10100001011001100001100000001
00011010000111100001100000001
00011100111000010001100000001
11010000100101010001100000001
01100110000011010001100000001
00010011010011010001100000001
00000000111101110001100000001
00100011011100001001100000001
01001110000110001001100000001
00111001010001001001100000001
00100101101001001001100000001
00110010100011001001100000001
10101010000100101001100000001
10010010010001101001100000001
01001000011001101001100000001
01010010101000011001100000001
00110110000100011001100000001
00111000001000111001100000001
00000101010010111001100000001
10100010001110000101100000001
10010011000101000101100000001
00101010010101000101100000001
10000000111011000101100000001
00010110100001100101100000001
11000001100001100101100000001
10011000010100010101100000001
01000011100010010101100000001
00000101010101010101100000001
01001000001100110101100000001
01110100010000001101100000001
00001101110000001101100000001
00110001000100101101100000001
00001011000010101101100000001
10000000100110101101100000001
00000100001011101101100000001
01000000010110011101100000001
10110000000001011101100000001
01010101110000000011100000001
00111010101000000011100000001
10001111000100000011100000001
10110110000010000011100000001
00011001100110000011100000001
11011001000001000011100000001
00001110110001000011100000001
00110001001011000011100000001
01000101000111000011100000001
01101100100000100011100000001
00010111001000100011100000001
01000110010010100011100000001
10001010001010100011100000001
00110000110001100011100000001
10001000100101100011100000001
01110011000000010011100000001
10100010110000010011100000001
00101001011000010011100000001
10010010001100010011100000001
10101100000001010011100000001
00100101000100110011100000001
10101001100000001011100000001
11000011001000001011100000001
01001001010100001011100000001
10000100101100001011100000001
10010000110010001011100000001
11010100000000101011100000001
00101010000010011011100000001
01001000100001011011100000001
11000110100000000111100000001
00100100111000000111100000001
01100001100100000111100000001
01010010010100000111100000001
01111000000010000111100000001
01001010001001000111100000001
10010001000010010111100000001
01010000100000110111100000001
10000101000001001111100000001
00100110000000101111100000001
00111110110100000000010000001
00111101101010000000010000001
10100110111010000000010000001
11101100100011000000010000001
10101001101100100000010000001
11011100001010100000010000001
11011001000101100000010000001
01001011010011100000010000001
00010110110011100000010000001
10100011011100010000010000001
11010000111100010000010000001
00011111010010010000010000001
11000011100101010000010000001
01100100011101010000010000001
11100000010110110000010000001
10000010101110110000010000001
01010110001001110000010000001
10000001110011110000010000001
01101011100100001000010000001
00010111101100001000010000001
10010011011001001000010000001
11001001001011001000010000001
10011100000111001000010000001
01010100110100101000010000001
00111010100010101000010000001
01100010011001101000010000001
01001110000101101000010000001
00100101000111101000010000001
10101110000100011000010000001
01110011000010011000010000001
10100101001010011000010000001
01010000011011011000010000001
11000101010000111000010000001
10011000011000111000010000001
00000101101001111000010000001
00010001010101111000010000001
01010101111000000100010000001
11110100010001000100010000001
10010001001111000100010000001
01000010101111000100010000001
11111000100000100100010000001
10010010111000100100010000001
00000111110100100100010000001
01001010011100100100010000001
00010100101110100100010000001
10001110100001100100010000001
00001000110111100100010000001
10101011100000010100010000001
11100010001010010100010000001
00100000111110010100010000001
00011100001101010100010000001
00110011001000110100010000001
01010010000110110100010000001
00001101000110110100010000001
01000001011001110100010000001
01101100101000001100010000001
10110000010110001100010000001
01000101010110001100010000001
00100011001110001100010000001
10100100001101001100010000001
00000011110011001100010000001
11100011000000101100010000001
00001110010010101100010000001
11001000000110101100010000001
10010000101010011100010000001
11001100000001011100010000001
00110101000001011100010000001
00011010010001011100010000001
00101000000111011100010000001
10111010011000000010010000001
11001001111000000010010000001
01111100001001000010010000001
00110011101001000010010000001
11000110001101000010010000001
00000101101111000010010000001
10110101001000100010010000001
01001100101100100010010000001
11010000110010100010010000001
00011100010110100010010000001
00110100100101100010010000001
00100100011011100010010000001
10011001100100010010010000001
00100111100010010010010000001
01011010000101010010010000001
00110000001111010010010000001
11010011000000110010010000001
00101010010100110010010000001
00000111001100110010010000001
11001000100001110010010000001
10000100010101110010010000001
11011101000000001010010000001
10100101100100001010010000001
11101000001100001010010000001
10010110001010001010010000001
00001100111010001010010000001
01110000110001001010010000001
00000110110101001010010000001
00010101010011001010010000001
00001001110100101010010000001
01101100000010101010010000001
00110001011000011010010000001
00010000110110011010010000001
01000101000101011010010000001
10100010000010111010010000001
01110111000000000110010000001
10001010110100000110010000001
01000110110010000110010000001
10000111010001000110010000001
01100001110000100110010000001
10000010000111100110010000001
01011100000010010110010000001
01000000110101010110010000001
00110100100010001110010000001
01010000101000101110010000001
00011010000100101110010000001
00001101000001101110010000001
01001001010000011110010000001
01000000001110011110010000001
00100100001000111110010000001
11011011000010000001010000001
11010101001001000001010000001
00110100111001000001010000001
11101010000101000001010000001
00010011100111000001010000001
01010111100000100001010000001
00011010101100100001010000001
01000010111010100001010000001
00101011000110100001010000001
10001100001101100001010000001
00110101001100010001010000001
11000110010010010001010000001
01111000001010010001010000001
10110010000110010001010000001
00111001010000110001010000001
01000011010100110001010000001
01010000100011110001010000001
11101001010000001001010000001
00011011110000001001010000001
01001111001000001001010000001
10000111000100101001010000001
00110001001010101001010000001
00001010001011101001010000001
01110100100000011001010000001
10001101100000011001010000001
00001010011100011001010000001
00100010100100111001010000001
01001001000001111001010000001
00101011011000000101010000001
10000100011110000101010000001
01100101100001000101010000001
10010001110001000101010000001
01101110000000100101010000001
10000001101010100101010000001
01010010010001100101010000001
00000011101100010101010000001
10100100100010010101010000001
10001000101001010101010000001
00000110011001010101010000001
00110000010011010101010000001
10100010010000110101010000001
01100000101000110101010000001
00100001000101110101010000001
10010110010000001101010000001
00110010101000001101010000001
01100010010100001101010000001
11000010001001001101010000001
00001001010101001101010000001
00011100100000101101010000001
00010000000111101101010000001
01011110010000000011010000001
11010010101000000011010000001
01101101000100000011010000001
00010011011010000011010000001
01001010100110000011010000001
11000001010110000011010000001
10100110100001000011010000001
01010001001100100011010000001
10100000001110100011010000001
00001000111001100011010000001
00101100110000010011010000001
10001010010001010011010000001
00001101001001010011010000001
10001001000010110011010000001
11000100010001001011010000001
00110001000101001011010000001
01110010000000101011010000001
00000110011000101011010000001
10100000010100011011010000001
11010000000010011011010000001
00000000101011011011010000001
00010101000000111011010000001
11011000000100000111010000001
00011000110010000111010000001
00100100010101000111010000001
00010000101101000111010000001
00111000001000100111010000001
11000000011000100111010000001
10000110000100010111010000001
11000001000001010111010000001
00010000010100110111010000001
11100000100000001111010000001
00000001100110001111010000001
00001010100001001111010000001
11110011001000000000110000001
11010101100100000000110000001
01111010010010000000110000001
10011010101010000000110000001
00110001011101000000110000001
00101110000111000000110000001
00100011101010100000110000001
00111011000001100000110000001
01100110100001100000110000001
01010000111001100000110000001
01100101010010010000110000001
10010001011010010000110000001
01001001101001010000110000001
10010110000101010000110000001
10001100001011010000110000001
00001001010111010000110000001
01011100100000110000110000001
11100001100000110000110000001
10000111000010110000110000001
01010111010000001000110000001
01100100001110001000110000001
00011001100101001000110000001
00100100110011001000110000001
00111000001011001000110000001
11010010100000101000110000001
01001001001100101000110000001
10000000111100101000110000001
10101001000010101000110000001
10010100010010101000110000001
00101011010000011000110000001
10110000001100011000110000001
11001000100010011000110000001
10000010010011011000110000001
10011100110000000100110000001
11100001010100000100110000001
11001000101100000100110000001
10001101000101000100110000001
01001000011011000100110000001
11000110001000100100110000001
00000001011110100100110000001
10101000001001100100110000001
11010000001001010100110000001
10011000000010110100110000001
01000000110010110100110000001
10100001101000001100110000001
00000110111000001100110000001
01001011000001001100110000001
11100000000011001100110000001
00000110000110011100110000001
10000000100001111100110000001
00001011101100000010110000001
10110001100010000010110000001
01100011000110000010110000001
10000110010110000010110000001
11100101000001000010110000001
10101000110001000010110000001
00000010111011000010110000001
01001111000000100010110000001
10001110100000010010110000001
00010011010100010010110000001
00101100001100010010110000001
01010000101010010010110000001
00100110010001010010110000001
10000011001001010010110000001
10000000100111010010110000001
10110000010000110010110000001
01001000000110110010110000001
01000101101000001010110000001
11010000011000001010110000001
01000000010111001010110000001
01100000100100101010110000001
01010001000010101010110000001
10000100001001101010110000001
00000011000101101010110000001
00101000000001111010110000001
01000011011000000110110000001
00101101000010000110110000001
00011000001110000110110000001
01101000000101000110110000001
00010011000011000110110000001
01010100000001100110110000001
00001000011000110110110000001
00110010010000001110110000001
00000010100010101110110000001
10101110010000000001110000001
01000100101101000001110000001
01010100010011000001110000001
10011001001000100001110000001
00111100000010100001110000001
10100000110010100001110000001
01000011001001100001110000001
00010101000101100001110000001
10010011100000010001110000001
00100001100110010001110000001
00101010100001010001110000001
10000100110001010001110000001
00010110010000110001110000001
10110101000000001001110000001
00001001101010001001110000001
01000010110001001001110000001
00100000010101101001110000001
00100000111000011001110000001
11000001000100011001110000001
00010100001010011001110000001
10000010001000111001110000001
01011010100000000101110000001
10110000100100000101110000001
00010101100010000101110000001
10000110000011000101110000001
01001001010000100101110000001
01100000000110100101110000001
01010100000100010101110000001
00001010010010010101110000001
00000001001011010101110000001
00001100000001110101110000001
01010001001000001101110000001
00001100001100001101110000001
00100001010010001101110000001
00111000010100000011110000001
01100000100011000011110000001
11000010000100100011110000001
00000000011110010011110000001
01000100001000110011110000001
00000111000010001011110000001
00010010001001001011110000001
10000001010000101011110000001
10010100001000000111110000001
00000000010011100111110000001
00001001100000010111110000001
00000000000101011111110000001
10011111011000000000001000001
11000110110110000000001000001
10011110100101000000001000001
11010011001101000000001000001
01111100000111000000001000001
01101100110010100000001000001
11110110000001100000001000001
00011011001011100000001000001
00100101101011100000001000001
00111010101100010000001000001
11101110000010010000001000001
00010011111010010000001000001
01001011001110010000001000001
00100101011110010000001000001
00011010010111010000001000001
11111000001000110000001000001
01010111000010110000001000001
00100011010101110000001000001
01001000110101110000001000001
00000110011011110000001000001
01101010011100001000001000001
11000001111100001000001000001
00011101101001001000001000001
11100000011011001000001000001
01000011010111001000001000001
01100011110000101000001000001
10110000011100101000001000001
00111001000110101000001000001
01000010101011101000001000001
11000111100000011000001000001
10001001100110011000001000001
11100001000101011000001000001
10000010011101011000001000001
00101001010011011000001000001
00010100110011011000001000001
00011100010100111000001000001
00100000101110111000001000001
10100111110000000100001000001
00011011110100000100001000001
00111010011010000100001000001
10001111000011000100001000001
01001001101100100100001000001
00110101010010100100001000001
10100001001110100100001000001
01011100010001100100001000001
01100100100101100100001000001
10010000110011100100001000001
10110110000100010100001000001
11100001100010010100001000001
11001000011001010100001000001
00110000111001010100001000001
10000001110101010100001000001
01100100010011010100001000001
00010101001011010100001000001
11010000010100110100001000001
00000011101001110100001000001
11010101010000001100001000001
01110000101010001100001000001
01001100001110001100001000001
10101001100001001100001000001
11010000100101001100001000001
00001000111010101100001000001
00010010100110101100001000001
00101000001101101100001000001
01001010000101011100001000001
01110100000000111100001000001
10011000100000111100001000001
00001101001000111100001000001
10000100010001111100001000001
01111010110000000010001000001
11101001100100000010001000001
10101101001001000010001000001
01001111000101000010001000001
10000011100111000010001000001
10001000111100100010001000001
10110011000010100010001000001
10001101100010100010001000001
00101010001110100010001000001
10010101010001100010001000001
01011110001000010010001000001
11100000111000010010001000001
01100110010100010010001000001
01110001000110010010001000001
00000000111111010010001000001
01010100110000110010001000001
11000100000110110010001000001
00100100001101110010001000001
00111110000010001010001000001
11100010100010001010001000001
10110000101001001010001000001
01001000101101001010001000001
01010001100011001010001000001
01011001010000101010001000001
00100110100100101010001000001
00000100111001101010001000001
01010100000101101010001000001
01001100000011011010001000001
00100010001011011010001000001
01101000000100111010001000001
00111001101000000110001000001
01101011000010000110001000001
00100100110110000110001000001
01000010011110000110001000001
10110000010101000110001000001
11000100100011000110001000001
01011000001011000110001000001
00001110110000100110001000001
10010010001001100110001000001
10001100000101100110001000001
11000010100100010110001000001
00010011001100010110001000001
00100101100000110110001000001
11100000000001110110001000001
10000101101000001110001000001
11001000010100001110001000001
01100110000001001110001000001
01000001001001101110001000001
00010001010001011110001000001
01000010000010111110001000001
11001101001100000001001000001
01100110101100000001001000001
11011000100110000001001000001
00110110010110000001001000001
01101010001011000001001000001
00011100011011000001001000001
10111100000100100001001000001
10001011100100100001001000001
01110001010100100001001000001
10011010010010100001001000001
00010010110101100001001000001
10010000001111100001001000001
10111001100000010001001000001
01000111011000010001001000001
10100010101010010001001000001
00110011001001010001001000001
01010001101000110001001000001
01000001010011110001001000001
01001110110000001001001000001
01101001100010001001001000001
10000101011010001001001000001
00010001110110001001001000001
10010011100001001001001000001
00101101010000101001001000001
01100110000010101001001000001
01010000011010101001001000001
10001000010101101001001000001
00111100000001011001001000001
00100010011000111001001000001
01111100100000000101001000001
11010010110000000101001000001
11100100010100000101001000001
00000110111010000101001000001
01011001000101000101001000001
00010110001101000101001000001
10110100000011000101001000001
10101010001000100101001000001
00010011011000100101001000001
00011000101001100101001000001
00001101010010010101001000001
00101010000110010101001000001
10011010000001010101001000001
00010100100010110101001000001
10001000101100001101001000001
00001010011001001101001000001
11000001000011001101001000001
00110000110000101101001000001
00100100101000011101001000001
10010000000110011101001000001
00100000010101011101001000001
00000111110100000011001000001
00110101100010000011001000001
11001010100001000011001000001
10100001110001000011001000001
01010001011001000011001000001
11110000100000100011001000001
11000110001000100011001000001
00000011001101100011001000001
00100001101100010011001000001
10010100100001010011001000001
00001100010101010011001000001
10100100010000110011001000001
00111000000010110011001000001
00001001100001110011001000001
01010111000000001011001000001
00001001111000001011001000001
10010100010100001011001000001
11001000001010001011001000001
00101010000101001011001000001
00100100010011001011001000001
10010001001000101011001000001
01000001100100101011001000001
01000010010001101011001000001
00000100001110011011001000001
00110010100100000111001000001
01101000001100000111001000001
10100010010010000111001000001
00101000100011000111001000001
00000001110010100111001000001
01010000000110100111001000001
00100000011001100111001000001
10001001001000010111001000001
00000011000011010111001000001
10000100000010101111001000001
00111011100010000000101000001
00001111010110000000101000001
01101101100001000000101000001
10000101110011000000101000001
00100011001111000000101000001
11100101010000100000101000001
01111000100100100000101000001
10011010001100100000101000001
01010100010110100000101000001
00001011110001100000101000001
10000101101100010000101000001
10110101000010010000101000001
01010000011101010000101000001
01000010100111010000101000001
10110010100000110000101000001
01001010101000110000101000001
00101001001010110000101000001
10011000110100001000101000001
10001100101010001000101000001
00100001111010001000101000001
11001001010001001000101000001
01110001001001001000101000001
10101100000101001000101000001
00101010000011101000101000001
00000011110100011000101000001
11000001001010011000101000001
10100010000110011000101000001
11010010000001011000101000001
01000110000100111000101000001
00010001001100111000101000001
10000000110010111000101000001
10001000001001111000101000001
11100100101000000100101000001
00001111101000000100101000001
00110101100100000100101000001
01010001110010000100101000001
10001000100111000100101000001
00000101000111100100101000001
01011001001000010100101000001
10100001011000010100101000001
10001011000100010100101000001
00011110000010010100101000001
00000100111000110100101000001
01100001000100110100101000001
00001000010011110100101000001
10111010000000001100101000001
01010110100000001100101000001
00000101011100001100101000001
10000011010010001100101000001
00100100100010101100101000001
11010101001000000010101000001
01001100100110000010101000001
10011100000011000010101000001
11000010001011000010101000001
00110010010100100010101000001
00011000110010100010101000001
00100001100110100010101000001
00111000001001100010101000001
00101111000000010010101000001
11001010010000010010101000001
00100100101010010010101000001
00011010100001010010101000001
10100000010011010010101000001
01010001000001110010101000001
01001011100000001010101000001
00011001001010001010101000001
10000010110001001010101000001
10000111000000101010101000001
01010010001000101010101000001
00111000010000011010101000001
00000101001001011010101000001
00010100000010111010101000001
00000000100101111010101000001
11011000100000000110101000001
00000110100101000110101000001
00100011001000100110101000001
10000000011010100110101000001
00101000100100010110101000001
00010100010100010110101000001
10000000101001010110101000001
01100000110000001110101000001
10000010001100001110101000001
01000001000110001110101000001
00011000000101001110101000001
10110100110000000001101000001
00111101001000000001101000001
01101011000100000001101000001
00101000110110000001101000001
00100111010001000001101000001
01100000111001000001101000001
00001001101101000001101000001
11000000010111000001101000001
11010011000000100001101000001
00000110001110100001101000001
01101100010000010001101000001
10001100000110010001101000001
01100000001110010001101000001
00001110001001010001101000001
10010000011000110001101000001
00001010010100110001101000001
10010110001000001001101000001
01000100100011001001101000001
01000101001000101001101000001
00010100100100101001101000001
01010001010000011001101000001
00001000011010011001101000001
01100000100000111001101000001
10101001000010000101101000001
00010001001110000101101000001
10001000110000100101101000001
01110000001000100101101000001
11100010000000010101101000001
00000010110001010101101000001
00000111000000110101101000001
11000000011000001101101000001
00011000100010001101101000001
01101000000001001101101000001
00000010000101101101101000001
10001100011000000011101000001
01100001010010000011101000001
10100010000001100011101000001
01011000000100010011101000001
00000000001011110011101000001
00110000000110001011101000001
00000000011101001011101000001
00000110100000011011101000001
01000000101010000111101000001
00010001100001000111101000001
00001001000100100111101000001
00000000010000111111101000001
01110000110110000000011000001
00101001110101000000011000001
11000011011000100000011000001
00011001111000100000011000001
01000011100110100000011000001
00000110101101100000011000001
10101000010011100000011000001
00001100111100010000011000001
11001001010010010000011000001
10100100101001010000011000001
01010100100101010000011000001
00111000100011010000011000001
10001010110000110000011000001
00101010001001110000011000001
10000001001101110000011000001
00001010110110001000011000001
00101110010001001000011000001
10001000111001001000011000001
00010010001111001000011000001
01111000000001101000011000001
00010111000001101000011000001
11010100001000011000011000001
01100001101000011000011000001
00100100110000111000011000001
10001100000010111000011000001
00010010010010111000011000001
01000000000111111000011000001
11110000001100000100011000001
00110011010001000100011000001
01001001100011000100011000001
00101100001011000100011000001
00010000011101100100011000001
01101000110000010100011000001
00111001000100010100011000001
10100000100100110100011000001
01000100001010110100011000001
10100010011000001100011000001
00011101000010001100011000001
01000100011001001100011000001
10000001010100101100011000001
00000001011010011100011000001
00100010100001011100011000001
10100010101100000010011000001
11000111000010000010011000001
00010110100110000010011000001
01010010010011000010011000001
01110000001010100010011000001
00100010110001100010011000001
00010001000111100010011000001
00010101101000010010011000001
10011000001010010010011000001
01101001000001010010011000001
00100001010010110010011000001
00000100100011110010011000001
00100111001000001010011000001
00011100001000101010011000001
00001011000010101010011000001
10000011010000011010011000001
00110010000100011010011000001
10000000101000111010011000001
01010001100100000110011000001
00000011101010000110011000001
10001001000110000110011000001
00001001011001000110011000001
11000100010000010110011000001
00010010110000010110011000001
11010010000000001110011000001
00000000111100001110011000001
10000000010011001110011000001
00101000010000101110011000001
00001100000100011110011000001
11010110000100000001011000001
01011000110001000001011000001
00100010011101000001011000001
11000000101100100001011000001
10010101000010100001011000001
10101000011000010001011000001
10010001010100010001011000001
01001000001101010001011000001
00010110000011010001011000001
10100001000011010001011000001
00001000101010110001011000001
00000100010110110001011000001
11000100000001110001011000001
00011001001100001001011000001
11100000000110001001011000001
01100011000001001001011000001
00000101100101001001011000001
11001010000000101001011000001
00000011101000101001011000001
00100100001001101001011000001
01000000110010011001011000001
10100011000100000101011000001
01000001011100000101011000001
01110001000010000101011000001
01000100100110000101011000001
10001001000001100101011000001
00000010100011100101011000001
10101100000000001101011000001
00100000000010111101011000001
11100001001000000011011000001
00100000111010000011011000001
10000100000111000011011000001
00001110000100100011011000001
01001000000011100011011000001
00010010001000110011011000001
01000010001100001011011000001
00011000100000011011011000001
01000101000000100111011000001
10110000000000010111011000001
00010100000001001111011000001
01000111001100000000111000001
01000100111010000000111000001
01011001000110000000111000001
10100000011110000000111000001
00010110011001000000111000001
01001100010101000000111000001
10000011010101000000111000001
11011000010000100000111000001
10010100101000100000111000001
00001110100010100000111000001
00001000001111100000111000001
00110001110000010000111000001
00110000000101110000111000001
00100000101101001000111000001
11100000001000101000111000001
00001010011000101000111000001
00001100100001011000111000001
10010111000000000100111000001
11001100000010000100111000001
00110010000110000100111000001
01100010010000100100111000001
00011100000100100100111000001
01000101000001010100111000001
00000010001101010100111000001
00110100001000001100111000001
00010000110001001100111000001
01000001100000101100111000001
10001000010000011100111000001
01010000000010011100111000001
01101000011000000010111000001
01000010110100000010111000001
00010011100000100010111000001
00000101001010100010111000001
11000000001100010010111000001
10010001000100001010111000001
10100100000010001010111000001
01000100010000101010111000001
00001000100001100110111000001
10000010000010010110111000001
00100001000000011110111000001
00010000111100000001111000001
01010010001010000001111000001
00001101000011000001111000001
00000011010010100001111000001
00100001100001100001111000001
01011100000000001001111000001
10000001001001001001111000001
00101000000100011001111000001
10000010101000000101111000001
00000110010100000101111000001
10010000000000101101111000001
10010010010000000011111000001
01000110000001000011111000001
10000101000000010011111000001
01011101101100000000000100001
01110011011001000000000100001
10110110001011000000000100001
01011111010000100000000100001
01101001110100100000000100001
11111001000010100000000100001
10111100010001100000000100001
10010010100111100000000100001
00001101100111100000000100001
11010011101000010000000100001
00001111111000010000000100001
00100110110110010000000100001
10001101001101010000000100001
10011000101011010000000100001
11000000110111010000000100001
10110010010010110000000100001
00111100001010110000000100001
01010101100001110000000100001
01001010001011110000000100001
10001111010100001000000100001
11101100000110001000000100001
11110101000001001000000100001
00100101110101001000000100001
00001011101101001000000100001
10010000111101001000000100001
00111001100011001000000100001
00100110011010101000000100001
10000001111010101000000100001
00001101011001101000000100001
00010001001111101000000100001
11011001010000011000000100001
01101000011010011000000100001
11100010100001011000000100001
01000010111000111000000100001
01100100001100111000000100001
10001010001100111000000100001
00000011100110111000000100001
10110000001001111000000100001
00011000100101111000000100001
10100101011100000100000100001
01100010111100000100000100001
10100011101010000100000100001
11001000011110000100000100001
10001100110011000100000100001
00011110100100100100000100001
00100001111001100100000100001
11100000001101100100000100001
00100011000111100100000100001
01111000101000010100000100001
10101010000101010100000100001
00110100010101010100000100001
00001011010011010100000100001
00000110001111010100000100001
11000110100000110100000100001
01101010010000110100000100001
10000100010110110100000100001
01110011100000001100000100001
00011100011010001100000100001
01000110110001001100000100001
10000010010111001100000100001
11100000110000101100000100001
01000001011100101100000100001
00011010001001101100000100001
10000100101001101100000100001
10111000000010011100000100001
01001110000010011100000100001
00010100100110011100000100001
00100101010000111100000100001
01010000001010111100000100001
10101110010010000010000100001
11110000101010000010000100001
01001101010110000010000100001
10001111100001000010000100001
00010101111001000010000100001
00111000011011000010000100001
10110110100000100010000100001
00000111101010100010000100001
01010010101001100010000100001
10000001110101100010000100001
10011010110000010010000100001
11110010000100010010000100001
00010111100100010010000100001
00101010101001010010000100001
01000110010001110010000100001
00010000110011110010000100001
01010010110100001010000100001
11001011000010001010000100001
00100111000110001010000100001
11011000100001001010000100001
10000100100111001010000100001
00101000011100101010000100001
00100011010001101010000100001
01000101110000011010000100001
00101100100100011010000100001
11000000101100011010000100001
10100000110010011010000100001
00010010001110011010000100001
00011101000001011010000100001
00000100001011111010000100001
01001110011000000110000100001
01010110000101000110000100001
10000010101101000110000100001
11010100010000100110000100001
01100100101000100110000100001
10101000100100100110000100001
10000101000011100110000100001
11001101000000010110000100001
00111011000000010110000100001
00010000111100010110000100001
01000001101001010110000100001
10010010000011010110000100001
00000011111000001110000100001
00110001010010001110000100001
00001000110110001110000100001
11000001010001001110000100001
01100000100101001110000100001
01000010001011001110000100001
01101001000000101110000100001
01000100000110101110000100001
11100110110000000001000100001
10101111001000000001000100001
01000110011110000001000100001
01010110100011000001000100001
11001001100011000001000100001
10000101010111000001000100001
00110101110000100001000100001
11010100100100100001000100001
01011000101010100001000100001
01000011110001100001000100001
10001110100100010001000100001
00010111001010010001000100001
10100101100001010001000100001
10010010011001010001000100001
00100001011101010001000100001
11001000011000110001000100001
01010100010010110001000100001
01001001000110110001000100001
01110010000001110001000100001
00101100000101110001000100001
10110001011000001001000100001
00111101000100001001000100001
11100010001100001001000100001
00111010001010001001000100001
10101000110001001001000100001
01110000010011001001000100001
10010000010110101001000100001
00000010011101101001000100001
01100011010000011001000100001
00001001110100011001000100001
10010010100010011001000100001
11100000000010111001000100001
10010011010010000101000100001
00101100101010000101000100001
10011101000001000101000100001
11100011000001000101000100001
11001010000100100101000100001
00100110010100100101000100001
00111000010010100101000100001
00010010001110100101000100001
00101010100001100101000100001
01100100011000010101000100001
01010010100100010101000100001
10110001000000110101000100001
00100000100110110101000100001
10100100010010001101000100001
00110100000001101101000100001
10000001000101101101000100001
00100001000011011101000100001
00001000101000111101000100001
01111000100100000011000100001
10001001011010000011000100001
00110110010001000011000100001
10000010110011000011000100001
00001110001011000011000100001
10001100000110100011000100001
01011100000001100011000100001
01100001000101100011000100001
01101110000000010011000100001
10000001100110010011000100001
01000000001111010011000100001
00010011010000110011000100001
10010101100000001011000100001
01100101001000001011000100001
10010010000101001011000100001
00001111000000101011000100001
00101000100010101011000100001
11000000001001101011000100001
10000110010000011011000100001
00011000011000011011000100001
01000010000100111011000100001
00100111100000000111000100001
01010001100010000111000100001
00101001000110000111000100001
00001100100101000111000100001
01000011001000100111000100001
10100010001000010111000100001
01000001010100010111000100001
00100000110001010111000100001
00001100010000110111000100001
10001100001000001111000100001
00011000000011001111000100001
00010000100100101111000100001
00000010010010101111000100001
10110011010100000000100100001
01110100110100000000100100001
11011100010010000000100100001
01000111110010000000100100001
10101000111010000000100100001
01101110010001000000100100001
10011001011001000000100100001
01001101001011000000100100001
00001011011010100000100100001
10100101000101100000100100001
00011100001101100000100100001
01001000010111100000100100001
10111110000000010000100100001
01101011001000010000100100001
11110000011000010000100100001
11000101000110010000100100001
00001001101110010000100100001
00010011001101010000100100001
00101100110000110000100100001
00011001010100110000100100001
00001110000110110000100100001
11011000000001110000100100001
11001110100000001000100100001
00110001101100001000100100001
00101010100110001000100100001
11000011000101001000100100001
10001001100100101000100100001
00100000101011101000100100001
10000101010001011000100100001
00010100101001011000100100001
00011010000011011000100100001
01001101000000111000100100001
00110111001000000100100100001
10010100101010000100100100001
10100110100001000100100100001
00001010111001000100100100001
01010000101101000100100100001
10110001000011000100100100001
00101000001111000100100100001
01001011100000100100100100001
01000100011010100100100100001
01000110010100010100100100001
10001010001010010100100100001
00000101001100110100100100001
01100000100001110100100100001
10000001001110001100100100001
10011100000000101100100100001
10010010000100011100100100001
01001000010001011100100100001
10000000011000111100100100001
10100101110000000010100100001
11011010001000000010100100001
10011100100100000010100100001
01101001100010000010100100001
10000110011001000010100100001
00010001010111000010100100001
10010001101000100010100100001
00000110110100100010100100001
10100010001100100010100100001
01100000011001100010100100001
01000110001010010010100100001
10101000000110010010100100001
11000100100001010010100100001
00001000110101010010100100001
10110100001000001010100100001
00000101011010001010100100001
01001000001110001010100100001
01010100010001001010100100001
10100000010101001010100100001
00010101000100101010100100001
11100001000000011010100100001
00010001100010011010100100001
00000011001000111010100100001
01011001000100000110100100001
00011010010010000110100100001
00110000100110000110100100001
00110010000001100110100100001
01100000001100010110100100001
00001110000001010110100100001
10100100000000110110100100001
00000001010010110110100100001
00101000101000001110100100001
10100010000010001110100100001
00000100001101001110100100001
00010011111000000001100100001
11101010000010000001100100001
01110001000110000001100100001
10011010100001000001100100001
01100111000000100001100100001
11000010101000100001100100001
00101000101100100001100100001
00000001110110100001100100001
10001011010000010001100100001
10100100010100010001100100001
11000001001001010001100100001
00101000010011010001100100001
00000010101011010001100100001
10000000001110110001100100001
10000110000001110001100100001
10000010110100001001100100001
11010000001010001001100100001
10001100000011001001100100001
01011010000000101001100100001
00010100011000101001100100001
00000110100010101001100100001
01000100100100011001100100001
00000001100001111001100100001
00111001100000000101100100001
01011000011000000101100100001
00000110101100000101100100001
00100010110010000101100100001
01001000100110000101100100001
01100100000101000101100100001
10000101010000100101100100001
00100001001010100101100100001
10010000001001100101100100001
01010000000011010101100100001
00010000010101001101100100001
01010100001100000011100100001
10100000101001000011100100001
11000001000010100011100100001
00000100110010010011100100001
00100010000101010011100100001
00001010100000110011100100001
00101100010000001011100100001
00000000000111101011100100001
10001000010001000111100100001
00000000011100100111100100001
00010011000000001111100100001
00000000001010011111100100001
01010011001110000000010100001
00010111010101000000010100001
10100010110101000000010100001
00001001111011000000010100001
11000101001100100000010100001
10000011101001100000010100001
01110000000111100000010100001
01011000100110010000010100001
00110001010110010000010100001
11010100000011010000010100001
00001110100011010000010100001
00010001101100110000010100001
00000100111010110000010100001
11100100011000001000010100001
01000110100110001000010100001
00000100011111001000010100001
10010011000010101000010100001
01011000010010101000010100001
01100000110100011000010100001
10001000010110011000010100001
00100010001101011000010100001
00011110000000111000010100001
00011001011100000100010100001
01101001010010000100010100001
10001101001010000100010100001
00110001100101000100010100001
01010000110011000100010100001
00100010011011000100010100001
10110010000100100100010100001
01010101000010100100010100001
10101100010000010100010100001
11000011010000010100010100001
01001001000101010100010100001
00111000000001110100010100001
00000100100101110100010100001
10000000001011110100010100001
01010110001000001100010100001
11010001000100001100010100001
01100001001001001100010100001
10001000010001101100010100001
01000001100010011100010100001
00000010010100111100010100001
10101100101000000010010100001
10010101000110000010010100001
01000000111110000010010100001
10100001011001000010010100001
00101110000001100010010100001
00010110011000010010010100001
11000010100010010010010100001
00001011001010010010010100001
10110000100001010010010100001
00000011110001010010010100001
01001000010011010010010100001
11100000001000110010010100001
01100010101000001010010100001
10000010011100001010010100001
00110010000011001010010100001
11000110000000101010010100001
10001001001000101010010100001
00000001100011101010010100001
01111000000000011010010100001
01110000010100000110010100001
00100110001100000110010100001
10010000011010000110010100001
10101000000011000110010100001
01100010000010100110010100001
00001100100010100110010100001
00010001010001100110010100001
00001000001101100110010100001
10000001000100110110010100001
01000000000001111110010100001
10001010111000000001010100001
00001100110110000001010100001
10011000001110000001010100001
00100010101110000001010100001
00101101010001000001010100001
10110100000101000001010100001
10010110001000100001010100001
10001001010100100001010100001
01100000011100100001010100001
00011001100001100001010100001
00010000011011100001010100001
01000001011010010001010100001
11100000010001010001010100001
00010000110101010001010100001
00101110100000001001010100001
00011100001001001001010100001
11000000100101001001010100001
10111000000000101001010100001
01000100101000101001010100001
01001100010000011001010100001
00000101000110011001010100001
10000011000001011001010100001
01000111000100000101010100001
01000100001011000101010100001
00011001000010010101010100001
10001010000010001101010100001
00000000111010001101010100001
00110000000100011101010100001
10000100000000111101010100001
00000101011100000011010100001
01000011000011000011010100001
10000100110000100011010100001
00011010000010100011010100001
00000010100101100011010100001
10011100000000010011010100001
00100010010010010011010100001
00100001110000001011010100001
00001000101100001011010100001
00100100000001011011010100001
01010000001000010111010100001
01100001111000000000110100001
01000001100111000000110100001
10101010100000100000110100001
00001101101000100000110100001
10000100100110100000110100001
11000100010001100000110100001
00000110001011100000110100001
01001010110000010000110100001
00011100010001010000110100001
00010010100001110000110100001
10000111001000001000110100001
00010010010110001000110100001
00000011110000101000110100001
00110010001000101000110100001
10100100100000011000110100001
00000001011100011000110100001
01010000000101011000110100001
00100000000110111000110100001
00001111010000000100110100001
11010010000010000100110100001
00110100010000100100110100001
01000010000101100100110100001
00001001000011100100110100001
01000100101000010100110100001
00100010100100010100110100001
00100001010001010100110100001
10101000000100001100110100001
00000101100100001100110100001
00011000001000011100110100001
11100010010000000010110100001
00011000101001000010110100001
01000001010100100010110100001
00101000001010100010110100001
10010000000011100010110100001
10000000111000010010110100001
10001010000001001010110100001
00001100000010011010110100001
00000100110001000110110100001
00010101000000010110110100001
01100100000000001110110100001
11010000010100000001110100001
10000001101100000001110100001
00000111100001000001110100001
00001010010001100001110100001
00100110001000010001110100001
10001000000101010001110100001
01101000000000110001110100001
00010001000011001001110100001
10100000011000000101110100001
00100000100000101101110100001
01000010000000011101110100001
00100100100100000011110100001
10001000100010000011110100001
00101010000000000111110100001
00001110101110000000001100001
01100001101110000000001100001
10101010011001000000001100001
00100011110011000000001100001
10000110111000100000001100001
00010011010110100000001100001
11000100001011100000001100001
11101000010100010000001100001
10001001101000110000001100001
00001000011110110000001100001
00100110100001110000001100001
10010100000101110000001100001
00010110011100001000001100001
01000111001010001000001100001
01100100101001001000001100001
00111010010000101000001100001
11010010000100101000001100001
10000101000110101000001100001
01000000110110101000001100001
10001110000001101000001100001
10001100110000011000001100001
10100110001000011000001100001
11000010010010011000001100001
00110000000111011000001100001
00000111011001000100001100001
10010101001000100100001100001
01000110001100100100001100001
10101100000010100100001100001
00011001100010100100001100001
00001001010101100100001100001
11000001001100010100001100001
01000000111010010100001100001
00011100100001010100001100001
00110000001100110100001100001
01111000000100001100001100001
10100010100100001100001100001
10010010001010001100001100001
01010100000011001100001100001
00001001001011001100001100001
00100000010011101100001100001
00000000101101011100001100001
10000011000000111100001100001
00110001110100000010001100001
01101100001010000010001100001
01011010000110000010001100001
00101100110001000010001100001
00110010001101000010001100001
11000000011101000010001100001
00010111000011000010001100001
00110100011000100010001100001
01000001111000100010001100001
00011001001100100010001100001
00000100010111100010001100001
01011001100000010010001100001
00011100010010010010001100001
10100001001010010010001100001
01110100000001010010001100001
10001001010001010010001100001
10001010101000001010001100001
10001000010010101010001100001
00110000100000111010001100001
00000001010100111010001100001
11100000000110000110001100001
00000101001110000110001100001
10000010010100100110001100001
10011000000100010110001100001
00100010100010010110001100001
00001010001000110110001100001
00010110000000101110001100001
01000100001000011110001100001
00101000000001011110001100001
11000011010100000001001100001
01110001100001000001001100001
00011011010001000001001100001
10101000000111000001001100001
10000011001010100001001100001
00101001001001100001001100001
00001000110011100001001100001
00101010110000010001001100001
01000100110001010001001100001
00000011100101010001001100001
00000100101100110001001100001
00011010100100001001001100001
01001100000101001001001100001
10000000101011001001001100001
10100100100000101001001100001
00010010000011101001001100001
01110000001000011001001100001
00001011001000011001001100001
10010001100100000101001100001
00011100000110000101001100001
00000101100011000101001100001
01101001000000010101001100001
00000010011100010101001100001
10000100001010010101001100001
01000000001001110101001100001
10001001010000001101001100001
01000001101000001101001100001
01000010000110001101001100001
00010100010000011101001100001
00100011011000000011001100001
10100100001100000011001100001
00001011100010000011001100001
00010000100111000011001100001
00000110000010110011001100001
01100000010100001011001100001
01000001000001011011001100001
01001000110000000111001100001
00110000001010000111001100001
11010000000001000111001100001
10000000100000011111001100001
01111001010000000000101100001
01100010010110000000101100001
01011000100011000000101100001
00101110001000100000101100001
10000001011100100000101100001
11000001110000010000101100001
00100000111100010000101100001
10101000100001010000101100001
00110010010001010000101100001
01000100100010110000101100001
00000011000011110000101100001
01001000111000001000101100001
11000100001100001000101100001
00010000011011001000101100001
00000110000111001000101100001
00100100010100101000101100001
01110000000010101000101100001
00011001000001101000101100001
11000000100001101000101100001
00001100110100000100101100001
01100101000010000100101100001
00000011100110000100101100001
11100000010001000100101100001
10100001100000100100101100001
00010010110000100100101100001
10010000000110100100101100001
11010100000000010100101100001
00100010001001001100101100001
10000000000011011100101100001
00001010011100000010101100001
00101001000101000010101100001
00000001101011000010101100001
10000010100010100010101100001
00010100100001100010101100001
00010001011000010010101100001
01000011000100010010101100001
00111100000000000110101100001
01000000100100100110101100001
01001000000010010110101100001
10000100010000001110101100001
11100000100100000001101100001
00010101010010000001101100001
10000010001101000001101100001
01010000010001100001101100001
00100100000011100001101100001
00110000100010010001101100001
00001001000110001001101100001
11001000000000011001101100001
00100001010100000101101100001
00011000000000110101101100001
00001110000000001101101100001
01001001001000000011101100001
00110001000000100011101100001
01010000100000001011101100001
11001110010000000000011100001
01110101001000000000011100001
10111000100100000000011100001
01101010100010000000011100001
10110100010010000000011100001
10100111000001000000011100001
11011000001001000000011100001
01000101010011000000011100001
00100100100111000000011100001
11010001100000100000011100001
01101100000100100000011100001
01001001001010100000011100001
10001010000110100000011100001
10010010010001100000011100001
00110000101001100000011100001
10010110100000010000011100001
10000101011000010000011100001
00001111000100010000011100001
01010010010100010000011100001
00110010001010010000011100001
01100011000000110000011100001
01011011000000001000011100001
00010101110000001000011100001
00101001011000001000011100001
01010000101100001000011100001
10100001100010001000011100001
10001001000101001000011100001
01000110000001011000011100001
01001000100000111000011100001
00101101100000000100011100001
00011010101000000100011100001
00101010010100000100011100001
10000100101100000100011100001
11000010100001000100011100001
01000100110000100100011100001
10001000100010010100011100001
10010001000001010100011100001
00100110000010001100011100001
00110001000000101100011100001
10010011001000000010011100001
00111001000010000010011100001
00011000010101000010011100001
00000101100100100010011100001
00000010011010100010011100001
10101010000000010010011100001
00000010000111010010011100001
11000000110000001010011100001
00100000001110001010011100001
10100000000001101010011100001
00010000001001011010011100001
01001100000001000110011100001
00100000011000010110011100001
00010000000010110110011100001
00000011000100001110011100001
01001001100100000001011100001
00010010110010000001011100001
10001100100001000001011100001
00000001001111000001011100001
00001100011000100001011100001
00110100000000110001011100001
11000101000000001001011100001
00000001010001101001011100001
10000000001100011001011100001
00001000000011011001011100001
01100010001000000101011100001
10000000010101000101011100001
11000000000010100101011100001
00000001110000010101011100001
00001000000100101101011100001
00000110101000000011011100001
01010100000010000011011100001
10010000000100100011011100001
01100000100000010011011100001
00001010010000001011011100001
00100001000001000111011100001
00100110110000000000111100001
00010100001110000000111100001
00001011001001000000111100001
01010110000000100000111100001
00000000110101100000111100001
10100001000100010000111100001
01100000000011010000111100001
01000000011000110000111100001
10011000000010001000111100001
00000010101000011000111100001
01110000100000000100111100001
00000000101010100100111100001
00000100010010010100111100001
01000000010100001100111100001
00000100000001101100111100001
00001001110000000010111100001
00100100001001000010111100001
10001100000000100010111100001
00010000100100010010111100001
01000010000010001010111100001
11000001000000000110111100001
00010011000100000001111100001
01001000010010000001111100001
00111000000001000001111100001
10000000100000110001111100001
10100010000000001001111100001
00000101001000000101111100001
00000000010001010011111100001
00000000001000101011111100001
00000000000110000111111100001
11110101010100000000000010001
00101101101101000000000010001
01101010100111000000000010001
11101101001000100000000010001
10010101111000100000000010001
10100111100010100000000010001
11100010101001100000000010001
11010100010011100000000010001
00111010010011100000000010001
11001110011000010000000010001
11000011110010010000000010001
01100111100001010000000010001
01010100111001010000000010001
10011100010101010000000010001
00110010011101010000000010001
10110100100011010000000010001
00010110001110110000000010001
01001000101110110000000010001
11000100001101110000000010001
00100100010111110000000010001
01000110111100001000000010001
00011001111100001000000010001
00011110100110001000000010001
10000011011110001000000010001
11010010001011001000000010001
11111000010000101000000010001
00000011110101101000000010001
00010100101101101000000010001
00001100110011101000000010001
00111101100000011000000010001
11100000001110011000000010001
01011001001001011000000010001
00001010011011011000000010001
00010011101000111000000010001
00000101011100111000000010001
10101000000101111000000010001
01010010000101111000000010001
00111111000100000100000010001
11011100001100000100000010001
01011000111010000100000010001
11000110010101000100000010001
00010011011011000100000010001
10110010000111000100000010001
00101010101010100100000010001
11100000100110100100000010001
01110101000001100100000010001
10001001000111100100000010001
10100111001000010100000010001
10000001101110010100000010001
00011011100001010100000010001
10001010010100110100000010001
01000001110100110100000010001
00011001001100110100000010001
00011100010010110100000010001
10110000010001110100000010001
00100010100101110100000010001
10110001100100001100000010001
10001010110001001100000010001
01100000111001001100000010001
10001100001011001100000010001
01001000010111001100000010001
01011011000000101100000010001
10001001101000101100000010001
01000010011010101100000010001
11001001000010011100000010001
10100010100010011100000010001
01110000010010011100000010001
01000100101000111100000010001
00100001000110111100000010001
00111100110010000010000010001
10011011000110000010000010001
01000111001110000010000010001
11101011000001000010000010001
01100001110101000010000010001
00010010110111000010000010001
10111001100000100010000010001
11100001010010100010000010001
10100100110001100010000010001
01101000001101100010000010001
10000111010100010010000010001
10000101101001010010000010001
10101000011001010010000010001
00110101010000110010000010001
00111010001000110010000010001
00001101100100110010000010001
01001001000011110010000010001
10011100101000001010000010001
11100001101000001010000010001
10101010100100001010000010001
10110010010001001010000010001
10000101000101101010000010001
00100000100111101010000010001
01001111000000011010000010001
11010010100000011010000010001
00100000111100011010000010001
01100100010001011010000010001
10001000100011011010000010001
10100100101100000110000010001
11001110000010000110000010001
11010001001010000110000010001
00101110100001000110000010001
00101001001011000110000010001
00010010011100100110000010001
11010000000101100110000010001
11100000010100010110000010001
01010000100110010110000010001
00100010001110010110000010001
00110100001001010110000010001
01001100000101010110000010001
10000100010011010110000010001
01010110000000110110000010001
00000101001010110110000010001
00110011001000001110000010001
00101100011000001110000010001
01100101000100001110000010001
10000000111010001110000010001
00111000000110001110000010001
01000011100001001110000010001
00000001010011101110000010001
01101110010100000001000010001
10011010110100000001000010001
11110000110001000001000010001
00010111110001000001000010001
10001101011001000001000010001
01100001011011000001000010001
01011001110000100001000010001
00100111011000100001000010001
00101100100110100001000010001
00000011101110100001000010001
00110001101001100001000010001
00010001010111100001000010001
11010101100000010001000010001
10101010001100010001000010001
10100101000110010001000010001
11001001000101010001000010001
01110100000100110001000010001
10001000001011110001000010001
01101010101000001001000010001
11110001000010001001000010001
10000110101001001001000010001
00010000111011001001000010001
11001100100000101001000010001
11000001011000101001000010001
10010010001100101001000010001
00101110000001101001000010001
00001001001101101001000010001
00000111100010011001000010001
00100100001101011001000010001
01001111100000000101000010001
01111001001000000101000010001
00011110011000000101000010001
10001001110010000101000010001
00100011010110000101000010001
00110100100101000101000010001
10100001001101000101000010001
01000001100111000101000010001
01100010001100100101000010001
00010111000010100101000010001
00110001100010010101000010001
00100100110000110101000010001
10000010101000110101000010001
01000011000001110101000010001
01010000110100001101000010001
00100000101110001101000010001
01000101001001001101000010001
10011000000010101101000010001
01000110000100011101000010001
00000100011010011101000010001
00010001010000111101000010001
00111011010000000011000010001
01001001101010000011000010001
00100100011110000011000010001
01011000010101000011000010001
10010011000001100011000010001
10010001011000010011000010001
00010100101100010011000010001
00001000110110010011000010001
00011010000011010011000010001
10010100000010110011000010001
00100011000010110011000010001
00000010011001110011000010001
01000000100101110011000010001
10000001110100001011000010001
10101100000010001011000010001
11000010010010001011000010001
00111000100001001011000010001
11100000000101001011000010001
00000110000111001011000010001
00011100010000101011000010001
01001000001000111011000010001
10110100010000000111000010001
10001000011100000111000010001
10010000100011000111000010001
10001101000000100111000010001
01001010010000100111000010001
01100000000011100111000010001
00010110100000001111000010001
00000100000001111111000010001
01111110001000000000100010001
10110110100100000000100010001
01011011010001000000100010001
11000111001001000000100010001
11101000001011000000100010001
00101010011100100000100010001
01101011000010100000100010001
11011000100010100000100010001
10010010011010100000100010001
01001001100101100000100010001
01110010110000010000100010001
11010110000010010000100010001
00110001001110010000100010001
10000100011110010000100010001
00011000101101010000100010001
00101101000011010000100010001
00000110110011010000100010001
10100011000100110000100010001
10001000110001110000100010001
00001011001001110000100010001
10000111110000001000100010001
00111100010100001000100010001
10010101001100001000100010001
01010100101010001000100010001
00100000011111001000100010001
00100101100100101000100010001
00001101001010101000100010001
00010001011001101000100010001
10101100001000011000100010001
11000000111000011000100010001
01110001000000111000100010001
00011100000001111000100010001
10111100000010000100100010001
10010011100010000100100010001
00111000110001000100100010001
00100110011001000100100010001
01100100100011000100100010001
10110001001000100100100010001
01000110100100100100100010001
00000101101001100100100010001
00100001010101100100100010001
01101001010000010100100010001
00001110001100010100100010001
10010101000001010100100010001
01000100010001110100100010001
00000111000011001100100010001
10010000010011001100100010001
00010110001000101100100010001
01000000100101011100100010001
10000100000010111100100010001
01110000101100000010100010001
00010111010010000010100010001
10000110101010000010100010001
10010000111001000010100010001
00110011000101000010100010001
00001100011101000010100010001
11000001100011000010100010001
01000010111000100010100010001
01100100010100100010100010001
00010001110100100010100010001
00000001001111100010100010001
00011100001010010010100010001
01000001011010010010100010001
10001000001100110010100010001
01100110100000001010100010001
01011000010010001010100010001
00000011100110001010100010001
00010101100001001010100010001
01001010000101001010100010001
00001010101000011010100010001
10110000000010011010100010001
10000010010000111010100010001
10101010010000000110100010001
00001010000110100110100010001
10000001100000110110100010001
00110000100000101110100010001
01000000001100101110100010001
00000101010000011110100010001
00010010000001011110100010001
10111000011000000001100010001
11001101000010000001100010001
10100001101010000001100010001
10000100100111000001100010001
00010100110010100001100010001
10110000000101100001100010001
01000000101011100001100010001
01100100101000010001100010001
11100000010010010001100010001
01001010001010010001100010001
01000010010101010001100010001
01100001110000001001100010001
00001010110010001001100010001
01010110000001001001100010001
01010000000110101001100010001
00100001000011101001100010001
00001101000100011001100010001
10100000100100011001100010001
11010001010000000101100010001
00000011110000100101100010001
11000010000010100101100010001
10001100100000010101100010001
00100000011100010101100010001
00001000000111010101100010001
00010010000100110101100010001
10010000101000001101100010001
11001000000100001101100010001
00101000010000101101100010001
00000011001000011101100010001
11001000110000000011100010001
01010010100010000011100010001
00000010101101000011100010001
01100001001000100011100010001
10000000010110100011100010001
00000111000001010011100010001
10011010000000001011100010001
10000000001011001011100010001
00010000010100011011100010001
00000000100010111011100010001
00101100000100000111100010001
00010000011010000111100010001
00011000000001100111100010001
11000000001000010111100010001
00000000110001001111100010001
01011011101000000000010010001
11001110100100000000010010001
01001001011110000000010010001
01111001000011000000010010001
10010111000011000000010010001
01000110011011000000010010001
01110011010000100000010010001
01110100101000100000010010001
10110001000110100000010010001
00011101001001100000010010001
11100100110000010000010010001
00001011110100010000010010001
00100110101100010000010010001
10101000100110010000010010001
10010010101001010000010010001
00100001101011010000010010001
00100010011010110000010010001
00001000011101110000010010001
00101110001010001000010010001
11010000100110001000010010001
11100110000001001000010010001
00001111100001001000010010001
10001011010000101000010010001
01001000111000101000010010001
10100000101010101000010010001
00101000010110101000010010001
10011000100001101000010010001
01000010101010011000010010001
01100000100001111000010010001
00000110010001111000010010001
11011010010000000100010010001
01101100000110000100010010001
01010110100001000100010010001
00101010001101000100010010001
00000100111101000100010010001
10000011001100100100010010001
10000101010010100100010010001
01100001001010100100010010001
00101001100001100100010010001
11000000110001100100010010001
00001101101000010100010010001
10010100011000010100010010001
00111010000010010100010010001
00000011100010110100010010001
00111001010000001100010010001
01000001101100001100010010001
00100110100000101100010010001
00010000110010101100010010001
00000100100011011100010010001
10010000000100111100010010001
10001101001100000010010010001
01100010011100000010010010001
01001100110001000010010010001
10000000011111000010010010001
00011010110000100010010010001
11001010001000100010010010001
00101001011000100010010010001
00100011100100100010010010001
01010001100001100010010010001
10001100000011100010010010001
01100101001000010010010010001
11010100000100010010010010001
01010000011000110010010010001
01010011000100001010010010001
00101001100010001010010010001
00011000011001001010010010001
00000011001011001010010010001
00110000001100101010010010001
01001000100100011010010010001
10000001000110011010010010001
11000000001001011010010010001
00010000000011111010010010001
00011100100100000110010010001
10100011000010000110010010001
10011001000001000110010010001
01000101000011000110010010001
00001010010011000110010010001
11100100000000100110010010001
00000110001001100110010010001
01101010000000001110010010001
10000000100101001110010010001
00010001100000011110010010001
00000010011000011110010010001
11100011100000000001010010001
00111001100100000001010010001
10100000111100000001010010001
00110110100010000001010010001
10001100101010000001010010001
01000101010101000001010010001
10011000010011000001010010001
01010000001111000001010010001
10100010000011100001010010001
00101111000000010001010010001
10000011001010010001010010001
00011100000110010001010010001
01100010001001010001010010001
10011010000000110001010010001
10100100001000110001010010001
10000001100100110001010010001
10001100010100001001010010001
01001000100011001001010010001
01100001000100101001010010001
01010010010000011001010010001
10010100000001011001010010001
00000000010111011001010010001
01000100000010111001010010001
10010101000100000101010010001
01100000110010000101010010001
10110000001010000101010010001
10000010100110000101010010001
10101000000100100101010010001
01001000010100010101010010001
00000000001110110101010010001
00000000011001101101010010001
10100001000000011101010010001
00001011000101000011010010001
00000001110011000011010010001
00010000100110100011010010001
00100101000001100011010010001
01011001000000010011010010001
01010100001000001011010010001
10100010001000001011010010001
00110000010010001011010010001
00100001101000000111010010001
00110010000001000111010010001
01000010100000010111010010001
00001000000010011111010010001
10101101100000000000110010001
10000001110110000000110010001
10100100010101000000110010001
00100011010011000000110010001
00110000100111000000110010001
00001100110100100000110010001
00011001010010100000110010001
01000101000110100000110010001
01101000010001100000110010001
10001010000101100000110010001
01010010000011100000110010001
11101010000000010000110010001
00001000111010010000110010001
01010000010110010000110010001
00000101001101010000110010001
11000000001010110000110010001
00110011100000001000110010001
10001000001110001000110010001
00100100011000101000110010001
01000010010100101000110010001
00000010101001101000110010001
00010100110000011000110010001
00011010000100011000110010001
01011101000000000100110010001
10000001011001000100110010001
00010010010101000100110010001
00010100001011000100110010001
00100000101100100100110010001
10000010110000010100110010001
01000011000100010100110010001
11000100010000001100110010001
01110000000100001100110010001
00110010001010000010110010001
10010110000000100010110010001
00100100100010100010110010001
00111000100000010010110010001
10001001010000010010110010001
00001110010000001010110010001
00100001010100001010110010001
00010100000110001010110010001
00000111100000000110110010001
01010000110000000110110010001
11000010000001000110110010001
00100000010010010110110010001
00000100000100110110110010001
00001001001000001110110010001
01101000001100000001110010001
00000101011010000001110010001
00001110001000100001110010001
00110001000001010001110010001
00010000101000110001110010001
00100010000110001001110010001
00001000001001011001110010001
00001000100010100101110010001
00100100000001001101110010001
11110000000000000011110010001
00100010010000100011110010001
10000000000001110011110010001
01000001000001001011110010001
00001000000100101011110010001
00101110111000000000001010001
01110001111000000000001010001
01011101001010000000001010001
11100011001010000000001010001
10010010101110000000001010001
11001001101001000000001010001
10100110001101000000001010001
11000101000111000000001010001
10001100001110100000001010001
01000110110001100000001010001
11100000010101100000001010001
10000001011011100000001010001
11011011000000010000001010001
00110100110100010000001010001
10011000110010010000001010001
00001111010001010000001010001
10010110010000110000001010001
00010000100111110000001010001
01101100100100001000001010001
01110010000110001000001010001
01011010100001001000001010001
00110001010101001000001010001
10011000001101001000001010001
00100110100011001000001010001
10000000110111001000001010001
10011101000000101000001010001
01000001001110101000001010001
00000110010110011000001010001
11100010000000111000001010001
11101010100000000100001010001
10001101100100000100001010001
00100011101100000100001010001
01000111010010000100001010001
10010100010110000100001010001
00101100010101000100001010001
11010000101000100100001010001
10100100011000100100001010001
11001000010010100100001010001
10100011000001100100001010001
01000110001001010100001010001
01110000000101010100001010001
10101000000011010100001010001
11000101000000110100001010001
01001001011000001100001010001
10001010000110001100001010001
01000100010100101100001010001
00010001100001101100001010001
00101010010000011100001010001
10000001001001011100001010001
00000010001100111100001010001
11111100000000000010001010001
11000101110000000010001010001
01010100011100000010001010001
10001010011010000010001010001
01100111000000100010001010001
01010010100100100010001010001
00010001101010100010001010001
00001001010110100010001010001
00110100000011100010001010001
10100110100000010010001010001
00101100000110010010001010001
00110001100001010010001010001
11010000010001010010001010001
00010110000101010010001010001
00000011110000110010001010001
10110000000100110010001010001
00010010111000001010001010001
10001100010001001010001010001
01001000100010101010001010001
00101001001000011010001010001
00010011000010011010001010001
00000000011010111010001010001
00001010000001111010001010001
10010011010000000110001010001
00010100110001000110001010001
01110000010000100110001010001
01001100001000100110001010001
00010101000100100110001010001
00001000111000010110001010001
00000000010101110110001010001
00000000001111001110001010001
10010100000000011110001010001
10110111000000000001001010001
01001000111100000001001010001
11100100100010000001001010001
00101011100001000001001010001
01011110000000100001001010001
10000100111000010001001010001
00101001010100010001001010001
01010010001100010001001010001
00001100100011010001001010001
01000010100010110001001010001
01101000000001110001001010001
01100100011000001001001010001
00100010110100001001001010001
00001110001100001001001010001
00011001000011001001001010001
10000001100010101001001010001
11010000000001101001001010001
10110000010000011001001010001
00010101001000011001001010001
10000011000100011001001010001
01001000000110011001001010001
01000000101001011001001010001
00001000110000111001001010001
11000000001110000101001010001
00000001111001000101001010001
00011000010100100101001010001
00010010010010010101001010001
10000100000101010101001010001
00100001001000110101001010001
00000101000110001101001010001
00110000001001001101001010001
10000010010000101101001010001
10000010010101000011001010001
00000101001011000011001010001
00100100101000100011001010001
01000100010010010011001010001
01000011000100000111001010001
10000000100100100111001010001
00000010001010100111001010001
00001110000000010111001010001
00100001010000001111001010001
10101000101100000000101010001
00010011011100000000101010001
10100110010010000000101010001
01110100010001000000101010001
00110010101001000000101010001
00101001011001000000101010001
00011101000101000000101010001
01001110000011000000101010001
00000000111110100000101010001
10100000100011100000101010001
11100100000100010000101010001
01101000100010010000101010001
10000011100001010000101010001
10010000001011010000101010001
00011001100000110000101010001
10001010000010110000101010001
00110000010010110000101010001
10001011001000001000101010001
11000010100100001000101010001
01000010011001001000101010001
01011010000100000100101010001
01100000011010000100101010001
01000001001101000100101010001
00101101000000100100101010001
00011000001010100100101010001
00110011000000010100101010001
00000100100110010100101010001
00100110000100001100101010001
00000010101010001100101010001
00001000100100101100101010001
01000000000011101100101010001
01001100000000011100101010001
00010000011000011100101010001
00100101001100000010101010001
01000100101001000010101010001
00101010100000100010101010001
11001000000001100010101010001
00000010010011100010101010001
01100010001000010010101010001
10000000110100010010101010001
10100000011000001010101010001
00000100110010001010101010001
01010100000010000110101010001
00001001100010000110101010001
10100100000001000110101010001
01010001100100000001101010001
10000101010100000001101010001
11100001000001000001101010001
01011000001001000001101010001
10000110100000100001101010001
00000001110010010001101010001
00000001000101110001101010001
01000011000010001001101010001
10001000100001001001101010001
00110010000000101001101010001
00000100010001101001101010001
00100100000010011001101010001
01000100110000000101101010001
00100010000011000101101010001
00011100100000000011101010001
00101000001010000011101010001
00010000001100100011101010001
00000010000110010011101010001
01000100000100001011101010001
00111100001100000000011010001
10001011100010000000011010001
00100101110010000000011010001
10111010000001000000011010001
01001101100000100000011010001
00011011000100100000011010001
10010000110100100000011010001
00010100011010100000011010001
00011010011000010000011010001
00100011000110010000011010001
11000010000011010000011010001
10101001000000110000011010001
01100000001100110000011010001
01011000000010110000011010001
10110100100000001000011010001
01011000010100001000011010001
10100001001100001000011010001
10010001010010001000011010001
00011000101010001000011010001
01000001110001001000011010001
01000110001000101000011010001
00000100100110101000011010001
00100010000101101000011010001
00100000011001011000011010001
10001110001000000100011010001
01000010111000000100011010001
00000111000101000100011010001
10000000101011000100011010001
00011000000111000100011010001
00000010010110100100011010001
01001010000001100100011010001
01010001010000010100011010001
00010100000001110100011010001
00100001000011001100011010001
01001011010000000010011010001
10101000010100000010011010001
10010100001001000010011010001
00001010101001000010011010001
01100100000101000010011010001
00000001011100010010011010001
00000110001010010010011010001
10000110000100001010011010001
11000001000000101010011010001
01100000000010011010011010001
00100010000000110110011010001
01000100100000001110011010001
00101010010010000001011010001
00000101001100100001011010001
00110000010001100001011010001
00100000100101010001011010001
00010100101000000101011010001
00001001001010000101011010001
00000100010011000101011010001
01100100000000010101011010001
00010010000100001101011010001
01000000010100100011011010001
10000000100010010011011010001
00001101000000001011011010001
00000000100001101011011010001
01000000001001000111011010001
11010000100001000000111010001
01010001001000100000111010001
10000101000001100000111010001
10011100000000010000111010001
01000110010000010000111010001
00010010100010010000111010001
01100101000000001000111010001
00101000110000001000111010001
10000000000101011000111010001
00000001010000111000111010001
10110000010000000100111010001
00001001010100000100111010001
11000000000100100100111010001
00101000001000010100111010001
11000000010010000010111010001
00000001100101000010111010001
00001000000011010010111010001
01000000100000110010111010001
00110000000001001010111010001
00000100011000000110111010001
11000100001000000001111010001
00001010100100000001111010001
10010000000110000001111010001
00000000100000011101111010001
00000011001000000011111010001
10001000000000000111111010001
11001010101010000000000110001
11000101011010000000000110001
00110011100110000000000110001
11011110000001000000000110001
01110100001101000000000110001
10100000101111000000000110001
01111010100000100000000110001
01011100000110100000000110001
00010110011001100000000110001
00111001000101100000000110001
00111001011000010000000110001
10001111000010010000000110001
01001100110010010000000110001
10110011000001010000000110001
01010010010011010000000110001
10000000111100110000000110001
00001100101001110000000110001
11001001001100001000000110001
01101001010001001000000110001
00011010010101001000000110001
10010010110000101000000110001
01100011001000101000000110001
01010001100100101000000110001
01000110000011101000000110001
00011100001100011000000110001
00100100101010011000000110001
10010000011010011000000110001
00010001110001011000000110001
00000111001001011000000110001
00001001000111011000000110001
10000101100000111000000110001
01000001010010111000000110001
01111100010000000100000110001
00101011110000000100000110001
10111010001000000100000110001
10011000100101000100000110001
01001001001001100100000110001
00110000001011100100000110001
11010000110000010100000110001
01010101001000010100000110001
00010011010100010100000110001
00010010101010010100000110001
00101000010110010100000110001
11100100000001010100000110001
01000000000111110100000110001
11000111000000001100000110001
10101100100000001100000110001
00110000011100001100000110001
00010101000101001100000110001
00101010000011001100000110001
01110101100000000010000110001
10011101010000000010000110001
11100110001000000010000110001
01001011100100000010000110001
00100010111010000010000110001
10110000010110000010000110001
00011000101110000010000110001
10000011011000100010000110001
11001000010100100010000110001
00001110001100100010000110001
00100001010011010010000110001
01110000000010110010000110001
00001010010010110010000110001
00010001001001110010000110001
01010000000111001010000110001
00010100100010101010000110001
10000010000110101010000110001
01000000110001101010000110001
11000100000010011010000110001
00000010100101011010000110001
00100110000000111010000110001
00000100101011000110000110001
00100001100010100110000110001
10001000001010100110000110001
00100100000101100110000110001
01000011000010010110000110001
00011000010001010110000110001
01001000100000110110000110001
00001101000010001110000110001
10100000001001001110000110001
10010001000000101110000110001
10001010000000011110000110001
01001011011000000001000110001
10010100011100000001000110001
00100111000101000001000110001
00001000011111000001000110001
10001110010000100001000110001
11110000001000100001000110001
10100010100100100001000110001
01010010010100100001000110001
01100100100001100001000110001
00001011000011100001000110001
00100011101000010001000110001
11011000000010010001000110001
01001010100001010001000110001
01000101000011010001000110001
10000010000111010001000110001
00011101000000110001000110001
10000001010001110001000110001
01010101010000001001000110001
00001101101000001001000110001
00000100110100101001000110001
11000100101000000101000110001
01110010000010000101000110001
00000010110101000101000110001
11000000010011000101000110001
00010000111000100101000110001
10010110000000010101000110001
00101000001001010101000110001
00100110001000001101000110001
01001000001010001101000110001
00001100010001001101000110001
00000000100011101101000110001
01100000100000011101000110001
10000000010100011101000110001
00111100001000000011000110001
11010001000100000011000110001
01101000010010000011000110001
10010010001010000011000110001
01000100100110000011000110001
01000100011001000011000110001
00000101010010100011000110001
10101000100000010011000110001
00100000001100110011000110001
00000001001110001011000110001
10001001000001001011000110001
10100000010000101011000110001
00110001000000011011000110001
00001010101000000111000110001
00011111100000000000100110001
01101101000100000000100110001
00000101111100000000100110001
10001010010110000000100110001
11010101000000100000100110001
10100100101000100000100110001
01100000110010100000100110001
01000010001110100000100110001
00010001100011100000100110001
11001000100100010000100110001
00100001100101010000100110001
00000111010000110000100110001
01000001101000110000100110001
00010100100100110000100110001
10111001000000001000100110001
00010011001010001000100110001
01110000100001001000100110001
10000001101001001000100110001
00001100100101001000100110001
00011000101000101000100110001
11100000000100101000100110001
00100010010100011000100110001
00000000001101111000100110001
10100000110100000100100110001
00001011000101000100100110001
00100110000010100100100110001
00000000011011010100100110001
01010010010000001100100110001
11000000100010001100100110001
00000000010110101100100110001
10000010000001101100100110001
00001001100000011100100110001
01000011000001100010100110001
01101000000001010010100110001
10010000000101010010100110001
00100100000011001010100110001
00001001010000101010100110001
01010000001000011010100110001
00100001011000000110100110001
10000101000100000110100110001
01000000010101000110100110001
11000110000100000001100110001
00011010001100000001100110001
10100010010001000001100110001
00001001110001000001100110001
00010101001001000001100110001
01000000011100001001100110001
10000001010010001001100110001
10010000000000111001100110001
10001001001000000101100110001
01001100000000100101100110001
00100101000000010101100110001
00010100000010001101100110001
10000011100000000011100110001
00001001000010010011100110001
01000000010000110011100110001
00000110010000000111100110001
00000000100100010111100110001
10110001110000000000010110001
10000110001110000000010110001
01101000101001000000010110001
00011010001011000000010110001
11001000000111000000010110001
11000010010010100000010110001
11100001000001100000010110001
00000101110001100000010110001
01110110000000010000010110001
01000101100100010000010110001
00101010010001010000010110001
11001100000000110000010110001
10010000100010110000010110001
00000011000101110000010110001
01011100100000001000010110001
00110101000010001000010110001
10000100110010001000010110001
11010000010001001000010110001
00001101000100101000010110001
11000010000100011000010110001
10100000000011011000010110001
00110000010000111000010110001
00001000001010111000010110001
11001001100000000100010110001
00010110010010000100010110001
00000001010111000100010110001
00101100001000100100010110001
01001010001000010100010110001
10100000001100010100010110001
00001001010000110100010110001
00000101011000001100010110001
00001010100100001100010110001
00010000101001001100010110001
11000000001000101100010110001
00100111010000000010010110001
11100000100100000010010110001
01010001010010000010010110001
10000001101010000010010110001
00101010000110000010010110001
01000001001101000010010110001
01000100001010100010010110001
00000100010110010010010110001
10000110000001010010010110001
00000010101000110010010110001
10011000000100001010010110001
10010010100000000110010110001
00000000110100100110010110001
00100100100000010110010110001
00110010011000000001010110001
01001110000010000001010110001
00101000110000100001010110001
01000001100010100001010110001
00000100000111100001010110001
00000110110000010001010110001
00001001001100010001010110001
00000011010100001001010110001
00101000000101001001010110001
01011000000001000101010110001
10100000100001000101010110001
00100011000000100101010110001
00100000001011000011010110001
00010010000100010011010110001
00000010100010001011010110001
10000001010000000111010110001
00010100000000100111010110001
01000000000100001111010110001
00100011001100000000110110001
10110000001001000000110110001
10001000011000100000110110001
00100100000001110000110110001
01001001000010001000110110001
01000100001001001000110110001
00010001000100100100110110001
10000001000010010100110110001
00100000001010001100110110001
00010000011100000010110110001
00100010100001000010110110001
01011000000000100010110110001
10000000100000101010110110001
01100100010000000001110110001
00000010000010110001110110001
00010000100100001001110110001
00000010001001000101110110001
00010000010000010101110110001
01000000101000000011110110001
00001100000001000011110110001
11110010010000000000001110001
01010110101000000000001110001
10101011000100000000001110001
10010101100010000000001110001
01001010001101000000001110001
00100100011011000000001110001
01011000011000100000001110001
00110110000100100000001110001
00001010110100100000001110001
00000001101101100000001110001
01100010100100010000001110001
10000001010110010000001110001
01000100001110010000001110001
01100001001001010000001110001
00000010111001010000001110001
01100100010000110000001110001
10100101010000001000001110001
00110000110010001000001110001
10101000001010001000001110001
00101000100001101000001110001
10010000100100011000001110001
00001010100010011000001110001
01000000010101011000001110001
10000010110010000100001110001
01001001000110000100001110001
01010011000001000100001110001
10010000011001000100001110001
00000111100000010100001110001
00110100000010010100001110001
00001100000100110100001110001
00000001110100001100001110001
11001000000001001100001110001
01000010100000101100001110001
00000100001010101100001110001
00001101000001100010001110001
01000000100011010010001110001
10000100001000110010001110001
01000110010000001010001110001
00000100101100001010001110001
00000001011001001010001110001
10000001100001000110001110001
00100010010001000110001110001
00100001000100010110001110001
10011000101000000001001110001
00110001001100000001001110001
00101101000010000001001110001
00010011100000100001001110001
11000000110000100001001110001
00011000000101010001001110001
00010000001010110001001110001
10000110000010001001001110001
00010100100001001001001110001
01001001000000101001001110001
00100000000110101001001110001
00100010000001011001001110001
00101000100100000101001110001
00000110000001100101001110001
10000000000011100011001110001
11000010000000010011001110001
00010000110000010011001110001
00011001000000000111001110001
00111000000110000000101110001
10001001000011000000101110001
00001100010010100000101110001
01000100000101100000101110001
00001101001000010000101110001
01010001000010010000101110001
01101010000000001000101110001
00010110000000011000101110001
11000010001000000100101110001
00010001101000000100101110001
01000001010000100100101110001
00100000000000111100101110001
00100011000010000010101110001
10000000001110000010101110001
10010000010000100010101110001
00001000000100011010101110001
00001000001001000110101110001
00000100101010000001101110001
00000010011000100001101110001
10001000000100100001101110001
10100000001000010001101110001
00011000010000001001101110001
00000001000001001101101110001
00010010000001000011101110001
01100000000000000111101110001
01100001010100000000011110001
00010010100101000000011110001
00000111000010100000011110001
11000000101000010000011110001
00000000010011110000011110001
10000010001001001000011110001
00000000011100101000011110001
00101100000000011000011110001
01010000001010000100011110001
00001000110001000100011110001
10011000000000100100011110001
00000000000110011100011110001
00011110000000000010011110001
01001000001000001010011110001
10000100000010000110011110001
00000001001000100110011110001
00010000010000001110011110001
11101000000000000001011110001
10000000011010000001011110001
01000010010001000001011110001
00000100001001010001011110001
00100000101000001001011110001
00001000000000110011011110001
01000011100000000000111110001
00010001010001000000111110001
00000000100011001000111110001
00001010000010000100111110001
00100000000101000100111110001
00000010000100100010111110001
01000000000100010001111110001
11111000111000000000000001001
11110100100110000000000001001
01011010101110000000000001001
11010011100011000000000001001
10010110110100100000000001001
11100011000110100000000001001
10100111010001100000000001001
01111000001011100000000001001
10001101001011100000000001001
10011101110000010000000001001
01111100010100010000000001001
00101110001101010000000001001
11100010010011010000000001001
10000111000111010000000001001
01110001011000110000000001001
10111000100010110000000001001
11001001010001110000000001001
00001001101101110000000001001
01000100110011110000000001001
01110101001100001000000001001
01100011101001001000000001001
00100110010111001000000001001
00011001010111001000000001001
10110011100000101000000001001
01011100011000101000000001001
00111010001100101000000001001
10001001011100101000000001001
01110000010110101000000001001
11011010000001101000000001001
10010000011011101000000001001
11010001100100011000000001001
01000101011010011000000001001
00100010111010011000000001001
00001100110110011000000001001
01000010110101011000000001001
00011100001011011000000001001
00001111100000111000000001001
10000011010010111000000001001
11001000001010111000000001001
00110011011100000100000001001
00001110111100000100000001001
11101100001010000100000001001
00011111010001000100000001001
01000001111101000100000001001
00000011111010100100000001001
00011010010110100100000001001
01101001000101100100000001001
00010110001011100100000001001
11001010110000010100000001001
00101101100010010100000001001
01000110100110010100000001001
00100001001111010100000001001
01000111001000110100000001001
10100010001100110100000001001
00100100011001110100000001001
01010100000101110100000001001
10011110100000001100000001001
00001011100110001100000001001
00010000111110001100000001001
11100000010101001100000001001
00101100100100101100000001001
11000100010010101100000001001
00101001010010101100000001001
00000101001101101100000001001
00110010000110011100000001001
11000011000001011100000001001
01100100100001011100000001001
10101000001001011100000001001
10000000110011011100000001001
11011011010000000010000001001
10111101000100000010000001001
10000101011110000010000001001
01101110000011000010000001001
10100101100011000010000001001
01001001001111000010000001001
00101101101000100010000001001
01110001100100100010000001001
00100110110010100010000001001
11100100000101100010000001001
00110011010010010010000001001
11001000100110010010000001001
11011100000001010010000001001
01001011100001010010000001001
10001110001000110010000001001
10010001001100110010000001001
10000000111010110010000001001
00010010100110110010000001001
10110010000001110010000001001
10101011001000001010000001001
11000001110010001010000001001
01111001000001001010000001001
10001000110101001010000001001
01010000011101001010000001001
00001110010100101010000001001
01000110001010101010000001001
00000101100110101010000001001
10010100100001101010000001001
00010011001001101010000001001
10100100101000011010000001001
00010101010100011010000001001
01011000100000111010000001001
00110000001010111010000001001
01010011101000000110000001001
10011100011000000110000001001
01011000110100000110000001001
10010010110010000110000001001
00111010000101000110000001001
00010100100111000110000001001
00001000101110100110000001001
10000000011101100110000001001
00011001000110010110000001001
00010001100001110110000001001
01001000001001110110000001001
11010100000100001110000001001
01100010001100001110000001001
10101000100010001110000001001
00011100000010101110000001001
01010000000011011110000001001
00100010010000111110000001001
11001110100010000001000001001
01001101110001000001000001001
10011110001001000001000001001
00110001110101000001000001001
11100000101011000001000001001
11100101100000100001000001001
10100010111000100001000001001
11010010001010100001000001001
10100100010110100001000001001
00001011011001100001000001001
11010010010100010001000001001
00001001011110010001000001001
01110101000001010001000001001
01101000100101010001000001001
10010111000000110001000001001
01101000010010110001000001001
10000100100101110001000001001
01010001111000001001000001001
00010110110010001001000001001
10011000101010001001000001001
10001101000110001001000001001
01010010100100101001000001001
11000100001100101001000001001
00100100100011101001000001001
11100000011000011001000001001
00111001000010011001000001001
00101010010001011001000001001
10000001010101011001000001001
00010000100111011001000001001
00110100010000111001000001001
10011000000100111001000001001
01010000001001111001000001001
11000111010000000101000001001
01011110000100000101000001001
11100010100100000101000001001
11001001001000100101000001001
01010000110010100101000001001
10000010010011100101000001001
10110000110000010101000001001
10001001100100010101000001001
10010100001100010101000001001
10001100010001010101000001001
01000010001101010101000001001
00100011100000110101000001001
00000000101011110101000001001
01101011000000001101000001001
00110101100000001101000001001
10000010011100001101000001001
10110000001000101101000001001
01000110000001101101000001001
10101010010100000011000001001
10110000011010000011000001001
00001010111010000011000001001
00100011001110000011000001001
00011001101001000011000001001
01010011000101000011000001001
10001001110000100011000001001
01001010001100100011000001001
00010100011100100011000001001
01100010100001100011000001001
00000000110111100011000001001
11000101001000010011000001001
00000101010011010011000001001
01000100010110001011000001001
00011100000101001011000001001
00100000101101001011000001001
01000010100010011011000001001
10110011000000000111000001001
00000011110001000111000001001
00101100001001000111000001001
00011010100000100111000001001
00100101010000100111000001001
10001010000010010111000001001
00100000010110010111000001001
00000111000100001111000001001
01000001001010001111000001001
11001000000001001111000001001
00010000101000011111000001001
00001001000000111111000001001
10110101011000000000100001001
01001111011000000000100001001
00101110101010000000100001001
10010001101110000000100001001
10010110010011000000100001001
00000011110111000000100001001
11101010001000100000100001001
00011011101000100000100001001
01010100101100100000100001001
10001010100110100000100001001
10100000101101100000100001001
00001000111011100000100001001
00110111100000010000100001001
10101100100100010000100001001
00011101001100010000100001001
10100001010110010000100001001
01000110101001010000100001001
10000001111001010000100001001
00011001100011010000100001001
10011010010000110000100001001
11000000110100110000100001001
00100010110001110000100001001
01111010100000001000100001001
11000101010100001000100001001
10111000010010001000100001001
11010000110001001000100001001
01100100110000101000100001001
01000100000111101000100001001
10010010001010011000100001001
01000011000110011000100001001
10001010100001011000100001001
00100001100010111000100001001
10100111000100000100100001001
01110110000010000100100001001
01001001010110000100100001001
01100000101110000100100001001
11101000100001000100100001001
01010011000100100100100001001
10010101000010100100100001001
00000100110110100100100001001
00001010001101100100100001001
00101010011000010100100001001
10000010010101010100100001001
01001100000011010100100001001
00110000100100110100100001001
00010011100001001100100001001
10010000010100101100100001001
00110001010000011100100001001
00001000101010011100100001001
00010000001101011100100001001
11001100001100000010100001001
01110100100001000010100001001
11000010100101000010100001001
00011010001011000010100001001
11001000010010100010100001001
01010010010001100010100001001
00100010000111100010100001001
01101000101000010010100001001
00000011101010010010100001001
01100001000011010010100001001
10110010000100001010100001001
11100000001001001010100001001
00100101000101001010100001001
00100001011000101010100001001
01010110000000011010100001001
10000000011100011010100001001
00001001010010011010100001001
00000100010001111010100001001
10100010101000000110100001001
00000111001001000110100001001
00101000010011000110100001001
00111001000000100110100001001
10000000100011100110100001001
01100100010000010110100001001
01001010000100010110100001001
10000100001010010110100001001
11000010010000001110100001001
00010100110000001110100001001
00000001100100011110100001001
10001101101000000001100001001
00100110100101000001100001001
10010000011101000001100001001
00101100011000100001100001001
01001001100010100001100001001
11011000001000010001100001001
01000100011100010001100001001
01010100100010010001100001001
00100101001010010001100001001
01001010000001110001100001001
10100000000011110001100001001
00011010010100001001100001001
01001000101100001001100001001
00000110011001001001100001001
01011000000011001001100001001
10000001100011001001100001001
00100010010010101001100001001
00000001001110101001100001001
00001101000001101001100001001
01000010111000000101100001001
00011100001010000101100001001
11010100000001000101100001001
01100001001001000101100001001
10001110000000100101100001001
11100000010000100101100001001
00010001010001100101100001001
00011011000000010101100001001
00100100000110001101100001001
00010000000010111101100001001
01100110001000000011100001001
10100000100110000011100001001
00101011000001000011100001001
01000000011011000011100001001
00000011010100100011100001001
10010100010000010011100001001
00001000001101010011100001001
00001100000010110011100001001
00010001100000101011100001001
01100000000100011011100001001
01001101000000000111100001001
01000000000101100111100001001
00000010001000110111100001001
00001000011000001111100001001
00000010000011001111100001001
10101111000010000000010001001
10001011110001000000010001001
01100111000101000000010001001
01110000101101000000010001001
00111100010011000000010001001
01111101000000100000010001001
10111000010100100000010001001
10001100110010100000010001001
00011001001110100000010001001
11000010010101100000010001001
10111100001000010000010001001
10000111101000010000010001001
11001101000100010000010001001
01001110010000110000010001001
00100100100110110000010001001
10001000000111110000010001001
10001100101100001000010001001
01000010011110001000010001001
01010101100001001000010001001
00110110001001001000010001001
11001001100000101000010001001
00010110000110101000010001001
00101001001001101000010001001
01101010001000011000010001001
00001001111000011000010001001
00111000100100011000010001001
10000100011001011000010001001
00001011000101011000010001001
11110000000000111000010001001
00100000010011111000010001001
01100100110100000100010001001
00101010110010000100010001001
01001011001010000100010001001
10100001100110000100010001001
10100100101000100100010001001
00001101011000100100010001001
00110001000011100100010001001
11010110000000010100010001001
01110001100000010100010001001
10001000011100010100010001001
00011000110000110100010001001
10000101000001110100010001001
00011100010100001100010001001
01010010100010001100010001001
10010010000101001100010001001
01001000001101001100010001001
00100000101011001100010001001
00001010101000101100010001001
00010001100100101100010001001
00000100110001101100010001001
00011111100000000010010001001
10110100110000000010010001001
00010010111100000010010001001
01111000100010000010010001001
11010010000110000010010001001
01000101011001000010010001001
10100010001011000010010001001
00100001010111000010010001001
00001010100011100010010001001
11000010011000010010010001001
10010001000011010010010001001
00000101110000110010010001001
01100110010000001010010001001
00011010010010001010010001001
00010001101010001010010001001
00100010100110001010010001001
10000010110000101010010001001
00000000001101111010010001001
11001100100000000110010001001
11100000010010000110010001001
00001110000110000110010001001
00001001100101000110010001001
10101010000000100110010001001
00010110010000100110010001001
01000010100100100110010001001
00101001001000010110010001001
01100010000001010110010001001
00000000011011010110010001001
01000001000010110110010001001
10000001011000001110010001001
00000000010110101110010001001
00000110100000011110010001001
10111010100000000001010001001
00100111110000000001010001001
01011100101000000001010001001
11110001000100000001010001001
01100100011010000001010001001
00010101010110000001010001001
01000001101110000001010001001
11001000011001000001010001001
00001110010101000001010001001
10000011001101000001010001001
10000010100011010001010001001
01000100000111010001010001001
10010000010010110001010001001
00010010000101110001010001001
10101000000011001001010001001
00000101001011001001010001001
00001000100110101001010001001
10000000101001101001010001001
00100110000010011001010001001
00100001100001011001010001001
00001100001000111001010001001
00011010000011000101010001001
01000001010011000101010001001
00100010001010100101010001001
00101000010001100101010001001
01001000100010010101010001001
00010100100001010101010001001
11000000000100110101010001001
10010001000010001101010001001
01110000000001001101010001001
00000011010000101101010001001
01000101000000011101010001001
00100001100010100011010001001
01010000110000010011010001001
10000000101100010011010001001
00100000011000110011010001001
10100100000000101011010001001
01001000010000101011010001001
00000100101010000111010001001
10010000000001100111010001001
00101000000100001111010001001
00100101101100000000110001001
01011000011100000000110001001
11000011010010000000110001001
01010101001010000000110001001
00101001011010000000110001001
11101000000110000000110001001
10010001110000100000110001001
10110010000010100000110001001
00000100011101100000110001001
00000101100011100000110001001
01110010000100010000110001001
00001010001110010000110001001
10101001000001010000110001001
00000011011000110000110001001
01100000001001110000110001001
10000011100100001000110001001
00011100100010001000110001001
01101100000001001000110001001
00100111000000101000110001001
01000000101010101000110001001
00110000100001101000110001001
01000001010001101000110001001
01011001000000011000110001001
10000100000100111000110001001
00111000101000000100110001001
00010110100100000100110001001
00010010011010000100110001001
10010001000100010100110001001
00100100000101010100110001001
00010100001000110100110001001
00000010000011110100110001001
10100010000000011100110001001
01000000011000011100110001001
01110001010000000010110001001
00001101010100000010110001001
11000001001000100010110001001
00000110101000100010110001001
00011000100100100010110001001
01000100100100010010110001001
00110100000010010010110001001
10010000100000011010110001001
00100000011100000110110001001
01000000101001000110110001001
00011000000001010110110001001
01001000000010001110110001001
01101000110000000001110001001
10011100000100000001110001001
00110010010001000001110001001
10100100001001000001110001001
01001001000101000001110001001
00010000101011000001110001001
00110000001100100001110001001
00000111000100010001110001001
11000110000000001001110001001
10000000010110001001110001001
11000000001010000101110001001
00000000110101000101110001001
01000100100000100101110001001
10001000100000001101110001001
01000011100000000011110001001
00010001001000010011110001001
00100000001010001011110001001
00000100100001001011110001001
00000010010000011011110001001
01110111010000000000001001001
00101111100100000000001001001
10101001101010000000001001001
10111010000110000000001001001
00100100111101000000001001001
11001000110011000000001001001
00011100100110100000001001001
10101100100001100000001001001
01011001100001100000001001001
00110001001101100000001001001
01101101001000010000001001001
01000001110110010000001001001
10110100010001010000001001001
01010000101011010000001001001
10100000100111010000001001001
00111011000000110000001001001
10000101010100110000001001001
00010010011100110000001001001
10000110100010110000001001001
01100010001010110000001001001
11110010001000001000001001001
00000111111000001000001001001
10010011010100001000001001001
11000110010001001000001001001
10000001001111001000001001001
01001011000100101000001001001
00000100011110101000001001001
10000010100101101000001001001
00010110100100011000001001001
01011000001100011000001001001
10001101000001011000001001001
00000011100011011000001001001
01000101101010000100001001001
00100110001110000100001001001
01101010010001000100001001001
10010101000101000100001001001
10000100011011000100001001001
11000010000111000100001001001
11110001000000100100001001001
00010111100000100100001001001
01001110000010100100001001001
10001100101000010100001001001
00100010110100010100001001001
10010011000010010100001001001
00001010001011010100001001001
00100011000101001100001001001
10100010000010101100001001001
00010001001010101100001001001
01001000010010011100001001001
00010010000001111100001001001
11010110100000000010001001001
00010110011010000010001001001
01000010111001000010001001001
00110000110011000010001001001
00001100101011000010001001001
11010000011000100010001001001
01000101010010100010001001001
10100100001010100010001001001
10001010010001100010001001001
10000001101001100010001001001
00101001000011100010001001001
00111100100000010010001001001
10000010010110010010001001001
00001001011000110010001001001
01000000101100110010001001001
00011000000101110010001001001
11100101000000001010001001001
00101000011001001010001001001
00000110001101001010001001001
01100000000111001010001001001
00010000110100101010001001001
00100001110000011010001001001
01000011001000011010001001001
10001011100000000110001001001
00100001011010000110001001001
10010000001110000110001001001
01000100010101000110001001001
00000011000110100110001001001
10101000010000010110001001001
01110000001000010110001001001
00001101010000001110001001001
00011010001000001110001001001
01010100110100000001001001001
10100001011100000001001001001
10000011110010000001001001001
00001111001010000001001001001
01100101000110000001001001001
10000100101110000001001001001
00110110001000100001001001001
00101010100010100001001001001
01000000011101100001001001001
01010100000011100001001001001
00011110010000010001001001001
11110000000010010001001001001
11000001100001010001001001001
01001100100000110001001001001
00010001000110110001001001001
00110000100001110001001001001
00000101001001110001001001001
01111000010000001001001001001
10110000100100001001001001001
00101000001110001001001001001
00101001110000000101001001001
10001000010110000101001001001
10000110100001000101001001001
00001100001100100101001001001
00000001100101100101001001001
10100101000000010101001001001
01000010010000110101001001001
00100110010000001101001001001
01000000110001001101001001001
01100000000100101101001001001
00001000000011101101001001001
00001010100000011101001001001
00000001001100011101001001001
01011001000010000011001001001
10001001000101000011001001001
10010010000011000011001001001
00010011100000010011001001001
00101010001000010011001001001
01100001000000110011001001001
10001110000000001011001001001
01000100101000001011001001001
00010000010010011011001001001
10000000001001011011001001001
00010101001000000111001001001
10000000111000000111001001001
00011000010001000111001001001
00000100100100010111001001001
11100011100000000000101001001
10001110110000000000101001001
11000010011100000000101001001
10011011000001000000101001001
01010110000101000000101001001
00110000111000100000101001001
01001100001001100000101001001
00101000010101100000101001001
11000001000011100000101001001
01011000110000010000101001001
11000100010010010000101001001
01000011010001010000101001001
10100010001001010000101001001
11001000000101010000101001001
10010101100000001000101001001
01001101000010001000101001001
01000010110010001000101001001
11010000000110001000101001001
00011100010001001000101001001
01000001100101001000101001001
10100001000100101000101001001
00100100011000011000101001001
00000000010111011000101001001
01010100011000000100101001001
10100000110010000100101001001
00100110000001100100101001001
00000000001110110100101001001
00101001001000001100101001001
00110000000011001100101001001
01011000000000101100101001001
00000000011001101100101001001
11000000100000011100101001001
10100100010100000010101001001
00010101000110000010101001001
00010000101101000010101001001
00000110000011010010101001001
00001010000110001010101001001
10001000100000101010101001001
10000001010001000110101001001
10010000000000110110101001001
00000100000100101110101001001
00001010010011000001101001001
00000101110000100001101001001
10010000100010100001101001001
00000010101001100001101001001
10000010100100010001101001001
10001001000000110001101001001
00101100100000001001101001001
00100011000000011001101001001
00111000000100000101101001001
11000001000100000101101001001
10001000001001000101101001001
00000100000001011101101001001
11101000000000000011101001001
10000001001010000011101001001
01000000000010101011101001001
00000100010010000111101001001
00100000100000100111101001001
11001010101000000000011001001
01010001010101000000011001001
01100001001011000000011001001
10100110000100100000011001001
11100000100010100000011001001
00010010101010100000011001001
01100100010001100000011001001
00001101000101100000011001001
01100110100000010000011001001
10010100000110010000011001001
00011001001001010000011001001
00000000111001110000011001001
10111001000000001000011001001
00110010110000001000011001001
01110100000010001000011001001
01001010000011001000011001001
10000101001000101000011001001
00000001110010101000011001001
00100101000100011000011001001
11000000010100011000011001001
00000100101010011000011001001
00111110000000000100011001001
00010100110010000100011001001
10011000100001000100011001001
01010010001001000100011001001
01101000001000100100011001001
00000111010000010100011001001
00010000101100010100011001001
01100000000110010100011001001
00001010000100110100011001001
01100001010000001100011001001
10001000001010001100011001001
00000100000111001100011001001
11000000000001101100011001001
10000001110100000010011001001
01000100001110000010011001001
11001000000100100010011001001
00001000110010010010011001001
10010000000010101010011001001
01000000100001011010011001001
00100100100001000110011001001
00110000000100100110011001001
10000000000101010110011001001
11100010010000000001011001001
10010001101000000001011001001
10000101010001000001011001001
00101000101001000001011001001
01000010100101000001011001001
00110000000111000001011001001
00100000110100100001011001001
01001011000000010001011001001
00000010011010010001011001001
00000011000110001001011001001
00010000011001001001011001001
01010001000000101001011001001
10010010000000011001011001001
01001100010000000101011001001
00001000011100000011011001001
00101100000010000011011001001
10000011000000100011011001001
01000010000010000111011001001
10001001001100000000111001001
10000110001010000000111001001
00110101000001000000111001001
00100010100011000000111001001
00010000010011100000111001001
10000001100010010000111001001
00101100000000110000111001001
11000010000000110000111001001
00010011001000001000111001001
00000100110100001000111001001
00000001111000000100111001001
10000100010000100100111001001
10110000001000000010111001001
00000001000100110010111001001
00000001000011001010111001001
00001000001000011010111001001
00001010010000000110111001001
10000000000101100001111001001
01000000101000010001111001001
00011000000010010001111001001
00001001010000001001111001001
00000011000001000101111001001
00100000010000010101111001001
00100010000100000011111001001
00010100000000100011111001001
10010111001100000000000101001
10101010101100000000000101001
00111100100101000000000101001
11100001100101000000000101001
01001011010101000000000101001
01010100010111000000000101001
01100110100100100000000101001
11010001010100100000000101001
00110011001010100000000101001
11100000011010100000000101001
01110000110001100000000101001
01000000101111100000000101001
11100111000000010000000101001
01010110110000010000000101001
10000011110100010000000101001
01101010000110010000000101001
11010000001110010000000101001
00110001101001010000000101001
01011000011001010000000101001
01100100001011010000000101001
10010100011000110000000101001
11000001100010110000000101001
01101101100000001000000101001
10011010011000001000000101001
01011001001010001000000101001
01001110001001001000000101001
00010101101000101000000101001
00001010010011101000000101001
01110000100010011000000101001
10101000010000111000000101001
00110001000100111000000101001
11000100000001111000000101001
10110110010000000100000101001
01011100100010000100000101001
10101001010001000100000101001
00100000110111000100000101001
00101111000000100100000101001
10001000111000100100000101001
01001100010100100100000101001
10010011000001100100000101001
01000010011001100100000101001
00100100101100010100000101001
00110000011010010100000101001
01000101010001010100000101001
00001010100010110100000101001
11100001000010001100000101001
00010001011001001100000101001
10000101001000011100000101001
00000001010110011100000101001
01000000100100111100000101001
11000110010100000010000101001
00001001111100000010000101001
11010001001001000010000101001
00000010011111000010000101001
00011100110000100010000101001
10111000001000100010000101001
10001011000100100010000101001
10000100101100100010000101001
00110101000001100010000101001
11000010000011100010000101001
00101101010000010010000101001
10010100100010010010000101001
10100000001101010010000101001
00001100000111010010000101001
00100000110100110010000101001
11110000010000001010000101001
00001110100010001010000101001
10100110000001001010000101001
01000101000011001010000101001
10001000001011001010000101001
01000011100000101010000101001
01001000000101101010000101001
10001001100000011010000101001
00010010010001011010000101001
01100011010000000110000101001
01000101100100000110000101001
00100001001100100110000101001
10010001010000010110000101001
00000110010010010110000101001
00000011000101010110000101001
00100000000011110110000101001
00110100000000011110000101001
00001000001100011110000101001
11111100000000000001000101001
01110010101000000001000101001
00111000011100000001000101001
10110001100010000001000101001
00101011010010000001000101001
01000101001101000001000101001
00000100111011000001000101001
00001010100111000001000101001
10011000000011100001000101001
01001001101000010001000101001
00011000110010010001000101001
10101000001010010001000101001
00110100000110010001000101001
00011010001000110001000101001
11010011000000001001000101001
11001000010010001001000101001
00000011101010001001000101001
10010100010001001001000101001
10001010100000101001000101001
00011001010000101001000101001
01101000001000101001000101001
00000110001100011001000101001
00000000011010111001000101001
00001011001100000101000101001
00100110000011000101000101001
01010100001000100101000101001
00000000010101110101000101001
10000100100100001101000101001
00001001100001001101000101001
00000000001111001101000101001
00000101000010101101000101001
01011000000000011101000101001
10010000110100000011000101001
10000111000010000011000101001
00110010000100100011000101001
01100100000010100011000101001
00000001001011100011000101001
00111000000001010011000101001
00000110100001010011000101001
11010000000000110011000101001
01000010011000001011000101001
10100001000100001011000101001
11000000001100000111000101001
00010010001001000111000101001
11011001100000000000100101001
00100110011100000000100101001
00111101000010000000100101001
11110010000001000000100101001
10000111100000100000100101001
00001100011010010000100101001
01100000010101010000100101001
00000010101100110000100101001
10000100111000001000100101001
00101001010100001000100101001
01010010001100001000100101001
00100011000011001000100101001
10100100000010101000100101001
00010110000001101000100101001
10000000100110011000100101001
00001001001001011000100101001
01010000010000111000100101001
10000011011000000100100101001
00010101010100000100100101001
10110000001100000100100101001
01000010100011000100100101001
01101000000010100100100101001
00001100100001100100100101001
01000001001010010100100101001
00010000110001010100100101001
10001000000100110100100101001
01000001110000001100100101001
11001000001000001100100101001
00011000100100001100100101001
00000110001010001100100101001
00100100010001001100100101001
00100010000100101100100101001
00101010110000000010100101001
01010000111000000010100101001
01010011000010000010100101001
11100000100000100010100101001
00101100000100100010100101001
00110010001000010010100101001
10000001000001110010100101001
00000010101001001010100101001
00000000110010101010100101001
10001001000010000110100101001
00100001100001000110100101001
01000110000000100110100101001
00010000001010100110100101001
10010000000001001110100101001
10010010000110000001100101001
01000001011000100001100101001
00010000100101100001100101001
00100001110000010001100101001
01000010010010010001100101001
00000001000111010001100101001
00110000001001001001100101001
00010101000000011001100101001
10000000101000010101100101001
00011110000000000011100101001
00001000010110000011100101001
10000100000101000011100101001
00000001010001001011100101001
00110000010000000111100101001
11000101110000000000010101001
11101001001000000000010101001
00111011000100000000010101001
10011001010010000000010101001
00000111011010000000010101001
00101100001110000000010101001
01011010100001000000010101001
00100101010100100000010101001
00000010110110100000010101001
10010000001101100000010101001
00100100110001010000010101001
01000011001001010000010101001
00101001100000110000010101001
01001000001100110000010101001
10100011010000001000010101001
10110000001010001000010101001
01000000111001001000010101001
00110000010101001000010101001
10100000100100101000010101001
00000011001100101000010101001
00010011100000011000010101001
00010100010010011000010101001
10011000000001011000010101001
11010000101000000100010101001
10001010001001000100010101001
11000100000101000100010101001
10000110000010100100010101001
00000010111000010100010101001
00100011000010010100010101001
00010000000111010100010101001
01100100000000110100010101001
01001010010000001100010101001
00000111000001001100010101001
00100000011000101100010101001
10001100010001000010010101001
00010100001011000010010101001
00110000010010100010010101001
01000100100001100010010101001
01100001000100010010010101001
00001010100100010010010101001
00100000101010010010010101001
00010100100100001010010101001
00101000100001001010010101001
10100101000000000110010101001
00011001000000001110010101001
10000000000010011110010101001
00010100100010100001010101001
01000010100000110001010101001
10000001001000110001010101001
01010000000110001001010101001
00100010000001101001010101001
10000000110000011001010101001
00110001001000000101010101001
00010010010100000101010101001
00000000101100100101010101001
01001000001010000011010101001
10000001100001000011010101001
01000000010101000011010101001
00000100000100110011010101001
00000100010000001111010101001
01001110000100000000110101001
10001000110100000000110101001
00001011100010000000110101001
01100010001010000000110101001
10010100100001000000110101001
10000110010000010000110101001
00010001000010110000110101001
00001000000111001000110101001
00001100010000101000110101001
00100100100010000100110101001
01010001000001000100110101001
10000000010011000100110101001
00011010000000100100110101001
10000001000000101100110101001
01000100010010000010110101001
00000001001110000010110101001
00010010000101000010110101001
11000000000100001010110101001
00001100001000000110110101001
00000000100000110110110101001
01000000000011100001110101001
00001100100000010001110101001
01100001000000001001110101001
00001010001000001001110101001
00001001000000100011110101001
10100000000000010011110101001
10011100010100000000001101001
00110110100010000000001101001
00001101110010000000001101001
01001010011010000000001101001
01000111100001000000001101001
10010010101001000000001101001
00011000001111000000001101001
11001101000000100000001101001
01010101000100010000001101001
00100011001100010000001101001
00000001011011010000001101001
00010001110000110000001101001
00100101000010110000001101001
00001100010001110000001101001
01000010000101110000001101001
00001101001100001000001101001
11000100100010001000001101001
10100000010110001000001101001
10000001110001001000001101001
00101100000011001000001101001
01100001000001101000001101001
00101000101000011000001101001
00011000000010111000001101001
11011010000000000100001101001
00101100011000000100001101001
11000000110100000100001101001
00110001000110000100001101001
01001000101001000100001101001
00001110000101000100001101001
00010010010011000100001101001
00100010101000100100001101001
10000001010010100100001101001
10000000100001110100001101001
10000000001100101100001101001
00101000100110000010001101001
01101010000000100010001101001
01010000100010100010001101001
11001000001000010010001101001
00000100111000010010001101001
01100000010010010010001101001
01011100000000001010001101001
00110001001000001010001101001
00001011000001001010001101001
10000100000100011010001101001
10110000100000000110001101001
10000110001000000110001101001
00000000101010001110001101001
01000000010000101110001101001
00100101101000000001001101001
11000100011000000001001101001
10110000010000100001001101001
01011000000100100001001101001
00000111000100100001001101001
00000000111100001001001101001
00010001000101001001001101001
10000001000010011001001101001
01010001010000000101001101001
01100000100010000101001101001
00110010000000010101001101001
10100000000001001101001101001
01100000001001000011001101001
00000010110000100011001101001
00010000001100010011001101001
00100010000010001011001101001
00000100000001101011001101001
10001000000000100111001101001
00010000110110000000101101001
10000101001001000000101101001
10001000001010100000101101001
00011010000100010000101101001
00000100100101010000101101001
00010000001001110000101101001
10000010010000101000101101001
10110000000000011000101101001
00001001010000010100101101001
00000111010000000010101101001
01110000000100000010101101001
01001000010001000010101101001
00000010000000011110101101001
00100000011010000001101101001
00100000000100110001101101001
01000010000001001001101101001
00010100100000000101101101001
00000010000010100101101101001
00000001100100000011101101001
01000100000000010011101101001
10100000111000000000011101001
00010001100011000000011101001
00001011010000100000011101001
01001100000010010000011101001
00101000000101010000011101001
00000110001000110000011101001
01100010000100001000011101001
00000000001011101000011101001
00000000011110000100011101001
01000001000100100100011101001
10010100000000001100011101001
00000000010001011100011101001
00100011100000000010011101001
00001000101000100010011101001
00000101000001010010011101001
10000000010000110010011101001
00000010000001100110011101001
00011101000000000001011101001
00000000100110010001011101001
01010000000001010001011101001
00100100000100000101011101001
00001000001000010101011101001
00000001010010000011011101001
11100100000000000000111101001
01000000001101000000111101001
00100001001000100000111101001
00010000000100101000111101001
10000010000100000100111101001
00100000010000001010111101001
00000100000010001001111101001
00101101010110000000000011001
01101100011001000000000011001
00011010111001000000000011001
10010100001111000000000011001
01000111010100100000000011001
00011110000101100000000011001
00100001110011100000000011001
01000011101100010000000011001
01011001010010010000000011001
01000000011111010000000011001
00101110000010110000000011001
10100001001010110000000011001
10100100011100001000000011001
10000101101010001000000011001
11000110000110001000000011001
00110100110001001000000011001
00110001001011001000000011001
00001000101111001000000011001
00101010110000101000000011001
01100101000010101000000011001
00100111010000011000000011001
01101001000100011000000011001
00000101100101011000000011001
10000010001001111000000011001
10110001010010000100000011001
00100100111010000100000011001
11011000000011000100000011001
01100011000011000100000011001
00110100010100100100000011001
01010000001110100100000011001
00010001111000010100000011001
10000010011010010100000011001
00001000110101010100000011001
11101000000000110100000011001
00001111001000001100000011001
11000010101000001100000011001
10000101010001001100000011001
10100000100001101100000011001
01010000010001101100000011001
00000010000111101100000011001
00010101000010011100000011001
00001000011000111100000011001
00110110101000000010000011001
01001010010110000010000011001
10010001100101000010000011001
10000011010011000010000011001
10101000000111000010000011001
00001011001010100010000011001
00000111100001100010000011001
01010100001001100010000011001
11110001000000010010000011001
01100100100010010010000011001
01010010001010010010000011001
00100011001001010010000011001
11000100010000110010000011001
10010111000000001010000011001
01101000001010001010000011001
00000100011011001010000011001
11000000100100101010000011001
10011000010000011010000011001
01000100001100011010000011001
00110000000101011010000011001
00000011000100111010000011001
01101001100000000110000011001
01010101010000000110000011001
10001000101001000110000011001
11000011000000100110000011001
00110010000010100110000011001
00001100010001100110000011001
00001011010000010110000011001
00000010100011010110000011001
00100000101000110110000011001
10000000000110110110000011001
10001001000100001110000011001
00000010110100001110000011001
10000100001000101110000011001
10101100110000000001000011001
01010111001000000001000011001
10000111100100000001000011001
10100110001010000001000011001
11000000110110000001000011001
01001100001110000001000011001
10111001000001000001000011001
01000100111000100001000011001
00011000011010100001000011001
00100010010101100001000011001
00001110101000010001000011001
00100010100110010001000011001
00100000111001010001000011001
00010001001101010001000011001
00010010110000110001000011001
00001100010100110001000011001
00110011000100001001000011001
01000011010001001001000011001
10001010000101001001000011001
01001010000010101001000011001
10001001001000011001000011001
01001100000001011001000011001
00000000101100111001000011001
01010000101001000101000011001
00001101000101000101000011001
10010100100000100101000011001
10000001010100100101000011001
00111100000000010101000011001
01100000001010010101000011001
10100010000001010101000011001
00011000001100001101000011001
00001100100010001101000011001
00100000010011001101000011001
01000001100000101101000011001
01000001011100000011000011001
11000100000011000011000011001
00101001000100100011000011001
10000010100010100011000011001
10100000001001100011000011001
00001011100000001011000011001
10010000000110001011000011001
00000100110000011011000011001
00100010011000000111000011001
01110000000100000111000011001
00010001000001001111000011001
11100001001100000000100011001
01110001100010000000100011001
10101110000001000000100011001
01111000000101000000100011001
01000100110101000000100011001
00111100100000100000100011001
10001101010000100000100011001
11000000011001100000100011001
10110000101000010000100011001
00010110011000010000100011001
10011000000110010000100011001
00110010000011010000100011001
00000100101010110000100011001
01100000000110110000100011001
00010000010101110000100011001
01110000011000001000100011001
00101001100001001000100011001
00000011001101001000100011001
00011001000100101000100011001
00010010100010101000100011001
01100010000001101000100011001
01001010010000011000100011001
11000000000011011000100011001
11000101100000000100100011001
01100010010100000100100011001
00001001101100000100100011001
00001110010010000100100011001
10010010001001000100100011001
00010001000111000100100011001
01001000110000100100100011001
01100100001000100100100011001
10000100000101100100100011001
00001001000010110100100011001
00000001011010001100100011001
00011001011000000010100011001
11010000010100000010100011001
11100010000010000010100011001
00100000101011000010100011001
00100110000100010010100011001
00010000110010010010100011001
00001100100001010010100011001
10000001000010101010100011001
00010100001100000110100011001
01000100000001001110100011001
00101000000000011110100011001
01011100010000000001100011001
00110000010110000001100011001
00001001001011000001100011001
10000011001000100001100011001
00000110000011100001100011001
01000101000000110001100011001
10000000110000101001100011001
00011000100000011001100011001
10000100011000000101100011001
00000001100001010101100011001
00100010100000001101100011001
10100001010000000011100011001
00000101100010000011100011001
00001000101000100011100011001
01010000000001010011100011001
00110100000000001011100011001
10000010000100000111100011001
10011010001100000000010011001
11010000011010000000010011001
10100010010110000000010011001
00011000110110000000010011001
01100010110001000000010011001
11000100101001000000010011001
10000110011000100000010011001
01101010000100100000010011001
00000001111100100000010011001
10110100000001100000010011001
00100000001111100000010011001
11011000100000010000010011001
00010011010001010000010011001
11100000000101010000010011001
10100010100000110000010011001
01010001000100110000010011001
01001101010000001000010011001
01000001000111001000010011001
10001010000010011000010011001
00010000001110011000010011001
00000101001110000100010011001
00000011101001000100010011001
00110000011001000100010011001
11000001001000010100010011001
01000100010010010100010011001
00001110000001010100010011001
10100100000010001100010011001
00100000110000011100010011001
01000010000000111100010011001
00101000101100000010010011001
11001001000010000010010011001
10010000101000100010010011001
00010101000010100010010011001
01000000010011100010010011001
00001100011000010010010011001
10000000110001010010010011001
10100001000001001010010011001
00010010100001001010010011001
00001100100000101010010011001
01011000001000000110010011001
10000100010100000110010011001
01110000000010100001010011001
00100001010010010001010011001
00001000100001110001010011001
00101000011000001001010011001
00100100100100001001010011001
00010000010100101001010011001
00011001000000100101010011001
00000110000100100101010011001
00010010001000010101010011001
00000110010010000011010011001
01101000000001000011010011001
00000100001101000011010011001
00000001001000101011010011001
00000001000100010111010011001
01000110100010000000110011001
01001010001001000000110011001
10001000100011000000110011001
01000001110000010000110011001
00101000010100010000110011001
00000010100101010000110011001
11100000100000001000110011001
10010010010000001000110011001
01010100000000101000110011001
00100001001000011000110011001
10001011000000000100110011001
00100101010000000100110011001
00000000100110001100110011001
00001000010001001100110011001
00010100010001000010110011001
10100000000100100010110011001
00001010000000110010110011001
00000000111000001010110011001
10010000000010000110110011001
00000001000001100110110011001
00000010011100000001110011001
00010011000010000001110011001
11001000000000100001110011001
10000100000010010001110011001
01000000000110000011110011001
00010101101100000000001011001
00010101010011000000001011001
10011010100000100000001011001
11010100000100100000001011001
01010010010010100000001011001
01000011001001100000001011001
01001000000111100000001011001
01001110000100010000001011001
00101000011010010000001011001
00011100001000110000001011001
00101000100100110000001011001
11001100001000001000001011001
00101011000010001000001011001
01100000101000101000001011001
00001001010001101000001011001
10000100000011101000001011001
01010100010000011000001011001
10000010110000011000001011001
10011001001000000100001011001
11100000001001000100001011001
00111000000001100100001011001
01010010100000010100001011001
00000100011100010100001011001
00100001010001010100001011001
00000000110010110100001011001
00011000110000001100001011001
01010001000100001100001011001
00000100101001001100001011001
10100000000100011100001011001
00001100110100000010001011001
00100010100101000010001011001
10000010001100100010001011001
10000101000010010010001011001
01000001000101010010001011001
00100100010000101010001011001
00000000100110011010001011001
01000000100001100110001011001
00000110000010001110001011001
11001001010000000001001011001
10010010011000000001001011001
10011100000010000001001011001
00001001100110000001001011001
01110010000001000001001011001
10000000010011010001001011001
11000000001000110001001011001
01010000100010001001001011001
00100101000001001001001011001
00000010001011001001001011001
10101000000000101001001011001
00000110000000111001001011001
01001010001000000101001011001
00100100000010100101001011001
01100000110000000011001011001
00011010000100000011001011001
00010001010000100011001011001
01000000000000011111001011001
00111010010000000000101011001
00100001110100000000101011001
00110100001010000000101011001
11000000101010000000101011001
10000011000110000000101011001
00001000011100001000101011001
10010000001000101000101011001
00010001000001011000101011001
10010000100100000100101011001
00001010100001000100101011001
10000110000000010100101011001
00000011000000101100101011001
00001110001000000010101011001
00100000000001110010101011001
01000001010000001010101011001
00100000000110000110101011001
00000001001000010110101011001
00010000110001000001101011001
00100000001101000001101011001
01000010000100100001101011001
00010100000100010001101011001
00000001101000001001101011001
10000000000010001101101011001
00001000010000010011101011001
00100011011000000000011011001
00010110010100000000011011001
01011100000001000000011011001
10001000001001100000011011001
00100100000011010000011011001
00000010101100001000011011001
00010000100000111000011011001
01001000100100000100011011001
10000010010001000100011011001
10000001100000100100011011001
00001001000000011100011011001
01000001101000000010011011001
00110000010000010010011011001
00001000000101001010011011001
00001000000010100110011011001
00100000001000001110011011001
00000001000011100001011011001
00000101100000010001011011001
10001000000100010001011011001
11010000000000000101011011001
00010000001010000011011011001
00000010000001010011011011001
10000000010000001011011011001
00001100000110000000111011001
00000010110000100000111011001
10000000011000010000111011001
00000110000001001000111011001
00100000000010101000111011001
01000001000010000100111011001
01010010000000000010111011001
00101001000000000010111011001
10000100100000000010111011001
00000000001000100101111011001
11010010100100000000000111001
01100110010010000000000111001
00010001011110000000000111001
00000110101101000000000111001
11001000100001100000000111001
00011001100100010000000111001
00001010011100010000000111001
00101000100011010000000111001
01001011000000110000000111001
10000110000100110000000111001
00010100000011110000000111001
00100001111000001000000111001
01001000110100001000000111001
00100010001110001000000111001
10000010100011001000000111001
11010000000010101000000111001
00001001100010101000000111001
00100100001001101000000111001
10000000010101101000000111001
01101000001100000100000111001
00011011000010000100000111001
10001100000110000100000111001
00110010100001000100000111001
00011100001001000100000111001
10000001001011000100000111001
00000011100100100100000111001
10100001100000010100000111001
00000110010000101100000111001
00000001000001111100000111001
00010011110000000010000111001
01001100101000000010000111001
10001000110010000010000111001
00100101001010000010000111001
00010110000110000010000111001
00000101010101000010000111001
01000001000110100010000111001
10100010010000010010000111001
00111010000000001010000111001
00010000011000101010000111001
01000000011010000110000111001
01001010000001000110000111001
00011000000100100110000111001
01010000100000001110000111001
11000010001001000001000111001
01100000000111000001000111001
00100000101010100001000111001
01010001000001100001000111001
01110000010000010001000111001
10010000100001010001000111001
01000110100000001001000111001
10100100000000011001000111001
10011000010000000101000111001
00000101110000000101000111001
00010000100110000101000111001
00000010000010011101000111001
00010000010011000011000111001
01001000000100010011000111001
00000001100000110011000111001
10000000101000001011000111001
10100000000010000111000111001
00000100001000010111000111001
10001000001101000000100111001
01000001010011000000100111001
00110001010000100000100111001
11000100001000010000100111001
00101000001000110000100111001
10000000010010110000100111001
00000101000110001000100111001
10000011000000011000100111001
01010000000100010100100111001
00001000000011100010100111001
01000010100000010010100111001
10001100000000001010100111001
00100000100100001010100111001
00000100001100100001100111001
00000100010001010001100111001
00101000000010001001100111001
01000011000000000101100111001
00100000000001100101100111001
00000010000000101011100111001
01000100011100000000010111001
00001101000011000000010111001
01010010001000100000010111001
10101000000010100000010111001
00011000010001100000010111001
00010100101000010000010111001
10010000010100010000010111001
11100010000000000100010111001
00001000101010000100010111001
01000000100001010100010111001
00100001000100001100010111001
00000000100111000010010111001
00011000000010010010010111001
00000110001000001010010111001
01100000000000101010010111001
00000001010000011010010111001
00101000010000000110010111001
10000001000110000001010111001
00010110000001000001010111001
00000001011001000001010111001
01000000001000011001010111001
01000000010000100101010111001
10001010000000000011010111001
01000101000000000011010111001
00110000100000000011010111001
10000010101000000000110111001
00110100000100000000110111001
01000000100100100000110111001
00000100000000011100110111001
00000000001001010010110111001
00000000110010000001110111001
10000000000001001001110111001
00001000000100000101110111001
00001011101000000000001111001
10110000000101000000001111001
00000101011000100000001111001
10000000100110100000001111001
00100010000011100000001111001
10001010000001010000001111001
01010000001001001000001111001
01000001100000011000001111001
00010010001100000100001111001
11000000000010010100001111001
01100100000000001100001111001
00100000011100000010001111001
00011000100001000010001111001
10100001000000100010001111001
00010010000000110010001111001
01000001001010000001001111001
00000100010110000001001111001
00101000010001000001001111001
00000011010000010001001111001
11000000000100001001001111001
00010000000000101101001111001
00000000000101000111001111001
00000010010101000000101111001
00000010001010010000101111001
00000100100000101000101111001
10101000000000000100101111001
00000100000011000100101111001
01000000001000100010101111001
00010000000010001010101111001
00000000110000000110101111001
00100110000000000001101111001
10010001000000000001101111001
01001000100000000001101111001
01010000110000000000011111001
10010010000010000000011111001
10001000100000001000011111001
00010001000100000010011111001
11000000000001000010011111001
10000100000000100001011111001
00000010100000000101011111001
00011000001000000000111111001
00100000100000010000111111001
11101110001100000000000000101
01011011011010000000000000101
11111010010001000000000000101
00101111010101000000000000101
11100001110011000000000000101
11010001101010100000000000101
01101011100001100000000000101
10101100000111100000000000101
01010100100111100000000000101
00010111011100010000000000101
10001001111100010000000000101
11110100000101010000000000101
00001101011011010000000000101
00000011101111010000000000101
00011101101000110000000000101
00100010111100110000000000101
10100100110010110000000000101
00011001000111110000000000101
01011110101000001000000000101
10111100011000001000000000101
10101000101110001000000000101
11001110000011001000000000101
10010101010100101000000000101
01100100101010101000000000101
00000110110110101000000000101
01010001110001101000000000101
11100001001001101000000000101
00110010001011101000000000101
01100111001000011000000000101
00110001100110011000000000101
11000001010110011000000000101
10010110100001011000000000101
00110011010001011000000000101
00111000010010111000000000101
10010000001110111000000000101
10000000110101111000000000101
10111000110100000100000000101
11001011100010000100000000101
10001101010110000100000000101
00111100001110000100000000101
01000100111110000100000000101
10101000011011000100000000101
10100011100100100100000000101
01101101000010100100000000101
10010001011001100100000000101
00001100111001100100000000101
01001000001111100100000000101
01011111000000010100000000101
10010110010010010100000000101
00000111110001010100000000101
00001010011101010100000000101
01110000001011010100000000101
10000100101011010100000000101
11100000011000110100000000101
00010000110110110100000000101
01101010110000001100000000101
00010111100010001100000000101
00010110011001001100000000101
10000011001101001100000000101
00110000101101001100000000101
01000001101011001100000000101
01100100000111001100000000101
00100011011000101100000000101
00011100000101101100000000101
10001001010001011100000000101
10110010000000111100000000101
01100001100000111100000000101
11000100000100111100000000101
01000010001001111100000000101
11011000101100000010000000101
00110101101100000010000000101
11100101000110000010000000101
00001111100110000010000000101
00111010010110000010000000101
10010111000101000010000000101
01001010110101000010000000101
01000111010011000010000000101
11000010010110100010000000101
01011001001001100010000000101
00000011111001100010000000101
00000110001111100010000000101
11010001110000010010000000101
00101001110010010010000000101
10111001000001010010000000101
00100100111001010010000000101
10100010010101010010000000101
01011000100011010010000000101
00010010011011010010000000101
11100110000000110010000000101
00000101010110110010000000101
10011011100000001010000000101
11010110010000001010000000101
00011100110100001010000000101
01001101001010001010000000101
01100010011010001010000000101
11000000111001001010000000101
00110011000100101010000000101
01000010101100101010000000101
10000011001010101010000000101
00001110100001101010000000101
10000101001100011010000000101
10001010010010011010000000101
01000001011000111010000000101
00110100000001111010000000101
10101111000000000110000000101
01110000111000000110000000101
10110010001010000110000000101
11001100001001000110000000101
01101010001000100110000000101
00110000010011100110000000101
01001000011010010110000000101
00001011100000110110000000101
00100001110001001110000000101
01001001000101001110000000101
10000010100011001110000000101
01000111000000101110000000101
10001000101000011110000000101
00000110000101011110000000101
00001000010100111110000000101
11011100110000000001000000101
01101101101000000001000000101
10101010110010000001000000101
10010110100110000001000000101
01010000111101000001000000101
10010011001011000001000000101
11110000010010100001000000101
10110101000001100001000000101
11010010100001100001000000101
00100100110101100001000000101
00101110011000010001000000101
00101011100100010001000000101
01011100001100010001000000101
01001011001001010001000000101
00000110010111010001000000101
10001101010000110001000000101
01000000011110110001000000101
00011010010001110001000000101
01010101000110001001000000101
01001000110110001001000000101
01100110010001001001000000101
10001001101001001001000000101
00001011010011001001000000101
01000010001111001001000000101
01111100000000101001000000101
00100111100000101001000000101
11001001000010101001000000101
00001100110001011001000000101
00001010100010111001000000101
00100100000110111001000000101
11000101100100000101000000101
00010101011010000101000000101
01100010101001000101000000101
00010010110011000101000000101
00110001000111000101000000101
10101100100000100101000000101
01000110011000100101000000101
00101000011100100101000000101
01011010000010100101000000101
00001001100110100101000000101
01111000010000010101000000101
10100001010100010101000000101
11000110000001010101000000101
00011100000011010101000000101
00011000111000001101000000101
11010010000100001101000000101
00101110000010001101000000101
10001000000111001101000000101
10000001001010011101000000101
00101000000001111101000000101
01110100010100000011000000101
01100100001011000011000000101
10111010000000100011000000101
01100011010000100011000000101
00101001001010100011000000101
00001101000101100011000000101
10000001010011100011000000101
11000011000100010011000000101
10001100100010010011000000101
00010001100100110011000000101
10000100001001110011000000101
01000010000011110011000000101
10100110000100001011000000101
00000011100101001011000000101
10100000100001101011000000101
00100101010000011011000000101
10110000001000011011000000101
01010000000101011011000000101
11001001010000000111000000101
10000000101110000111000000101
10010000110000100111000000101
11100000000100100111000000101
00011010001000010111000000101
01100001001000010111000000101
00111001000000001111000000101
01000000011100001111000000101
00000100101001001111000000101
00010000001010101111000000101
00000010110000011111000000101
11110010100010000000100000101
11000011001110000000100000101
01110111000001000000100000101
11010000011011000000100000101
01101001000111000000100000101
00110110101000100000100000101
10001010111000100000100000101
01011101000100100000100000101
00000101101110100000100000101
11100010000101100000100000101
00111101010000010000100000101
11100011010000010000100000101
01110001101000010000100000101
01100100100110010000100000101
00101010001011010000100000101
01000001001011110000100000101
01101001011000001000100000101
01011001100010001000100000101
00000100111101001000100000101
10100100001011001000100000101
10111000100000101000100000101
10100110010000101000100000101
01010010010010101000100000101
01000110110000011000100000101
11001010001000011000100000101
01011000010100011000100000101
10000011100010011000100000101
01010100001000111000100000101
00100001010100111000100000101
00000010000111111000100000101
00101010101100000100100000101
00101011010010000100100000101
01110000010110000100100000101
01010100110001000100100000101
00011011001001000100100000101
01001110000101000100100000101
10010010000011100100100000101
10011010100000010100100000101
10100101100000010100100000101
01000001011100010100100000101
11001000000110010100100000101
00110001000010110100100000101
11100000001100001100100000101
01001100010010001100100000101
10011000001010001100100000101
10001100100001001100100000101
10000101001000101100100000101
01000000111000101100100000101
00101000000110101100100000101
00001010010001101100100000101
01010110100100000010100000101
10010100001110000010100000101
00100110100011000010100000101
10010011010000100010100000101
01001000011100100010100000101
00100011001100010010100000101
01010101000010010010100000101
11100000001010010010100000101
00011100000101010010100000101
01111000000000110010100000101
10100000100100110010100000101
00001000101010110010100000101
01101100000100001010100000101
00110000011100001010100000101
00111010000001001010100000101
10010000100101001010100000101
00100101000010101010100000101
11000000000011101010100000101
00001101100000011010100000101
00001101011000000110100000101
00100110010100000110100000101
10000001001011000110100000101
00000000110111000110100000101
00010001001100100110100000101
00010100100010100110100000101
00101100000001100110100000101
01000010100001100110100000101
10010000010001010110100000101
00001000000011011110100000101
11000101011000000001100000101
01000110101010000001100000101
00100101010110000001100000101
00011000011110000001100000101
10000001110101000001100000101
11001000001101000001100000101
00000111001101000001100000101
00101001110000100001100000101
00001110100100100001100000101
10100011000010100001100000101
00000010011011100001100000101
11001001100000010001100000101
00001111000010010001100000101
10010000101010010001100000101
00000011101000110001100000101
10010100000100110001100000101
01110000100100001001100000101
00010000101001101001100000101
01000101000001011001100000101
10000000011001011001100000101
00110000011001000101100000101
00011100010000100101100000101
10000010010100100101100000101
00010001110000010101100000101
00100000100101010101100000101
01100100000000110101100000101
00100011000001001101100000101
00001010000100011101100000101
00000100100010011101100000101
10110001000100000011100000101
00000001111010000011100000101
11000010010001000011100000101
10000101100000100011100000101
00100000001101100011100000101
00110100100000010011100000101
00100000010010110011100000101
01011000001000001011100000101
00010100000011001011100000101
00000100010100101011100000101
00000001000110011011100000101
00001010100010000111100000101
00000100001100010111100000101
00000001000001110111100000101
10100000010000001111100000101
11000111010100000000010000101
01011001110100000000010000101
10110011010010000000010000101
01101000111010000000010000101
10001001100111000000010000101
11100000001111000000010000101
10011110010000100000010000101
11100010110000100000010000101
00100101111000100000010000101
10101010001010100000010000101
00111000011001100000010000101
00100010010111100000010000101
11011001001000010000010000101
10010101100010010000010000101
00110100011010010000010000101
01000110001110010000010000101
00111110000001010000010000101
11000100101000110000010000101
01001001100010110000010000101
00100001001110110000010000101
10000010011001110000010000101
11110001100000001000010000101
00111011001000001000010000101
01000011111000001000010000101
01011000001110001000010000101
10100101010001001000010000101
01101000010101001000010000101
01100010100011001000010000101
10001010100100101000010000101
00101100001100101000010000101
10110000000101101000010000101
10010010010100011000010000101
10001000001101011000010000101
00000111000011011000010000101
00110000101000111000010000101
10110110100000000100010000101
01001101001100000100010000101
00011010100110000100010000101
00101100100101000100010000101
00110101000100100100010000101
00000101001011100100010000101
11100000100001010100010000101
00001000101100110100010000101
10001000110010001100010000101
11000100001010001100010000101
10101010000001001100010000101
01110000000010101100010000101
01010000100100011100010000101
00100010010010011100010000101
00000000111001011100010000101
01101110100000000010010000101
10010001011100000010010000101
01010011100010000010010000101
10011100100001000010010000101
11101001000000100010010000101
00011000111000010010010000101
11001000010100010010010000101
01000001101100010010010000101
10100100000011010010010000101
00010110000010110010010000101
00100011000001110010010000101
00000011010110001010010000101
00010100001101001010010000101
10100000011000101010010000101
01000100010010011010010000101
00100000100101011010010000101
00001010001000111010010000101
10000100111000000110010000101
00101001010100000110010000101
01010010001100000110010000101
11010000000011000110010000101
00011001000010100110010000101
10000001100001100110010000101
00001110010000010110010000101
00100010101000010110010000101
01100100000100010110010000101
10000001010010010110010000101
00010001000101010110010000101
10010000001000110110010000101
00101000001010001110010000101
01000010010001001110010000101
00000100100100101110010000101
01110001011000000001010000101
00000110111100000001010000101
01000101110010000001010000101
00011110001010000001010000101
11001100000110000001010000101
01010010010110000001010000101
01101000100100100001010000101
10011000100010100001010000101
00000001011101100001010000101
01100001000011100001010000101
00110010110000010001010000101
10100001101000010001010000101
10000000110110010001010000101
10010100101000001001010000101
10000010011010001001010000101
01011010000001001001010000101
11000000010100101001010000101
00010100010001101001010000101
01001000101000011001010000101
00010001001001011001010000101
00000001110000111001010000101
10000000000011111001010000101
11101000001000000101010000101
00100011100010000101010000101
00010111000001000101010000101
11010001000000100101010000101
00100100010010100101010000101
00110000100001100101010000101
01000100000101100101010000101
01000110100000001101010000101
00001001001000101101010000101
10011000000000011101010000101
00000100010100011101010000101
10000111001000000011010000101
00101010001100000011010000101
11100010000010000011010000101
10010100010010000011010000101
00101001100001000011010000101
00110001000010010011010000101
01000100100001010011010000101
00001000000111010011010000101
10000010100000110011010000101
10001001000100001011010000101
01000000100010101011010000101
00000010001011000111010000101
00000011000100100111010000101
01001000000000110111010000101
11111100000000000000110000101
10101011000100000000110000101
10001100011100000000110000101
11001010100001000000110000101
10000101101001000000110000101
00110000110100100000110000101
00000111010001100000110000101
00010010001101100000110000101
01001100000011100000110000101
00000101110100010000110000101
00111000000110010000110000101
10010001000001110000110000101
00100110100100001000110000101
00001101000110001000110000101
10011000010001001000110000101
00001110001001001000110000101
11000100000101001000110000101
00000000011010111000110000101
01101001100000000100110000101
01000111000010000100110000101
00001100101010000100110000101
10100100000110000100110000101
01100100001001000100110000101
00000011100101000100110000101
01011000001000100100110000101
01010010010000010100110000101
00010000100011010100110000101
00000110100000110100110000101
00000000010101110100110000101
00010001010100001100110000101
00000000001111001100110000101
00101100000000011100110000101
00100000101110000010110000101
01001001010001000010110000101
00001010010010100010110000101
10000010101000001010110000101
00100001001001001010110000101
00000000110001101010110000101
01000010000100011010110000101
10001000000100100110110000101
00011000100000001110110000101
01001010011000000001110000101
10001001010010000001110000101
01010001100001000001110000101
10110000000011000001110000101
00000000100111100001110000101
01100000010100010001110000101
00001001000100110001110000101
01101000000010001001110000101
10001100000000101001110000101
00010011000000101001110000101
11000000110000000101110000101
00100001001100000101110000101
00011101000000000011110000101
00000100011001000011110000101
01010000010000100011110000101
10001000001000010011110000101
00000000101000100111110000101
10111100100010000000001000101
11001100011010000000001000101
11010101100001000000001000101
01010110001011000000001000101
00001100110111000000001000101
10110001110000100000001000101
01000111101000100000001000101
10101010010100100000001000101
01100001011010100000001000101
10011100001001100000001000101
10110010011000010000001000101
11010010000110010000001000101
00010100101110010000001000101
11000010110001010000001000101
10000111001001010000001000101
00100101100101010000001000101
10001000100011110000001000101
01110100110000001000001000101
11011100000100001000001000101
01010011100100001000001000101
00110101001010001000001000101
10010010010011001000001000101
01000100010011101000001000101
01111001000000011000001000101
10101010100000011000001000101
01000100011100011000001000101
00001110001010011000001000101
01010000100010111000001000101
01010110010100000100001000101
01100110100010000100001000101
00100001011101000100001000101
00011001010011000100001000101
00111010100000100100001000101
10011001000100100100001000101
10000100100110100100001000101
00011100011000010100001000101
00001010110010010100001000101
00000111000110010100001000101
00101011000001010100001000101
01001001010000110100001000101
00100100010100110100001000101
00010010001010110100001000101
10000010000101110100001000101
10001110010000001100001000101
10100101000100001100001000101
00000110101100001100001000101
11101000000010001100001000101
00000101110000101100001000101
01010000001100101100001000101
10000000001011101100001000101
10010010110100000010001000101
00101100011100000010001000101
01001010101010000010001000101
11100100010001000010001000101
01100001101001000010001000101
00111000100101000010001000101
10000100101101000010001000101
11001001000011000010001000101
00010000011110100010001000101
00010010100011100010001000101
00011011010000010010001000101
10001110000100010010001000101
00001001001101010010001000101
10101001010000001010001000101
00000001101110001010001000101
00000101010101001010001000101
11000100100000101010001000101
10100000000110101010001000101
01001000110000011010001000101
00011000000110011010001000101
10010000010000111010001000101
00000001000011111010001000101
01000011110000000110001000101
10010001100010000110001000101
00011110000001000110001000101
00100010000111000110001000101
10110100000000100110001000101
10001010000010100110001000101
00100000101010100110001000101
00101100100000001110001000101
01010000010010001110001000101
11000001000000011110001000101
00100000001100011110001000101
00011111100000000001001000101
11011010001000000001001000101
00001011011100000001001000101
10101110000001000001001000101
01101001010001000001001000101
00110000101100100001001000101
10000000111001100001001000101
11000001000101100001001000101
00000111000011100001001000101
01110110000000010001001000101
11000101000010010001001000101
00100011010010010001001000101
00011001001010010001001000101
00010101010001010001001000101
11100000001001010001001000101
00000110110000110001001000101
01100001001100001001001000101
00010010101010001001001000101
01001000100001101001001000101
10000100100100011001001000101
00100000100011011001001000101
10100001000000111001001000101
00000000001101111001001000101
10110001001000000101001000101
01000011001010000101001000101
10000011010001000101001000101
00001101001001000101001000101
00001010100101000101001000101
01000000101100010101001000101
00000000011011010101001000101
00000000010110101101001000101
00010011000000011101001000101
10101000101000000011001000101
00010100111000000011001000101
00001110010010000011001000101
00010011000110000011001000101
01100000100110000011001000101
10000000011100010011001000101
00100010000100110011001000101
00110010010000001011001000101
10011000000001001011001000101
00001100000000111011001000101
00100100000001010111001000101
01001010000000001111001000101
11001111000000000000101000101
11101000110000000000101000101
10010011101000000000101000101
00111110000100000000101000101
00011000111001000000101000101
00100010110101000000101000101
10110000001101000000101000101
00010101011000100000101000101
01000001110100100000101000101
01100100001100100000101000101
10000001000111010000101000101
10000100001010110000101000101
00001101000001110000101000101
00100000101001110000101000101
01001000001011001000101000101
00001001010010101000101000101
01000011000001101000101000101
00110000010001101000101000101
01100000010010011000101000101
00100110000001011000101000101
00011010000000111000101000101
00000110010011000100101000101
01000010000110100100101000101
11000100000001100100101000101
00010000100101100100101000101
00000001101010010100101000101
01001000100001010100101000101
10101000000000110100101000101
00010100000110001100101000101
10010001000001001100101000101
10000010100000101100101000101
00110000100000011100101000101
01011100010000000010101000101
10100110001000000010101000101
10001000010110000010101000101
00100100110000100010101000101
10001001001000100010101000101
11010000000100100010101000101
00001010000101100010101000101
00110010000010010010101000101
01100000000101010010101000101
00000010011000110010101000101
00010001110000001010101000101
01110001000000000110101000101
01000000011001000110101000101
01000110000000010110101000101
10000010100011000001101000101
00010010000101010001101000101
01001000000010110001101000101
00101010001000001001101000101
01000010010100001001101000101
10000000001110001001101000101
11010000000010000101101000101
00100100001010000101101000101
10000100010000010101101000101
00100011100000000011101000101
00001000100100001011101000101
10000000000101000111101000101
00010010000000100111101000101
00000001001000001111101000101
10001101110000000000011000101
01110010101000000000011000101
11100100100100000000011000101
10010000111010000000011000101
01001100101001000000011000101
10010100010101000000011000101
00010001101101000000011000101
00000011011011000000011000101
00101111000000100000011000101
01001000010110100000011000101
01101010000100010000011000101
01010001000011010000011000101
01110000010000110000011000101
01000101000100110000011000101
10000110100010001000011000101
00100100010110001000011000101
10010010001000101000011000101
00100001100100101000011000101
00000011001100011000011000101
10110000000010011000011000101
10000001100001011000011000101
00001000010001111000011000101
11000001101000000100011000101
11000010010010000100011000101
00000001110110000100011000101
11001000000101000100011000101
10001000011000100100011000101
00100010001100100100011000101
00100101001000010100011000101
10000000001110010100011000101
00010001100000110100011000101
00001011100000001100011000101
00011000001001001100011000101
01001100000000101100011000101
00110101010000000010011000101
01000110011000000010011000101
00000111100001000010011000101
10100001000101000010011000101
01011010000000100010011000101
00001101000010010010011000101
10010010000001010010011000101
00101000100000110010011000101
01000000001001110010011000101
01010001001000001010011000101
00001000100011001010011000101
00010100001010000110011000101
00000100010001100110011000101
01000000100010010110011000101
10001000001011000001011000101
01010100001000100001011000101
00110010000010100001011000101
00011000000101100001011000101
11010000100000010001011000101
00000111010000001001011000101
10100000110000001001011000101
10000010000101001001011000101
00011010010000000101011000101
10000110000000100101011000101
00001100100000010101011000101
01000000000001011101011000101
00110000001001000011011000101
00000000110101000011011000101
00001001010000100011011000101
00010100000100010011011000101
00000010000010011011011000101
01100000010000000111011000101
00011010000011000000111000101
00001001011000010000111000101
10001000100100010000111000101
00000010010110010000111000101
00100011000010001000111000101
01000000100110001000111000101
00101000010001000100111000101
10000001000010100100111000101
01000010001000001100111000101
00100000000011100010111000101
00010110000000001010111000101
10100000100000000110111000101
00000101000100000110111000101
00100100000101000001111000101
01000010100000100001111000101
00100000011000100001111000101
00010000010010001001111000101
00010000001000010101111000101
00000100100010000011111000101
11000000000000001011111000101
10010111110000000000000100101
10111001101000000000000100101
11001101010001000000000100101
11000110100101000000000100101
00011110010011000000000100101
10010010011100100000000100101
11010110000010100000000100101
00101110100010100000000100101
10001000110110100000000100101
01100110001001100000000100101
11101000100010010000000100101
00011011100010010000000100101
00110010100101010000000100101
10010001010101010000000100101
00110101000011010000000100101
01011000110000110000000100101
10100101001000110000000100101
01100001010001110000000100101
01010000001101110000000100101
10110100100100001000000100101
10001101100010001000000100101
01010000111010001000000100101
00001001011110001000000100101
00100010111001001000000100101
01010011000011001000000100101
10100001000111001000000100101
11011000001000101000000100101
11000010010001101000000100101
00101010000101101000000100101
10000011011000011000000100101
01010110000100011000000100101
01001001100001011000000100101
00000101000101111000000100101
01001001111000000100000100101
11101001000100000100000100101
00010011101100000100000100101
00100101110010000100000100101
00010000011111000100000100101
01110001001000100100000100101
01000011010010100100000100101
01000000110101100100000100101
11000001000011010100000100101
00001000100111010100000100101
10000001110000110100000100101
00011011010000001100000100101
00101100010100001100000100101
01010100100000101100000100101
00000011100001101100000100101
00100100001001011100000100101
00001001000010111100000100101
11100011100000000010000100101
01010111001000000010000100101
01100001011100000010000100101
10001010001110000010000100101
01001101100000100010000100101
00111001010000100010000100101
10000100011010100010000100101
00110100000110100010000100101
01100000100011100010000100101
00111000001100010010000100101
11000010001001010010000100101
10010001000010110010000100101
00101110001000001010000100101
01110000001001001010000100101
01100100010000101010000100101
00100001101000101010000100101
11000001000100101010000100101
00000000010111011010000100101
01011010100000000110000100101
11000000110010000110000100101
00110100100001000110000100101
01101000010001000110000100101
00100011001001000110000100101
00100010110000100110000100101
00011100001000100110000100101
10000100100100010110000100101
00101100000010010110000100101
00000000001110110110000100101
10001000000001110110000100101
10010000001100001110000100101
00000000011001101110000100101
01100010000000011110000100101
01111011000000000001000100101
01101000001110000001000100101
00011001001101000001000100101
00110000101011000001000100101
11010000000111000001000100101
00100011001100100001000100101
01000101001010100001000100101
01000010100110100001000100101
10001010001001100001000100101
00010110000101100001000100101
10000100100011100001000100101
01000111100000010001000100101
01001000010101010001000100101
10000000101101010001000100101
00000001110011010001000100101
00110000011000110001000100101
10011110000000001001000100101
00100010010110001001000100101
00000100101110001001000100101
01000001011001001001000100101
00001100010010101001000100101
11000100001000011001000100101
10101000000100011001000100101
11110000100000000101000100101
00001010011010000101000100101
00010001010100100101000100101
10000100001100100101000100101
10100000010001100101000100101
00010100101000010101000100101
00001101000100010101000100101
10000010101000001101000100101
00100001100100001101000100101
11010000011000000011000100101
00011000110001000011000100101
00001010010100100011000100101
01000000101000110011000100101
00010001000001101011000100101
01001000000010011011000100101
01000110000010000111000100101
00000101010001000111000100101
00010000010010010111000100101
00111010011000000000100100101
11000000111100000000100100101
10011001000110000000100100101
10110000110001000000100100101
01000011101001000000100100101
00010101100101000000100100101
01010010010101000000100100101
10000111000011000000100100101
00100000011110100000100100101
00111000000011100000100100101
10000110101000010000100100101
00010100010110010000100100101
01000100011001010000100100101
01010011000000110000100100101
00000010110010110000100100101
00011101001000001000100100101
00110110000010001000100100101
11101000000001001000100100101
00001000110011001000100100101
01100010100000101000100100101
10001010000010101000100100101
00010000100110101000100100101
11010000100000011000100100101
00100001001010011000100100101
11001010010000000100100100101
10101100001000000100100100101
10000100010101000100100100101
10010001001000010100100100101
10100000010010010100100100101
00100010001000110100100100101
00000100000011110100100100101
00000111000000011100100100101
00000000110100011100100100101
00010010101010000010100100101
01001010000011000010100100101
00000011000110100010100100101
00000101001001100010100100101
10001100010000010010100100101
01100000110000010010100100101
01000100000100110010100100101
01000011010000001010100100101
01000100100010001010100100101
10010110000000000110100100101
10000001100000001110100100101
00010000000000111110100100101
00101100100001000001100100101
01000100110000100001100100101
01001001000001100001100100101
00011000100100010001100100101
01000010001100010001100100101
00001100001000110001100100101
00001011100000001001100100101
10000101000100001001100100101
10100000100010001001100100101
00010010010000011001100100101
01010101000000000101100100101
00110010000100000101100100101
00001000001001001101100100101
01000000000100101101100100101
11100100000000000011100100101
01000000100101000011100100101
10000010000010010011100100101
00010000001001010011100100101
00100000000011000111100100101
01011100011000000000010100101
01110100100010000000010100101
10011011000001000000010100101
00010110101001000000010100101
00100101001101000000010100101
00110011100000100000010100101
01001011000100100000010100101
00001100010101100000010100101
01101101000000010000010100101
01100010011000010000010100101
10010100001100010000010100101
10000011000110010000010100101
10001000110001010000010100101
01000000101011010000010100101
00010101010000110000010100101
00100110000100110000010100101
00001001001001110000010100101
00111000110000001000010100101
10000001110100001000010100101
00001010101010001000010100101
10010000100011001000010100101
00100001010010101000010100101
00010100001010101000010100101
00000000101101101000010100101
01000010000010111000010100101
00010100110100000100010100101
01110010000001000100010100101
11000000011001000100010100101
01000010101000100100010100101
10100000100010100100010100101
10010100000001100100010100101
01000000010110010100010100101
10000110000100001100010100101
00001100000011001100010100101
00001010011001000010010100101
01000100000111000010010100101
01010000100100100010010100101
00001101010000001010010100101
00010010010000101010010100101
00001000000110101010010100101
00000100101000011010010100101
01000001001010000110010100101
11001000000000001110010100101
10100101000010000001010100101
10000110010001000001010100101
00101010000011000001010100101
11001010000000010001010100101
01010001000100010001010100101
01100100000100001001010100101
00010010001100001001010100101
10100000001001001001010100101
00111100000000000101010100101
10001000100100000101010100101
00000101100000100101010100101
00100000001010010101010100101
00000010000101010101010100101
01010000010000001101010100101
10101000010000000011010100101
00010001101000000011010100101
00100100001000100011010100101
00000001000000011111010100101
10010010100100000000110100101
01110000001100000000110100101
00101100010010000000110100101
00010001110010000000110100101
11001000001010000000110100101
00101000101000010000110100101
10100010000001010000110100101
10001001000000011000110100101
00000010011100000100110100101
00001000110000100100110100101
11000000000000110100110100101
01000000100001001100110100101
10000000001101000010110100101
00011010000000010010110100101
00000001000011010010110100101
10000000010010001010110100101
00100001000000100110110100101
00000011001010000001110100101
10100000000100100001110100101
01000100000010010001110100101
00001000010100001001110100101
10000001000001000101110100101
00010000000010100101110100101
00000010110000000011110100101
00110000000000001011110100101
01100111000100000000001100101
11010001010010000000001100101
11100010000011000000001100101
00001011000111000000001100101
00101000111000100000001100101
00010100110010100000001100101
10110000001010100000001100101
10100000100101100000001100101
10011101000000010000001100101
10100100000110010000001100101
00011010001001010000001100101
01001110000000110000001100101
00101001000100110000001100101
10110011000000001000001100101
01011000010001001000001100101
00001100100100101000001100101
00000010001110101000001100101
00010001101000011000001100101
00001010010100011000001100101
00000101010010011000001100101
10100000010001011000001100101
11001100100000000100001100101
10001011001000000100001100101
01010000100110000100001100101
10111000000001000100001100101
00000010101011000100001100101
00100101000001100100001100101
10100000101000010100001100101
01000100000101010100001100101
01100000000010110100001100101
00010000010001110100001100101
10010000110000001100001100101
01100000011000001100001100101
00010010000101001100001100101
01000100110100000010001100101
01010001000101000010001100101
10011000100000100010001100101
10000011000001100010001100101
00001000001011100010001100101
00000010101100010010001100101
01010000001010010010001100101
10010100000010001010001100101
01100001000010001010001100101
01000010100001001010001100101
00010010011000000110001100101
00001001100100000110001100101
01000010111000000001001100101
01100100010010000001001100101
00110000010101000001001100101
10001000010010010001001100101
10010010000000110001001100101
00000110001001001001001100101
01000000010000111001001100101
01001000000011000101001100101
00100010000000101101001100101
11001000000100000011001100101
00000101001000010011001100101
00000000110010001011001100101
00000000100001100111001100101
00000100000100001111001100101
11100001001000000000101100101
01001010100100000000101100101
10000010011010000000101100101
00100011010000100000101100101
01010000101000100000101100101
10000110000100100000101100101
10001000010001100000101100101
00110100001000010000101100101
00100101100000001000101100101
00000001001101001000101100101
00101000100010000100101100101
00000001110001000100101100101
00001000001100100100101100101
01001001000000001100101100101
01000000010010100010101100101
00000001100000110010101100101
00100010000100001010101100101
00001100000001001010101100101
10000000001000011010101100101
00000100101000000110101100101
00000100011100000001101100101
01000001100010000001101100101
10010100000001000001101100101
00100001000001010001101100101
10000001010000000011101100101
00011000000010000011101100101
11000010001100000000011100101
00000101101010000000011100101
00001010100001100000011100101
00100000110010010000011100101
00000000011101010000011100101
00010001000110001000011100101
00110100000001001000011100101
10000100010000101000011100101
10100001010000000100011100101
00000000000111100100011100101
01011000000000010100011100101
00000000001000111100011100101
11110000000000000010011100101
10000000100110000010011100101
00100000010100100010011100101
01000001010000010010011100101
00001000010010000110011100101
10000011100000000001011100101
00000110000110000001011100101
00000001000010110001011100101
01000000001010001001011100101
00010000100000101001011100101
10000000001000000111011100101
00011100100000000000111100101
10010000010000010000111100101
00000010010001001000111100101
00101000000000101000111100101
00000100000100011000111100101
00010000000001000110111100101
00000000101001000001111100101
11011000010110000000000010101
00010101110110000000000010101
10001010101101000000000010101
00011100101011000000000010101
01011010001100100000000010101
00101100011010100000000010101
01000011000111100000000010101
01101000011100010000000010101
01001101000110010000000010101
01010001100101010000000010101
00101011010000110000000010101
10101000101000110000000010101
01000110010010110000000010101
00010001011010110000000010101
11001010000001110000000010101
01001100001101001000000010101
01100110000100101000000010101
01001001010100101000000010101
10110100000010101000000010101
11000010100010101000000010101
10000100011001101000000010101
00011010110000011000000010101
10100001110000011000000010101
00101010000110011000000010101
01100001000011011000000010101
10000100000111011000000010101
00000000101011111000000010101
10000011111000000100000010101
10010110000100100100000010101
10000000011110100100000010101
01011000100001100100000010101
01100010010001100100000010101
11010010001000010100000010101
01001010100100010100000010101
00001011001010010100000010101
00100000110011010100000010101
00000111010100001100000010101
00010001001110001100000010101
11110000000001001100000010101
00100000110100101100000010101
00010000010101011100000010101
00001110000000111100000010101
10001110110000000010000010101
00101011101000000010000010101
01111001000100000010000010101
01110110000010000010000010101
10001001010101000010000010101
01000000101111000010000010101
01101000110000100010000010101
10011000011000100010000010101
10100001001100100010000010101
00010100010101100010000010101
01000110101000010010000010101
00110000101010010010000010101
10000010100110010010000010101
10010000100001110010000010101
10000101010010001010000010101
00011010001010001010000010101
00101101000001001010000010101
00100010001101001010000010101
00010100011000011010000010101
10000011000001011010000010101
00011001000000111010000010101
01000000000110111010000010101
00011001110000000110000010101
00000110011010000110000010101
01000001010110000110000010101
00000101100101000110000010101
00011000001101000110000010101
01000001101000100110000010101
00110010010000010110000010101
10011000000010010110000010101
00000001011001010110000010101
01011100000000001110000010101
01100000100010001110000010101
11000000010000101110000010101
11100010011000000001000010101
01111000100010000001000010101
11010100001010000001000010101
10001001001110000001000010101
01011101000001000001000010101
00111010000101000001000010101
10100000010111000001000010101
11000111000000100001000010101
11000100010100010001000010101
01010011000010010001000010101
00000010111010010001000010101
00010110001001010001000010101
11000000100011010001000010101
00000101100001110001000010101
10101011000000001001000010101
00010011011000001001000010101
11000000101100001001000010101
00100100110010001001000010101
11001000010001001001000010101
10010001000101001001000010101
00101000001011001001000010101
00011000100100101001000010101
00000110001010101001000010101
00000010010100111001000010101
01100101010000000101000010101
00001100110100000101000010101
00000100001111000101000010101
00110100001000100101000010101
01000100100010100101000010101
00001001010001100101000010101
11000000001001100101000010101
10010000100100010101000010101
10100000000010110101000010101
00010010000001101101000010101
10011100000100000011000010101
00100010110001000011000010101
01000100001100100011000010101
00010010010010100011000010101
00001000100011100011000010101
00100001000101010011000010101
00101000010100001011000010101
01000001100000011011000010101
10001010000001000111000010101
00010101000000010111000010101
00000011000010001111000010101
01001101110000000000100010101
00100111001010000000100010101
00001011100011000000100010101
10001100010011000000100010101
10010000101100100000100010101
01110000001010100000100010101
00100010100110100000100010101
00010010110001100000100010101
00101110100000010000100010101
10100001001001010000100010101
11010000010000110000100010101
00001000010110110000100010101
11010011000000001000100010101
10001110000100001000100010101
00110001010010001000100010101
10100010100001001000100010101
00011000000111001000100010101
01000100100001101000100010101
00110010001000011000100010101
00000001101100011000100010101
00101000010001011000100010101
11100110000000000100100010101
01000010110010000100100010101
10101000000101000100100010101
11001001000000100100100010101
10000100110000100100100010101
10001000011000010100100010101
00110100000100010100100010101
01000100001010010100100010101
00000010101001010100100010101
00010010100100001100100010101
01000001010001001100100010101
00000001100010101100100010101
00100000001001101100100010101
10000010011100000010100010101
01010010001001000010100010101
01100000010011000010100010101
10101000000010100010100010101
00100001100001100010100010101
00010011100000010010100010101
00100100001000110010100010101
11000100001000001010100010101
01000000110100001010100010101
00000110000010011010100010101
00001001000100010110100010101
00010110010100000001100010101
10100100001100000001100010101
11100000100000100001100010101
01000001010010100001100010101
00100010000001110001100010101
00001100011000001001100010101
10001000000010011001100010101
01001000101000000101100010101
00011001000010000101100010101
00000101000100100101100010101
01010000000000011101100010101
01100010000100000011100010101
00010001010001000011100010101
00001011000000100011100010101
01001100000000010011100010101
00100000101000001011100010101
10000100000010000111100010101
00001111011000000000010010101
00110101100001000000010010101
10101100001001000000010010101
10000010110011000000010010101
00001110000110100000010010101
10000100100101100000010010101
10010000001011100000010010101
10111000010000010000010010101
11000001010001010000010010101
00010010000111010000010010101
01010010100000110000010010101
00101000000011110000010010101
00110110010000001000010010101
11100000010010001000010010101
01010100000011001000010010101
10000110001000011000010010101
00010101000100011000010010101
00001001010010011000010010101
10011000101000000100010010101
00011100010001000100010010101
01010001001001000100010010101
01010000010100100100010010101
10001100000100010100010010101
00100001100100010100010010101
10000101100000001100010010101
00001000011100001100010010101
01000010000110001100010010101
00000001000101101100010010101
01100000001000011100010010101
10110010000100000010010010101
00100100110100000010010010101
11000100100010000010010010101
00111100000000100010010010101
00010011001000100010010010101
01001010000010010010010010101
01110000000001010010010010101
10000101000000110010010010101
00000000110010110010010010101
10010000110000001010010010101
01001000000001101010010010101
10100000010001000110010010101
00100000000110100110010010101
00001000100001010110010010101
01010100100100000001010010101
01000011001100000001010010101
01001100010000100001010010101
10100001010000100001010010101
00100010101000100001010010101
00010000011100010001010010101
00100100010001010001010010101
00100101001000001001010010101
00010001100010001001010010101
00000010100001011001010010101
00000110000010010101010010101
00101000100000001101010010101
01000000011010000011010010101
00000101000110000011010010101
10000000101001000011010010101
00000011010000010011010010101
00100000000000111011010010101
00001100001000000111010010101
00011001001100000000110010101
01000001101010000000110010101
00100000111001000000110010101
01001000000101010000110010101
10000001000011001000110010101
00001000100000111000110010101
10000010001010000100110010101
00101010000000100100110010101
00000001001000110100110010101
00010100101000000010110010101
11000001000100000010110010101
00000110000101000010110010101
10000000000000011110110010101
00011000110000000001110010101
10000010000100010001110010101
01000000001000101001110010101
01000000000011000101110010101
00000010010000001101110010101
00010000000100000111110010101
10100101101000000000001010101
00001001111010000000001010101
10110001000011000000001010101
11001000100100100000001010101
00000110011100100000001010101
01000011010100010000001010101
10010001001100010000001010101
01001000010011010000001010101
00100000001111010000001010101
01000000111000110000001010101
00100001100010110000001010101
10100100000001110000001010101
00010011000001110000001010101
11010000011000001000001010101
01000101100010001000001010101
00011100010010001000001010101
00000011101001001000001010101
00010110100000101000001010101
00111000001000101000001010101
00100010010010101000001010101
00001000100101011000001010101
00010111001000000100001010101
00010000111100000100001010101
10010010100001000100001010101
00101000101001000100001010101
01010001000010100100001010101
00001100000011100100001010101
01100011000000001100001010101
00000010000011011100001010101
10100000110010000010001010101
10000110000011000010001010101
11000000001010100010001010101
01000001010001100010001010101
10001001100000010010001010101
00110100000100001010001010101
00001011000100001010001010101
00000101001000101010001010101
11000100000100000110001010101
00100101000010000110001010101
01101000000000010110001010101
00000000100000111110001010101
00110000011010000001001010101
01000110000101000001001010101
10000010000110100001001010101
00001010001000110001001010101
10101000010000000101001010101
01010000010001000101001010101
00100000000101100101001010101
00100010100000010101001010101
10000100001000001101001010101
00001000011001000011001010101
01010000000000110011001010101
10000010100000001011001010101
01000000000011001011001010101
00001000000110000111001010101
10011001010000000000101010101
00000111100100000000101010101
00001010001110000000101010101
01001010010000100000101010101
00001100101000100000101010101
00110001000100100000101010101
10000010001001100000101010101
01010100100000010000101010101
00000100010101010000101010101
10010000100010001000101010101
00010100001001001000101010101
10000000010100101000101010101
10000101000000011000101010101
01100000100100000100101010101
00000100000110100010101010101
00100001010000010010101010101
01100000000000101010101010101
10010000001000000110101010101
00000011000001000110101010101
00001000010000001110101010101
00010000000011100001101010101
00111000000000010001101010101
01000001001000010001101010101
10000001100000000101101010101
00000000100001010011101010101
00010011110000000000011010101
01100100001010000000011010101
00001010010101000000011010101
00100001001001100000011010101
01000000100011100000011010101
10000100010010010000011010101
00000100111000001000011010101
11001000000000011000011010101
00110000100010000100011010101
10000011000000010100011010101
10100000000000101100011010101
01010000000110000010011010101
10000010010000100010011010101
00001000001100100010011010101
10100000001000010010011010101
00000100000001011010011010101
00000010100100000110011010101
00000000101110000001011010101
00001001000001010001011010101
01110000000000001001011010101
00001000000010101001011010101
00000000110000100101011010101
00100110000000000011011010101
10010001000000000011011010101
01001000100000000011011010101
01000000011100000000111010101
00010101000010000000111010101
01100010000001000000111010101
00000100100001000100111010101
00000000001010001010111010101
10000000010001000001111010101
00000100000000110001111010101
00000001000100001001111010101
00110100111000000000000110101
10101001010010000000000110101
11000001100110000000000110101
11010000101001000000000110101
00101000110101000000000110101
00000011011101000000000110101
01101100000011000000000110101
10100100010100100000000110101
00010101001100100000000110101
01100000101100100000000110101
01000000011011100000000110101
10011010000100010000000110101
10000010001010110000000110101
00000011110010001000000110101
01000100010110001000000110101
00001010011000101000000110101
01101000000000111000000110101
10110101000000000100000110101
11100000001010000100000110101
00000110100110000100000110101
01100001100001000100000110101
10000110001001000100000110101
00110000100000110100000110101
00000100011000110100000110101
10100010010000001100000110101
00011000100010001100000110101
10001000000100101100000110101
01000001000100011100000110101
10000000100001011100000110101
11000100000001100010000110101
01001001001000010010000110101
01010000010100010010000110101
00000100001101010010000110101
00010110000001001010000110101
00001000101001001010000110101
00010001000011000110000110101
01000010000100100110000110101
00000100110000001110000110101
10010000110010000001000110101
10001001100000100001000110101
00110001000010100001000110101
11100001000000010001000110101
00100100100100010001000110101
10001100000001010001000110101
00110010100000001001000110101
01001010000100001001000110101
00010000000110011001000110101
00000001001000111001000110101
10000011000100000101000110101
01010000001100000101000110101
00000001101010000101000110101
01000010010000010101000110101
00000000111100000011000110101
10110000000001000011000110101
00000110100000100011000110101
00101000000000100111000110101
01010001011000000000100110101
00100101010001000000100110101
10110010000000100000100110101
00001110000001100000100110101
10000000000111100000100110101
01100010000010010000100110101
00000101100010010000100110101
00011001000001010000100110101
10010100010000001000100110101
00101000001100001000100110101
00011000010100000100100110101
00100001000110000100100110101
11010000000010000010100110101
00001000011010000010100110101
00001000100100100010100110101
00000010010001010010100110101
00000010001000001110100110101
00001100000110000001100110101
01100000001001000001100110101
00000001010100010001100110101
00000010000011001001100110101
00100100000000101001100110101
00010000100001000101100110101
10000000001000100011100110101
01000010110100000000010110101
00001100101100000000010110101
10011100000010000000010110101
00110000010011000000010110101
00000001111000010000010110101
10010001001000001000010110101
00100000100110001000010110101
00100011000001001000010110101
01001000000010100100010110101
00000101000001010100010110101
00010010000000011100010110101
00000010000011100010010110101
10100100000000001010010110101
00001011000000000110010110101
00110000001000000110010110101
00000001100101000001010110101
00011000001000100001010110101
00001000100010010001010110101
01000000000001110001010110101
10000010000000101001010110101
00100000010100000101010110101
00000000010001001011010110101
10000011010000000000110110101
00010000001010010000110110101
00010000000001101000110110101
01000000010000011000110110101
01000100000100000100110110101
00000100010000100010110110101
00100000000100010010110110101
00000000100010000110110110101
01010010000000000001110110101
00101001000000000001110110101
10000100100000000001110110101
10001000011100000000001110101
10000100110001000000001110101
00010100000111000000001110101
00011010000010100000001110101
01110000000001100000001110101
11100000100000001000001110101
00010001010000101000001110101
01000010001000011000001110101
00001101010000000100001110101
00100100001100000100001110101
10000001000010001100001110101
00001100100010000010001110101
00000010010110000010001110101
00100010001000100010001110101
10000000000101001010001110101
10000000010000010110001110101
00100001110000000001001110101
01001100001000000001001110101
10000001001001000001001110101
00001000000000011101001110101
00000001000100100011001110101
00100000000010010011001110101
00010000001000001011001110101
00000001001010100000101110101
00001000110000010000101110101
11000000000001010000101110101
01010000000100001000101110101
00010100000000100100101110101
00000010000100010100101110101
10001010000000000010101110101
01000101000000000010101110101
00110000100000000010101110101
00000000010010000101101110101
10000101000100000000011110101
00100100100000100000011110101
00110001000000010000011110101
00101000000001000010011110101
00000001100000001010011110101
00010100010000000001011110101
01000001000000000101011110101
00000110001000000000111110101
10100000000010000000111110101
00110001111010000000000001101
10010100111001000000000001101
10110100001100100000000001101
00001111001100100000000001101
00011101010010100000000001101
01011000010101100000000001101
10000010101011100000000001101
10011000011010010000000001101
11001000101001010000000001101
10010010001101010000000001101
00101000010111010000000001101
01101100000001110000000001101
10100001100001110000000001101
00100011110100001000000001101
00101100101001001000000001101
10010101000011001000000001101
11000000100111001000000001101
00100000011101101000000001101
00001010101100011000000001101
11100100000010011000000001101
01000001001101011000000001101
00000110011000111000000001101
11010000011100000100000001101
10000111001010000100000001101
01110001010001000100000001101
01010010100101000100000001101
10110000100011000100000001101
10011010001000100100000001101
10001000100101100100000001101
00000110010101100100000001101
01100011000100010100000001101
00010101100100010100000001101
01010000101000110100000001101
11000010000010110100000001101
00101000001010110100000001101
00000001010011110100000001101
10100100110000001100000001101
10010001101000001100000001101
00010010110000101100000001101
01000001000110101100000001101
00000100001110011100000001101
00011000100001011100000001101
11100000110100000010000001101
10011110000010000010000001101
01010100101010000010000001101
10101010100001000010000001101
11010101000000100010000001101
10101100010000100010000001101
00110010011000100010000001101
01100000001110100010000001101
01110010100000010010000001101
10100001011000010010000001101
00000110110100010010000001101
00100110001010010010000001101
10110000000110010010000001101
00010101001001010010000001101
01001001000100110010000001101
01010000010010110010000001101
00001000110001110010000001101
11001010000100001010000001101
00011001001100001010000001101
01001100010001001010000001101
10100000010011001010000001101
00010010000111001010000001101
00001000011010101010000001101
10001001000001101010000001101
00000100100011011010000001101
10101000001100000110000001101
00001100110010000110000001101
00001011000011000110000001101
10000110100000100110000001101
00000001110100100110000001101
10100001000010100110000001101
00000000101101010110000001101
00100101001000001110000001101
01100000000001101110000001101
10011011000100000001000001101
00100101011001000001000001101
00000101100111000001000001101
01001010110000100001000001101
00010011100010100001000001101
00111000000110100001000001101
11000100010001100001000001101
01000001101001100001000001101
10100110100000010001000001101
00111000101000010001000001101
01100001100010010001000001101
10001001000011010001000001101
01000110000100110001000001101
00010100001010110001000001101
11101000100000001001000001101
01110000001010001001000001101
10110010000001001001000001101
00101001000101001001000001101
10000001100100101001000001101
00000101101000011001000001101
10000010000110011001000001101
01000000010011011001000001101
00000011000001111001000001101
01011001100000000101000001101
01100010010010000101000001101
10100100000101000101000001101
00010000001101100101000001101
01000100110000010101000001101
00000011011000010101000001101
01010000000110010101000001101
01001100001000001101000001101
00110000010100001101000001101
00000001110010001101000001101
10001000010000101101000001101
01101000011000000011000001101
00001100101100000011000001101
11100001000001000011000001101
10000010000101100011000001101
00011000010100010011000001101
10010001010000001011000001101
00001010001001001011000001101
00010110000000101011000001101
01000000100011000111000001101
00110000000000110111000001101
10000100000000011111000001101
01010011110000000000100001101
11010110001000000000100001101
00111001100100000000100001101
00110010001110000000100001101
01100010011001000000100001101
11010001000101000000100001101
00110100010101000000100001101
00001100001111000000100001101
11001100100000100000100001101
10000001011010100000100001101
01011010000010010000100001101
01000000111010010000100001101
00010100110000110000100001101
00101010000100110000100001101
00010111000100001000100001101
00001011001010001000100001101
00010100011010001000100001101
10000011010001001000100001101
00001000110100101000100001101
10000010001100101000100001101
10011100000000011000100001101
10100000000101011000100001101
11000001000000111000100001101
10001001110000000100100001101
00100101000011000100100001101
01000101010000100100100001101
00100001101000100100100001101
00001100010100010100100001101
00100010100010010100100001101
00010110000001010100100001101
10000000001001110100100001101
01000100100100001100100001101
00000010010110001100100001101
00110100000000101100100001101
00111100001000000010100001101
01000001100110000010100001101
10001000011001000010100001101
00000100100101100010100001101
00010001000011100010100001101
01010000001100010010100001101
00110000100010001010100001101
00000010100000111010100001101
01000010001010000110100001101
10000011000000010110100001101
00001110000000001110100001101
00100000111100000001100001101
10000100110010000001100001101
01000011000011000001100001101
11000000000110100001100001101
01110000000001100001100001101
10101000010000010001100001101
10000001001100010001100001101
00000111100000000101100001101
01001000010001000101100001101
00001000100000110101100001101
00010010001000001101100001101
11000000101000000011100001101
00000110000110000011100001101
00010010100001000011100001101
01000001010000010011100001101
00101000000000101011100001101
10011000000000000111100001101
01101011010000000000010001101
10110001001001000000010001101
00001000111101000000010001101
00010011010100100000010001101
01100110000010100000010001101
10100100010100010000010001101
00000011110010010000010001101
00001101100001010000010001101
01010100010001010000010001101
10001011000000110000010001101
00011100000100110000010001101
01000000100101110000010001101
00001110110000001000010001101
00000101011100001000010001101
00100101100010001000010001101
01010001010010001000010001101
10000110000001101000010001101
00011000000011101000010001101
11000010100000011000010001101
00100110011000000100010001101
10000010101100000100010001101
10000001010101000100010001101
01101000000011000100010001101
00000110100011000100010001101
01000000011010100100010001101
10010000000110100100010001101
01000011000001100100010001101
00010001001010010100010001101
00000000100010111100010001101
10001000101010000010010001101
01000100010100100010010001101
00100000101001100010010001101
01110000000100001010010001101
10000100000110001010010001101
01000000001011001010010001101
00101000010000011010010001101
00010000110001000110010001101
01000001100000001110010001101
00001011101000000001010001101
00110110000100000001010001101
00011001010001000001010001101
01000110001001000001010001101
10010000100101000001010001101
00100000110011000001010001101
00010000111000100001010001101
00001100010010010001010001101
00100000001101010001010001101
00100101000000110001010001101
11000001001000001001010001101
10001101000000000101010001101
00001000001110000101010001101
00101010000000010101010001101
00000100000011100011010001101
00100011000000001011010001101
01010100000000000111010001101
10000010010000000111010001101
10000010000111000000110001101
01100001000100100000110001101
00101000100010100000110001101
10100000010001100000110001101
01001100001000010000110001101
00010010101000010000110001101
00001010010001010000110001101
10101000001000001000110001101
01001010000000101000110001101
00110011000000000100110001101
11010000000000001100110001101
00000001000001011100110001101
00010000010110000010110001101
00100001100000010010110001101
10000000000010110010110001101
00010000001000101010110001101
10000100000001000110110001101
00001000001001100001110001101
11000000000001010001110001101
00100100010000001001110001101
00000010100010001001110001101
00010000000100011001110001101
01000010000100000101110001101
00000001000010000111110001101
01001101010100000000001001101
10100101010010000000001001101
01010001001110000000001001101
00000010111110000000001001101
00001110011001000000001001101
11000001011001000000001001101
01101000001101000000001001101
10100011001000100000001001101
01110010000100100000001001101
11011000000010100000001001101
10000000010111100000001001101
00010000110101010000001001101
00000011100100110000001001101
10001000001100110000001001101
01101110000000001000001001101
11000011000010001000001001101
00101000110010001000001001101
11100000010000101000001001101
00001001101000101000001001101
01100000100100011000001001101
00110000001001011000001001101
00010101000000111000001001101
00110100101000000100001001101
00100000110001100100001001101
11010000000001010100001001101
01000101000001001100001001101
00001000010101001100001001101
10000010001000011100001001101
00100001000010011100001001101
00110011000001000010001001101
00100101000100100010001001101
01000110000001100010001001101
01000101100000010010001001101
10010000101000010010001001101
00100010101000001010001001101
10000100011000001010001001101
00000011010000101010001001101
11100010000000000110001001101
01001001001000000110001001101
00111000000010000110001001101
00000010010001010110001001101
00000100001000110110001001101
10000000100100001110001001101
10000110010100000001001001101
01001010000110000001001001101
01100100100001000001001001101
00011000100011000001001001101
00100000001011100001001001101
01010000011000010001001001101
00101100000100010001001001101
00010100001100001001001001101
01000010001000101001001001101
00010110000010000101001001101
00001011000000100101001001101
11000000100000100101001001101
11000000010010000011001001101
00011000001000100011001001101
01001000000001010011001001101
00000000100010110011001001101
00000101000010001011001001101
00000010001100000111001001101
10101000000011000000101001101
00001100100010010000101001101
00010001010010010000101001101
10000000101001001000101001101
00000110000010101000101001101
00001001000100011000101001101
10010010010000000100101001101
10000100001100000100101001101
00001000011010000100101001101
00000001011100000010101001101
01100100000010000010101001101
00001001100001000010101001101
01010000000001001010101001101
00010001001001000001101001101
10100100000000100001101001101
00010000010100100001101001101
00000000110000011001101001101
00000000100110000101101001101
00100000010001000011101001101
00110000011100000000011001101
00101001000110000000011001101
11000100000011000000011001101
00001100001010100000011001101
00010100100001100000011001101
11100001000000010000011001101
00000110000101010000011001101
01001000011000001000011001101
00011010000100001000011001101
00100010000000111000011001101
10000000110000010100011001101
10011000010000000010011001101
01000011000100000010011001101
00100010010010000010011001101
00010000000000011110011001101
00000010010001100001011001101
10000100001000010001011001101
00001100000001001001011001101
00010001000100000101011001101
10100000000010000101011001101
00000000101000001101011001101
00000000000100101011011001101
01000000110001000000111001101
00011001000000100000111001101
00000000101100100000111001101
00100000001010010000111001101
00100000000100001100111001101
00000010001001000010111001101
00000100010000010010111001101
01000000000000100110111001101
10001010000000000001111001101
01000101000000000001111001101
00110000100000000001111001101
00011010110100000000000101101
01001111000010000000000101101
01111000010010000000000101101
00101001001011000000000101101
00100001100110100000000101101
00011000101001100000000101101
00100100010011100000000101101
01001100100100010000000101101
11100000000100110000000101101
10001100000010110000000101101
00110101010000001000000101101
10000110010010001000000101101
00011100000110001000000101101
10000100001101001000000101101
00101011000000011000000101101
00010000011100011000000101101
00000010001011011000000101101
10000000101000111000000101101
01110100000100000100000101101
10100010000110000100000101101
10000101100001000100000101101
00000100101010100100000101101
01010000000011100100000101101
00101000110000010100000101101
00001110001000010100000101101
00010010000100110100000101101
00111000001000001100000101101
01000011001000001100000101101
11000000010000011100000101101
10001101001000000010000101101
10000010111000000010000101101
01000001110001000010000101101
10011000000101000010000101101
01100010000101000010000101101
01001010010000010010000101101
00000111000000110010000101101
01010001000000011010000101101
00000100011100000110000101101
01001000000110000110000101101
00000001100010010110000101101
00001000100000101110000101101
00010110011000000001000101101
01000001010110000001000101101
10000011010000100001000101101
00100010000010110001000101101
01010000100001001001000101101
00100000110000101001000101101
10010000001010000101000101101
00010001000001010101000101101
00000010010001001101000101101
00010101000100000011000101101
10000000010001010011000101101
10000000000010101011000101101
00000000100100011011000101101
00100000101000000111000101101
01100100101000000000100101101
01001001001100000000100101101
01011100000001000000100101101
00000110110001000000100101101
10101001000000100000100101101
00100101000100010000100101101
10010000000011010000100101101
01100000000110001000100101101
01000000001001101000100101101
11000100000010000100100101101
00101010000001000100100101101
10010000100000100100100101101
00000001000101100100100101101
00010001000010001100100101101
00100001010010000010100101101
00001010001000100010100101101
10000000010100100010100101101
00011000010000001010100101101
00000010100100000110100101101
01000000000001010110100101101
00001101010000000001100101101
10100010001000000001100101101
00001000101010000001100101101
00100000000000011101100101101
00000100001000001011100101101
00000111100100000000010101101
00010000101110000000010101101
01000010010011000000010101101
11001000010000100000010101101
10000001000011100000010101101
00001001010100010000010101101
01000101000000101000010101101
01100000000001011000010101101
00101000000100100100010101101
10110000000000010100010101101
00100010100000001100010101101
00000001011000100010010101101
11000100000000010010010101101
00010000000001110010010101101
00000001000101001010010101101
00010010000010000110010101101
10000000011100000001010101101
11000000100010000001010101101
00001110000000100001010101101
00001001000010001001010101101
00100000000110000011010101101
00000010001000010011010101101
00001000000001000111010101101
00010000011001000000110101101
00100000100101000000110101101
10000100001000100000110101101
00000001101000001000110101101
01100000010000000100110101101
00001000000010010100110101101
00100110000000000010110101101
10010001000000000010110101101
01001000100000000010110101101
00000000010000110001110101101
00011001011000000000001101101
10000001101100000000001101101
00111100000000100000001101101
01000100000110100000001101101
00100110010000010000001101101
01000010100010010000001101101
01000001001000110000001101101
10010000000001101000001101101
00000011010100000100001101101
00001010000010001100001101101
00000100100000011100001101101
00000011001010000010001101101
00010100010001000010001101101
00100000100001010010001101101
01000000001100001010001101101
10000000000011000110001101101
00010001000000100110001101101
00100010100100000001001101101
00000100000011010001001101101
10001000001000001001001101101
00000100010000100101001101101
10000000000100010101001101101
01010010000000000011001101101
00101001000000000011001101101
10000100100000000011001101101
00000000100011100000101101101
01101000000000010000101101101
00010010100000001000101101101
01000100010000001000101101101
00000000000110010010101101101
00001000000101000001101101101
00000001000000101001101101101
01000000001000000101101101101
00101010001000000000011101101
01001001000001000000011101101
01000110000000000100011101101
00001100000100000010011101101
10000010000000001010011101101
00001000110000000001011101101
01100000000000100001011101101
01010000000010000000111101101
00000011000000010000111101101
10110010110000000000000011101
11001011001000000000000011101
01100101100100000000000011101
10011001100010000000000011101
01100010101010000000000011101
01001110100001000000000011101
10100011000101000000000011101
01010000110011000000000011101
01000101001011000000000011101
00110111000000100000000011101
11000001110000100000000011101
10001010010010100000000011101
10000101000110100000000011101
00101010001001100000000011101
00110000100101100000000011101
10101101000000010000000011101
01110100001000010000000011101
00110001010100010000000011101
10000100101100010000000011101
00010110100010010000000011101
10000110010001010000000011101
11010100100000001000000011101
10001000111000001000000011101
10111000000100001000000011101
01010010010100001000000011101
00011011000001001000000011101
01010001001000101000000011101
01001000100010011000000011101
00100100100000111000000011101
01111010000000000100000011101
11001100010000000100000011101
00101001011000000100000011101
01000110001100000100000011101
00101000100110000100000011101
00001101100000100100000011101
01001001000001010100000011101
10010001000000110100000011101
10010010000010001100000011101
00100110000001001100000011101
00000101111000000010000011101
00111000010001000010000011101
01001100000010100010000011101
00001010000101010010000011101
00000000011100110010000011101
00100001000110001010000011101
10010000001001001010000011101
10100010000000101010000011101
00010011000100000110000011101
00000000001011100110000011101
11000000100000010110000011101
00000000010010011110000011101
00010010101100000001000011101
00110100000011000001000011101
10001100001000100001000011101
00001001110000010001000011101
00000000000111110001000011101
00000000011110001001000011101
00000101010000101001000011101
01100010000000011001000011101
11000001000010000101000011101
10000000110001000101000011101
01001000000100100101000011101
00000000001001011101000011101
00110001001000000011000011101
00101010000010000011000011101
10010010000000010011000011101
00001011010100000000100011101
01010100000110000000100011101
10011000000001100000100011101
00100100010010010000100011101
01100000100001010000100011101
01000010001000110000100011101
00000110101000001000100011101
00000000010011101000100011101
00010000101010000100100011101
00000000011101000100100011101
10100001000000001100100011101
00000000000100111100100011101
01000110010000000010100011101
01010000100000100010100011101
00100100100000000110100011101
10001000100100000001100011101
10000101000001000001100011101
01001001000000001001100011101
00000000001010010011100011101
00000000000101001011100011101
00000000010000100111100011101
10010101010000000000010011101
00111000001010000000010011101
11010010000001000000010011101
00000100010111000000010011101
11000000001100100000010011101
01000111000000010000010011101
00000100001001110000010011101
00001001100100001000010011101
00000010011001001000010011101
00000011000010101000010011101
10000000010000111000010011101
01100000100000100100010011101
00000010010100010100010011101
10000000000011010100010011101
00010100001000001100010011101
10000011100000000010010011101
00000010001110000010010011101
00001001001001000010010011101
00010000100100010010010011101
01000000000101000110010011101
11100100000000000001010011101
01000000110000001001010011101
00010000010010000101010011101
00100001000001000101010011101
10000000000100001101010011101
01000010000000100011010011101
00011000000000001011010011101
00011110000000000000110011101
01001000010010000000110011101
00000001000110010000110011101
00110000000000110000110011101
00000100000010100100110011101
01100000001000000010110011101
00000101000000001010110011101
10010000001000000001110011101
00000001100000100001110011101
01011000101000000000001011101
01100000010110000000001011101
10001100000101000000001011101
01101001000000100000001011101
00010000011001100000001011101
10100010000010010000001011101
00110001100000001000001011101
00010000000110101000001011101
00000001011000011000001011101
01000000000001111000001011101
00000110110000000100001011101
00000001100011000100001011101
00000001001100100100001011101
00011000000100010100001011101
01000000001010001100001011101
00011101000000000010001011101
00100100001001000010001011101
00010000000011010010001011101
10001000000010001010001011101
00000000110001001010001011101
01000011100000000001001011101
00000001010101000001001011101
00000100100100100001001011101
00100000010000110001001011101
00001010010000001001001011101
10100000000100000011001011101
00010000100000000111001011101
11110000000000000000101011101
00001000001001010000101011101
10000000100000110000101011101
00100010001000000100101011101
01000000010000010100101011101
01001000000100000010101011101
00000010100010000010101011101
00100001000010000001101011101
00001100000000000101101011101
00101100010000000000011011101
10000001001010000000011011101
10100000100001000000011011101
00001010100000010000011011101
01000100000100001000011011101
00010010000000100100011011101
00000001010000000110011011101
01000000000010010001011011101
00010000000101000000111011101
00101110000100000000000111101
10100100100010000000000111101
10100000011001000000000111101
01010100010000100000000111101
00001000001110100000000111101
00010011001000010000000111101
00000000110110010000000111101
00000010100001110000000111101
11000001000001001000000111101
00001100010000011000000111101
10001010100000000100000111101
00001000010011000100000111101
00100000000101010100000111101
00000000101100001100000111101
00100000000010101100000111101
11101000000000000010000111101
10000001000100010010000111101
01000010000010001010000111101
00000100000100101010000111101
00100000001000011010000111101
00011100100000000001000111101
10010000000100100001000111101
00001000000001101001000111101
01000100000001000101000111101
00000010001000100101000111101
00100100010000000011000111101
00000011000001000011000111101
00100011100000000000100111101
00010010010010000000100111101
00000000111000100000100111101
10000000001010001000100111101
00000101001000000100100111101
10000000100001000010100111101
00010100000000010010100111101
11000000010000000001100111101
00001010000000010001100111101
01011000000100000000010111101
01100001000010000000010111101
00100010010000100000010111101
10001000001000010000010111101
00000100100001001000010111101
00010001100000000100010111101
10000000000000100110010111101
00000100001010000001010111101
00000010000100001000110111101
10010100001000000000001111101
01000000100101000000001111101
11000010000000100000001111101
00001001000010010000001111101
00000111000000001000001111101
00110000010000000100001111101
00001000010000100010001111101
00000000101000010001001111101
00100000000001001000101111101
00000000000100110000011111101
00000000010010001000011111101
00000000001001000100011111101
10101101111000000000000000011
01111011010100000000000000011
11010110101100000000000000011
01110101100011000000000000011
11000011011011000000000000011
11001100010111000000000000011
00001111001111000000000000011
11001111000010100000000000011
00011010111010100000000000011
10100010110110100000000000011
10111000001110100000000000011
10111010100001100000000000011
01110100011001100000000000011
00010101110101100000000000011
01100001101101100000000000011
01000111010110010000000000011
00110100101101010000000000011
01001001100111010000000000011
10101010011000110000000000011
11001000110010110000000000011
01011000101001110000000000011
11000101001110001000000000011
00110001111001001000000000011
01100110001011001000000000011
10011010010100101000000000011
00101110000110101000000000011
00100110110001101000000000011
01101110100000011000000000011
00011011011000011000000000011
11010100010100011000000000011
10100001101100011000000000011
01010010100110011000000000011
10001100101001011000000000011
11011000000011011000000000011
01101001010000111000000000011
00011001100010111000000000011
11000001100001111000000000011
01001101011010000100000000011
01110000110101000100000000011
10010101010011000100000000011
10001010101100100100000000011
10010011001010100100000000011
10110001000101100100000000011
11011001100000010100000000011
01100011011000010100000000011
00010110110100010100000000011
10101100001100010100000000011
00111001010010010100000000011
11010010000101010100000000011
10100011000011010100000000011
10000101101000110100000000011
10110100000010110100000000011
00010111000001110100000000011
10110111000000001100000000011
01111000011000001100000000011
11000010110100001100000000011
00001101101100001100000000011
10100100101010001100000000011
00101011010001001100000000011
00001110100011001100000000011
01010110000100101100000000011
01100010100010101100000000011
01101100000001101100000000011
01101010101100000010000000011
11101001001010000010000000011
10010110100011000010000000011
01010101101000100010000000011
00101011010010100010000000011
01001010000111100010000000011
11000110110000010010000000011
10011101001000010010000000011
10001011100010010010000000011
10100101010010010010000000011
00111010010001010010000000011
00001100110011010010000000011
01001011001000110010000000011
00000001111100110010000000011
00100101011100001010000000011
00000001110111001010000000011
10110010001000101010000000011
01110101000000011010000000011
00000111010000111010000000011
11000100001000111010000000011
00001100000101111010000000011
10110001011000000110000000011
01101100100010000110000000011
10011000101010000110000000011
00110011000110000110000000011
01000001101110000110000000011
10100000110011000110000000011
01011000001100100110000000011
00001100001011100110000000011
10011010000000110110000000011
11000000001101001110000000011
11000000010010011110000000011
10010000100001011110000000011
10100111010100000001000000011
00111010100110000001000000011
11100100100101000001000000011
10000101101011000001000000011
01011011000001100001000000011
00100101010011100001000000011
11001000101100010001000000011
00101100010110010001000000011
10110110000001010001000000011
10001001110001010001000000011
01001110000101010001000000011
00100010110101010001000000011
11000010001001110001000000011
00010100000111110001000000011
01110011001000001001000000011
01011100100100001001000000011
00100101100110001001000000011
00000010111110001001000000011
01000111100001001001000000011
11010000101001001001000000011
10001101001000101001000000011
00010110001001101001000000011
01001101000010011001000000011
10010000111100000101000000011
11001001000110000101000000011
00000010111001100101000000011
01100000010100110101000000011
10111000100000001101000000011
00010001101010001101000000011
01110000000110001101000000011
00010100010010101101000000011
01100000001001011101000000011
01001010000000111101000000011
01101001110000000011000000011
10010011110000000011000000011
10011100010001000011000000011
00000100111101000011000000011
00111101000000100011000000011
10001110100000100011000000011
00101010001001100011000000011
00110001010100010011000000011
00010000111010010011000000011
00100100001010110011000000011
00000010010110110011000000011
11100001000000101011000000011
01000100000011101011000000011
11101010000000000111000000011
11010101000000000111000000011
00001011100100000111000000011
01000100110000100111000000011
01000010001010010111000000011
00010000001001110111000000011
10010010000010001111000000011
00100000011010001111000000011
00000000010101101111000000011
01000000100100011111000000011
11010001111000000000100000011
10001111010001000000100000011
11110010010000100000100000011
00101101100010100000100000011
01010010100101100000100000011
10010000101011100000100000011
01001010011100010000100000011
01100100110001010000100000011
00000011001110110000100000011
01100110010100001000100000011
10010100011001001000100000011
11011001000000101000100000011
00110101010000101000100000011
01000110101000101000100000011
10000011011000101000100000011
01100001000110101000100000011
00011000010011101000100000011
10100000011010011000100000011
00111110010000000100100000011
10101001100100000100100000011
01010100100110000100100000011
10010010110001000100100000011
00000011011101000100100000011
00110011100000100100100000011
01101010000100100100100000011
00011001000110100100100000011
11001110000000010100100000011
10101000010001010100100000011
00001010100101010100100000011
00011000001011010100100000011
00110100100001001100100000011
00100101000010011100100000011
10100000000100111100100000011
11010011000100000010100000011
00100111100100000010100000011
00111100000110000010100000011
00001001011110000010100000011
01011110000001000010100000011
00111001100001000010100000011
01010000110011000010100000011
11100010000001010010100000011
10001000000011110010100000011
10101110000000001010100000011
11110000100000001010100000011
00010011101000001010100000011
10001001000101001010100000011
00000000001111011010100000011
00100100100000111010100000011
01000000010100111010100000011
01000110001100000110100000011
00000101010100100110100000011
01001000010001100110100000011
00000000101101100110100000011
00000100010011001110100000011
10000000110000101110100000011
10000001001000011110100000011
10100110101000000001100000011
01001011101000000001100000011
01010111000010000001100000011
10011100100010000001100000011
01011100001000100001100000011
00010010011100100001100000011
10000101000110100001100000011
11100101000000010001100000011
01111000100000010001100000011
00000111110000010001100000011
00110010001010010001100000011
10001000111000001001100000011
00001010001101001001100000011
00000001011011001001100000011
10010000000111001001100000011
00100001000101011001100000011
00001000000110111001100000011
11100000100010000101100000011
00110000000011100101100000011
01001001000001010101100000011
10000000001101010101100000011
00000000011010110101100000011
00100010010000011101100000011
00001000101011000011100000011
00010001010010100011100000011
00000110000101100011100000011
01000001001100010011100000011
00100000110100001011100000011
10000100000010011011100000011
10000010011000000111100000011
00101000000000110111100000011
01010000000001001111100000011
01001110111000000000010000011
10111000110010000000010000011
01010011110001000000010000011
01010110000111000000010000011
10101101000001100000010000011
01000100101011100000010000011
11110001010000010000010000011
00101101100100010000010000011
01010100110010010000010000011
00011000011110010000010000011
01011101000001010000010000011
00110011000101010000010000011
11000110000100110000010000011
01101000000101110000010000011
00110010011100001000010000011
10000111010010001000010000011
00011000001101101000010000011
10110010100000011000010000011
00100001110010011000010000011
00110100000110011000010000011
01100000001010111000010000011
10010011010100000100010000011
11000000111010000100010000011
01101010100001000100010000011
11001001010001000100010000011
10010110001001000100010000011
00011000111001000100010000011
00001011000101100100010000011
01100000010011100100010000011
11000101000010010100010000011
00000001111000101100010000011
00000001100101011100010000011
10001001000000111100010000011
00111001001100000010010000011
11001010010010000010010000011
10000011001110000010010000011
10011001010000100010010000011
01010010010100100010010000011
00001001101010100010010000011
00111000000011100010010000011
10100110001000010010010000011
01110000100100010010010000011
10010000011001010010010000011
00001000101101010010010000011
00000010001011110010010000011
00001111000100001010010000011
01000001011010001010010000011
11000011000001001010010000011
10101000100000101010010000011
00010110000001011010010000011
01000010100000111010010000011
00100001000100111010010000011
00001100011100000110010000011
00010000010111000110010000011
10010100100000100110010000011
00100010011000100110010000011
11001000001000010110010000011
00101100000001010110010000011
00100000100010110110010000011
00100011100000001110010000011
01010100010000001110010000011
00110000001001001110010000011
01000000100011001110010000011
00001001111100000001010000011
00100111001010000001010000011
00001010110011000001010000011
00101000001111000001010000011
11010100010000100001010000011
00101100101000100001010000011
11101000000010100001010000011
00110000010110100001010000011
10000011010001100001010000011
10110000001001100001010000011
01000101101000010001010000011
10010100100100010001010000011
00010011000010110001010000011
01100000101100001001010000011
10001110000001001001010000011
10000000011101001001010000011
00010100100011001001010000011
00001001010010101001010000011
10001000001010011001010000011
00000101010001011001010000011
01010000000100111001010000011
00111001000001000101010000011
11000010100000100101010000011
01001000001001100101010000011
10010001001000010101010000011
00000001010110010101010000011
01001001100000001101010000011
11000100000100001101010000011
00100000110001001101010000011
00000010100010011101010000011
01000010011001000011010000011
01011000100000100011010000011
01000100010100010011010000011
00001110000010010011010000011
00010001100001010011010000011
00010010100100001011010000011
01001000000101001011010000011
01100100001000000111010000011
10001000010000001111010000011
00011100101100000000110000011
01001001110010000000110000011
10110100001010000000110000011
11000001001101000000110000011
10000110110000100000110000011
00100011010100100000110000011
01110000100010100000110000011
10100000000111100000110000011
00010111001000010000110000011
11000100011000010000110000011
10100000110100010000110000011
01000000101100110000110000011
00101000010010110000110000011
01000010010001110000110000011
00101010101000001000110000011
00001101011000001000110000011
11001010000100001000110000011
00010000111010001000110000011
01110010000001001000110000011
01000101000011001000110000011
00000100100101101000110000011
00100111000001000100110000011
00010110000010100100110000011
00010001001001100100110000011
00001001001100010100110000011
01000000000111010100110000011
00001000110100001100110000011
00111000000000101100110000011
01100000100000011100110000011
00000100010000111100110000011
01001100001010000010110000011
00100010001101000010110000011
10000001010011000010110000011
10000001100100100010110000011
01011000010000010010110000011
00100001001010010010110000011
00000101000001110010110000011
01101001000000001010110000011
10100100010000000110110000011
00110001101000000001110000011
01100001010001000001110000011
10000010100101000001110000011
00000100100010110001110000011
00011010000010001001110000011
10010000010000011001110000011
10100001000000100101110000011
00010000110000100101110000011
00010010000001010101110000011
00001100010000100011110000011
00000010101000010011110000011
10100000000001001011110000011
00110111001100000000001000011
11001110001001000000001000011
00101011101000100000001000011
11010100100010100000001000011
00111001010001100000001000011
00110010000111100000001000011
01001001111000010000001000011
01100010001101010000001000011
10100111000000110000001000011
01100100101000110000001000011
01011001000100110000001000011
00001110001100110000001000011
00000101110010110000001000011
10100000001011110000001000011
10010110110000001000001000011
11101000101000001000001000011
01110001010010001000001000011
00111010001001001000001000011
00001100011101001000001000011
00111100100000101000001000011
10001001110000101000001000011
10100100010010101000001000011
01110000100001011000001000011
10001001011100000100001000011
01010001101001000100001000011
00001100010110100100001000011
00000010101110010100001000011
11001011000000001100001000011
10011000010001001100001000011
10000010101001001100001000011
10100000000111001100001000011
01000100100010011100001000011
00000010110000111100001000011
00011110010100000010001000011
01010011001010000010001000011
10000001111010000010001000011
00100110101001000010001000011
11011000000101000010001000011
10101010000011000010001000011
01100000110100100010001000011
11000000010011100010001000011
00011001000011010010001000011
10010001100000110010001000011
00001000100110110010001000011
11000010011000001010001000011
00011001100100001010001000011
01110000001100001010001000011
00100010010110001010001000011
10000100001011001010001000011
00100001001010101010001000011
00000100110100011010001000011
00100000010001111010001000011
01100101010000000110001000011
10000111000100000110001000011
00010100101100000110001000011
00001010001101000110001000011
10101001000000100110001000011
00010010010010100110001000011
00110000100001100110001000011
00000110011000010110001000011
10001100000010010110001000011
10100010000000011110001000011
00010000001010011110001000011
10001100110100000001001000011
01001100101010000001001000011
00101001011010000001001000011
01100101001001000001001000011
01000001110101000001001000011
00000110100111000001001000011
10001100000011100001001000011
00010100011100010001001000011
01011010000010010001001000011
10000001001110010001001000011
00001000011001110001001000011
10101010010000001001001000011
11010001000100001001001000011
00000110010100101001001000011
01001000001100101001001000011
00000001000111101001001000011
01100100000100011001001000011
10000010000011011001001000011
10010100000000111001001000011
00010101110000000101001000011
11000110000010000101001000011
00100000101101000101001000011
01100001100000100101001000011
10000011100000010101001000011
00111000001000010101001000011
10001000000100110101001000011
00100010000001110101001000011
00100011000010001101001000011
10000000110010001101001000011
00011001000000101101001000011
01000010110010000011001000011
00110100000101000011001000011
10000001010100100011001000011
01000000101001100011001000011
11010000001000010011001000011
00101100001000001011001000011
10000000100101001011001000011
00010000100010101011001000011
10100100100000000111001000011
00000110111100000000101000011
01111000001010000000101000011
10010110000110000000101000011
10010001100101000000101000011
11100100000011000000101000011
10001000011011000000101000011
01000001101010100000101000011
11001000000110100000101000011
00000111001001100000101000011
10000100010101100000101000011
01100011000010010000101000011
10001100100000110000101000011
00100100000110110000101000011
01011010010000001000101000011
00110010100100001000101000011
00001001100011001000101000011
01001000100100011000101000011
00000000111001011000101000011
10100010010100000100101000011
00000100101011000100101000011
01010101000000100100101000011
01000000011100100100101000011
00011010000001100100101000011
00100110100000010100101000011
01110000010000010100101000011
10000010001000110100101000011
00101000010010001100101000011
01000100000101001100101000011
00010000101000101100101000011
00000011000001011100101000011
10001010100100000010101000011
01000011010000100010101000011
10100000101000100010101000011
11000000100010010010101000011
00001010001010010010101000011
00010010000011001010101000011
00001001000000111010101000011
00001101000001000110101000011
01001000001000001110101000011
00101110000010000001101000011
00100001001100100001101000011
10110000000100010001101000011
00110000011000001001101000011
00010101000001001001101000011
00001010100000101001101000011
00001011010000000101101000011
00100100010000100101101000011
01000100001000010101101000011
00010100001010000011101000011
00000011000100001011101000011
11000000000000100111101000011
10011101000100000000011000011
01011010100100000000011000011
11110010000010000000011000011
01101101000010000000011000011
11100001000100100000011000011
00101000011100100000011000011
01000110010010100000011000011
10010010001100010000011000011
10001000010101010000011000011
00100010010011010000011000011
00000100001111010000011000011
00010011100010001000011000011
00100000100011101000011000011
10110001100000000100011000011
01000111100000000100011000011
01011100001000000100011000011
00101000100110000100011000011
00000100110001010100011000011
10000000010010110100011000011
10000101000001001100011000011
00000010010101001100011000011
00000000001110101100011000011
00001000101000011100011000011
10001001100001000010011000011
00010000101011000010011000011
10000100001100100010011000011
00000011100100010010011000011
10110000010000001010011000011
01011000000010001010011000011
00000001001101001010011000011
01100010000100000110011000011
10100000001010000110011000011
00000110000011000110011000011
01010000000001010110011000011
01100100110000000001011000011
10000010010110000001011000011
00010001010011000001011000011
00010001100100100001011000011
00001101000000110001011000011
00100001010100001001011000011
00001100000110001001011000011
10011000000010000101011000011
11100000000001000101011000011
00000110001000001101011000011
01000000010000101101011000011
00011011000000000011011000011
00101000010001000011011000011
01000001000010010011011000011
00000000011000011011011000011
00011100010010000000111000011
00000101100110000000111000011
01000010101001000000111000011
00111010000000010000111000011
01000001010100010000111000011
00010000001010110000111000011
10000010000010101000111000011
01100001001000000100111000011
00000010100100100100111000011
10000100000100010100111000011
01001000000000110100111000011
01110100000000000010111000011
00000000011001100010111000011
00100000100001010010111000011
00010001010000000110111000011
11000001100000000001111000011
01010000000101000001111000011
00001000110000010001111000011
00000000000001111001111000011
10011001110100000000000100011
10000111100110000000000100011
01111010000011000000000100011
01110101000100100000000100011
10001100101010100000000100011
10001001010011100000000100011
01000100111100010000000100011
00010100011011010000000100011
00101010100100110000000100011
00100110101100001000000100011
11010001100010001000000100011
00101100110010001000000100011
10110010000110001000000100011
00010101010110001000000100011
00010010101011001000000100011
10100001010100101000000100011
11000000000111101000000100011
00000011010101011000000100011
01011011001000000100000100011
11100110000100000100000100011
10011110000010000100000100011
01000110101010000100000100011
10101000101001000100000100011
11010000001011000100000100011
10001101000100100100000100011
00010100011100100100000100011
01100101100000010100000100011
01001100001000110100000100011
01000011000100110100000100011
11000000010001110100000100011
10101010000000101100000100011
00000011001010011100000100011
00110010000001011100000100011
00010011011100000010000100011
01011001010001000010000100011
10101100000101000010000100011
01100100010011000010000100011
00100010100111000010000100011
01001010110000100010000100011
01010000011010100010000100011
00010001100110100010000100011
11110000000001100010000100011
01000100001101100010000100011
11000001011000010010000100011
00111000100010010010000100011
00100000011110010010000100011
00001101000010110010000100011
00010010000101110010000100011
01010110000010001010000100011
10100001100001001010000100011
10010000010011001010000100011
10010011000000011010000100011
10101000001000011010000100011
01000001000110011010000100011
10001011010000000110000100011
00101101001000000110000100011
00000110100001100110000100011
00001010000110010110000100011
10000100001001010110000100011
00110000010000110110000100011
00100110010000001110000100011
00000010001100101110000100011
00000001100000111110000100011
00011101011000000001000100011
10100010011010000001000100011
00101001100101000001000100011
01000010101101000001000100011
01101100010000100001000100011
10010011000100100001000100011
11000101000001100001000100011
01100000001011100001000100011
01010001110000010001000100011
10110000101000010001000100011
00011010010100010001000100011
11000100100010010001000100011
00001001001011010001000100011
00000101010100110001000100011
10001010000010110001000100011
01001010100010001001000100011
00000110010011001001000100011
00001100100001101001000100011
00010001001100011001000100011
01010100000001011001000100011
00001110110000000101000100011
10101000010100000101000100011
01100001001100000101000100011
10000001011001000101000100011
10000000100111000101000100011
01010000000101100101000100011
00010010011000001101000100011
10000000001010101101000100011
11000001000000011101000100011
00001000000101011101000100011
01000111010000000011000100011
00100001101010000011000100011
11000010000110000011000100011
00010100100000110011000100011
01100010000001001011000100011
00000101000101001011000100011
00001001000001100111000100011
00100100000100010111000100011
00000100100010001111000100011
01010110011000000000100100011
00110110000101000000100100011
10000100101101000000100100011
00100010111000100000100100011
10110000100100100000100100011
00010011010001100000100100011
01010100000011100000100100011
00011010101000010000100100011
10100010100010010000100100011
01110001000001010000100100011
10000010010100110000100100011
00011000011100001000100100011
00101101000001001000100100011
01000000110101001000100100011
00000100001110101000100100011
01000011100000011000100100011
10001100000100011000100100011
01000100010010011000100100011
10000001000010111000100100011
01101000110000000100100100011
11000101001000000100100100011
00010001011010000100100100011
00100100010110000100100100011
00000000110011100100100100011
00001100100010010100100100011
10000001100001010100100100011
01000010001001010100100100011
10110000010000001100100100011
01011000000010001100100100011
01000001000001101100100100011
10000000110110000010100100011
10010101000001000010100100011
00000101101000010010100100011
10010000001010010010100100011
11001000010000001010100100011
00110000000100011010100100011
10001000001100000110100100011
00000111000010000110100100011
00011000100000100110100100011
01000000111010000001100100011
00100011001001000001100100011
10011000010000100001100100011
00100010000110100001100100011
11010010000000010001100100011
01101000000100001001100100011
10010100000100000101100100011
00001010000011000101100100011
01000010010000100101100100011
00011000000101000011100100011
01100000000010010011100100011
00000001110000000111100100011
00111110001000000000010100011
10010101101000000000010100011
11100010001001000000010100011
01010000011101000000010100011
11011010000000100000010100011
11100100100000100000010100011
10001000100101100000010100011
00000111100000110000010100011
01000001000011110000010100011
01100111000000001000010100011
10001011100000001000010100011
10011100010000001000010100011
01010001001000101000010100011
00101010000010011000010100011
00000000101110011000010100011
00000000011001111000010100011
00100100111000000100010100011
00110000001110000100010100011
00001000011010100100010100011
01000000100110100100010100011
00001001000110001100010100011
00100000000101101100010100011
00010001010000011100010100011
11001001000100000010010100011
00000111001001000010010100011
00100000101100100010010100011
00000110000110100010010100011
01000010001100010010010100011
00011000001000110010010100011
11100000000010001010010100011
00110100000000101010010100011
00001000110000011010010100011
10000000000101011010010100011
00011010000001000110010100011
10000001110010000001010100011
00001011001000100001010100011
00011100000100100001010100011
00100000100001110001010100011
11000010010000001001010100011
00000001101001001001010100011
01010100100000000101010100011
10000010001100000101010100011
00000100010001100101010100011
00101000001000001101010100011
10010000000001001101010100011
10100011000000000011010100011
10000100001010000011010100011
00010001000100000111010100011
00000000000011010111010100011
00110011000010000000110100011
00101000011001000000110100011
00000101010010100000110100011
01100100000100010000110100011
00000010011010010000110100011
10010100000000110000110100011
11000000101000001000110100011
01100000010000101000110100011
00001000100010101000110100011
00000011101000000100110100011
10000100000010001100110100011
00010110100000000010110100011
01010000000110000010110100011
10000010000000100110110100011
00000000010100010110110100011
11001100000000000001110100011
00000000010111000001110100011
00000110000100001001110100011
01000001000010000101110100011
00101111010000000000001100011
01011100110000000000001100011
11100000110010000000001100011
10000100011110000000001100011
11101001000001000000001100011
10110100100001000000001100011
00110001001011000000001100011
11001010100000010000001100011
00110011100000010000001100011
00111100000100010000001100011
10000110010001010000001100011
01001001010100001000001100011
01000100011000101000001100011
10000001001001101000001100011
00010000010101101000001100011
01000000001011011000001100011
00010010001000111000001100011
00001011100001000100001100011
10000010000011100100001100011
00000000010111010100001100011
01010000100000110100001100011
00000001011000110100001100011
00000110000100011100001100011
00010010110001000010001100011
00011100001001000010001100011
00100011000100100010001100011
10100000100100010010001100011
00000011010010010010001100011
10001101000000001010001100011
00100000111000001010001100011
00001000000111001010001100011
01010000010000011010001100011
00100100000010011010001100011
01000001000011000110001100011
01010000010110000001001100011
01000110100000100001001100011
00001010000101100001001100011
10100001010000010001001100011
11000000000101010001001100011
00010001000001110001001100011
00000011110000001001001100011
00101000000000111001001100011
11001000001000000101001100011
00101100000001000101001100011
00000000110100100101001100011
10111000000000000011001100011
00000000001110100011001100011
00001000101000010011001100011
10000010000000101011001100011
10110010001000000000101100011
00001010110010000000101100011
01000001011001000000101100011
00001000101001100000101100011
01001100000001010000101100011
11100000000000110000101100011
00010100100010001000101100011
10000000111000000100101100011
00010100010001000100101100011
00010001000100010100101100011
00100000001010010100101100011
01100010100000000010101100011
00101000010000100010101100011
00000110001000001010101100011
00000000000010101110101100011
00001101100000000001101100011
10000100001000100001101100011
00100000100001001001101100011
00000000001100001101101100011
10010000000111000000011100011
00100100001010100000011100011
01001000010001100000011100011
00010000111000010000011100011
00001010001100001000011100011
00100001000001011000011100011
00000101010100000100011100011
01000010000010010100011100011
10000000100000101100011100011
10001000011000000010011100011
10000001000010100010011100011
00000100010001001010011100011
01000000000100101010011100011
00000000100101000110011100011
00001001000000010110011100011
01000100001100000001011100011
01000000100011000001011100011
00000010010000110001011100011
00000100100000011001011100011
00100000010010000101011100011
00010000001000100101011100011
00110000010100000000111100011
00100010000001100000111100011
00001000000110010000111100011
10000000001001010000111100011
00000001001010001000111100011
00010010000000001100111100011
10110110011000000000000010011
01011110010010000000000010011
10101001100011000000000010011
01100101110000100000000010011
11010010000110100000000010011
10000110001011100000000010011
01011000110100010000000010011
00110111000010010000000010011
00101010110010010000000010011
11010000101010010000000010011
01100100011010010000000010011
00111000000111010000000010011
00000110111000110000000010011
00000011010011110000000010011
01001011110000001000000010011
10101101000100001000000010011
11101010000010001000000010011
01011001000110001000000010011
10010010100101001000000010011
00100011000111001000000010011
11000110010000101000000010011
01100000011100101000000010011
10001010100000111000000010011
01010001011100000100000010011
01100000001111000100000010011
10011000110000100100000010011
00001100011001010100000010011
01010101100000001100000010011
00001101010000101100000010011
11000001000100101100000010011
00000011001001101100000010011
00001100000110011100000010011
00101000100001011100000010011
11000000111100000010000010011
00011011001001000010000010011
01000110100101000010000010011
10110000001011000010000010011
00010101000111000010000010011
10100110000100100010000010011
01100000101010100010000010011
00000100110110100010000010011
00011100100001100010000010011
00000101011001100010000010011
01010011010000010010000010011
11001010000100010010000010011
10100001000001110010000010011
01001100010100001010000010011
00110010100010001010000010011
00010000011110001010000010011
01000011000010101010000010011
10000000101001101010000010011
10000010001010011010000010011
00001001010001011010000010011
00010000100100111010000010011
10000101100010000110000010011
01111000000001000110000010011
00001000100111000110000010011
10010001000100010110000010011
10000000011000110110000010011
11001000100000001110000010011
00011010010000001110000010011
01000100001010001110000010011
01100000000000111110000010011
01010010111000000001000010011
11001000011010000001000010011
10001110000110000001000010011
01001010100100100001000010011
10000100101100100001000010011
01100010010010100001000010011
00010010100011100001000010011
00000011011100010001000010011
00000000101111010001000010011
00101001100000110001000010011
10010000010100110001000010011
10011001010000001001000010011
00110100101000001001000010011
00100010011001001001000010011
00001000110101001001000010011
10000000010011101001000010011
00001110010000011001000010011
00010011000001011001000010011
00110000000010111001000010011
11000011001000000101000010011
01000100010110000101000010011
11001100000001000101000010011
00111010000000100101000010011
11110000000000010101000010011
00000101100100010101000010011
00010000110001010101000010011
00100100000011010101000010011
10000001100001001101000010011
10100100000000101101000010011
01010000001000101101000010011
01001110001000000011000010011
11000001010001000011000010011
00110000011000100011000010011
10000001001010100011000010011
10000010100001010011000010011
10000100011000001011000010011
00000010110000101011000010011
00011100000010000111000010011
00010001100000100111000010011
00100010000100001111000010011
00001000001001001111000010011
10000011101100000000100010011
11000100110010000000100010011
01101000010110000000100010011
10110001010001000000100010011
00001110101001000000100010011
10011010000011000000100010011
00110100001100100000100010011
00001100000111100000100010011
11001001001000010000100010011
00100001111000010000100010011
01010101000100010000100010011
10000010011001010000100010011
01011010000000110000100010011
10000000100110110000100010011
00110000100001110000100010011
01000010100011001000100010011
01101000100000101000100010011
00100010001010101000100010011
10000001010100011000100010011
00001011000010011000100010011
01100010101000000100100010011
00010100111000000100100010011
10001100010100000100100010011
10010000001110000100100010011
00001001010011000100100010011
01010000010010100100100010011
00100001001100001100100010011
00010000000101101100100010011
10011000000000011100100010011
00000000110010011100100010011
00000011110001000010100010011
10100000100101000010100010011
11010000001000100010100010011
01000100000011010010100010011
00111000001000001010100010011
11000000000110001010100010011
01001011000000000110100010011
00110000010100000110100010011
00000010001011000110100010011
00000100100100001110100010011
00010001000010001110100010011
01101010000001000001100010011
00100000110011000001100010011
00001001011000100001100010011
10010100001000010001100010011
00011000010010010001100010011
10000001000011010001100010011
11100000001000001001100010011
00000100100001011001100010011
00011000100100000101100010011
00000110100010000101100010011
01000000011001000101100010011
00001010010100000011100010011
01001000000010100011100010011
00100000001001010011100010011
01000010000000011011100010011
00000001000101000111100010011
00000100001000100111100010011
11100100001100000000010010011
00001010101110000000010010011
10010100110001000000010010011
00011001010101000000010010011
00101110010000100000010010011
11000001101000100000010010011
01000111000001100000010010011
00000001100111100000010010011
10011001000010010000010010011
01001000001011010000010010011
11010000000001110000010010011
11011000001000001000010010011
10000010111000001000010010011
00000101110100001000010010011
00000110001101001000010010011
00010010010011001000010010011
00100001010001101000010010011
00101000001100011000010010011
00000010000110111000010010011
00110101001000000100010010011
10101000011000000100010010011
00110010100100000100010010011
01010011000010000100010010011
10000100000111000100010010011
01000100011000100100010010011
10001010000010100100010010011
00100100010100010100010010011
01100001000001010100010010011
00000111000000011100010010011
10000000010001011100010010011
00010001111000000010010010011
01100010000011000010010010011
10000000010100101010010010011
10001100000000011010010010011
00010000001010100110010010011
00000010000101010110010010011
10100100010010000001010010011
01100000000110010001010010011
10101000000001010001010010011
00000001001001110001010010011
10110000000100001001010010011
00000010011010000101010010011
00000000100100101101010010011
00101010100000000011010010011
00000010001100100011010010011
00110100000000010011010010011
11000000000010000111010010011
00000100100001000111010010011
01010010001100000000110010011
11100001000010000000110010011
00111100000001000000110010011
00001011100000100000110010011
01000101010000000010110010011
00110001000000100010110010011
01000000000101100010110010011
00000000001000111010110010011
10000000101000000110110010011
00001001000110000001110010011
01001000010000001001110010011
10000000100010001001110010011
00000101000000101001110010011
10000100000100000011110010011
00010000000011000011110010011
01101001001100000000001010011
01101000110001000000001010011
01010010010101000000001010011
00110010110000100000001010011
00011000101100100000001010011
00101100001001100000001010011
01100001000011100000001010011
10100000011100010000001010011
11000100100001010000001010011
00010001011001010000001010011
01000000010110110000001010011
10010001101000001000001010011
01000111000100001000001010011
01000000111010001000001010011
00100100001110001000001010011
00010000001011101000001010011
00100010101000011000001010011
10100001000010011000001010011
00000101000001111000001010011
10111000000100000100001010011
00011010100010000100001010011
00100101100001000100001010011
00001010011000100100001010011
00011101000000010100001010011
11000010010000010100001010011
01000001001010010100001010011
00000110000010110100001010011
11010000000010001100001010011
00010110000001001100001010011
00001001000101001100001010011
00010110001000100010001010011
00010100100010010010001010011
10000000000111010010001010011
00001100010000110010001010011
00010101010000001010001010011
00100000001100100110001010011
01000000010001001110001010011
00111100010000000001001010011
00000111101000000001001010011
11100010000100000001001010011
01001000100000010101001010011
10010000010010000011001010011
00100001000110000011001010011
00100010010000010011001010011
00001010000010001011001010011
01001100011000000000101010011
00010011000010100000101010011
01000000001001110000101010011
00010000000110011000101010011
00000000110101000100101010011
10100000100000001100101010011
11000110000000000010101010011
00011000010001000010101010011
10000001001001000010101010011
00000101100000100010101010011
01000000000100010110101010011
00100100100100000001101010011
00001000001100010001101010011
00101001000000001001101010011
10010000000001000101101010011
00000000000110100101101010011
00000000111000000011101010011
00010001000000010011101010011
00010001001110000000011010011
00001100100101000000011010011
10100010001000100000011010011
00001000110010100000011010011
10000001110000010000011010011
01100010010000001000011010011
10001000000011001000011010011
00001001001000101000011010011
00101011000000000100011010011
10100101000000000010011010011
00000110110000000010011010011
00011000000100010010011010011
00100000100100001010011010011
10000000000001100110011010011
00010010001001000001011010011
10000001000101000001011010011
00000110000100010001011010011
01000100000001001001011010011
00000100000010100011011010011
10001010010000000000111010011
01001001000001000000111010011
00000010000111000000111010011
00000100101000010000111010011
00000000001001001100111010011
00011000000000100001111010011
01000010000000000101111010011
00101100011100000000000110011
11000010110001000000000110011
10100101001001000000000110011
00011000110011000000000110011
01000001101011000000000110011
10011001001000100000000110011
00110100010010100000000110011
00100001001110100000000110011
00100011100001100000000110011
01000001010101100000000110011
01101001000010010000000110011
00010110100001010000000110011
00100010001011010000000110011
10001110001000001000000110011
11000100100100001000000110011
01011000000001101000000110011
01001000101000011000000110011
00001000010100111000000110011
00000111001100000100000110011
10110000100010000100000110011
00000000111110000100000110011
11000100000010100100000110011
00101000010001100100000110011
00101110000000010100000110011
10000010100100010100000110011
00000101010010010100000110011
10001000010010001100000110011
01000010000101001100000110011
00100000101000101100000110011
00010100000000111100000110011
10001010000001100010000110011
01011100000000010010000110011
00000111100000001010000110011
11100001000000000110000110011
01100000110100000001000110011
10010100000011000001000110011
00000000110010110001000110011
10000000001001011001000110011
00001000001100100101000110011
00001011000000001101000110011
00100110000010000011000110011
00010000101001000011000110011
10000101000000010011000110011
00000000010101010011000110011
00000010000000110111000110011
10000001110000100000100110011
00010000011000110000100110011
00100001100010001000100110011
00001000001011001000100110011
00000011000100101000100110011
01000001100100000100100110011
00000100000101010100100110011
01000010010010000010100110011
00100100010000010010100110011
00010000110000001010100110011
01000100000000101010100110011
01011001000000000001100110011
10100001000100000001100110011
00001000000001110001100110011
00000010101000001001100110011
00110000001000000101100110011
00100000100000100011100110011
10000000000000001111100110011
01001101001000000000010110011
00001011010010000000010110011
00010100100110000000010110011
00001001100001010000010110011
01000100010001010000010110011
10000100000001101000010110011
01010000000010011000010110011
01110000000000100100010110011
01000000110000001100010110011
01001000100010000010010110011
00110000000101000010010110011
01000110000000000110010110011
00000000011001000110010110011
00001000000000101110010110011
00100101100000000001010110011
00111000000010000001010110011
00010001010000100001010110011
11000000000100100001010110011
00000000101000010101010110011
00101000000100100000110110011
00100010010000000100110110011
10001000000001000100110110011
00000100100000100100110110011
00001010001000000010110110011
11000000000000010010110110011
00100000000000011001110110011
00010010011010000000001110011
01100110000001000000001110011
10000011001000010000001110011
10000010010100001000001110011
01001100000010001000001110011
10110000000000101000001110011
01010100000100000100001110011
00100010000110000100001110011
00100000110000010100001110011
00001001001010000010001110011
00110000001000010010001110011
01000001000000110010001110011
01000000101000000110001110011
00101010001000000001001110011
01000000011000010001001110011
01010010000000001001001110011
00000000001011000101001110011
10000001000000100101001110011
00000010100100000011001110011
01001000000001000011001110011
00110101000000000000101110011
00010000001101000000101110011
10000100000010010000101110011
00000010100000110000101110011
11000001000000001000101110011
00000001010100000010101110011
10100000010001000000011110011
00010100001000001000011110011
00000001100010000100011110011
00010000100000100010011110011
00000010000000011010011110011
00001000010100000001011110011
10010000000000010001011110011
10000000100100000000111110011
01000000000010100000111110011
11011001001100000000000001011
10110010101010000000000001011
00111101001001000000000001011
01101001010011000000000001011
11000110100001100000000001011
01010001000111100000000001011
00101000111100010000000001011
01001110001010010000000001011
10100000010101110000000001011
00101110011000001000000001011
00010011001110001000000001011
10011001100001001000000001011
10000111001001001000000001011
01101010000101001000000001011
10110000001101001000000001011
10001100010001101000000001011
00000001101011101000000001011
00010100001100111000000001011
11010100110000000100000001011
00100111101000000100000001011
01110001001010000100000001011
10100000011110000100000001011
11100101000001000100000001011
00101100110001000100000001011
01001011010000100100000001011
10000001110001100100000001011
00111010100000010100000001011
01100000110010010100000001011
00010100101010010100000001011
00000001100110110100000001011
01000111000010001100000001011
00010100010001011100000001011
10000110000000111100000001011
01000011110100000010000001011
10011000010110000010000001011
01110010001001000010000001011
10100100011001000010000001011
11001000101000100010000001011
00010111000100100010000001011
01001101000001100010000001011
00010100010011100010000001011
01010100011000010010000001011
10100011000100010010000001011
00011010001100010010000001011
01001000010101010010000001011
00101000001011010010000001011
00000100101001110010000001011
00111000110000001010000001011
01100100100100001010000001011
10000010101100001010000001011
00101101000010001010000001011
01000010010011001010000001011
01000001001100101010000001011
10001010000010101010000001011
10100110000010000110000001011
10000001000111000110000001011
00100011000001100110000001011
10000000110100010110000001011
00001000010010110110000001011
01000000111000001110000001011
00000101100001001110000001011
01001100000000011110000001011
00000010001001011110000001011
01100010011100000001000001011
11010001010010000001000001011
00010010011011000001000001011
10100010000111000001000001011
00110011010000100001000001011
00001101100100100001000001011
00011110000010100001000001011
00010000101110100001000001011
00011000110001100001000001011
11001000000101100001000001011
01010010100001010001000001011
10101100000000110001000001011
00000110010001110001000001011
01100101010000001001000001011
00101001101000001001000001011
11000000100010101001000001011
01001000110000011001000001011
01000000001110011001000001011
00110100011000000101000001011
10001011000001000101000001011
00001000011101000101000001011
00100001100011000101000001011
01000010000110100101000001011
01100110000000010101000001011
00001101001000010101000001011
00110000000101010101000001011
00001010010010001101000001011
01000001000101001101000001011
00000100101000101101000001011
10100000000010011101000001011
01101000000110000011000001011
11000010010000100011000001011
00000011101000100011000001011
00100101100000010011000001011
10001000011000010011000001011
00000001000101110011000001011
00110000000001101011000001011
10001100000100000111000001011
01100000010001000111000001011
00010010010000010111000001011
00001000100001010111000001011
00101011001100000000100001011
00100111010010000000100001011
01010010010110000000100001011
01010101010001000000100001011
01100100001101000000100001011
10100001001011000000100001011
00001011000011100000100001011
01100001100100010000100001011
10001101000010010000100001011
00110000011001010000100001011
01110100000000110000100001011
00000001111100001000100001011
10000110100010001000100001011
01001000011010001000100001011
00000010010101101000100001011
11101000000000011000100001011
00010010110000011000100001011
00001010001000111000100001011
10010000000001111000100001011
01001100101000000100100001011
10011010000100000100100001011
00000110011000100100100001011
10000001001100100100100001011
01000000001011100100100001011
11010000000010010100100001011
00101000000110010100100001011
01000010100000110100100001011
00010101001000001100100001011
10001000000011001100100001011
00001001100000101100100001011
00000100101110000010100001011
10100101000000100010100001011
10000010001001100010100001011
00001110010000010010100001011
00010011000001010010100001011
00100000001100110010100001011
01011000000100001010100001011
00001100001001001010100001011
01000000100001101010100001011
11100000000100000110100001011
00010010000000101110100001011
00110101000100000001100001011
10001000001110000001100001011
01000000100111000001100001011
01100000101000100001100001011
00001010100010010001100001011
00011100000001010001100001011
01000011000000101001100001011
01010000001100000101100001011
00000011001010000101100001011
10000001010000010101100001011
00000100000100110101100001011
00000101011000000011100001011
00100100000011000011100001011
00010000000110010011100001011
00000000110000110011100001011
10000000000100101011100001011
00100001000000001111100001011
10010100011100000000010001011
01001100100110000000010001011
10011000001011000000010001011
10000000110111000000010001011
01100011001000100000010001011
11010000100100100000010001011
10000011100010100000010001011
00100000111010100000010001011
00001110001001100000010001011
00100010100101100000010001011
00010001110100010000010001011
11001010000001010000010001011
00000010011101010000010001011
01110000000011010000010001011
10000100001010110000010001011
10100100100001001000010001011
00011011000000101000010001011
10000001000101101000010001011
10010101000000011000010001011
01000011010000011000010001011
00010000101001011000010001011
01110010010000000100010001011
01010101000100000100010001011
00101100000010100100010001011
10000010000110010100010001011
01000100001001010100010001011
00100001010000110100010001011
00100110000100001100010001011
00000100011010001100010001011
00011000000010011100010001011
01000010101010000010010001011
00100010110000010010010001011
00001000001110001010010001011
00010000010000111010010001011
00000001110010000110010001011
10000010100001000110010001011
00000100000101100110010001011
01000101000010100001010001011
11100000100000010001010001011
00111100000000001001010001011
00010011100000000101010001011
00100001001001000011010001011
10010000001000001011010001011
00001010001000000111010001011
00110000000010000111010001011
10100010011000000000110001011
01011000000001100000110001011
00000100010110010000110001011
00000010001011001000110001011
00000101100000010100110001011
01000000000100101100110001011
00101100100000000010110001011
11000000110000000010110001011
10001000000100010010110001011
00000100000010101010110001011
00000011000100000110110001011
10010001000001000001110001011
00001010000100100001110001011
01010000100000001001110001011
00000000011000101001110001011
00000001000010011001110001011
10000010000010000011110001011
01000000000000010111110001011
11110000010100000000001001011
10010101001010000000001001011
01100010100110000000001001011
00000111010101000000001001011
01011010001000100000001001011
00001100111000100000001001011
00110001100010100000001001011
00000010110011100000001001011
10001011010000010000001001011
10011000100100010000001001011
11000100001100010000001001011
00110000001110010000001001011
00101001100001010000001001011
01000101000011010000001001011
01010000010001110000001001011
01001100100001001000001001011
01101000000010101000001001011
00100100000101101000001001011
10010000011000011000001001011
10100000100000111000001001011
00010010111000000100001001011
01101100000100000100001001011
01000011001100000100001001011
00010001010100100100001001011
10000000101010100100001001011
00001001001001100100001001011
10000100010100001100001001011
00000001010011001100001001011
00010001100000011100001001011
01000000001000111100001001011
00101001010100000010001001011
00000111100010000010001001011
11100000100001000010001001011
10011100000000100010001001011
00001010101100000001001001011
10100001000001100001001001011
00001000000111010001001001011
00000001010000111001001001011
01000000011010000101001001011
01010100000000001101001001011
00110000101000000011001001011
10001000100010000011001001011
00100000010010100011001001011
01000010000100010011001001011
00000000000110001111001001011
11010000001001000000101001011
00000001001101010000101001011
10100000010001001000101001011
11000100000000101000101001011
00000000100110101000101001011
11001000010000000100101001011
00000010010010010100101001011
00000100110001000010101001011
00100100001000000110101001011
00010000100010000110101001011
01000010000001000110101001011
10000111000000000001101001011
00000001010110000001101001011
01100000000001010001101001011
00010010000000110001101001011
10011000000000001001101001011
01010000010000000011101001011
00001000000001100011101001011
00110100100100000000011001011
00011010010001000000011001011
00000101101001000000011001011
10101000000010010000011001011
00000110100000101000011001011
00110000001000101000011001011
01010000000010100100011001011
00100010001000010100011001011
00101000000001001100011001011
10000100010010000010011001011
10000001001000010010011001011
00010010000010010010011001011
01000100000000110010011001011
00100110000001000001011001011
10001000010000100001011001011
00110001000000010001011001011
00000000001100110001011001011
00000100000010010101011001011
00000101000100000011011001011
01100000000000001011011001011
10010010100000000000111001011
01100000010010000000111001011
00001000101010000000111001011
10001100000001000000111001011
00000010000100011000111001011
10000000000000001110111001011
10100100110100000000000101011
10001011001010000000000101011
00001110010110000000000101011
10100110001000100000000101011
00101001011000100000000101011
10010100000110100000000101011
10100000100011100000000101011
11001100010000010000000101011
00000101001110010000000101011
00001111000001010000000101011
10010010100000110000000101011
11000000011100001000000101011
00100000011011001000000101011
01110010000000101000000101011
00001000101100101000000101011
00011100100000011000000101011
01100001001000011000000101011
00100000100101011000000101011
00010001000011011000000101011
00110001110000000100000101011
01001010100100000100000101011
10010000010101000100000101011
00100010001101000100000101011
00001000000111100100000101011
01101000000001010100000101011
00011001000000110100000101011
00000100110000110100000101011
10000011000100001100000101011
11000000100001001100000101011
00010000100010101100000101011
00110100001100000010000101011
00001001100011000010000101011
00000010011000110010000101011
00100000000110101010000101011
11000010000000010110000101011
00001000010001001110000101011
00011001000110000001000101011
10000000010110010001000101011
00010100001010001001000101011
00011010000001001001000101011
01000000010001101001000101011
00011000101000000101000101011
00100000001000110101000101011
01110001000000000011000101011
00010010100010000011000101011
00001100001000100011000101011
01000000100100100011000101011
00100000010000011011000101011
11100001010000000000100101011
10011100001000000000100101011
00010011100100000000100101011
00100110000000011000100101011
10010010010000000010100101011
00000000010011010010100101011
01001000000000110010100101011
00000100010100001010100101011
10000100100000000110100101011
10000000110001000001100101011
01001000001001000001100101011
10000001001000001001100101011
00000101000001000101100101011
00000010001100000011100101011
00001000100000001011100101011
00001001001101000000010101011
10110001000000100000010101011
00111000010000010000010101011
10000001010001010000010101011
01000001100100001000010101011
10000010001000011000010101011
01000001011000000100010101011
11001000000010000100010101011
00110100000001000100010101011
10011000100000000010010101011
00001000010100100010010101011
00000011000010001010010101011
01010000000001001010010101011
01100000100000000110010101011
00000100100101000001010101011
00100010000100010001010101011
10001000000100001001010101011
00100000100010001001010101011
00000000111000000011010101011
10000101000100000000110101011
01000000100010010000110101011
00000000000101110000110101011
00100000001100001000110101011
00101001000000000100110101011
00000011010000000001110101011
00100100000000100001110101011
11000001000110000000001101011
00001000110101000000001101011
00000110001011000000001101011
00010110010000100000001101011
10000101100000010000001101011
01000010101000001000001101011
10100001001000000100001101011
00000100100110000100001101011
01000100000001100100001101011
01000101001000000010001101011
00100100100000100010001101011
00000001010001100010001101011
00010010000100001010001101011
00000000000100110110001101011
11010000100000000001001101011
00010011001000000001001101011
01000000000010110001001101011
00001100010000001001001101011
10000010010000000101001101011
01000000110000100000101101011
00001001000100100000101101011
00010001010000001000101101011
00110000000000100100101101011
00001100000010000010101101011
00100001000000010010101101011
00010000000011000001101101011
11000000001000100000011101011
00000010100001010000011101011
00011000000100000100011101011
01000010010000000010011101011
00100000000011000010011101011
00001010000010000001011101011
00000001000000001101011101011
00000100011000000000111101011
01001000000000001000111101011
01110110000100000000000011011
11101000100100000000000011011
00001011100101000000000011011
00100001011101000000000011011
10101011000000100000000011011
01010011100000100000000011011
10010010010001100000000011011
10011110000000010000000011011
01001101100000010000000011011
11100010001000010000000011011
00100101000100110000000011011
01010000101100001000000011011
00100000110110001000000011011
00010001010010101000000011011
10000000001110101000000011011
10000100010010011000000011011
00000000110001111000000011011
01011100000000100100000011011
00000101000011100100000011011
10001000100010010100000011011
00010000010110010100000011011
00000000001101110100000011011
00100100001000011100000011011
11000101000100000010000011011
01110000010010000010000011011
10001100001010000010000011011
01000010000001110010000011011
00100001100000101010000011011
00010001001000011010000011011
10010100000001000110000011011
01000001001001000110000011011
00100001000010010110000011011
10000100010101000001000011011
00100110100000100001000011011
00010101010000010001000011011
00000101001100001001000011011
10000011000010001001000011011
01100000100001001001000011011
10100000101000000101000011011
00000110001001000101000011011
00001010000100010101000011011
11011000000000000011000011011
00001001010010000011000011011
01000000101000010011000011011
00000000000011011011000011011
10100100000110000000100011011
00010001101001000000100011011
01001000001100100000100011011
00100100010001100000100011011
00111001000000010000100011011
00001100110000001000100011011
00010011010000000100100011011
00101000001001000100100011011
00100000100010100100100011011
00011010100000000010100011011
00000000011010100010100011011
00100010010000001010100011011
10001000000000100110100011011
11000010100000000001100011011
00010010000101000001100011011
01000100000010001001100011011
00000000010100001101100011011
00010110001010000000010011011
11100000010000100000010011011
10001100000100100000010011011
00001011001000010000010011011
00010100000101010000010011011
01110001000000001000010011011
00001010010100001000010011011
01000000001001101000010011011
10000000100100011000010011011
00100010000001011000010011011
00010000100001100100010011011
01010100100000000010010011011
10100000100010000010010011011
00000011010000100010010011011
00100100001000100010010011011
00010000000100001110010011011
01010000010001000001010011011
10000010010000010001010011011
00010000100010010001010011011
00001000110000000101010011011
00100000010100000011010011011
00110000110000000000110011011
00101010000010000000110011011
00010000000110100000110011011
10000100001000001000110011011
00000000001010010100110011011
01000001001000000001110011011
00010100000000000101110011011
00101100100010000000001011011
10000000101101000000001011011
01000100001010100000001011011
00010011000100010000001011011
00000001101000110000001011011
10010000000010110000001011011
00011100000100001000001011011
01000010000010011000001011011
01000001110000000100001011011
00001000001110000100001011011
01100010000000100100001011011
10000000110000100010001011011
00001000101000001010001011011
10000010000001001010001011011
01010000000000101010001011011
01000110010000000001001011011
00000000110100010001001011011
10000100100000001001001011011
00010001000010000101001011011
00000000010001100101001011011
00000001100001000011001011011
00101000000000000111001011011
10001001100000000000101011011
10010100010000000000101011011
00000000100011010000101011011
01100000000100001000101011011
00000101000100000100101011011
00000100000000011010101011011
11000011000000000000011011011
00000000011011000000011011011
01001000010000010000011011011
00000101000010001000011011011
00000000100000010110011011011
00001100001000000001011011011
01000000100000100001011011011
10100000000000000001111011011
10000111010000000000000111011
01001100000101000000000111011
00010000110100100000000111011
01001000010010100000000111011
00000011100010010000000111011
01100000100000110000000111011
10101000000001001000000111011
00001001010100000100000111011
10100000000100100100000111011
10010000001000010100000111011
00000010010001010100000111011
10010001000010000010000111011
00100000110001000010000111011
01001001000000001010000111011
00000000001101001010000111011
10000000000000111010000111011
10110010000000000001000111011
10000000011000100001000111011
00001100000010010001000111011
00100001000001010001000111011
00010001100000001001000111011
01010000001010000000100111011
00001000100110000000100111011
10010000000100001000100111011
10000010000010000100100111011
10100000001000000010100111011
00000110000001000010100111011
00000001000010100001100111011
00001110100000000000010111011
01000010000110000000010111011
00100100010000001000010111011
00000000000011001100010111011
00010000001100000001010111011
01100000000001000000110111011
00010010000000010000110111011
00000001100000000010110111011
01111000000000000000001111011
00100001010010000000001111011
00001010000000101000001111011
00000000011000001100001111011
10001000000100000010001111011
00000011000000000110001111011
00010100000000000011001111011
10000000000001100000101111011
01101100110100000000000000111
11001011000101000000000000111
10011100100100100000000000111
01110011000010100000000000111
10100100101001100000000000111
00101000110011100000000000111
01111010001000010000000000111
10010011100100010000000000111
00100101101010010000000000111
10101000100101010000000000111
11000000011101010000000000111
11110000100000110000000000111
10010110001000110000000000111
01000010101010110000000000111
10000110011100001000000000111
00110101000101001000000000111
11000000011010101000000000111
10001111000000011000000000111
10100010001001011000000000111
00011010000101011000000000111
00000010110011011000000000111
10010101001100000100000000111
00001001110101000100000000111
01001110100000100100000000111
10100101010000100100000000111
01010001100100100100000000111
11001000010100100100000000111
01010100001010100100000000111
00000010100111100100000000111
00110001100001010100000000111
00011000010110001100000000111
01010001000010011100000000111
00011000001000111100000000111
10000101110100000010000000111
10010001101001000010000000111
00101001011001000010000000111
00111000101000100010000000111
10110000010100100010000000111
11000000100101100010000000111
00000101100011100010000000111
01001101010000010010000000111
00110110000100010010000000111
01000000110110010010000000111
00010001001110010010000000111
00100000000111110010000000111
10100010110000001010000000111
10111000000010001010000000111
01010100100001001010000000111
10001000001100101010000000111
00100011000010011010000000111
01101000000001011010000000111
10000100010001011010000000111
00000010111100000110000000111
01010011000001000110000000111
00100100001101000110000000111
00000001011010100110000000111
00011000100100010110000000111
00000110100010010110000000111
01000100000001110110000000111
11100100000000001110000000111
00001011001000001110000000111
00000101000110001110000000111
01001000000010101110000000111
00100011111000000001000000111
00011001110010000001000000111
01100110000110000001000000111
01001100011001000001000000111
10101001000100100001000000111
11010000001100100001000000111
00110100100010100001000000111
00011000001011100001000000111
11010001000001010001000000111
10000001100010110001000000111
01000000110001110001000000111
11000001110000001001000000111
00001101010100001001000000111
00111000001100001001000000111
00100100011000101001000000111
00010010000110101001000000111
10000100000101101001000000111
01000010011000011001000000111
00000100001011011001000000111
10110010010000000101000000111
10001110001000000101000000111
01000011010100000101000000111
00100000110110000101000000111
10010100100001000101000000111
01000101000011000101000000111
00100001001001100101000000111
00100010001100010101000000111
00010010100000110101000000111
00110100000000011101000000111
00000001000100111101000000111
11010000100010000011000000111
00010010010101000011000000111
01000001000110100011000000111
11100000010000010011000000111
00010101001000001011000000111
10000000010110001011000000111
00001001100000101011000000111
00101100010000000111000000111
00010100000100100111000000111
00100010000010100111000000111
00001001000010010111000000111
10100001011100000000100000111
00010110110010000000100000111
10001001101010000000100000111
01101000101001000000100000111
00011101000011000000100000111
00001010010111000000100000111
01100100010010100000100000111
00001110001010100000100000111
11000001010001100000100000111
00001001001101100000100000111
10011000001100010000100000111
00100001010011010000100000111
01000101100000110000100000111
00000100011100110000100000111
10000010100001110000100000111
11010100000010001000100000111
00101011000000101000100000111
00010001001010101000100000111
10110001000000011000100000111
00010100100100011000100000111
10001000010000111000100000111
10110000101000000100100000111
10000110100100000100100000111
01100010000011000100100000111
00010010000110010100100000111
00000101001001010100100000111
00100000110000110100100000111
00100110001000001100100000111
00100000010101001100100000111
11000000000001011100100000111
10011000110000000010100000111
10100010000110000010100000111
01000100010101000010100000111
00100010010001100010100000111
00101000010100010010100000111
00000001100101010010100000111
00000111000001001010100000111
00011100000000101010100000111
01000000101000011010100000111
00010000010010011010100000111
00100001100010000110100000111
01100001001010000001100000111
00000011100110000001100000111
10100100010001000001100000111
01010100010000010001100000111
10100000001000110001100000111
10010010100000001001100000111
01000100001100001001100000111
00000000110010101001100000111
00001001001000011001100000111
00000110000000111001100000111
10001000000010100101100000111
00010000101100000011100000111
10010000000001100011100000111
00000010001010001011100000111
00001000010001001011100000111
01000000010010000111100000111
10000000100000010111100000111
11010010011000000000010000111
11010001000110000000010000111
10000100101110000000010000111
00010101011001000000010000111
01000101100101000000010000111
01011000010011000000010000111
11000010000011100000010000111
00100111010000010000010000111
10001010101000010000010000111
01001000011000110000010000111
10000001010100110000010000111
00000100010011110000010000111
01110100001000001000010000111
01001011000010001000010000111
00010000110101001000010000111
00010101100000101000010000111
00001100100010011000010000111
00010010001010011000010000111
10100100000000111000010000111
01100000011100000100010000111
10101001000010000100010000111
00000110010110000100010000111
10000000001101100100010000111
01000001110000010100010000111
00001010000011010100010000111
01100010000000110100010000111
00011110000000001100010000111
10100000100100001100010000111
10000010010000101100010000111
00001000100001101100010000111
00001011110000000010010000111
11100000101000000010010000111
01011100000100000010010000111
10010001000000001110010000111
10011000010100000001010000111
00000110100001100001010000111
00000001001110001001010000111
01100001000000011001010000111
10000000010011000101010000111
00000100001000110101010000111
01001001001000000011010000111
01010010000000010011010000111
00100100000010001011010000111
00000000001001101011010000111
00010000011000000111010000111
00001100110001000000110000111
00001110000100010000110000111
01000000011001001000110000111
10000000000110011000110000111
00011000000101000100110000111
00001101000000100100110000111
00100000001010100100110000111
01000010001000100010110000111
00100100000100100010110000111
00010000100000110010110000111
01000000100100000110110000111
10101000100000000001110000111
00100010010010000001110000111
00010100000110000001110000111
00001011000001000001110000111
10000000001000001101110000111
00000001010100000011110000111
00000110000000000111110000111
01011000011100000000001000111
01101010010010000000001000111
10100001100110000000001000111
00110110010001000000001000111
01000011100011000000001000111
10000010001111000000001000111
10000011010010100000001000111
00010101000110100000001000111
01000010011001100000001000111
01001100000101100000001000111
00111000110000010000001000111
10101001001000010000001000111
10010100000011010000001000111
00001010111000001000001000111
01010000000111001000001000111
01100101000000101000001000111
00000001011100101000001000111
10101000000001101000001000111
10000000101010011000001000111
01000001010001011000001000111
00110000000100111000001000111
00001101100010000100001000111
11010010000000100100001000111
01000000110010100100001000111
10010001010000010100001000111
00010000001101010100001000111
01011000100000001100001000111
00100001101000001100001000111
00001010000100101100001000111
00001100000001011100001000111
11000001001100000010001000111
00101100000010100010001000111
00010000011001001010001000111
00010010100000011010001000111
00000001000101100110001000111
00100000010010010110001000111
00100011000101000001001000111
00000010101001010001001000111
01000011000000110001001000111
00010000010010110001001000111
10000011001000001001001000111
00000100010101000101001000111
00001000001010001101001000111
10010110000000000011001000111
01100010001000000011001000111
00000001110000010011001000111
01000100010000001011001000111
00010000000011000111001000111
00110000100011000000101000111
00001011100000010000101000111
11100010000000001000101000111
10011100000000000100101000111
00000101010010000010101000111
01001000100000100010101000111
00101010000000000110101000111
00000000001110000110101000111
00000000100001001110101000111
10000000100100100001101000111
00000101000100010001101000111
10001000000001010001101000111
01001000000100000101101000111
01000001000001000011101000111
00100000000000011011101000111
11001000100010000000011000111
00000100110100100000011000111
00100000101100010000011000111
01100100000001010000011000111
10011000000000110000011000111
10001100001000001000011000111
01000000101000101000011000111
00100010110000000100011000111
01000001000100001100011000111
01010000110000000010011000111
10000100100000010010011000111
00100010000001001010011000111
00000000010010101010011000111
10000000010100000110011000111
01001110000000000001011000111
00000100011010000001011000111
10100010000000010001011000111
00000001100001000101011000111
00101000000000100101011000111
00010010010000100000111000111
10000001010000001000111000111
01000100010000000100111000111
10000010000001000100111000111
00000001101000000010111000111
10010000000010000010111000111
00000010001100000001111000111
11101000011000000000000100111
00101101000110000000000100111
00010110001110000000000100111
10100011010001000000000100111
01011000100101000000000100111
10001010100011000000000100111
00010001111000100000000100111
00000011001011100000000100111
10110100010000010000000100111
00100001110100010000000100111
00001011001100010000000100111
00001000111010010000000100111
01000010000111010000000100111
00000100100110110000000100111
01001110010000001000000100111
01000101101000001000000100111
01110000010100001000000100111
10001000010101001000000100111
10000110100000101000000100111
00101000001010101000000100111
00110000100001101000000100111
10100100000011000100000100111
00110110000000100100000100111
10010000010010100100000100111
01010000011000010100000100111
00000000101001110100000100111
01001000001100001100000100111
11000010000010001100000100111
00001010100000011100000100111
00100000000110011100000100111
01101000000100100010000100111
01100100001000010010000100111
00000000110100101010000100111
00000001001001011010000100111
01110000000010000110000100111
00000010010011000110000100111
11000000001000100110000100111
10000100111000000001000100111
01011100000010000001000100111
00010011100001000001000100111
11100010000000100001000100111
00010010001000100011000100111
10010000000100010011000100111
00001010000001010011000100111
00100001000000110011000100111
00000111010100000000100100111
11000000100010100000100100111
00100000001101010000100100111
00000100010001101000100100111
00111000000000010100100100111
00000000101010001100100100111
01010001100000000010100100111
00000000111001000010100100111
00001001000010001010100100111
10100000000000101010100100111
01001100000000000110100100111
10001010000100000001100100111
01000110000001000001100100111
10000000001011000001100100111
00100001010000001001100100111
00000000010001010101100100111
00101000001000000011100100111
00000100000010100011100100111
00011001001010000000010100111
01100000110001000000010100111
00000110011000100000010100111
00010001000101100000010100111
11000000100100010000010100111
00010010010001010000010100111
00110000000010110000010100111
01010010100000001000010100111
00100011000100000100010100111
00000100110010000010010100111
00100010001010000010010100111
10001000000010010010010100111
00001000101000000110010100111
00110000100100000001010100111
10010010000010000001010100111
00000000101010100001010100111
00000000010010011001010100111
00001001010000000101010100111
00010100000001000011010100111
10000000100000001011010100111
01101010000000000000110100111
00001001100100000000110100111
01000001001000010000110100111
00100000000011001000110100111
00010100001000000100110100111
00001000000001100010110100111
10011010010000000000001100111
00001101001000100000001100111
00010010100100100000001100111
00101000000011010000001100111
11000100000001001000001100111
10000001000100011000001100111
00010011000010000100001100111
10001000000110000100001100111
10000100000000110100001100111
01001011000000000010001100111
10100000001001000010001100111
00000110000101000010001100111
01010100000000100010001100111
00000001010000001110001100111
01010000001001000001001100111
01000000100100001001001100111
00110000000010001001001100111
00001001000001001001001100111
01000000000000010111001100111
01000100001010000000101100111
10010001000000100000101100111
10001000100000001000101100111
00000000010110001000101100111
00010000000001011000101100111
00010000110000000001101100111
10100000000000000101101100111
01100000000110000000011100111
00001100010000010000011100111
00000011000000101000011100111
00010000001100000010011100111
00100100000000000110011100111
00100001001000000001011100111
10000000000001100001011100111
00000101000001000000111100111
00000000100000010100111100111
11110001001000000000000010111
11001100101000000000000010111
00010011101010000000000010111
01000010011110000000000010111
01110010100001000000000010111
10000111100001000000000010111
00100100100111000000000010111
10000101011000010000000010111
01000001001100110000000010111
00100000011001110000000010111
00000110000101110000000010111
10011100000001001000000010111
00001010000011101000000010111
10011011000000000100000010111
00111100100000000100000010111
11100000110000000100000010111
01001010001001000100000010111
00000001000111010100000010111
00101000000100110100000010111
00000000011011001100000010111
00110001000000101100000010111
00000100001100101100000010111
01001000010000011100000010111
00101000001110000010000010111
01001001100001000010000010111
00001010011000010010000010111
11000001000010010010000010111
00100010100000110010000010111
01100001010000001010000010111
00001000110010001010000010111
00001110000100000110000010111
00010000101000001110000010111
00000111010010000001000010111
10010000011001000001000010111
01001000000111000001000010111
01101000001000100001000010111
00011001000100010001000010111
00000110100100001001000010111
01010000010010001001000010111
01000001000001101001000010111
01010110000000000101000010111
10100001100000000011000010111
00000100101010000011000010111
10001000000000110011000010111
00000000001100011011000010111
10101010001000000000100010111
00111000010000100000100010111
11000100000100100000100010111
01000011000001010000100010111
00101100000010001000100010111
10000010010010001000100010111
10000000100011000100100010111
00000110010000010100100010111
01000010000000101100100010111
10110100000000000010100010111
00010010000100100010100010111
10000001010000000110100010111
00000000000010110110100010111
00010101100000000001100010111
00000000010101100001100010111
01000000100100010001100010111
00110000000001001001100010111
00100001011010000000010010111
01011001000000100000010010111
10001000010001100000010010111
00011100001000010000010010111
10000011000100001000010010111
11000000100001001000010010111
00010000011000101000010010111
00000110101000000100010010111
00000011010001000100010010111
00100100000001100100010010111
10000000100000110100010010111
10001000100100000010010010111
00101001000000010010010010111
00000000000111001010010010111
00000110000000101010010010111
00000001001100000110010010111
00110011000000000001010010111
00101100000100000001010010111
11000000001000010001010010111
00001010001000001001010010111
00000001000010100101010010111
00100001000101000000110010111
00010001010000010000110010111
00100000100010010000110010111
10000100000001010000110010111
00000011000010000010110010111
01010000000000001010110010111
00001000000000010101110010111
00101010100100000000001010111
10011000001010000000001010111
00000101001101000000001010111
10010000000101100000001010111
01110000000010010000001010111
00010010001100001000001010111
01100000001001001000001010111
11000001000001000100001010111
00000011100000100100001010111
00100100010000001100001010111
00000000100110001100001010111
01100100100000000010001010111
00100000010101000010001010111
00000111000000010010001010111
01000010000010000110001010111
00011000000000100110001010111
10000100010000100001001010111
00010001001000100001001010111
00100100001000010001001010111
00100000100000101001001010111
00000010000001100011001010111
01000001000110000000101010111
00100110000000100000101010111
10010010000000010000101010111
00000000011010010000101010111
00100000000001010100101010111
01100000010000000001101010111
00001000100010000001101010111
11010100000000000000011010111
01000010000100100000011010111
00010000100001010000011010111
00000000010100011000011010111
00100000000011000001011010111
00110000001000000000111010111
00000010100000001000111010111
00001100000000000010111010111
00111000001001000000000110111
11100000000101000000000110111
00001100110000100000000110111
11000110000000010000000110111
00010000101100010000000110111
10000000010011010000000110111
00000101000011001000000110111
00010010110000000100000110111
00001100001010000100000110111
00100001001000010100000110111
01000000100010010100000110111
10000100000110000010000110111
00010001000100001010000110111
00100000100100000110000110111
00000101000000100110000110111
01000101000100000001000110111
01010000100000100001000110111
00000100001001100001000110111
00101000010000010001000110111
00000000010000101101000110111
10000010010000000011000110111
00001100000000001011000110111
10001101000000000000100110111
01001000010001000000100110111
00000010100101000000100110111
01100001000000100000100110111
00000100001000011000100110111
01000000001100000010100110111
10100010100000000000010110111
00000000010110100000010110111
00001010000000110000010110111
10010000000100000100010110111
00011000010000000010010110111
10000001000001000010010110111
01100000000000000011010110111
00000001000000001100110110111
00011001100000000000001110111
10000000101000100000001110111
01001000000100010000001110111
00000000000010111000001110111
00000100011000000010001110111
11000000000010000001001110111
00000100100000000101001110111
00000011000000000001101110111
11100110010000000000000001111
10111001010000000000000001111
11000101100010000000000001111
00101011100010000000000001111
00000111110000100000000001111
10000000111100100000000001111
01001001001010100000000001111
00111100000010010000000001111
00010000100011110000000001111
01011101000000001000000001111
00110110100000001000000001111
11100001000100001000000001111
10010000110010001000000001111
01000110000001011000000001111
00001000011001011000000001111
00000000010110111000000001111
00101010010100000100000001111
10000010011001000100000001111
00001000101011000100000001111
01000000010111000100000001111
01010000001001001100000001111
00000010001010101100000001111
10010000000100011100000001111
00100100010110000010000001111
11010000010001000010000001111
00001010100100100010000001111
10010000001010100010000001111
00001001101000010010000001111
10000010000011010010000001111
10000100000100110010000001111
10001100100000001010000001111
00010110001000000110000001111
01110000110000000001000001111
10101000001001000001000001111
01010100000101000001000001111
01011000000000110001000001111
00100000100100110001000001111
00100001000010101001000001111
10000000100001011001000001111
10000010100010000101000001111
00001000100100001101000001111
00001111000000000011000001111
00000000001111000011000001111
01000100000010010011000001111
10000001001000000111000001111
10010011000010000000100001111
01010000011000100000100001111
11000010000100010000100001111
00010001000100110000100001111
00011000101000001000100001111
00000101010000011000100001111
00010000110100000100100001111
01000001100001000100100001111
10100010000000100100100001111
01100011000000000010100001111
00001001010000100010100001111
00110000000001000110100001111
00000000011000010110100001111
01101100000000000001100001111
00000100101001000001100001111
00100010000100001001100001111
00000000000001101101100001111
01010001101000000000010001111
00001010011010000000010001111
00100100001011000000010001111
00110100010000100000010001111
00000100111000010000010001111
11000000010010010000010001111
10100010000010001000010001111
00000011100001001000010001111
01001000000100011000010001111
00000001001000111000010001111
11000100000000100100010001111
00000110010001000010010001111
00101000000101000010010001111
01000001000001010010010001111
01001000010000000110010001111
01001000100001000001010001111
10000010001000100001010001111
00100100100000000101010001111
00000000010100100101010001111
01000000000010001101010001111
11000000000100000011010001111
00010001000000100011010001111
11001001000000000000110001111
01000000001110000000110001111
00010100000001001000110001111
10000000100000101000110001111
00001010100000000100110001111
00000000100011000010110001111
01010100010010000000001001111
11100000001010000000001001111
00011001000101000000001001111
00001010000010110000001001111
00000101100100001000001001111
00011000010000101000001001111
10101000100000000100001001111
00000101011000000100001001111
00100000000110100100001001111
01000010010000001100001001111
10000001000000101100001001111
10001010001000000010001001111
10000101000001000010001001111
00001000010011000010001001111
00000000000101011010001001111
01010000000100000110001001111
00111010000000000001001001111
00000001101010000001001001111
10010000000110000001001001111
11000010000001000001001001111
00001000010000010101001001111
00101000001000100000101001111
00000110001000010000101001111
01000001001000001000101001111
00001010000001001000101001111
00100000100100000010101001111
00011000000000010010101001111
10000000011000000001101001111
00010111000000000000011001111
00100001010001000000011001111
10010000001000000100011001111
00000000000001110100011001111
10100000000000100010011001111
00001001000000001010011001111
00000010100000000011011001111
00001000010100000000111001111
10010110000001000000000101111
00110000000111000000000101111
01000010010100100000000101111
00100010101000010000000101111
10100001000010010000000101111
00000100010101010000000101111
00001001110000001000000101111
00000010100110001000000101111
01001000000011001000000101111
00011100010000000100000101111
00100001000001001100000101111
01000110100000000010000101111
01011000001000000010000101111
00010000110000010010000101111
00000010000001101010000101111
10100000010000000110000101111
01000010001010000001000101111
00000110000100000101000101111
00101000000010000101000101111
01000001000000100101000101111
00010000000000001111000101111
00110001001000000000100101111
00001000100001010000100101111
00000000001010110000100101111
00000010011000001000100101111
01010010000000000100100101111
00000010100000100001100101111
10000100000000010001100101111
10101100000000000000010101111
10000000101001000000010101111
00000101000010000100010101111
00000000001100010100010101111
01000000000010100010010101111
01000100010000000001010101111
00000001100000010001010101111
00011000000000000001110101111
01100001100000000000001101111
00000000001101100000001101111
00100100001000001000001101111
00010000100001000100001101111
00000010000000011001001101111
00010100000100000000101101111
00100010000010000000101101111
11000000000000000010101101111
00100010010011000000000011111
01000000100110100000000011111
10000001001001100000000011111
10001000010100010000000011111
01000100011000001000000011111
00010010000000111000000011111
00110000001100000100000011111
00000100100001010100000011111
00001001000010001100000011111
00000010101001000010000011111
01100000000100010010000011111
00010100000010001010000011111
00000011000100100001000011111
10100000010000001001000011111
00011000000001000101000011111
00000001110010000000100011111
00001100000000110000100011111
11000000001000000100100011111
01000001010100000000010011111
00010001000011000000010011111
00000000101010001000010011111
00100000000100101000010011111
00001000001000100100010011111
01010000000000010100010011111
10000000011000000010010011111
00100010000000000110010011111
10001000000010000001010011111
00000100000000011001010011111
00000100100100000000110011111
00000010000001100000110011111
00100000111000000000001011111
00001000100001100000001011111
00000100000110010000001011111
00101000000000011000001011111
10000000010010000100001011111
00000010000101000100001011111
00010010010000000010001011111
00000001000010100010001011111
01000000001100000001001011111
10000001000000010001001011111
01000100000001000000101011111
00010000000000001100101011111
10000010001100000000000111111
00000110000010100000000111111
01000000001001010000000111111
00000001010000110000000111111
00010000010001001000000111111
10000100000000001100000111111
00110000000000100010000111111
00001000000000010110000111111
00001001001000000001000111111
00000000100011000001000111111
00100000010100000000100111111
01000000100000001000100111111


==> anc/codes/A29-6-11-42042.orbit-reps.txt <==
30571 702
48535 2106
272318 2106
285658 2106
292975 2106
304087 2106
312190 2106
805358 2106
830434 702
2427851 702
134257148 702
134482807 2106
134493052 2106
134510937 2106
134531017 2106
268476199 1053
268710646 2106
268711271 2106
268713874 2106
268715479 2106
268729621 702
402653695 39
402667350 2106
402690998 234
402691438 702
402925755 2106
402943366 351
402970826 351


==> anc/codes/A29-6-9-14781.orbit-reps.txt <==
511 39
13942 1053
40235 1053
113600 351
266029 1053
271226 1053
282561 1053
290182 351
134222819 1053
134233681 351
134258202 1053
134485829 1053
268437214 351
268483160 1053
268548611 351
268707129 1053
268715625 1053
402658005 1053
402692548 351


==> anc/codes/A29-6-9-14781.txt <==
11111111100000000000000000000
01101110011011000000000000000
10010111010111000000000000000
11001001101111000000000000000
10110011011010100000000000000
11011000110110100000000000000
00101110101110100000000000000
01011001111001100000000000000
01100110110101100000000000000
10110101001101100000000000000
11010100101110010000000000000
10101001111001010000000000000
01100101101011010000000000000
00111000101111010000000000000
01011011010100110000000000000
11001110000110110000000000000
01000101110110110000000000000
00111010110001110000000000000
11001010011001110000000000000
00101101111010001000000000000
01111010010101001000000000000
01110101010011001000000000000
00110010111011001000000000000
11000110101100101000000000000
10001111001010101000000000000
01100101001110101000000000000
10110010100101101000000000000
10001110010101101000000000000
01110001111000011000000000000
10011010110100011000000000000
11001101001100011000000000000
01001110101010011000000000000
01010011001110011000000000000
01101100110001011000000000000
10010100111001011000000000000
10001101100011011000000000000
10100110001011011000000000000
00000011110111011000000000000
01101010100100111000000000000
10101001010100111000000000000
11010010100010111000000000000
11100000011010111000000000000
00110110000110111000000000000
01111001000001111000000000000
00100111010001111000000000000
00011100001101111000000000000
01110011010110000100000000000
10010110101101000100000000000
01010101100111000100000000000
10110000110111000100000000000
10101101011000100100000000000
11001011010010100100000000000
01010101011010100100000000000
10111000101001100100000000000
10001011001101100100000000000
10111010011000010100000000000
11000111010100010100000000000
00110101101100010100000000000
11011001000110010100000000000
00101101010110010100000000000
11010001101001010100000000000
01110010001101010100000000000
11010110000011010100000000000
00011100011011010100000000000
01001010100111010100000000000
10011001110000110100000000000
10000110111000110100000000000
00111011000010110100000000000
01101000110010110100000000000
00000011101110110100000000000
10100101100001110100000000000
01001100101001110100000000000
11100000010101110100000000000
01001111011000001100000000000
01110100110100001100000000000
10101010101100001100000000000
10100111010010001100000000000
11000100111010001100000000000
00110111000101001100000000000
00101001110101001100000000000
01101011000011001100000000000
10011001010011001100000000000
11100000001111001100000000000
10110110001000101100000000000
01011010001100101100000000000
10101100100010101100000000000
10010001101010101100000000000
00011100010110101100000000000
01010110100001101100000000000
00000011111001101100000000000
11010001000101101100000000000
00000000011111111100000000000
10110100111100000010000000000
01011110110001000010000000000
10100011001111000010000000000
10011101010100100010000000000
10000011111100100010000000000
11011000001101100010000000000
01100001101101100010000000000
01100111000011100010000000000
01101110000101010010000000000
00010011101101010010000000000
00110101110000110010000000000
00101011001100110010000000000
00110101100110001010000000000
11010010101001001010000000000
10010001110101001010000000000
00111100001011001010000000000
11110100100000101010000000000
00111011010000101010000000000
00101101000101101010000000000
00010001001111101010000000000
11010100010100011010000000000
00001111010100011010000000000
10111000001100011010000000000
10110001010010011010000000000
11100010000110011010000000000
10000010011101011010000000000
00011011000011011010000000000
01010000110011011010000000000
00100100101100111010000000000
01000001010101111010000000000
01100111100100000110000000000
11010010110010000110000000000
10110011010001000110000000000
10011010001011000110000000000
01000110001111000110000000000
01101110001000100110000000000
10111010000100100110000000000
11101001000001100110000000000
00011101000011100110000000000
10001011110000001110000000000
11001010000101001110000000000
00001110100011001110000000000
10100001100011001110000000000
10000100010111001110000000000
00001000101101101110000000000
01011010100000011110000000000
11101000010000011110000000000
00101000000111011110000000000
11011010011100000001000000000
01011100111010000001000000000
01000011111110000001000000000
00111111001000100001000000000
01101100010110100001000000000
10100010110110100001000000000
11000001110101100001000000000
10110001100011100001000000000
10110011110000010001000000000
11001101010010010001000000000
10110101000110010001000000000
01101011001001010001000000000
11001001101000110001000000000
11100100100010110001000000000
01001101000101110001000000000
00110001010101110001000000000
00011100100011110001000000000
10011010101010001001000000000
10000101110110001001000000000
10110101010000101001000000000
00001011110100101001000000000
11111010000010000101000000000
10001101101010000101000000000
10011010110001000101000000000
01001010111000100101000000000
01101011000100100101000000000
10010100110010100101000000000
10011100000101100101000000000
00001000110111100101000000000
01000111101000010101000000000
01100101010000110101000000000
00000110010110110101000000000
00010111000001110101000000000
11000010100001110101000000000
01010000011001110101000000000
01111000011000001101000000000
00010101111000001101000000000
11001100010100001101000000000
10010010010110001101000000000
11100001010001001101000000000
11001000101001001101000000000
01000001011100101101000000000
00100000111010101101000000000
00001101100001101101000000000
00101010001001101101000000000
00101111000000011101000000000
11100100001000011101000000000
10000100010001111101000000000
00001101111100000011000000000
00100110011110000011000000000
11100010100101000011000000000
00010100110111000011000000000
11000010011010100011000000000
10001011010001100011000000000
00010110001101100011000000000
11001100000011100011000000000
01110000010110010011000000000
10000011010110010011000000000
10001100110001010011000000000
01011000110000110011000000000
00011001001001110011000000000
00100010101001110011000000000
01010010000011110011000000000
01111100000100001011000000000
00010111100001001011000000000
11000101001000101011000000000
00100010110100011011000000000
01100100000001111011000000000
10101001010100000111000000000
01000111010010000111000000000
01001001100110000111000000000
10100100101000100111000000000
00101100011000010111000000000
00010001100010110111000000000
01000010101100001111000000000
10101000001010001111000000000
00010110001010001111000000000
01110000000011001111000000000
10011001000000101111000000000
11000001100000011111000000000
00110000101000011111000000000
01101101011100000000100000000
10011101100110000000100000000
00111110001101000000100000000
00100011111101000000100000000
10110100011011000000100000000
11000011011011000000100000000
01100010111010100000100000000
11001010100011100000100000000
10100101110010010000100000000
00100111001110010000100000000
11101101000001010000100000000
01010110100101010000100000000
01011010001011010000100000000
01001111001000110000100000000
01011100010010110000100000000
00000110011011110000100000000
11001011101000001000100000000
01100110100110001000100000000
11011000110001001000100000000
01110100101001001000100000000
11110010000011001000100000000
10100101100100101000100000000
00110100110010101000100000000
10001000111010101000100000000
00011110000011101000100000000
00110011100100011000100000000
10110000101010011000100000000
00010001011011011000100000000
01100011000010111000100000000
00011001100010111000100000000
00101000001110111000100000000
11011000101010000100100000000
00000111111010000100100000000
01010010111001000100100000000
01001111000101000100100000000
01110100011000010100100000000
10101100001100010100100000000
00011010101100010100100000000
00100000111110010100100000000
01001001011001010100100000000
10000010001111010100100000000
11100000101000110100100000000
01100110000100110100100000000
00010110100010110100100000000
10000101000110110100100000000
10010101100000011100100000000
11110000000100011100100000000
01010000001010111100100000000
00011011011100000010100000000
11100001101010000010100000000
00001100111011000010100000000
00110010100111000010100000000
01001000111100100010100000000
00001101001110100010100000000
10100000110101100010100000000
10111000000011100010100000000
11011100001000010010100000000
00001111100010010010100000000
10101010010001010010100000000
01110010001100001010100000000
01101001010001001010100000000
10010011001000101010100000000
10001010100100101010100000000
10000001111000011010100000000
00110110000001011010100000000
01110000010000111010100000000
00001100110000111010100000000
11000100000010111010100000000
00111001000110000110100000000
10010101000101000110100000000
00010110010011000110100000000
01000001110011000110100000000
11000100001100100110100000000
00100010101100100110100000000
10000100100011100110100000000
01000001101100010110100000000
11001000000011010110100000000
01011000010100001110100000000
00000111000001101110100000000
10100011000000011110100000000
01000101010000011110100000000
00010110111100000001100000000
10010001011101000001100000000
01100001001111000001100000000
11100011010000100001100000000
01000101101010100001100000000
00011001010110100001100000000
00011010011001100001100000000
01110100000011100001100000000
11000100111000010001100000000
11010010000110010001100000000
00100110110001010001100000000
00110001101001010001100000000
00101110001010001001100000000
10101000011001001001100000000
01000001111001001001100000000
01010110001000101001100000000
10000011000110101001100000000
00001100100110101001100000000
00101001000011101001100000000
10010100001100011001100000000
00001010100011011001100000000
10111100010000000101100000000
01110000100110000101100000000
00011011100000100101100000000
00100011010100010101100000000
01001100100010010101100000000
11000100000101010101100000000
00011001000101010101100000000
10101000000001110101100000000
10000011011000001101100000000
10110000000010101101100000000
01100010100000011101100000000
10001010000100011101100000000
11010111000000000011100000000
10101110100000000011100000000
01111001100000000011100000000
11100000011100000011100000000
00011000001111000011100000000
00010100011010100011100000000
00001100010101100011100000000
00000011100011100011100000000
00110010001010010011100000000
01000000011011010011100000000
10001001000101001011100000000
00100000001101101011100000000
00000011001100011011100000000
00010000010101011011100000000
10100000000011011011100000000
00000000101010111011100000000
01000100110000100111100000000
10000000010110100111100000000
00000010111000010111100000000
00000100001110010111100000000
01100000000010110111100000000
00000001010001110111100000000
00000001110100001111100000000
00000010000111001111100000000
00001000011000101111100000000
11000000000001101111100000000
00011100000000011111100000000
10101011011100000000010000000
11110001001110000000010000000
00011101011110000000010000000
11101100100100100000010000000
00011010111010100000010000000
11000001111010100000010000000
00010111011001100000010000000
00110110100011100000010000000
01010110011010010000010000000
10111010000110010000010000000
01100110101000110000010000000
10011100011000110000010000000
10101011100010001000010000000
11010110000110001000010000000
10111010001001001000010000000
10001101110000101000010000000
10011001001100101000010000000
01110010001010101000010000000
11100010010001101000010000000
10010000011011101000010000000
11000011011000011000010000000
01110100001100011000010000000
10100001101100011000010000000
00101010011010011000010000000
00000111101001011000010000000
10010011000101011000010000000
00000101011100111000010000000
00010000101110111000010000000
11010100000001111000010000000
10001000100101111000010000000
00111110101000000100010000000
01100110110010000100010000000
11000111001010000100010000000
10001101100101000100010000000
10010111000100100100010000000
01010011100010100100010000000
11000101010001100100010000000
00100100111001100100010000000
11110000000011100100010000000
01011101000100001100010000000
01000101101000101100010000000
01001000011010101100010000000
01101100000001101100010000000
00011011000001101100010000000
00100001001101101100010000000
11001100100000011100010000000
01000011100100011100010000000
01000010001001111100010000000
11011101000010000010010000000
01101001110010000010010000000
10001100101110000010010000000
11010100100101000010010000000
01010011001011000010010000000
00111000010111000010010000000
10101111000000100010010000000
01010100111000100010010000000
00110101001010100010010000000
01001101001001100010010000000
00001001110101100010010000000
00000010101111100010010000000
10100110110000010010010000000
00010110010101010010010000000
00101001001011010010010000000
01011100000100110010010000000
01100000110100110010010000000
00001000011110110010010000000
00011011101000001010010000000
01000001011110001010010000000
11000111000001001010010000000
11101000100001001010010000000
01110001000101001010010000000
10100010001100101010010000000
00001110000110101010010000000
01011000001010011010010000000
10000000101011011010010000000
10011010000000111010010000000
00101001101100000110010000000
00000101101011000110010000000
10011100100000100110010000000
11100010100000100110010000000
10001001001010100110010000000
00010010010110100110010000000
00110010001001100110010000000
01001011010000010110010000000
11100001001000010110010000000
00000100111100010110010000000
10001010100010010110010000000
00100111000001010110010000000
00100000101010110110010000000
00011110010000001110010000000
01010001110000001110010000000
10010000001101001110010000000
00100000110001011110010000000
01000001000011011110010000000
11001110101000000001010000000
01010111100100000001010000000
10111100001010000001010000000
00100111101010000001010000000
11001010010011000001010000000
10100100100111000001010000000
11010110010000100001010000000
00111100110000100001010000000
10000101101001100001010000000
01010000010111100001010000000
01111000100100010001010000000
10101110000001010001010000000
11010000100011010001010000000
01110001000010110001010000000
10000011100010110001010000000
00101000010011110001010000000
01010010111000001001010000000
11010001010100001001010000000
01001011001100001001010000000
10001001011010001001010000000
01100010010110001001010000000
01000100101110001001010000000
01001000110101001001010000000
01011100000011001001010000000
00101000001111001001010000000
11100001100000101001010000000
00010001100101101001010000000
00100100010101101001010000000
00110011001000011001010000000
00110111010000000101010000000
00010011101001000101010000000
01011001010000100101010000000
10000010101100100101010000000
01100000111000010101010000000
00001001110100010101010000000
10000001001110010101010000000
10000011010001010101010000000
00111000001001010101010000000
00100110100100001101010000000
10100000011100001101010000000
01101000100010001101010000000
10001100001000101101010000000
00000101010010101101010000000
00000000101101011101010000000
00100010000011011101010000000
01010000000100111101010000000
11000000110110000011010000000
00101010110001000011010000000
10011000011001000011010000000
01000100011101000011010000000
10010110000011000011010000000
01111000000001100011010000000
01000110100001100011010000000
00101100000110010011010000000
10110001000001010011010000000
00001100101000110011010000000
01000100010010110011010000000
10001010010100001011010000000
00100101001100001011010000000
00010010100110001011010000000
00100100100010101011010000000
00010101000010011011010000000
01000010000101011011010000000
10000001010000111011010000000
00001110001100000111010000000
01000000001011100111010000000
00100001010010010111010000000
01100011000000001111010000000
10001000000001011111010000000
10001110110001000000110000000
00110101010101000000110000000
11100100001101000000110000000
01011001001101000000110000000
01111100001000100000110000000
00010011110100100000110000000
00111000100110100000110000000
10001000010111100000110000000
10010111001000010000110000000
00101011101000010000110000000
10010100110100010000110000000
11001011000010010000110000000
01010001101010010000110000000
00001000111101010000110000000
11000100010011010000110000000
01000010001110110000110000000
10110110100000001000110000000
01100110011000001000110000000
11101010000100001000110000000
00001111100100001000110000000
11100001010010001000110000000
00001001110011001000110000000
00000110101010101000110000000
11001001000001101000110000000
00111000000011011000110000000
10110001000000111000110000000
01000100100100111000110000000
11110011000000000100110000000
00101110010100000100110000000
00111001100001000100110000000
01100001011000100100110000000
10101010000010100100110000000
00010001001011100100110000000
00010001011100010100110000000
01100000100011010100110000000
01010101000000110100110000000
00110000110000110100110000000
00001010011000110100110000000
10011000000100110100110000000
10100100001010001100110000000
01000100000111001100110000000
11010000100000101100110000000
00110010000100101100110000000
00001000110100101100110000000
00100000010011101100110000000
00001100000010111100110000000
00010101101100000010110000000
00100110001011000010110000000
10010000101010100010110000000
10100100000110100010110000000
01010010110000010010110000000
00100010011100010010110000000
00000101011010010010110000000
00101100100001010010110000000
01100010000001110010110000000
10000001000011110010110000000
00010010011001001010110000000
10101000010000101010110000000
10001101000000011010110000000
01100001100000011010110000000
11010000011000000110110000000
10100000110010000110110000000
01001100001010000110110000000
00010000110101000110110000000
00001011000011000110110000000
11000110000000010110110000000
10001000101000001110110000000
10000001010001001110110000000
00000001000100111110110000000
10110010011000000001110000000
00011001111000000001110000000
10000111010100000001110000000
01001101010001000001110000000
00101010001100100001110000000
11011000000010100001110000000
01000011000101100001110000000
00000100110011100001110000000
10101000110000010001110000000
00010010001101010001110000000
01001000000111010001110000000
01000100001001110001110000000
00010000011110001001110000000
00100010101001001001110000000
00000101110000011001110000000
00001010100101000101110000000
10100001000100100101110000000
10010000010001100101110000000
00110100000100010101110000000
10000100100000110101110000000
10000010100010001101110000000
01001010000000101101110000000
00010010010000011101110000000
00100011100100000011110000000
00011100100010000011110000000
10100100010001000011110000000
00000001011100100011110000000
00001110010000010011110000000
10000010100001010011110000000
11000000000100110011110000000
00000011010010001011110000000
00010000000011101011110000000
11101000000000000111110000000
00010100001001000111110000000
01000000001000011111110000000
11000101111100000000001000000
11110110010010000000001000000
11101000110101000000001000000
00011100111101000000001000000
00001111001111000000001000000
01100010101111000000001000000
00011001101110100000001000000
10011011000011100000001000000
10011111000100010000001000000
01011001110010010000001000000
10110011001001010000001000000
01110001100101010000001000000
00101011100011010000001000000
01010110110000110000001000000
01110000101010110000001000000
10010010001110110000001000000
11101000000011110000001000000
10110011000110001000001000000
01011100001110001000001000000
11001101010001001000001000000
00111001001101001000001000000
01010110101010000100001000000
01001100110110000100001000000
11000111100001000100001000000
01111001010001000100001000000
10101001000111000100001000000
11001101000100100100001000000
11100001001010100100001000000
01001000001111100100001000000
00111100110000010100001000000
00110010100110010100001000000
00100100001111010100001000000
10110100000010110100001000000
00001101100010110100001000000
10000000110110110100001000000
10111000010100001100001000000
11000010110100001100001000000
01100001101100001100001000000
00010000111110001100001000000
10000101001101001100001000000
00001010010111001100001000000
01001001110000101100001000000
00010011100100101100001000000
01111000000010101100001000000
01000110010010101100001000000
01110110000000011100001000000
00100011110000011100001000000
00100001000110111100001000000
00001011111010000010001000000
10111100000110000010001000000
10001110010011000010001000000
01010111001000100010001000000
10011000111000100010001000000
11110000010100100010001000000
00101100110100100010001000000
01000100011011100010001000000
11101001100000010010001000000
10010101011000010010001000000
10100000101110010010001000000
11000101000011010010001000000
10001110100000110010001000000
00001000100111110010001000000
01011010011000001010001000000
01011001100100001010001000000
10000111100100001010001000000
01100101100001001010001000000
00101010100101001010001000000
00100001010111001010001000000
00000110011100101010001000000
01110000001001101010001000000
00001000111100011010001000000
00111000100010011010001000000
01001100010010011010001000000
10001010001010011010001000000
00000101001110011010001000000
10100010000001111010001000000
11011011000000000110001000000
11100101010000000110001000000
00010111110000000110001000000
10110001001100000110001000000
11100000101001000110001000000
00010011000111000110001000000
01100100100010100110001000000
00000110101001100110001000000
01101010000010010110001000000
10001001010010010110001000000
00000110011010010110001000000
11010000000101010110001000000
00110000010001110110001000000
10000000001011110110001000000
11001000100010001110001000000
00110010010010001110001000000
10001100000001101110001000000
00010100000011011110001000000
11010101100010000001001000000
00111010001110000001001000000
01111100100001000001001000000
10100110101001000001001000000
01010110010101000001001000000
10011000100111000001001000000
01111010010000100001001000000
00000110111010100001001000000
00110100100110100001001000000
10001100011001100001001000000
00101001100101100001001000000
00000011010111100001001000000
10000110110100010001001000000
01011110000010010001001000000
11100011000010010001001000000
00001001011011010001001000000
01000100100111010001001000000
10001001000110110001001000000
00010010100101110001001000000
11010011001000001001001000000
00111100010010001001001000000
10100010011010001001001000000
00000100011111001001001000000
00011001011000101001001000000
10000100100101101001001000000
00100101101000011001001000000
11100000100100011001001000000
00010010011100011001001000000
01000111000001011001001000000
10000010000111011001001000000
10010001100000111001001000000
00001111100100000101001000000
11000001010110000101001000000
00100000111101000101001000000
00010101010011000101001000000
11100110000000100101001000000
01110001100000100101001000000
10101000110000100101001000000
00011101001000010101001000000
00101010101000010101001000000
01001000010100110101001000000
01001101000010001101001000000
00101100000101001101001000000
01000010000101101101001000000
10000010001000111101001000000
00100000100001111101001000000
00011010110100000011001000000
11010000010011000011001000000
01001010000111000011001000000
10010001000101100011001000000
01101000001100010011001000000
11000010001001010011001000000
00110100000101010011001000000
00001010011000110011001000000
00000101100001110011001000000
00101011001000001011001000000
10000001011100001011001000000
00010000101101001011001000000
10010110000000101011001000000
10100001000010101011001000000
01000000100011101011001000000
01110001000000011011001000000
11000100001010000111001000000
00001001001100100111001000000
01000110000100010111001000000
01000000101000110111001000000
01010100100000001111001000000
10100010100000001111001000000
00000000110010011111001000000
00111011110000000000101000000
01110111000100000000101000000
10011110001010000000101000000
01111001001010000000101000000
11011100000101000000101000000
10010011100101000000101000000
01010010100110100000101000000
11010010010001100000101000000
01100101001001100000101000000
00101000011011100000101000000
10011001101000010000101000000
00101100101010010000101000000
01000011010110010000101000000
00001011100100110000101000000
10101110010000001000101000000
10101000100011001000101000000
01000011100011001000101000000
11010101000000101000101000000
01101010000001101000101000000
10000100001011101000101000000
00000110111000011000101000000
10100010001100011000101000000
01000000110101011000101000000
01000001101000111000101000000
10001100000100111000101000000
01101000111000000100101000000
00100101110100000100101000000
00101011001100000100101000000
11100010100010000100101000000
10100001011001000100101000000
00110010010101000100101000000
01000100101101000100101000000
00100110011000100100101000000
00001010110010100100101000000
10010000011010100100101000000
00111100000001100100101000000
10000100010101100100101000000
10010011010000010100101000000
11000000011100010100101000000
01010100000110010100101000000
10100110000001010100101000000
00010000101011010100101000000
10001001100100001100101000000
00101000010010011100101000000
00000010010100111100101000000
10000001000001111100101000000
01010001111000000010101000000
11001001001100000010101000000
00001110101100000010101000000
10000101010110000010101000000
01101100000011000010101000000
00110100101000100010101000000
00100001110010100010101000000
00010010001011100010101000000
11000000110010010010101000000
00000111010000110010101000000
01001000001010110010101000000
11000110001000001010101000000
00001001010100101010101000000
00110000000110101010101000000
00100100010001101010101000000
10011000010000011010101000000
01010010000010011010101000000
00001000011101000110101000000
10000011000100100110101000000
00100101000010010110101000000
01000011000001010110101000000
00010010101000001110101000000
00001001001000011110101000000
01100010011001000001101000000
10000111001000100001101000000
01001100001100100001101000000
00110000011100100001101000000
10101100000010100001101000000
00110011000010100001101000000
01011001000001100001101000000
00010101010100010001101000000
00100000000111110001101000000
00010110000110001001101000000
10010100010001001001101000000
00110000001011001001101000000
11001000100000101001101000000
10000000101001011001101000000
01000101011000000101101000000
10010000110100000101101000000
00001011010001000101101000000
10010010000011000101101000000
10100001100000010101101000000
01000000101010001101101000000
00011000100001001101101000000
00100001010000101101101000000
01000100000000111101101000000
10000011110000000011101000000
00000000111110000011101000000
00011110000001000011101000000
11010000001000100011101000000
11100100000000010011101000000
00011000000100110011101000000
00010101001000001011101000000
01100000010010001011101000000
01000011000000101011101000000
00000001101001000111101000000
00001000000011100111101000000
00100000000100011111101000000
01111000011100000000011000000
00100110011101000000011000000
00000101110111000000011000000
00001111101000100000011000000
10100100011010100000011000000
01010101000110100000011000000
10101000001101100000011000000
01100001100011100000011000000
11001000100110010000011000000
00010101001101010000011000000
10000010101101010000011000000
01101001000100110000011000000
11010000010010110000011000000
00001110010010110000011000000
10000100100011110000011000000
11100010101000001000011000000
00110001110010001000011000000
10111100000000101000011000000
00001110001100011000011000000
00100010100010111000011000000
01010011001100000100011000000
00101011010010000100011000000
01011000101001000100011000000
00110100100101000100011000000
01100010010100010100011000000
10011000000011010100011000000
00001100111000001100011000000
11010001000010001100011000000
10100100010001001100011000000
01000011010001001100011000000
10000010100001101100011000000
00011001100000011100011000000
10001010010000011100011000000
11001000011010000010011000000
00100110100110000010011000000
10000011010101000010011000000
00011010100011000010011000000
10000101001100100010011000000
00101010001010100010011000000
11000100101000010010011000000
00001101100100010010011000000
00010000110110010010011000000
01010000011001010010011000000
00100100010011010010011000000
00010010101000110010011000000
10001000010001110010011000000
10110000100100001010011000000
01000010110010001010011000000
00010100110001001010011000000
10001001000011001010011000000
10000100000101011010011000000
00100101000000111010011000000
11000001100100000110011000000
10010100010010000110011000000
01010101000001000110011000000
00001100000111000110011000000
01000010011000100110011000000
00010001001010010110011000000
10100001110100000001011000000
01010011010010000001011000000
01000100110100100001011000000
01001010001001100001011000000
00000111000110010001011000000
00000100111001010001011000000
00001010010101010001011000000
00100011010000110001011000000
10110000000100110001011000000
10001000101100001001011000000
00110110000001001001011000000
10100001001001001001011000000
01000001000111001001011000000
00010100100100011001011000000
10010000001010011001011000000
00010001010001011001011000000
10101010000100000101011000000
01110100000010000101011000000
00000010110110000101011000000
01100010100001000101011000000
00101101000000100101011000000
00000110010001100101011000000
11000100010000010101011000000
00100001000101010101011000000
01000110001000001101011000000
01101100010000000011011000000
00010100001110000011011000000
00000010011011000011011000000
00011011000000100011011000000
00000001101010100011011000000
00100000010110100011011000000
11011000000000010011011000000
00000000001101110011011000000
00100000011000011011011000000
10000000111000000111011000000
00000101010100000111011000000
10100000000001100111011000000
00000011100000010111011000000
10111000010010000000111000000
01001010101010000000111000000
00011011000110000000111000000
10001011010000100000111000000
11010001000100010000111000000
10000010011010010000111000000
11001000001001010000111000000
00010110000011010000111000000
01000001010001110000111000000
10010000111000001000111000000
01001100010000101000111000000
10010010000010101000111000000
00000101000101101000111000000
00100010010001011000111000000
10001100100010000100111000000
00001101001001000100111000000
11000010000101000100111000000
01001000010011000100111000000
01010000010100100100111000000
00100011000001100100111000000
01101100000000010100111000000
00110010001000010100111000000
10100000000110010100111000000
10000000110001010100111000000
00100100100000101100111000000
01100011010000000010111000000
00011100010100000010111000000
10100001100001000010111000000
10010000000111000010111000000
00000000111001100010111000000
00001010000101100010111000000
01110100000000001010111000000
00000010100100011010111000000
00000000010010111010111000000
11000000000010100110111000000
00000100000001110110111000000
00000000100011001110111000000
00011000000000101110111000000
11000001101000000001111000000
00001100011010000001111000000
00010101100001000001111000000
11100000000011000001111000000
00011010100000010001111000000
01100000001100001001111000000
10000000010100011001111000000
00100100000010011001111000000
00001000000001111001111000000
00001000001100010101111000000
01000010000010010101111000000
00000011000100001101111000000
00000000011001001101111000000
01110010111100000000000100000
11111001001001000000000100000
00001110110111000000000100000
11100110011000100000000100000
00011110011100100000000100000
10100011010101100000000100000
00010101110101100000000100000
01001101100011100000000100000
01110100110010010000000100000
00110110011001010000000100000
00111011000101010000000100000
11100000100111010000000100000
01110011100000110000000100000
10101100101000110000000100000
11000100110001110000000100000
00100100010111110000000100000
01011101110000001000000100000
00111011001010001000000100000
00101110101001001000000100000
10101010000111001000000100000
01001001010111001000000100000
10101010110000101000000100000
11001001100100101000000100000
10000111100001101000000100000
11100100000011101000000100000
10011110001000011000000100000
10001011010001011000000100000
11011000000011011000000100000
00010110100011011000000100000
01000010011011011000000100000
10010000010101111000000100000
11001001110001000100000100000
00111100010101000100000100000
01110100101000100100000100000
10001100110100100100000100000
11001100011000010100000100000
01100011011000010100000100000
10100010110100010100000100000
00001011110010010100000100000
00100110101010010100000100000
00001010011101010100000100000
10101100000011010100000100000
00110001001011010100000100000
01010000110100110100000100000
00000101011001110100000100000
10111001000000011100000100000
10000011101000011100000100000
10000000110011011100000100000
10111001110000000010000100000
10001111101000000010000100000
01011101000101000010000100000
10101100100101000010000100000
00101011010011000010000100000
01111100010000100010000100000
01001011110000100010000100000
01101001001010100010000100000
10110000100110100010000100000
10000100001111100010000100000
10010010111000010010000100000
10000101110100010010000100000
10100110001100010010000100000
10010001001110010010000100000
11100011000001010010000100000
00000111001011010010000100000
01001000001111010010000100000
10001001011000110010000100000
00110010010100110010000100000
11000000101100110010000100000
10011100000010110010000100000
01010000011010110010000100000
01001110100100001010000100000
00000111110010001010000100000
00100001111001001010000100000
10010110000101001010000100000
01001001101000011010000100000
01100000011100011010000100000
00111000010001011010000100000
11010001000000111010000100000
00001010000101111010000100000
11010101001000000110000100000
01111000100010000110000100000
10100101000010100110000100000
11000110000001100110000100000
00100011100001100110000100000
01010000000111100110000100000
01000110110000010110000100000
11000001010100001110000100000
00010011001100001110000100000
01010100010010001110000100000
00100010100110001110000100000
00100010011000101110000100000
00000001011010011110000100000
10000100001001011110000100000
01000000100010111110000100000
11101000011010000001000100000
10010110011010000001000100000
00111001100110000001000100000
01001110001110000001000100000
11011100010001000001000100000
00000111101101000001000100000
01010101001001100001000100000
00110000001111100001000100000
01101101100000010001000100000
11110000101000010001000100000
00011011101000010001000100000
11001000110100010001000100000
10110010000011010001000100000
11100010000100110001000100000
00010011000110110001000100000
00001001110001110001000100000
11100110100000001001000100000
01011000101100001001000100000
01010111000010001001000100000
11000010010101001001000100000
01110000100001101001000100000
00000110010011101001000100000
10100101000001011001000100000
01000100101001011001000100000
00010001001101011001000100000
01101000010000111001000100000
10001000001010111001000100000
01000000000111111001000100000
00101110110000000101000100000
01010011110000000101000100000
00101101001100000101000100000
00010001011110000101000100000
10110010100000100101000100000
10000111010000100101000100000
10101000000110100101000100000
10000000111001100101000100000
01100110000001010101000100000
10001001001001010101000100000
01010100000010110101000100000
00000110011100001101000100000
10001110000001001101000100000
00110100001001001101000100000
01000101000101001101000100000
00010000110101001101000100000
11000001000010101101000100000
00011000000001111101000100000
00010111010100000011000100000
01100100110100000011000100000
00101010101100000011000100000
10011010000110000011000100000
01010000111001000011000100000
10000010101011000011000100000
10110100000001100011000100000
00001001000111100011000100000
01000001110010010011000100000
00000100011100110011000100000
00010001101010001011000100000
01100010001001001011000100000
00100100000111001011000100000
10010000100001011011000100000
00100001100000111011000100000
01110001000100000111000100000
00000100111010000111000100000
10001000010011000111000100000
10010000001010100111000100000
00001011000100010111000100000
01001100001000001111000100000
00101001000001001111000100000
00000100100100011111000100000
10101101001010000000100100000
01111010100001000000100100000
10001101010101000000100100000
10011010010011000000100100000
00010011001111000000100100000
10111110000000100000100100000
00111001011000100000100100000
11010011000100100000100100000
10000110110010100000100100000
01010100001110100000100100000
01001110010001100000100100000
00000001111011100000100100000
00010111110000010000100100000
11110001000010010000100100000
10101010100010010000100100000
11000110001010010000100100000
01100000111001010000100100000
10000010011100110000100100000
00011000101001110000100100000
01010011011000001000100100000
00111101000001001000100100000
11100001100001001000100100000
01000100110011001000100100000
00001011010010101000100100000
00110010010001101000100100000
00000100101101101000100100000
10000111000100011000100100000
00011100100100011000100100000
00100100011010011000100100000
01101001100100000100100100000
00001100101110000100100100000
10011100001001000100100100000
11000001001101000100100100000
01010010010010100100100100000
00010000011101100100100100000
00110100100001010100100100000
10010100010000110100100100000
00100001010010110100100100000
11100010010000001100100100000
10010010100100001100100100000
00001001011100001100100100000
01001010100010001100100100000
00110001100000101100100100000
01000001010001101100100100000
01000001000110011100100100000
10000010000010111100100100000
01010001100110000010100100000
00110100010110000010100100000
10001000011110000010100100000
11010100000011000010100100000
10001001100011000010100100000
10100001001100100010100100000
00101100100010100010100100000
01001010011000010010100100000
00110000101100010010100100000
00000101101000110010100100000
01001001000001110010100100000
00011000111000001010100100000
10000000010011101010100100000
11000010100000011010100100000
01100110000010000110100100000
00011001010001000110100100000
01011000001000100110100100000
10001000000101100110100100000
10000000101010010110100100000
00100010000101010110100100000
00001110000000110110100100000
01000010000100101110100100000
00110000000010011110100100000
00001111011000000001100100000
01001000110010100001100100000
00100101010001100001100100000
01101000001001100001100100000
00000100110110010001100100000
01110000000101010001100100000
10100100010100001001100100000
00000101001110001001100100000
10011000010000101001100100000
01100001000100101001100100000
00010010100010101001100100000
00110001010000011001100100000
00100010000110011001100100000
10000101100100000101100100000
01000000111100000101100100000
01011001000010000101100100000
11000000100011000101100100000
00001010010100100101100100000
00100010000011100101100100000
00111010000000010101100100000
11000011000000010101100100000
10101000100000001101100100000
00000010001001011101100100000
01000011101000000011100100000
01101000000110000011100100000
00000010011101000011100100000
00011101000000100011100100000
00000010100100110011100100000
00000100000011110011100100000
11110000000000001011100100000
00001100010010001011100100000
00011000100100000111100100000
00100001100010000111100100000
10100000001001000111100100000
10000000010000011111100100000
11010100011100000000010100000
01001000111110000000010100000
00011011110001000000010100000
01110000011011000000010100000
00001011001110100000010100000
10001110001001100000010100000
01101000010101100000010100000
11000011000011100000010100000
11100001110000010000010100000
01111100000001010000010100000
01000111000100110000010100000
10000110111000001000010100000
10010101010010001000010100000
01001101001010001000010100000
01010010100100101000010100000
00011001010100011000010100000
01101000000110011000010100000
10000010100110011000010100000
00100001100011011000010100000
10100110000000111000010100000
00001110011010000100010100000
00100001111010000100010100000
11010010001001000100010100000
10110001001000100100010100000
10100100000101100100010100000
00011000100101100100010100000
00101001000011100100010100000
00011000111000010100010100000
01000001100001110100010100000
11000000101100001100010100000
00110100000010101100010100000
00010111000000011100010100000
00110000100100011100010100000
01100011001100000010010100000
10001001001101000010010100000
10010000110011000010010100000
10000110100100100010010100000
00110001011000010010010100000
01001100100010010010010100000
01100010010010010010010100000
10000010001010110010010100000
01110000101000001010010100000
11000001100010001010010100000
01011010000001001010010100000
00001000100111001010010100000
11001100000000101010010100000
00000001101100101010010100000
10001000110000011010010100000
00001001010110000110010100000
00010000101110000110010100000
01100100001001000110010100000
01000010100101000110010100000
00001010101000100110010100000
00001101001000010110010100000
00000110000110010110010100000
00100100010000110110010100000
10101000000100001110010100000
01000010001010001110010100000
00110010100101000001010100000
10010001110000100001010100000
00010110101000100001010100000
01110100000100100001010100000
00100101010100010001010100000
10011000000101010001010100000
00001010001011010001010100000
00100100100001110001010100000
00011010010010001001010100000
10100000101010001001010100000
10000100001101001001010100000
01000010100011001001010100000
00111001000000101001010100000
10010000000110101001010100000
01001001000001011001010100000
10100110001000000101010100000
10110000010010000101010100000
10000010000111000101010100000
00100000110100100101010100000
00001100100010100101010100000
01000000100110010101010100000
11011000000000001101010100000
01000100110000001101010100000
00100001000110001101010100000
01100000001000101101010100000
10100011010000000011010100000
00001111000010000011010100000
00011000010100100011010100000
11100000000010100011010100000
11000000011000010011010100000
00000010101000011011010100000
00000000010110011011010100000
00010101100000000111010100000
00100000001100010111010100000
00010000000011010111010100000
01001000000000110111010100000
00010000011000001111010100000
10000000100000101111010100000
00100010101110000000110100000
00101010011001000000110100000
01001001101000100000110100000
10110000010100100000110100000
00010101100010100000110100000
01010000110001100000110100000
01100101001000010000110100000
00001101000110010000110100000
10000001100100110000110100000
00110010000010110000110100000
10100011001000001000110100000
10001110000010001000110100000
10000000110101001000110100000
00101100000100101000110100000
00011000001010101000110100000
10101001010000000100110100000
00011011001000000100110100000
10000100010110000100110100000
00000101110001000100110100000
00110000000111000100110100000
00000101001100100100110100000
01001000000110100100110100000
00101000001010010100110100000
01001010000001010100110100000
00000110010000101100110100000
11011000000100000010110100000
00010110100001000010110100000
00001100011000100010110100000
00000000110110100010110100000
00000011010001100010110100000
01000000001101100010110100000
00100001010100001010110100000
00001010001100001010110100000
01100000000011001010110100000
10110100000000000110110100000
00000000011011000110110100000
01000000010100010110110100000
00000011100000001110110100000
11000010100100000001110100000
00011100001100000001110100000
01100011000010000001110100000
00010000101011000001110100000
00000001010111000001110100000
00100100001010100001110100000
11001100000000010001110100000
10100000000001101001110100000
00010100000001011001110100000
00000001000010111001110100000
00000001101000010101110100000
00000000000101110101110100000
00001000000011001101110100000
10101100011100000000001100000
00010111100110000000001100000
00111000110011000000001100000
11010000001111000000001100000
10010001011100100000001100000
11000100010110100000001100000
00010010111001100000001100000
10100010100011100000001100000
00101001110100010000001100000
10000101101001010000001100000
10011010010000110000001100000
00101110000100110000001100000
10100100110010001000001100000
01100110010001001000001100000
01101000001011001000001100000
00010101001011001000001100000
01000011010100101000001100000
00011000110100101000001100000
01010010000011101000001100000
10100001011000011000001100000
01001100000001111000001100000
11100011000100000100001100000
11011100000010000100001100000
10001010101001000100001100000
00010110001100010100001100000
01101000100001010100001100000
11010000001000110100001100000
00100001101000110100001100000
01000011000010110100001100000
00010101010100001100001100000
10000011000011001100001100000
00001110100000011100001100000
01000101001000011100001100000
01000101101010000010001100000
00001101110001000010001100000
11001100001001000010001100000
00100111000101000010001100000
00101000011010010010001100000
01010110000001010010001100000
01100001010000110010001100000
00010100100100110010001100000
10000001100010110010001100000
00100100001001110010001100000
01101000110000001010001100000
01000001001101001010001100000
01100100000100101010001100000
00100000101010101010001100000
00011001000001101010001100000
10110100000000011010001100000
10001001000100011010001100000
11000000010001011010001100000
01000010001000111010001100000
01001010001100000110001100000
00110100001010000110001100000
01001001000011000110001100000
00010000110010100110001100000
10010010000010010110001100000
10000001001000101110001100000
01010000110110000001001100000
10010011010001000001001100000
01100100001101000001001100000
10000101000111000001001100000
01000001111000100001001100000
00001111000001100001001100000
01100010110000010001001100000
00100001001110010001001100000
01011000001001010001001100000
00111000100000110001001100000
00010100010001110001001100000
00010110110000001001001100000
01110010000100001001001100000
00001011000110001001001100000
00001010011001001001001100000
00101000001100101001001100000
01000100001010101001001100000
10010000001001101001001100000
00001000100101011001001100000
11001010010000000101001100000
00100011001001000101001100000
00011010001000100101001100000
01000100100001100101001100000
10010000100010001101001100000
01010000010000101101001100000
10100001101000000011001100000
00011100011000000011001100000
11000010100000100011001100000
00000101010010100011001100000
00000010001110100011001100000
01001000010001100011001100000
01100000000011010011001100000
00010000000010111011001100000
10111000000000000111001100000
00001100000010010111001100000
00000010000001110111001100000
00000011010000001111001100000
00000000001011001111001100000
11000010111000000000101100000
00110010011010000000101100000
00101001101001000000101100000
00100101000110100000101100000
11000101010000010000101100000
10010100100010010000101100000
10111000000001010000101100000
00000011011001010000101100000
10100011000000110000101100000
00010001001010110000101100000
11001000010010001000101100000
10000001101010001000101100000
00010001110001001000101100000
00000101011000101000101100000
00010010001100101000101100000
01110000001000011000101100000
10000000110000111000101100000
01000110010100000100101100000
10011001000000100100101100000
11000000100100100100101100000
00100000110001100100101100000
00110001000100010100101100000
00011010010000001100101100000
01001000000101001100101100000
00001000101000101100101100000
01100010100100000010101100000
00010100001101000010101100000
00011010100000100010101100000
11100000000001100010101100000
00001111000000001010101100000
00000100010100011010101100000
00100001000001011010101100000
10100000010100000110101100000
00000001110000010110101100000
00000000001100110110101100000
01000000011000001110101100000
10010000000001001110101100000
00000100000010101110101100000
10110100001000000001101100000
00001101100010000001101100000
00011000010101000001101100000
10000000011011000001101100000
00000010100111000001101100000
00000001001101100001101100000
00010000111000010001101100000
01000010001100010001101100000
11000000000010110001101100000
01101100000000001001101100000
00000000010110101001101100000
00000011100000011001101100000
10000000001100001101101100000
01101111000000000000011100000
11011010100000000000011100000
10110101100000000000011100000
00000011111100000000011100000
10100000010111000000011100000
01100000001110100000011100000
11000000011001100000011100000
00011100000011100000011100000
10000110010001010000011100000
00000000110101110000011100000
01010001001000101000011100000
00000010011010101000011100000
00010100011000011000011100000
00001000010011011000011100000
10000000001100111000011100000
00000011000001111000011100000
00101000100110000100011100000
00000001001111000100011100000
00001100010100010100011100000
00100000011001010100011100000
00000010100011010100011100000
00010000000110110100011100000
00011000001100001100011100000
01000000010110001100011100000
00000001100010101100011100000
00000100001001101100011100000
11100000000000011100011100000
00101100101000000010011100000
11000110000010000010011100000
00010110010000100010011100000
01001000100100100010011100000
01010001100000010010011100000
01000101010000001010011100000
00100010110000000110011100000
10000100100001000110011100000
01110000000000100110011100000
10010110000100000001011100000
00100110010010000001011100000
00011001001010000001011100000
01110001000001000001011100000
10000011001000010001011100000
10101000000010010001011100000
01010010000000110001011100000
00101010100000001001011100000
00110000101000000101011100000
01000010010100000011011100000
00101000000101000011011100000
10001000001000100011011100000
00010000100001100011011100000
00001001010000010011011100000
00010001000100001011011100000
10000010000001001011011100000
10000001000010000111011100000
00100100000000001111011100000
01011001010000000000111100000
10010001001001000000111100000
00001100100101000000111100000
10101000100000100000111100000
10001010000100010000111100000
01000001100100001000111100000
00101001000010001000111100000
11000100000001001000111100000
10000111000000000100111100000
10000000101100000010111100000
01010000001010000010111100000
00110000010001000010111100000
00000101000011000010111100000
00000110001000010010111100000
00100000100010010010111100000
00100010000000101010111100000
01001000000000011010111100000
00010010000100000110111100000
00100001011000000001111100000
01000100000110000001111100000
10000100010000100001111100000
00001010000010100001111100000
01000000100001010001111100000
00000100101000001001111100000
00001000110000000101111100000
01000001000000100101111100000
10010000000000010101111100000
00111001111100000000000010000
10100111100101000000000010000
11011000011011000000000010000
01001011101100100000000010000
11101000011100100000000010000
01110100011001100000000010000
00001110111001100000000010000
11010101000011100000000010000
11110101001000010000000010000
10101100100110010000000010000
11011000100101010000000010000
10001010110011010000000010000
10000101011011010000000010000
10010111010000110000000010000
10011010101000110000000010000
01011110000001110000000010000
01000011100011110000000010000
10010111001001001000000010000
11100000111001001000000010000
11010010011000101000000010000
01110001100100101000000010000
01110001101010000100000010000
10101100110001000100000010000
01101000101101000100000010000
00010011110011000100000010000
00111101100000100100000010000
11010010100100100100000010000
01010011001001100100000010000
01000000111011100100000010000
11101010000100010100000010000
10001110001001010100000010000
01111000000011010100000010000
10100011000011010100000010000
00001001001111010100000010000
00100010011001110100000010000
00011010111000001100000010000
11000011001100001100000010000
00001101101100001100000010000
10011100001010001100000010000
01011000100110001100000010000
10001000011101001100000010000
11000010100011001100000010000
00100100100111001100000010000
00110001011000101100000010000
01000100001101101100000010000
10100110100000011100000010000
00011110000100011100000010000
00010010001011011100000010000
11101011010000000010000010000
01111010100100000010000010000
00111011001001000010000010000
01000111101001000010000010000
11010010000111000010000010000
11100110000100100010000010000
00010111100100100010000010000
01010110010010100010000010000
00111000101010100010000010000
00001001011011100010000010000
01001101110000010010000010000
00110110100010010010000010000
01011001000010110010000010000
11110000000001110010000010000
10001101000001110010000010000
00000100101011110010000010000
10011001011000001010000010000
10101000110100001010000010000
01101001001100001010000010000
01001000111010001010000010000
11011100000001001010000010000
11000001010011001010000010000
00000110011011001010000010000
00101100011000101010000010000
01001010010100101010000010000
10010000101100101010000010000
00001011100010101010000010000
00000100110110101010000010000
10100101000100011010000010000
10100111001000000110000010000
11100001000110000110000010000
10001001101001000110000010000
01110000010101000110000010000
11000000111000010110000010000
01001100001100010110000010000
10110000001010010110000010000
00000101100110010110000010000
10010000010100110110000010000
01100110010000001110000010000
00010100011100001110000010000
00010010100101001110000010000
01001100100000101110000010000
10000010001001101110000010000
01000000010110011110000010000
00001001010001011110000010000
00100100000010111110000010000
01001111100010000001000010000
00101011011010000001000010000
01110110000110000001000010000
00101101101001000001000010000
11000100110011000001000010000
00010010101111000001000010000
11011011000000100001000010000
00100101110100100001000010000
01010001110010100001000010000
01000111010001100001000010000
01100010001101100001000010000
10100000011011100001000010000
01110010011000010001000010000
01100001010011010001000010000
10111100000000110001000010000
00101011100000110001000010000
01001010010010110001000010000
10000000101110110001000010000
10010000110001110001000010000
10111001000100001001000010000
10000001101101001001000010000
01010010010011001001000010000
00000111101000101001000010000
00110100001100101001000010000
00000010011110101001000010000
01011100010000011001000010000
11000110000100011001000010000
00100001011100011001000010000
10101010000010011001000010000
11010001000001011001000010000
00110000010010111001000010000
11100010110000000101000010000
01000100011110000101000010000
00111110000001000101000010000
11001101000001000101000010000
01010100101001000101000010000
10011000011000100101000010000
10000011001010100101000010000
01100100100100010101000010000
10000011100100010101000010000
00001000111001010101000010000
00000110110010001101000010000
00101000010011001101000010000
10001010100000101101000010000
00110000000101011101000010000
01000100000011011101000010000
11010100011000000011000010000
01001010011001000011000010000
00101000100111000011000010000
10101001001000100011000010000
00100000111010010011000010000
01000010001110010011000010000
00010101010001010011000010000
10100100001001010011000010000
10100010010000110011000010000
01010000110100001011000010000
00100111000010001011000010000
10010100000110001011000010000
10001000010010101011000010000
01000011010000011011000010000
10000001001010011011000010000
00010001000100111011000010000
00110100110000000111000010000
01101100000010000111000010000
10000110100001000111000010000
00100010001011000111000010000
00001111000000100111000010000
01100000011000100111000010000
00011010001000010111000010000
10000100010010010111000010000
00101010000100001111000010000
00011011101010000000100010000
11100010010110000000100010000
10001011000111000000100010000
11000101110000100000100010000
00101010110100100000100010000
00110011001100100000100010000
00011100101100100000100010000
00000101010111100000100010000
11001110100000010000100010000
01011000111000010000100010000
01011101000100010000100010000
11100001100100010000100010000
00111100010001010000100010000
11000000101011010000100010000
00110101000010110000100010000
10100001010001110000100010000
01111110000000001000100010000
01001001110100001000100010000
00111000011010001000100010000
01001101000011001000100010000
10101011000000101000100010000
00100010001011101000100010000
10010110000010011000100010000
01001010000110011000100010000
10000001010110011000100010000
00001100101001011000100010000
00010000100101111000100010000
00001000010011111000100010000
11101001001000000100100010000
01100110101000000100100010000
10000110110100000100100010000
01110101000001000100100010000
10110010001001000100100010000
01010000001111000100100010000
10000001011100100100100010000
00010100110001100100100010000
00101110000010010100100010000
10010000100110010100100010000
00001011000001110100100010000
00100010011100001100100010000
00110010100010001100100010000
10001010010010001100100010000
01000001011010001100100010000
00000111000110001100100010000
10011000000001101100100010000
00000001100011011100100010000
01100101010010000010100010000
00001111010001000010100010000
11010001001001000010100010000
01100011000101000010100010000
10000110011000010010100010000
00010001110010010010100010000
01000110000011010010100010000
00100000100110110010100010000
00010010010110001010100010000
10000101100001001010100010000
00100001101000101010100010000
01010100000100101010100010000
01101000000010101010100010000
00010001010001101010100010000
10001000100010011010100010000
00110110000100000110100010000
01000100011001000110100010000
00010101001000100110100010000
00110000010010100110100010000
01000010100001100110100010000
01001000010000110110100010000
00011001100000001110100010000
01001010001000001110100010000
00001100000101001110100010000
10000100010000101110100010000
10110001001010000001100010000
00001110010110000001100010000
11001000001101000001100010000
10100010100011000001100010000
01001001011000100001100010000
10010010010010100001100010000
01101100001000010001100010000
00001001100110010001100010000
01000101100001010001100010000
00000011001011010001100010000
10000100010100110001100010000
00101101010000001001100010000
01100011001000001001100010000
00100000101110001001100010000
00000100110101001001100010000
00010001000111001001100010000
10100000110000101001100010000
00001010000101101001100010000
01000000110010011001100010000
00111000101000000101100010000
10100100000110000101100010000
00100001100101000101100010000
01001010000011000101100010000
00001001001001001101100010000
01010001000000101101100010000
00110011010000000011100010000
10001101000010000011100010000
00100110001000100011100010000
10000001100100100011100010000
10110000000100010011100010000
00101001000001010011100010000
00010100100000110011100010000
01100100100000001011100010000
01000101000100000111100010000
10110100110010000000010010000
11001001010110000000010010000
01101010001110000000010010000
10000011101110000000010010000
11100011001001000000010010000
01011100010101000000010010000
01100101000101100000010010000
00100000110111100000010010000
01011011100000010000010010000
10110001010100010000010010000
01101101000010010000010010000
00001011011001010000010010000
00110001100001110000010010000
01001000001011110000010010000
00111101001000001000010010000
11011000101000001000010010000
11000100110100001000010010000
00100100011110001000010010000
00111010100000101000010010000
01001110001000101000010010000
10000010110010101000010010000
00010010001101101000010010000
01001000011100011000010010000
11001010000001011000010010000
01000101010001011000010010000
00110000011001011000010010000
01100000100101011000010010000
00000111000010111000010010000
11010101100000000100010010000
10010011011000000100010010000
10111100000100000100010010000
00110011100100000100010010000
00101010100011000100010010000
00001011110000100100010010000
00101100010010100100010010000
10010100001001100100010010000
01000110100001010100010010000
01010001000101010100010010000
00100100010101010100010010000
10000001101000110100010010000
10000010000110110100010010000
00000001010011110100010010000
01001001100001001100010010000
10000110000101001100010010000
01100001000010101100010010000
10100000000001111100010010000
10110001101000000010010010000
01110110000001000010010010000
00011000101101000010010010000
00010101000111000010010010000
00010010110001100010010010000
10010100001100010010010010000
10010010010010010010010010000
10001110100000001010010010000
00100100101001001010010010000
00100011000001101010010010000
01000000011001101010010010000
00000001001101011010010010000
01000010100000111010010010000
10101000011000000110010010000
01001001000100100110010010000
00000100001110100110010010000
00000000100101110110010010000
11000100001000001110010010000
10100010000010001110010010000
00001000001011001110010010000
00100000010100101110010010000
00011110011000000001010010000
00010011010101000001010010000
10010100100100100001010010000
00011101000001100001010010000
00000110001011100001010010000
10011001001000010001010010000
11100000000110010001010010000
00100100011000110001010010000
00000011001100110001010010000
00000101100011001001010010000
00001010110000011001010010000
00010000111100000101010010000
10001110000010000101010010000
00000001100110100101010010000
00101000000101100101010010000
00000010101010010101010010000
00011100100000001101010010000
00110000001010001101010010000
00001001000000111101010010000
00110010001100000011010010000
10001100000101000011010010000
01001000100010100011010010000
11000101000000010011010010000
00111000010000010011010010000
00010000001010110011010010000
10110000000000101011010010000
10000000100100011011010010000
11000010000100000111010010000
00010001000001001111010010000
01010010011100000000110010000
01001100110010000000110010000
00100101100110000000110010000
10010001110001000000110010000
10101000100101000000110010000
01000010100111000000110010000
10100110010000100000110010000
10001101000100100000110010000
00010110000110100000110010000
11010000000101100000110010000
01100000011010010000110010000
00010000010111010000110010000
00001010100010110000110010000
00000011011000101000110010000
01000000010110101000110010000
00110100000001101000110010000
01011000000000111000110010000
00011000011001000100110010000
11000001000011000100110010000
00000010010101100100110010000
00010011000010010100110010000
01100010000001001100110010000
11000000001110000010110010000
00011010001000100010110010000
01001000100100010010110010000
10000011000100001010110010000
00000000111100001010110010000
00010001001010001010110010000
11000000010000011010110010000
00101000001000011010110010000
10011000000010000110110010000
01100100000000100110110010000
01101010100000000001110010000
01100001010100000001110010000
01010101000010000001110010000
00100001001001100001110010000
11000010001000010001110010000
00010001010000110001110010000
01001100000100001001110010000
10000100010010001001110010000
11000000100001001001110010000
00100000000100111001110010000
10001000010100000101110010000
00000000011010100101110010000
00010000100001010101110010000
00011001000100000011110010000
00000101000000101011110010000
10000001001000000111110010000
11000110100110000000001010000
10111001100001000000001010000
11000110011001000000001010000
10101010001011000000001010000
00101100010111000000001010000
11101010100000100000001010000
00101111010000100000001010000
10100100101100100000001010000
01011010001010100000001010000
01100001010110100000001010000
11001001001001100000001010000
00010100001111100000001010000
00101101001100010000001010000
11100100100001010000001010000
00010111100001010000001010000
01010001001011010000001010000
10001100001010110000001010000
00101000101001110000001010000
01010000010101110000001010000
10010101110000001000001010000
11010000010110001000001010000
11100010000101001000001010000
00000111010101001000001010000
00101001001010101000001010000
00100000011101101000001010000
00111010010000011000001010000
00001011101000011000001010000
10000100011100011000001010000
10011001000010011000001010000
00110100100000111000001010000
00000101001001111000001010000
01111100001000000100001010000
10011010100010000100001010000
00100111100010000100001010000
01001011000110000100001010000
00010001101101000100001010000
00001010011100100100001010000
10110000000101100100001010000
11110000010000010100001010000
01001110010000010100001010000
01000000101110010100001010000
01110000100001001100001010000
01100010001000101100001010000
00000100101010101100001010000
00000101010010011100001010000
00001010000010111100001010000
00100011101100000010001010000
10100001011010000010001010000
01010011010001000010001010000
10000011100011000010001010000
00100010000111100010001010000
10010001100100010010001010000
10100000010101010010001010000
00000110001101010010001010000
00011100010000110010001010000
11000010000010101010001010000
01100000101000011010001010000
01000001011100000110001010000
00000100110011000110001010000
00110010100000100110001010000
11000000010001100110001010000
01100000000100110110001010000
01000011100000001110001010000
00000101000100101110001010000
10000000100001011110001010000
00000101101110000001001010000
00111000011001000001001010000
01001100001011000001001010000
11000010010100100001001010000
00001010100110100001001010000
01100000110001100001001010000
10100101010000010001001010000
10010110001000010001001010000
11001000011000010001001010000
00110011000100010001001010000
01000001110100010001001010000
00011000101100010001001010000
10001011010000001001001010000
10110000101000001001001010000
01010101000100001001001010000
00001000010110011001001010000
01000000001101011001001010000
00000000111000111001001010000
01100000000110001101001010000
00000010101001001101001010000
00001100010000101101001010000
01001000100000011101001010000
11001110000000000011001010000
00101001110000000011001010000
10011000001010000011001010000
10000000101001100011001010000
00001011000010010011001010000
00000100000110110011001010000
00010001010010001011001010000
00100000100100101011001010000
00101100000000011011001010000
00010010000001011011001010000
00100100001100000111001010000
01011000000000100111001010000
00000000010101001111001010000
01001101101000000000101010000
11010011000010000000101010000
01100100001110000000101010000
01010100010011000000101010000
11001000000110100000101010000
00100001111000010000101010000
00101010000101010000101010000
10000000001101110000101010000
11000000101100001000101010000
01010000110000101000101010000
00000100000111011000101010000
10110100100000000100101010000
10000101001010000100101010000
00011001000011000100101010000
00000010011011000100101010000
10000010101000010100101010000
00000001010101010100101010000
00010001100000110100101010000
00100000001010110100101010000
00001000001110001100101010000
00010110000001001100101010000
10001010010100000010101010000
00010100100110000010101010000
00100000101011000010101010000
00111001000000100010101010000
00010011001000010010101010000
01011000000001010010101010000
10010000000010110010101010000
00000110100000101010101010000
00000000110100100110101010000
01000100100000010110101010000
00010010110001000001101010000
00001101000101000001101010000
01110000000010010001101010000
10001010000000110001101010000
00011000000010101001101010000
01000010100100000101101010000
00100000110010000101101010000
00000110000010100101101010000
00011000010000010101101010000
10000000000010011101101010000
00100001000110000011101010000
00100010100000010011101010000
00110000000001000111101010000
11001100001100000000011010000
10010001001010100000011010000
01000100101001100000011010000
10000001100101100000011010000
01000010111000010000011010000
01000100010110010000011010000
00000101110000110000011010000
10100010001000110000011010000
00111000000010110000011010000
01010110010000001000011010000
00010001011100001000011010000
10100101000010001000011010000
00010011000011001000011010000
10001000011000101000011010000
00001000100011101000011010000
10010010100000011000011010000
01010000011010000100011010000
00100001110001000100011010000
00100100101000010100011010000
00001000110010010100011010000
00001111000000001100011010000
10101000100000001100011010000
00001000000101011100011010000
01011000110000000010011010000
00000111010010000010011010000
00110000011000100010011010000
10011000000100100010011010000
10000110000001100010011010000
01000010001100001010011010000
00010001100000101010011010000
00010110001000000110011010000
00101001000000010110011010000
00000010010001010110011010000
01100101100000000001011010000
01011010000100000001011010000
11000001010001000001011010000
00001001010010100001011010000
01010100000001010001011010000
00100000001011010001011010000
00001010001010001001011010000
10010000000101001001011010000
01100010000000011001011010000
10000100000000111001011010000
00100010011000000101011010000
11000000100010000101011010000
00000000001100101101011010000
11100000001000000011011010000
01001000000001001011011010000
00000010010000101011011010000
00000100100000100111011010000
01110000001001000000111010000
00000010101100100000111010000
10000011000001010000111010000
01100000100000110000111010000
00100110000100001000111010000
00011000100100000100111010000
00000100011100000100111010000
01001000001000100100111010000
00000010110000001100111010000
00100001001000001100111010000
11000010100000000010111010000
00100100110000000010111010000
00110010000010000010111010000
01001001000010000010111010000
00010001010000000110111010000
10101001000000000001111010000
10000100001001000001111010000
00000000000111000101111010000
00010000101000000011111010000
10110110101000000000000110000
11011110000100000000000110000
11100101010001000000000110000
11010010110001000000000110000
10001100101011000000000110000
10011101001000100000000110000
11100001101000100000000110000
00110010110010100000000110000
10000101100110100000000110000
01000010010111100000000110000
11011001010000010000000110000
01011100001010010000000110000
01101010010001010000000110000
00010100101101010000000110000
01100111000100001000000110000
10110001100010001000000110000
01000110100010101000000110000
01001011000001101000000110000
00011100100001101000000110000
00100001010011101000000110000
00000111011000011000000110000
00101100010100011000000110000
00011000110010011000000110000
01100001001010011000000110000
00001000101100111000000110000
01010110011000000100000110000
01001010110100000100000110000
00111010001100000100000110000
00100110010110000100000110000
00001111100001000100000110000
01001100000111000100000110000
10000001010111000100000110000
00101000111000100100000110000
00010011010100100100000110000
10000110001100100100000110000
11100010000010100100000110000
00100001001110100100000110000
10010101000100010100000110000
00000001111100010100000110000
10100000101001010100000110000
00100111000000110100000110000
10001000010001110100000110000
01011001001000001100000110000
00000100001110011100000110000
01000010000101011100000110000
00010001000010111100000110000
10001010000011100010000110000
11000010010100010010000110000
00101001100010010010000110000
00001100010011010010000110000
01100100100000110010000110000
10001100001100001010000110000
01110010000010001010000110000
00000011000111001010000110000
00110101000000101010000110000
01011000000100011010000110000
10101000000000111010000110000
00000010010010111010000110000
00001011011000000110000110000
10010100100010000110000110000
11000000001011000110000110000
01010001100000100110000110000
10100001010000010110000110000
10000010100000110110000110000
00001000001010110110000110000
00000110101000001110000110000
00011010000000101110000110000
10000000000110101110000110000
01111000110000000001000110000
10010101100001000001000110000
00100010111001000001000110000
01000001101011000001000110000
10100000100101100001000110000
00011010010100010001000110000
01000110001000110001000110000
00000001011010110001000110000
00001001111000001001000110000
10001000100110001001000110000
00100000001001111001000110000
10101011000000000101000110000
00110001010001000101000110000
11010000000001100101000110000
00000100010101100101000110000
00001101010000010101000110000
10011000000010010101000110000
00000010010011010101000110000
00010000001100110101000110000
01000000011001001101000110000
10100100000000101101000110000
00000010110110000011000110000
01000001010101000011000110000
00001100110000100011000110000
01010010000100100011000110000
00010000010011100011000110000
00100011001000010011000110000
11001000000001010011000110000
11000000101000001011000110000
10000100010001001011000110000
00000010100001101011000110000
11110000011000000000100110000
01011000010110000000100110000
11000100100101000000100110000
11101000000011000000100110000
10010000001011100000100110000
01000100011100010000100110000
00100001000111010000100110000
10110000100000110000100110000
00001100000101110000100110000
01101000101000001000100110000
10000001011001001000100110000
00011000001101001000100110000
00000011100100101000100110000
00010100001000111000100110000
10001100000010100100100110000
11100100000000010100100110000
01000001001000110100100110000
00110100010000001100100110000
00101000000001011100100110000
01011011000000000010100110000
00001010100101000010100110000
01100010010000100010100110000
00000111000010100010100110000
01000000101010100010100110000
10000100000110010010100110000
00000001010100110010100110000
10100110000000001010100110000
00100000110010001010100110000
00000000001011011010100110000
00010010110000000110100110000
10010000001100000110100110000
00000101000001010110100110000
00100110100100000001100110000
11000001000110000001100110000
00001010101000100001100110000
00010000110100100001100110000
10001001000001100001100110000
10000001110000010001100110000
01010010000000011001100110000
10000000000101011001100110000
10000100011000000101100110000
01100000100000100101100110000
00000100101001000011100110000
11000100000000100011100110000
00100100010000010011100110000
01101100011000000000010110000
01010001111000000000010110000
10011000110100000000010110000
10101010010010000000010110000
00110001001101000000010110000
00011010000111000000010110000
01100010100001100000010110000
10000100010011100000010110000
00110100000110010000010110000
00001001100101010000010110000
01000000110011010000010110000
00100101110000001000010110000
01010000001110001000010110000
10000010001011001000010110000
00100010000110101000010110000
11000001000100011000010110000
10000100100001011000010110000
00010101001010000100010110000
01000000011100100100010110000
00110010000001010100010110000
00010100100000110100010110000
10001100010000001100010110000
01010000010000011100010110000
00011000011010000010010110000
00000101011001000010010110000
00101001010000100010010110000
11010000001000100010010110000
00100000001011100010010110000
00010011000100010010010110000
01000010001001010010010110000
00011000000001110010010110000
00001100100100000110010110000
10000011000001000110010110000
01000101001100000001010110000
11010010000010000001010110000
10101000001001000001010110000
00001010010001100001010110000
10010100010000010001010110000
10000001000011010001010110000
11000000100000110001010110000
00101100000010001001010110000
00001000001110000101010110000
00101000100000010101010110000
00011010100000000011010110000
00110001000010000011010110000
10000100001010000011010110000
01000110000000001011010110000
10001001000000001011010110000
00110111000000000000110110000
00001011010100000000110110000
00001001001011000000110110000
11001010000000100000110110000
00100000110100010000110110000
00000000011001110000110110000
00010010101000001000110110000
01001000010001001000110110000
01000100000010011000110110000
10100010000100000100110110000
00000110100010000100110110000
10000000110000100100110110000
00000001000101001100110110000
01000101100000000010110110000
00100000100001000110110110000
00000000001000101110110110000
00000011100001000001110110000
00110000001000010001110110000
00001000010010010001110110000
01000010010000000101110110000
10010000000001000011110110000
00110101010010000000001110000
01100000111010000000001110000
10000010011110000000001110000
10010110000011000000001110000
01100011000011000000001110000
00000110110100100000001110000
11010000100010100000001110000
10110000001100010000001110000
00000010001011110000001110000
01001001100010001000001110000
10100100001001001000001110000
10100001000100101000001110000
10000010010001101000001110000
00001001010000111000001110000
00110000110100000100001110000
10001001001100000100001110000
01010100000100100100001110000
10000101000001100100001110000
00011011000000010100001110000
00010010000110001100001110000
00001000110001001100001110000
11001000000000101100001110000
00100000100010011100001110000
10101101000000000010001110000
10011000010001000010001110000
00001001101000100010001110000
01001100000010100010001110000
00010001000110100010001110000
01001010100000010010001110000
00010000101010010010001110000
00111000001000001010001110000
00100010010100001010001110000
01000010010010000110001110000
00000100011000100110001110000
00000000000111010110001110000
01000100000001001110001110000
01110000001000100001001110000
10001100000100100001001110000
01000101000010010001001110000
10000010100001010001001110000
11000000000011001001001110000
00001100101000000101001110000
00001010000101000101001110000
00100100000011000101001110000
11000000000100010101001110000
00000001000001011101001110000
00110110000000000011001110000
00000000011001010011001110000
00010001001000000111001110000
01010001001100000000101110000
10100000100110000000101110000
00100110000001100000101110000
00010010100100010000101110000
10001010100000001000101110000
01100001010000001000101110000
01000000001001101000101110000
01000001100001000100101110000
01001000000010010100101110000
00000100100100001100101110000
00001010001010000010101110000
10000001000101000010101110000
01000000000110001010101110000
00011100000000000110101110000
11011000000000000001101110000
00101010010000000001101110000
01000100110000000001101110000
10000101000000001001101110000
00100000100001001001101110000
10000000100000000111101110000
00011101000100000000011110000
10000001110010000000011110000
00001000011101000000011110000
11100100000000100000011110000
00100011100000010000011110000
11000000001010010000011110000
10110000010000001000011110000
00010100100010001000011110000
00000010100101001000011110000
00011000010000100100011110000
01000000000011100100011110000
00000010001000011100011110000
01010000000101000010011110000
01000011000000100010011110000
01000000101000000110011110000
00010010001001000001011110000
00001110000000010001011110000
10000010000000100101011110000
00100000000000110011011110000
01101000000100000000111110000
00001000101000010000111110000
10001000000001000100111110000
00000100000100100010111110000
00000001000100010001111110000
10001110111100000000000001000
00100111110110000000000001000
11100100011110000000000001000
11010011110000100000000001000
10111000001110100000000001000
00010111001110100000000001000
01101100001101100000000001000
01111000100011100000000001000
10011110100010010000000001000
01101011010010010000000001000
10101010100101010000000001000
11010110001000110000000001000
10100110010100110000000001000
00101001100110110000000001000
00001011101001110000000001000
00100010001111110000000001000
11111000100100001000000001000
01011001101010001000000001000
01001111000110001000000001000
11010110010001001000000001000
01101110010000101000000001000
00111101000010101000000001000
01000111001001101000000001000
01010000101101101000000001000
00100011100011101000000001000
11100101010000011000000001000
01010101000100111000000001000
10000001001110111000000001000
10101100000001111000000001000
11000001100001111000000001000
00000100110101111000000001000
10101010110010000100000001000
01101001001110000100000001000
01011001100100100100000001000
11100010001100100100000001000
00010110110100010100000001000
01100001110100010100000001000
00001111001100010100000001000
10001000101110010100000001000
00101110010001010100000001000
01011100000101010100000001000
01000100011100110100000001000
00110000010110110100000001000
01100011000001110100000001000
10010010010001110100000001000
11010011000000011100000001000
00011101010000011100000001000
00001001000101111100000001000
01110010101010000010000001000
10000111011010000010000001000
00011110010110000010000001000
10001001110110000010000001000
11100001011001000010000001000
00001111100101000010000001000
01000101110001100010000001000
00010000111011100010000001000
01010011011000010010000001000
10110011000100010010000001000
11100100100100010010000001000
01000000111110010010000001000
10111000100000110010000001000
11001001000100110010000001000
00011010001010110010000001000
00101000010101110010000001000
01110111000000001010000001000
00111100110000001010000001000
11100010110000001010000001000
00101110001100001010000001000
10011000100011001010000001000
10011100001000101010000001000
11000000101010101010000001000
01100010000101101010000001000
10010101000001011010000001000
01001010010001011010000001000
00000101100010111010000001000
10111101000000000110000001000
00100110111000000110000001000
11000101100010000110000001000
10001100001101000110000001000
00110100100001100110000001000
10000001000111100110000001000
10000001011100010110000001000
10001011000001010110000001000
00010001110001010110000001000
01000101001001010110000001000
00100000101101010110000001000
01001100000010110110000001000
01011001000001001110000001000
00100101010001001110000001000
01000000111001001110000001000
00010110000100101110000001000
00001010010010101110000001000
00000100001011101110000001000
00000010100001111110000001000
10101111010000000001000001000
11100101101000000001000001000
11110001010010000001000001000
00011011110010000001000001000
00111001001011000001000001000
10001110000111000001000001000
10001101100100100001000001000
00110011100100100001000001000
01101001010001100001000001000
00000100101111100001000001000
11010001100100010001000001000
11100000110001010001000001000
10101000011000110001000001000
01000110100100110001000001000
00110110101000001001000001000
10011011000001001001000001000
00101100100011001001000001000
11101000000010101001000001000
01010100100010101001000001000
00010010000111101001000001000
00110100010100011001000001000
01100010001100011001000001000
01001000011010011001000001000
00010010110001011001000001000
11001000000101011001000001000
11000110011000000101000001000
10100100110100000101000001000
01001100101100000101000001000
00100101011010000101000001000
01001010010110000101000001000
10010100001110000101000001000
00100110001101000101000001000
00000111100011000101000001000
00010010011011000101000001000
01111100000000100101000001000
01100000101001100101000001000
00010001001101100101000001000
10110001001000010101000001000
00011000011100010101000001000
00110110000010010101000001000
00001011010000110101000001000
01000001000110110101000001000
11010000110000001101000001000
00100000011001011101000001000
10010000000011011101000001000
00000100101000111101000001000
10110000101001000011000001000
10100001110000100011000001000
00010101101000100011000001000
01101000100100100011000001000
10011001010000010011000001000
00011000100110010011000001000
10001000001011010011000001000
00110000001100110011000001000
00100011000010110011000001000
01010001001100001011000001000
00001010101001001011000001000
10000010010011001011000001000
00110001000001101011000001000
00100100001010011011000001000
00111000010010000111000001000
10000010100110000111000001000
00001001011001000111000001000
10100100000011000111000001000
01010010100000100111000001000
00001000101010100111000001000
00001110100000010111000001000
00100101000100010111000001000
01010000001010010111000001000
00010100010000110111000001000
01000110000001001111000001000
01101101100010000000100001000
10010010111010000000100001000
00110111100001000000100001000
10111001010001000000100001000
10000101101101000000100001000
00101010101011000000100001000
10010110100100100000100001000
00110001101010100000100001000
10100001010110100000100001000
01110010001001100000100001000
00001011010101100000100001000
11000000001111100000100001000
11100011001000010000100001000
01001100001110010000100001000
00110000011101010000100001000
01000001100111010000100001000
10011101000000110000100001000
01110100100000110000100001000
00111010000100110000100001000
10101001001100001000100001000
11011100000010001000100001000
10000111100010001000100001000
00100101001011001000100001000
01000010010111001000100001000
01001010001010101000100001000
10100000101001101000100001000
10110010010000011000100001000
01000011110000011000100001000
00000110001100111000100001000
11001100110000000100100001000
00010011100110000100100001000
10011000010110000100100001000
00000001011111000100100001000
01000010110100100100100001000
00101001001001100100100001000
01000111000010010100100001000
00010011001001010100100001000
10000100001001110100100001000
01110001010000001100100001000
00111100001000001100100001000
10000000111100001100100001000
11000101000001001100100001000
10001000001011001100100001000
01101000100000101100100001000
10001000010000111100100001000
00110000000001111100100001000
00100100101110000010100001000
00010101011001000010100001000
11001000100101000010100001000
01001001001011000010100001000
01100100010100100010100001000
11000011000001100010100001000
10001110000100010010100001000
11010000010001010010100001000
10000010110000110010100001000
00100101000001110010100001000
10110100000100001010100001000
01010000011010001010100001000
00000110110001001010100001000
00110010100000101010100001000
00000001100101101010100001000
10010100101000000110100001000
10100001100100000110100001000
11000010001010000110100001000
10000010010101000110100001000
00010010011000100110100001000
00000101010010100110100001000
00001000110001100110100001000
00101000100010010110100001000
00000100100100110110100001000
00100010001001001110100001000
01111000001100000001100001000
11000100100110000001100001000
00100101001100100001100001000
10000110010001100001100001000
10011010001000010001100001000
00010101100010010001100001000
10100000001110010001100001000
10110100000001010001100001000
01010011000000110001100001000
10000001000101110001100001000
11000001001010001001100001000
00100001010101001001100001000
10000010001101001001100001000
00011000101000101001100001000
11010000000100101001100001000
00001101000100011001100001000
01010000001001011001100001000
00101010011000000101100001000
10010001100001000101100001000
01011000010001000101100001000
01000100001011000101100001000
10000101010000010101100001000
00100001101000001101100001000
00001000110010001101100001000
01000000100101001101100001000
10001001101000000011100001000
01000010110010000011100001000
10010001000110000011100001000
01010100100001000011100001000
00110000110000010011100001000
11001000010000001011100001000
00011010000010001011100001000
10000100100000101011100001000
10110010000000000111100001000
01111101010000000000010001000
11011011000100000000010001000
01011100100110000000010001000
11100010100110000000010001000
01010010110011000000010001000
10001011001011000000010001000
01101011001000100000010001000
11110000101000100000010001000
01010110000101100000010001000
00100001011011100000010001000
00100111011000010000010001000
10001101010100010000010001000
00111001001100010000010001000
00001001111010010000010001000
01010001010110010000010001000
10000110001110010000010001000
10010001011001010000010001000
11100001000011010000010001000
10000000110111010000010001000
00010111100000110000010001000
00110100010001110000010001000
01000000111001110000010001000
01101100101000001000010001000
00111100000101001000010001000
10100101001000101000010001000
00011010010100101000010001000
01011000110000011000010001000
00000010111100011000010001000
10010001100010011000010001000
11000010000100111000010001000
01000100001010111000010001000
10110001110000000100010001000
11001010100001000100010001000
00110011000011000100010001000
00011110000010100100010001000
00100101100010100100010001000
10000000101011100100010001000
00101100100100010100010001000
10010100011000001100010001000
00010001101100001100010001000
00000110010110001100010001000
00001110001001001100010001000
10100000100101001100010001000
00010000010101011100010001000
00001000100011011100010001000
00100001010000111100010001000
11101000001100000010010001000
00101100011001000010010001000
01110010010000100010010001000
11100100000001100010010001000
01001000000111100010010001000
01010100000011010010010001000
00110000011100001010010001000
11001010000010001010010001000
00010100010010101010010001000
10000000110001101010010001000
11110000000000011010010001000
00100000100110011010010001000
10100110000100000110010001000
00000011110010000110010001000
00001100010100100110010001000
01000000101100100110010001000
10011000001000010110010001000
00011000000110001110010001000
10000100000000111110010001000
01000101000011100001010001000
00000101101100010001010001000
00101010100010010001010001000
01011010000001010001010001000
01100000000101110001010001000
01100001011000001001010001000
10110010000010001001010001000
10000110100001001001010001000
00010100001001101001010001000
11000000101000011001010001000
01000011000010011001010001000
00000100000111011001010001000
01010100010100000101010001000
10011000100010000101010001000
10101001000001000101010001000
00000001110001100101010001000
00010011000100010101010001000
00001101000010010101010001000
01000000010011010101010001000
00101100010000001101010001000
11000100000010001101010001000
00000001001011001101010001000
00101101100000000011010001000
10100001001010000011010001000
00010001100011000011010001000
00100010000111000011010001000
00000111010000100011010001000
00001011001000010011010001000
01001000010100010011010001000
00000000111010001011010001000
01010000010001001011010001000
00010000100000111011010001000
11010001000000000111010001000
10000010001001000111010001000
00000000000101101111010001000
10101110001000000000110001000
01011010100000100000110001000
10000011001100100000110001000
11000010010010100000110001000
00100010100101100000110001000
11000101100000010000110001000
10001000101000110000110001000
01101000000010110000110001000
00010000011010110000110001000
00001101011000001000110001000
00110001000110001000110001000
00000000101111001000110001000
00010100101000011000110001000
00001000010110011000110001000
01001100000001011000110001000
00000001001001111000110001000
00000110101100000100110001000
01000110010001000100110001000
11010000000010010100110001000
00100000001100110100110001000
10000000000110101100110001000
10010011010000000010110001000
00001010011010000010110001000
00000111000110000010110001000
01100000110001000010110001000
01000100100010100010110001000
01010000001100010010110001000
10100010000010010010110001000
01000010101000001010110001000
00101001000000001110110001000
01000000010000101110110001000
00101001010010000001110001000
00010110001010000001110001000
00000011011001000001110001000
00100000111000100001110001000
00001000001011100001110001000
10000001100100001001110001000
01100100000000101001110001000
01100010000100000101110001000
01010000001000100101110001000
00000011000010100101110001000
01110000000010000011110001000
00010010000100100011110001000
10010000001000001011110001000
11011010001001000000001001000
01100100111001000000001001000
10100101010101000000001001000
01000011110101000000001001000
00111100011000100000001001000
11100001100100100000001001000
10110000110010100000001001000
10000010011011100000001001000
01111010100000010000001001000
11011100010000010000001001000
10001011110000010000001001000
01001001101100010000001001000
00000111101010010000001001000
10010100001011010000001001000
01011000000110110000001001000
10000111000001110000001001000
00101111100000001000001001000
11001000111000001000001001000
10110100100001001000001001000
00000101101100101000001001000
10001010100010101000001001000
00100100000111101000001001000
01000010100110011000001001000
01000001010011011000001001000
00110011000000111000001001000
00101000110000111000001001000
10010000011000111000001001000
00000000101011111000001001000
01110010011000000100001001000
01101110000100000100001001000
10011100100100000100001001000
10001111000010000100001001000
00110101000110000100001001000
10010000011101000100001001000
01000011001011000100001001000
00001001010110100100001001000
10100000100011010100001001000
00100110100000110100001001000
01010001010000110100001001000
00100100011100001100001001000
00010001100011001100001001000
01100101000000101100001001000
10100010010000101100001001000
00110000101000101100001001000
10001000001100101100001001000
11000000000010111100001001000
00101001011100000010001001000
01010100110010000010001001000
11010001001010000010001001000
10010010110001000010001001000
00110110001001000010001001000
00011001010011000010001001000
11000110010000100010001001000
01001010101000100010001001000
01101000010010100010001001000
00100011010001100010001001000
00001100001100110010001001000
00000001011010110010001001000
01100000100001110010001001000
10100000001101001010001001000
00000111000011001010001001000
00001000011001101010001001000
00001001100001011010001001000
00000001101110000110001001000
00100000011011000110001001000
10011000000010100110001001000
10100001000000110110001001000
00101100000010001110001001000
11001010100100000001001001000
10111001000000100001001001000
00001110010100100001001001000
00001011001010100001001001000
00011000110001100001001001000
11000100001100010001001001000
00100100110010010001001001000
00010000010111010001001001000
01011000010100001001001001000
01001001001001001001001001000
00000010010010111001001001000
01010111000000000101001001000
10010010000100100101001001000
10000001100010100101001001000
00100000001110100101001001000
01110000000100010101001001000
10000000011010010101001001000
11000001000001010101001001000
00000100000101110101001001000
00100011000010001101001001000
00000000110100101101001001000
00001101000110000011001001000
01100000010101000011001001000
10110000000010010011001001000
01001100000001010011001001000
00100110010000001011001001000
01000001110000000111001001000
00000010011100000111001001000
00001000100101000111001001000
01100000001000001111001001000
10000100000100001111001001000
00011101001100000000101001000
01011010010010000000101001000
00001001111000100000101001000
00011100100010100000101001000
00010001000111100000101001000
00001010011100010000101001000
01010101000001010000101001000
00000010110011010000101001000
10000100010010110000101001000
01001100100100001000101001000
00000001110110001000101001000
10010000001110001000101001000
11100000010001001000101001000
00000011000101011000101001000
00010010100001100100101001000
00011110000000010100101001000
10001000000101010100101001000
00000111001000001100101001000
00000100100010011100101001000
10100111000000000010101001000
10100000111000000010101001000
00111000100001000010101001000
10000000100110100010101001000
01000100011000010010101001000
00000000001111010010101001000
01100001000100001010101001000
00001000101010001010101001000
00001010000000111010101001000
00110100010000000110101001000
01010000001001000110101001000
01100010000000100110101001000
10000000010010001110101001000
10001001010100000001101001000
00100110000011000001101001000
01010100010000100001101001000
01100001010000010001101001000
01110000100000001001101001000
10001100001000001001101001000
00001000000111001001101001000
11001000000010000101101001000
00001000100000110101101001000
01000010010000001101101001000
00001100110000000011101001000
01000000100100010011101001000
00010000100010000111101001000
01001110011000000000011001000
10110100001100000000011001000
00101010101100000000011001000
11000101001001000000011001000
10001000110100100000011001000
10100011000010100000011001000
00001101010001100000011001000
01010000001011100000011001000
00100000011110010000011001000
00011000100101010000011001000
10011000010001001000011001000
00000110110000101000011001000
00100010001001101000011001000
00011010000010011000011001000
10001001000000111000011001000
10010010101000000100011001000
00101000010101000100011001000
10000001010011000100011001000
01000001000101100100011001000
01010100001000010100011001000
01100000110000001100011001000
01010010000000101100011001000
00101000001000011100011001000
10011001100000000010011001000
00000101111000000010011001000
01100101000010000010011001000
00000100100101100010011001000
11000001010000010010011001000
01000010001010010010011001000
00010011000001010010011001000
10000010011000001010011001000
00000000001110101010011001000
00001011000100000110011001000
00100100001000100110011001000
00000000110000110110011001000
00110000000001001110011001000
10000100101010000001011001000
01101000000110000001011001000
00001100001101000001011001000
00010000101100100001011001000
10000000000111100001011001000
00010110010000010001011001000
01000001100000110001011001000
00001001110000001001011001000
00100001000100101001011001000
00001100000010101001011001000
00110010100000000011011001000
10000010000000110011011001000
00000000000110010111011001000
00110000110100000000111001000
01101001000001000000111001000
11000100000100100000111001000
00000101001010100000111001000
00000100010101010000111001000
01011000001000001000111001000
01100010000010001000111001000
01000000100001101000111001000
10000110000000011000111001000
10010100000001000100111001000
00000011100000100010111001000
00100001001000010010111001000
10001000000100001010111001000
00000100001001001010111001000
00001111000000000001111001000
10001000100001000001111001000
01010000000101000001111001000
00110001000000000101111001000
01000100100000000101111001000
01001000000000100011111001000
11100111000010000000000101000
10010101101010000000000101000
11010010010110000000000101000
01110011010001000000000101000
10100000111011000000000101000
00101101000111000000000101000
11001110100000100000000101000
01110001001100100000000101000
01100100100110100000000101000
10010100011001100000000101000
11000101000101100000000101000
00011000010111100000000101000
10111100000100010000000101000
00000101011110010000000101000
01001111000001010000000101000
10010011100001010000000101000
00100101110001010000000101000
00001010110100110000000101000
11001000010010110000000101000
10010100110100001000000101000
01010100000111001000000101000
11110010000000101000000101000
00011011100000101000000101000
00101000011010101000000101000
10000110000110101000000101000
00101000100101101000000101000
11101000001000011000000101000
00110101001000011000000101000
00100010010101011000000101000
01011010101000000100000101000
01101000011001000100000101000
10000100100111000100000101000
11100001010000100100000101000
00010001111000100100000101000
10000000011110100100000101000
10100001000110010100000101000
00010010000111010100000101000
10101010000000110100000101000
10001101001000001100000101000
00000111100100001100000101000
01010000011100001100000101000
10011010000010001100000101000
01001100100001001100000101000
00010000100110101100000101000
00010000101001011100000101000
00000101000011011100000101000
00110110100100000010000101000
01101001100001000010000101000
10110000010101000010000101000
01100100010011000010000101000
00111000001001100010000101000
11011010000000010010000101000
01010000100101010010000101000
00001100100001110010000101000
00000001001101110010000101000
10000010101100001010000101000
10000101010000101010000101000
01000000010110101010000101000
01000011000100011010000101000
00001010100010011010000101000
10000000000111011010000101000
00000000111000111010000101000
01100010010100000110000101000
00101010001010000110000101000
00000100010101010110000101000
00011001000000110110000101000
00010000010001101110000101000
10000011110100000001000101000
11000000101101000001000101000
00101001101000100001000101000
01000011100001100001000101000
10000001010011100001000101000
00100000111100010001000101000
10001011000010010001000101000
01100000001010110001000101000
00010010001001110001000101000
01001010110000001001000101000
00011100001010001001000101000
11000000011000101001000101000
00010001010100101001000101000
10100000010010011001000101000
01100001000011000101000101000
00100011100000010101000101000
00010000110010010101000101000
10100010000100001101000101000
01000010000000111101000101000
01000101011000000011000101000
10001100100010000011000101000
00011010010001000011000101000
10000010000101100011000101000
00000010011010010011000101000
00001001100100001011000101000
01001000000011001011000101000
00101100000000101011000101000
00110010000000011011000101000
00010011000010000111000101000
01100001011010000000100101000
00010010110101000000100101000
00000111010011000000100101000
10001100001100100000100101000
10100010001010100000100101000
00110100000101100000100101000
10001001110000001000100101000
11010000101000001000100101000
00100010111000001000100101000
01011001000100001000100101000
00001110010100001000100101000
01100100001100001000100101000
00111000110000000100100101000
01000101101000000100100101000
11001010000100000100100101000
00010100001010010100100101000
10100000010001010100100101000
00000011000100110100100101000
00000010001110001100100101000
00000100011001001100100101000
00100000010100101100100101000
00100110000000011100100101000
00010100110000100010100101000
00001011001000100010100101000
00100011010000010010100101000
10000010001001010010100101000
00010001000011010010100101000
01000101000010001010100101000
10101000000001001010100101000
00001100001000011010100101000
00001100000011000110100101000
01000000000001011110100101000
01110101000000000001100101000
10000110101000000001100101000
01001100000101000001100101000
01000010000110100001100101000
10010000010100010001100101000
00101100000010010001100101000
00000101100001001001100101000
00010000010011001001100101000
10000010010010000101100101000
00001000101001000101100101000
00000000011000110101100101000
10010100000000001101100101000
00001001000000101101100101000
10000000110001000011100101000
10001000000000110011100101000
10000011000000001011100101000
00010011011010000000010101000
10011000101001000000010101000
10100010001101000000010101000
01000001011101000000010101000
01101010000011000000010101000
01011001000001100000010101000
10100001100001100000010101000
10001010011000010000010101000
01000100110100010000010101000
00111000010010010000010101000
01010000100010110000010101000
11001000010100001000010101000
00000001000111101000010101000
00001101100000011000010101000
11000000110010000100010101000
00100110100001000100010101000
11010000000100100100010101000
01000001001010100100010101000
01100100000010010100010101000
00001001010001010100010101000
00000110001000110100010101000
00000100101010001100010101000
10000010000001011100010101000
00101000110100000010010101000
11000010010001000010010101000
10010001000010100010010101000
00100010100000110010010101000
00001011010000001010010101000
00100100000001011010010101000
01000111000000000110010101000
10100000101000000110010101000
00100000000110100110010101000
00010010010000010110010101000
11010100100000000001010101000
00000110100110000001010101000
00110100000011000001010101000
00001000110011000001010101000
01001100001000100001010101000
00010000001110010001010101000
00100001001001010001010101000
00100111000000001001010101000
00001010000101001001010101000
00000000010001111001010101000
10000001011000000101010101000
10001100000100000101010101000
00110000000000110101010101000
00000101000101000011010101000
01000000110000100011010101000
00011100000000010011010101000
00100000010001000111010101000
01010100010010000000110101000
10101000000110000000110101000
00010110000100010000110101000
00000101010000110000110101000
10010000000001110000110101000
00110000100001001000110101000
01000011000000101000110101000
01100000010000011000110101000
01100000000001100100110101000
00000000100000111100110101000
01101100000000000010110101000
00110010001000000010110101000
10000101001000000010110101000
01010000100000000110110101000
10000010000000100110110101000
10011001000000000001110101000
00001000100100010001110101000
00000000001100101001110101000
01000010000000010011110101000
01110100010100000000001101000
01001000100111000000001101000
01000010110010100000001101000
00110010000110100000001101000
00101000001101010000001101000
10000010101000110000001101000
00100011001100001000001101000
00010010101010001000001101000
11000001000110001000001101000
00110000011001001000001101000
10001100000011001000001101000
10010010000100011000001101000
00000110001001011000001101000
00111001001000000100001101000
00001000111100000100001101000
01000100001110000100001101000
11010000100001000100001101000
00001001100001100100001101000
00000110000011100100001101000
11000110000000010100001101000
00010101100000010100001101000
01001011000000001100001101000
00000100010000111100001101000
00000011010110000010001101000
10101000000100100010001101000
00001110010000010010001101000
00010000011100010010001101000
00100100000110010010001101000
10100010000010001010001101000
01000001100000101010001101000
10010001010000000110001101000
00000011001000010110001101000
10000000100100010110001101000
00101110001000000001001101000
01001100010010000001001101000
10001000001110000001001101000
00010001101001000001001101000
01010001000010100001001101000
00011001000100010001001101000
10000100100000011001001101000
00000001001000111001001101000
00100001010100000101001101000
00001010100010000101001101000
01100011000000000011001101000
10010010001000000011001101000
10001001000001000011001101000
00100100100001000011001101000
00001000101000010011001101000
10110010100000000000101101000
00101101010000000000101101000
00000100101011000000101101000
01100000101000100000101101000
10000001001100010000101101000
01100010000001010000101101000
00111000000000101000101101000
10000000000101101000101101000
00000101000101000100101101000
01001000010000100100101101000
00000000010110010100101101000
10100001000000001100101101000
01010000000010001100101101000
11000100100000000010101101000
01010000000100100010101101000
00000000010001110010101101000
11100000000100000001101101000
00010010000010010001101101000
00000001001010000101101101000
00100100000000100101101101000
00001010000100000011101101000
00011100110000000000011101000
11110000000010000000011101000
01000010101001000000011101000
00000100011100100000011101000
00001100001010010000011101000
00100000000011110000011101000
10000011100000001000011101000
01100000000101001000011101000
11001000001000000100011101000
00011010000001000100011101000
00000011010000100100011101000
00000001000100011100011101000
10100100010000000010011101000
01000100000000110010011101000
00000110000100001010011101000
00100001100010000001011101000
00101000010000100001011101000
00100010000100010001011101000
00010000010010000011011101000
00001001000100100000111101000
01000001000010010000111101000
00010101000000001000111101000
00000000110000001010111101000
10000000000010001001111101000
01100011011100000000000011000
10010001011110000000000011000
10111100001001000000000011000
00100001101111000000000011000
10001100010110100000000011000
10000001111001100000000011000
11001010000101100000000011000
00001111000011100000000011000
01011010001100010000000011000
01100110001010010000000011000
11000101000110010000000011000
00111001010000110000000011000
11001000001110001000000011000
00010100101110001000000011000
00101011000101001000000011000
00100110100100101000000011000
10110000010001101000000011000
01000010110001101000000011000
10000100100011101000000011000
00010011010100011000000011000
01100000100010111000000011000
00010111101000000100000011000
11100001100001000100000011000
01001101010000100100000011000
10100100011000010100000011000
00011010010010010100000011000
10000001110010010100000011000
00010100100011010100000011000
01001010100000110100000011000
10110000001100001100000011000
00010101000001101100000011000
01101100000000011100000011000
00110000110000011100000011000
10110010011000000010000011000
00110101001100000010000011000
11000001101100000010000011000
10001010101010000010000011000
00100100110101000010000011000
10101000010011000010000011000
00011001100001100010000011000
01000010001011100010000011000
01010100101000010010000011000
00100001010110010010000011000
00001010000111010010000011000
00001000110010110010000011000
01100100000110001010000011000
00000001011100101010000011000
11000010001000011010000011000
01100000110010000110000011000
10010100010001000110000011000
00010001001011000110000011000
00000111010000010110000011000
01010010000001010110000011000
00101000100001001110000011000
01110000000000101110000011000
00100001001000011110000011000
00101100001110000001000011000
10110010000101000001000011000
00001010110101000001000011000
00000101011101000001000011000
10001001100011000001000011000
10100101000001100001000011000
00010110100001100001000011000
10000011011000010001000011000
00000100010011110001000011000
00010011001010001001000011000
01011000100001001001000011000
00100011010000101001000011000
00000101000110101001000011000
01010000000110011001000011000
01010001011000000101000011000
10001010001100000101000011000
10100000101010000101000011000
00110001000010100101000011000
11010100000000010101000011000
01000001100010001101000011000
10000100001001001101000011000
01001000000100101101000011000
00001010000001011101000011000
11011000000100000011000011000
11000011000010000011000011000
00000010101100100011000011000
00011100000010100011000011000
01100001100000010011000011000
00001100010100001011000011000
00010000011000011011000011000
00000000100011011011000011000
00000110000000111011000011000
00000000110100010111000011000
00101000000000110111000011000
10100000010000001111000011000
00000000001110001111000011000
10100010101100000000100011000
10000110001011000000100011000
00001100100111000000100011000
01001000101001100000100011000
00001101010010010000100011000
01000010011000110000100011000
00010110011000001000100011000
10001100010001001000100011000
00010001101001001000100011000
10000010010100101000100011000
01100001000001101000100011000
10000101001000011000100011000
00100100010000111000100011000
11010010010000000100100011000
01001000011100000100100011000
00100000111001000100100011000
10001001100000100100100011000
01011000000010100100100011000
00100100000011100100100011000
10111000000000010100100011000
00100101100000010100100011000
01010100100000001100100011000
00100000000110011100100011000
01111000010000000010100011000
00000011110100000010100011000
10101100000000100010100011000
10000000011010100010100011000
01000001000110100010100011000
00000110000101100010100011000
00011010100000010010100011000
00010100000011001010100011000
00000011000010011010100011000
10000000000001111010100011000
11000000000100010110100011000
00000000010011010110100011000
00000000100010101110100011000
00010111000100000001100011000
00000001111010000001100011000
10000000010111000001100011000
11000010100000100001100011000
01100000010010100001100011000
00010000001110100001100011000
00101000010100010001100011000
01000001001100010001100011000
00011000000001110001100011000
00001110100000001001100011000
00000000011001101001100011000
11100000000000011001100011000
00010000010100001101100011000
10000100001100000011100011000
00010010001001000011100011000
00001010010000100011100011000
00100000100001100011100011000
01001000000010010011100011000
01000010000100001011100011000
01000000101000000111100011000
10001000000001000111100011000
00010001000000010111100011000
00111000110001000000010011000
01100001110000100000010011000
00110110001000100000010011000
01111000000100100000010011000
10101000001010010000010011000
00010010100110010000010011000
01000010010101010000010011000
00011001000011010000010011000
10100100100000110000010011000
00100010010010110000010011000
01001010100100001000010011000
00100010101010001000010011000
00001010010011001000010011000
00010000111000101000010011000
11010000000010101000010011000
10100011000000011000010011000
01010001001000011000010011000
00000100110010011000010011000
00000001100100111000010011000
01000100111000000100010011000
10100010010001000100010011000
10001000000111000100010011000
01010000100001100100010011000
10000101000001010100010011000
00010001010010001100010011000
01000101010100000010010011000
00101011000010000010010011000
10000010100101000010010011000
10001000001001100010010011000
11000000100010010010010011000
10000000010110001010010011000
01100010001000000110010011000
00000110000011000110010011000
00010011000000100110010011000
10010000100000001110010011000
01110011000000000001010011000
01011000010010000001010011000
01100000100011000001010011000
10010000001011000001010011000
11000001000100100001010011000
01001100100000010001010011000
10001000010001010001010011000
11000010010000001001010011000
00000110001100001001010011000
00100000010110000101010011000
00000100100101000101010011000
00000000001001110101010011000
00100000100000101101010011000
01000001001001000011010011000
00100100000100100011010011000
00010000000101010011010011000
00000011100000001011010011000
01000011001010000000110011000
00010100001101000000110011000
01100100000100010000110011000
10000000011100010000110011000
00100010001001010000110011000
00011000100010001000110011000
00000111000001001000110011000
10010001000100000100110011000
00010100010000010100110011000
00001001001000010100110011000
11010100000000000010110011000
10001000110000000010110011000
01001010000001000010110011000
00110001000001000010110011000
00100010010000001010110011000
10110000100000000001110011000
10001000000000101001110011000
00000000001010011001110011000
00000000100110000011110011000
00011000110110000000001011000
10001000101101000000001011000
00100010111000100000001011000
10010101000100100000001011000
01110100000010100000001011000
00110001001001100000001011000
00001110100100010000001011000
11001010000010010000001011000
00010010011001010000001011000
11000000110000110000001011000
10100000000110110000001011000
10000110101000001000001011000
10101100000100001000001011000
01000010011010001000001011000
01010100001001001000001011000
00100000110011001000001011000
01000100010100101000001011000
10000001010010101000001011000
01001000001000111000001011000
01000101100100000100001011000
11000100010010000100001011000
00010110010000100100001011000
00101000100010100100001011000
10000000100110001100001011000
10001001000001001100001011000
01101100100000000010001011000
10001100011000000010001011000
10000100000111000010001011000
10001011000000100010001011000
00111000000100010010001011000
10000001001001010010001011000
00001010110000001010001011000
01011000000010001010001011000
00010010001000101010001011000
00000100010001011010001011000
00010000111000000110001011000
00000000001101100110001011000
01000001000010010110001011000
10000010110010000001001011000
01100001001010000001001011000
00110000100001010001001011000
00001101000000110001001011000
00000001100001101001001011000
01101000010000000101001011000
01000100001000100101001011000
00100010000001100101001011000
00000001101000010101001011000
00010000000000111101001011000
10010100100000000011001011000
00010010000110000011001011000
00000000010010100111001011000
01100110010000000000101011000
01000001011001000000101011000
01100000100101000000101011000
10010000100011000000101011000
10011000010000100000101011000
11010000001000010000101011000
00101001000000011000101011000
00010000010010011000101011000
00010010001100000100101011000
01001100000001000100101011000
11100000000010000010101011000
00000101000100010010101011000
00000000101000110010101011000
00101000001000000110101011000
00011001100000000001101011000
01001010001000000001101011000
00100100101000000001101011000
10010010000000001001101011000
01000100000010001001101011000
10000000010000010011101011000
00011011010000000000011011000
11100000010100000000011011000
00001101100010000000011011000
00000100011011000000011011000
00110000000111000000011011000
01000000100110100000011011000
00000010100001110000011011000
10000000000011011000011011000
11000011000000000100011011000
01100000000001010100011011000
00000100000010110100011011000
00010100000100001100011011000
00000000010001101100011011000
00011100000001000010011011000
00001001001000001010011011000
00100000100100000110011011000
10000000001010000110011011000
10100110000000000001011011000
00000000010100110001011011000
10010000010000000101011011000
00000000110001000011011011000
00000100001000010011011011000
00100000000010001011011011000
00010110100000000000111011000
10000101010000000000111011000
00101010000000100000111011000
01010001000000100000111011000
01001000010000010000111011000
00000000000000011110111011000
00001101110100000000000111000
10000110010101000000000111000
00110010001011000000000111000
01011010010000100000000111000
00110001100100010000000111000
00010111000010010000000111000
10101001000001010000000111000
10010000010011010000000111000
11000011000000110000000111000
00010100010100110000000111000
10000100011010001000000111000
00110000010110001000000111000
00011001010001001000000111000
01000001100101001000000111000
10011000000100101000000111000
10000010110000011000000111000
00001001000110011000000111000
00100100101100000100000111000
11010001000010000100000111000
00001001101010000100000111000
00001010000110100100000111000
10010010001000010100000111000
11000100000100001100000111000
01001000010010001100000111000
01000000101000101100000111000
10100000001110000010000111000
01000100001101000010000111000
10000100101000100010000111000
00100011000100100010000111000
00000000100111100010000111000
11010000010000001010000111000
00001110000001001010000111000
00101100010000000110000111000
00001001000101000110000111000
10100000000001100110000111000
10010000111000000001000111000
00001011001001000001000111000
00100110000010100001000111000
10001100001000010001000111000
01001101000000001001000111000
00010010100100001001000111000
00000000110010101001000111000
00011000100000100101000111000
01000000100001010101000111000
00101000001000001101000111000
10100010100000000011000111000
01010000100010000011000111000
00001001010010000011000111000
01001010000000000111000111000
10000101000000000111000111000
10001111000000000000100111000
01110010000100000000100111000
00001010110010000000100111000
00101000010001100000100111000
00010001011000010000100111000
00000110100000110000100111000
11000010000010001000100111000
00000001001010101000100111000
01000000100110000100100111000
00110000001000100100100111000
00000000001101010100100111000
00010011000000001100100111000
10000000100001001100100111000
10010001100000000010100111000
01000000110000010010100111000
00000000010101001010100111000
00011100010000000001100111000
00100001000000110001100111000
00000110000001000101100111000
10000000000100100101100111000
00010000000000101011100111000
00001110101000000000010111000
11001100000010000000010111000
10100000011000100000010111000
00000011100010100000010111000
01110100000000001000010111000
00100000001100011000010111000
00010010000000111000010111000
00000011001100000100010111000
00011000000100010100010111000
00000000011010010100010111000
00000000110100001100010111000
00100000000011001100010111000
10000001000000101100010111000
10111000000000000010010111000
00100100100010000010010111000
01000010000110000010010111000
10000110000000010010010111000
01001001000000010010010111000
01000100010001000001010111000
00010001001000100001010111000
00000000101001001001010111000
11100000000000000101010111000
00000000011100000011010111000
00101001100000000000110111000
10000000101010000000110111000
00000000000110110000110111000
00100000000101000001110111000
00000001010000001001110111000
00010000000010000101110111000
10100011010000000000001111000
01111000000001000000001111000
11000000001100100000001111000
00010000011010100000001111000
00001100001001100000001111000
00000001010101100000001111000
00000100111000010000001111000
10001000010100010000001111000
00000001100011010000001111000
01100010100000001000001111000
00000000001111001000001111000
00011100000000011000001111000
00000001011000001100001111000
01010101000000000010001111000
00010000100001001010001111000
00000000000100111010001111000
11000001100000000001001111000
01000110000100000001001111000
00101000100100000001001111000
00110001000000001001001111000
00001010000000101001001111000
00000011101000000000101111000
10000100000001010000101111000
00100010000010000100101111000
00010000010001000100101111000
00000100010010000010101111000
10000000001000001010101111000
00000001000000100110101111000
00000000000011100001101111000
00100010000001000010011111000
00001001000000000101011111000
01000100001000000000111111000
01010111011100000000000000100
01101011101010000000000000100
10010011111001000000000000100
11110000011101000000000000100
11001100010111000000000000100
00011001110111000000000000100
10110100010110100000000000100
10101110000011100000000000100
00101110110010010000000000100
11100001010110010000000000100
11000111001001010000000000100
10100100110101010000000000100
11010001011010001000000000100
01111001000110001000000000100
01011111000001001000000000100
10100101101001001000000000100
10000110110011001000000000100
11000111010000101000000000100
00000111100110101000000000100
10000001010111101000000000100
00011011011000011000000000100
10100010111000011000000000100
00010101110100011000000000100
00110000011110011000000000100
01000110010101011000000000100
10001000011011011000000000100
00111100010000111000000000100
10010101001000111000000000100
10100001100010111000000000100
01001001001010111000000000100
11101110010000000100000000100
10110101001010000100000000100
00110101110001000100000000100
00101110100101000100000000100
10011100100011000100000000100
01111001001000100100000000100
00110001100110100100000000100
00101010010110100100000000100
10000011100011100100000000100
11110000101000001100000000100
00111000110010001100000000100
01000000110111001100000000100
11010100000010101100000000100
01100010100010101100000000100
00010010011010101100000000100
01101001100000011100000000100
00011100101000011100000000100
00000100110010111100000000100
01011011010010000010000000100
10110110100001000010000000100
01001011001101000010000000100
11000000111011000010000000100
10001010100111000010000000100
10011011100000100010000000100
11001100101000100010000000100
01010010110100100010000000100
00000101111010100010000000100
10101001000110100010000000100
10000111000101100010000000100
01100000010111100010000000100
01110110001000010010000000100
00100011011010010010000000100
00001011110001010010000000100
01001100011001010010000000100
10000100100110110010000000100
00000000111101110010000000100
11100001100100001010000000100
10111010000010001010000000100
01011100100010001010000000100
10001101010010001010000000100
00110100010101001010000000100
10001000011100101010000000100
00100010110001101010000000100
00110001100001011010000000100
00001001100100111010000000100
01010000000110111010000000100
11000100110100000110000000100
01111100000001000110000000100
01010011100001000110000000100
00100101000111000110000000100
11000010000110100110000000100
00100001011001100110000000100
10010000100101100110000000100
10101000101000010110000000100
10011100000100010110000000100
01000010011100010110000000100
10100110000010010110000000100
01110000100000110110000000100
01000100000101110110000000100
11001001001000001110000000100
00100011101000001110000000100
00010001010110001110000000100
01000100001010011110000000100
10001000000010111110000000100
00011101011001000001000000100
01000110111001000001000000100
10101011000101000001000000100
01010001101101000001000000100
00010111110000100001000000100
11100000101100100001000000100
00110010101010100001000000100
00001010001111100001000000100
11011100100000010001000000100
10010011001100010001000000100
01110010100001010001000000100
01010100010100110001000000100
10011010000010110001000000100
01000000110011110001000000100
11110010010000001001000000100
11001001110000001001000000100
00101001101100001001000000100
11001110000010001001000000100
01100100110010001001000000100
00100010011101001001000000100
00001101000111001001000000100
10000100011010101001000000100
01000000111100011001000000100
00110100000011011001000000100
01000101100000111001000000100
00001010101000111001000000100
00110000100100111001000000100
10000010010100111001000000100
10111001100000000101000000100
10011110001000000101000000100
11100011001000000101000000100
10010101010100000101000000100
01011100000110000101000000100
01100010000111000101000000100
10100001010010100101000000100
01001110000001100101000000100
00011001010010010101000000100
00000101001011010101000000100
00101100100000110101000000100
10010000101000110101000000100
00100010001100110101000000100
00010000000111110101000000100
00010010100011001101000000100
01011000100000101101000000100
00100101001000101101000000100
00000011000010111101000000100
10110000011010000011000000100
10010010010101000011000000100
01100110010000100011000000100
00011000101100100011000000100
01100001100010100011000000100
00100100100101100011000000100
11000010110000010011000000100
01011010000100010011000000100
00001001001110010011000000100
01100001000101010011000000100
00010000101011010011000000100
01000001011000110011000000100
00000110001010110011000000100
01010101010000001011000000100
01000011001010001011000000100
01101000001000101011000000100
10010000100010101011000000100
00010010010010011011000000100
10000110000001011011000000100
11011000010000000111000000100
10001011000010000111000000100
00101000001101000111000000100
00010011001000100111000000100
00000010110010100111000000100
10000001000100110111000000100
11010101101000000000100000100
11110010100100000000100000100
01010110110010000000100000100
10001011110010000000100000100
11101000101001000000100000100
00001111101001000000100000100
10100100101010100000100000100
01010101010001100000100000100
10001100100101100000100000100
00010010010111100000100000100
11010010011000010000100000100
00110110010100010000100000100
01110001001100010000100000100
10111100000010010000100000100
00100101011001010000100000100
01011000010101010000100000100
10010000101101010000100000100
10010001010100110000100000100
10100010000110110000100000100
00001000110110110000100000100
00010011100001110000100000100
00001001001101110000100000100
01101010110000001000100000100
00110011010010001000100000100
11000100001110001000100000100
11100010001000101000100000100
11001000100100011000100000100
00001100011100011000100000100
00000101101010011000100000100
10011001000001011000100000100
00100000110011011000100000100
10011011000100000100100000100
11100100000011000100100000100
00111010000011000100100000100
01001101100000100100100000100
10010110000001100100100000100
00001001010011100100100000100
01101010001000010100100000100
10011000011000001100100000100
10100001010100001100100000100
00100100001101001100100000100
01100100010000101100100000100
00001011001000101100100000100
00010010000110011100100000100
10000000001100111100100000100
01001000000001111100100000100
10101100010100000010100000100
10010000110110000010100000100
01110010010001000010100000100
01010001001010100010100000100
10000101001100010010100000100
01001010100000110010100000100
00101100001000110010100000100
00110000000101110010100000100
01001101000100001010100000100
00101001100010001010100000100
00011010100001001010100000100
11000000010101001010100000100
11011000000000101010100000100
01000000110010101010100000100
01010000101000011010100000100
01101000010010000110100000100
00001110000110000110100000100
01100000100101000110100000100
10000000111000100110100000100
01000001010100100110100000100
10000010100100010110100000100
00000110001001010110100000100
00100010010000110110100000100
00010100110000001110100000100
00101000000100101110100000100
10100110010010000001100000100
11000010101010000001100000100
00011010100110000001100000100
11001010000100100001100000100
00101011000010010001100000100
01000011010001010001100000100
10001100001001010001100000100
00000110000111010001100000100
00000100101100110001100000100
11010000000001110001100000100
01001100101000001001100000100
10001000010110001001100000100
00001110010001001001100000100
10000001100011001001100000100
01000100000101101001100000100
00010111000000011001100000100
10010000110000011001100000100
00011000001010011001100000100
00101000000101011001100000100
00101000110100000101100000100
00000111000100100101100000100
10001000100010100101100000100
01000001001001100101100000100
00110001000000110101100000100
10010000000101001101100000100
01000110100100000011100000100
01001000110001000011100000100
00100011001001000011100000100
00111010000000100011100000100
11001001000000010011100000100
10001010001000001011100000100
01100100001000000111100000100
01010010000010000111100000100
00001101000001000111100000100
01110111000010000000010000100
10101000110110000000010000100
11110001100001000000010000100
01101001011001000000010000100
01011010100101000000010000100
10110010010011000000010000100
10101001101000100000010000100
01110000110010100000010000100
01011000001110100000010000100
10010100110001100000010000100
11000010001101100000010000100
00001100011011100000010000100
00101111000100010000010000100
11100000101010010000010000100
00001010101110010000010000100
01000000011111010000010000100
10100100001100110000010000100
01010010010001110000010000100
11011100010000001000010000100
00000111011010001000010000100
00010000111101001000010000100
01100100001011001000010000100
00110101100000101000010000100
01001011100000101000010000100
10010010101000101000010000100
11000101000010011000010000100
11000000110001011000010000100
00001001010001111000010000100
01011010011000000100010000100
11101001000010000100010000100
00001111100010000100010000100
01010001010011000100010000100
10000100001111000100010000100
10000110010010100100010000100
00111000010001100100010000100
00010011110000010100010000100
01010100100100010100010000100
00101000011100010100010000100
01001101000001010100010000100
00001010010011010100010000100
00110110000000110100010000100
11100100000100001100010000100
10011000100100001100010000100
10000001011000101100010000100
00001010000100111100010000100
00010000100001111100010000100
01010100010110000010010000100
10100000101101000010010000100
11000001000111000010010000100
00001011011000100010010000100
10011000010010100010010000100
00010001101001100010010000100
01100101010000010010010000100
10001110001000010010010000100
00110010100100010010010000100
00000001110010011010010000100
00011000000101011010010000100
11000000001000111010010000100
00101100110000000110010000100
01000110101000000110010000100
00010101011000000110010000100
01101010000100000110010000100
10110000010100000110010000100
10000011001100000110010000100
10000000011010010110010000100
00000001010101010110010000100
00010000001100110110010000100
10010001000000011110010000100
10011011010000000001010000100
10100110100000100001010000100
11001000011000100001010000100
10001100000110100001010000100
10110000001001100001010000100
10100001011000010001010000100
10000101000101010001010000100
01101101000000001001010000100
00101010010000101001010000100
00010110000010101001010000100
00000000110110101001010000100
00001100100010011001010000100
00010000011000111001010000100
01000011010100000101010000100
01010000101010000101010000100
00100000011011000101010000100
00001000001010110101010000100
00100001110000001101010000100
00000010001110001101010000100
00000111000001001101010000100
01000000010001101101010000100
00011010001010000011010000100
00000101100110000011010000100
00010100000001110011010000100
10000001101000001011010000100
01000001000100101011010000100
00001000100001101011010000100
00110000100001000111010000100
11000100000000100111010000100
00010100000100001111010000100
00100000000000111111010000100
01000011111000000000110000100
10000110100110000000110000100
01100010010100100000110000100
00100011100010100000110000100
01000000101011100000110000100
10100000100001110000110000100
10000010011100001000110000100
01000101100001001000110000100
10100000000111001000110000100
00001001000110101000110000100
10000011100000011000110000100
00001010001001011000110000100
00100111001000000100110000100
00001000111010000100110000100
01100000001110000100110000100
00011100000101000100110000100
11000001010000010100110000100
11000000001001001100110000100
00100001000010011100110000100
10111000100000000010110000100
01010011000100000010110000100
00100001010011000010110000100
00110100010000100010110000100
01000001001001010010110000100
00000110000100110010110000100
01001000011000001010110000100
10010100000001001010110000100
00000000001110011010110000100
00010010100000100110110000100
00001000001001100110110000100
01011000000000010110110000100
00000100100010010110110000100
00110000101100000001110000100
01010110000001000001110000100
00001101001000100001110000100
01000001010010100001110000100
00001001100001010001110000100
00000001001101001001110000100
00000110110000000101110000100
10010100000010000101110000100
00100100000001100101110000100
10001001000000001101110000100
01000010001000100011110000100
01000100000010001011110000100
01000001100000000111110000100
01101101110000000000001000100
10111100101000000000001000100
11101010000110000000001000100
10100101100110000000001000100
00111110010001000000001000100
11100011010001000000001000100
00111001010010100000001000100
00101011001001100000001000100
01000101100101100000001000100
10000000101111100000001000100
11001010101000010000001000100
00011101000011010000001000100
10010010100011010000001000100
01100111000000110000001000100
10001001100001110000001000100
01000010000111110000001000100
01010100111000001000001000100
10001100110100001000001000100
10010001101100001000001000100
00011011100010001000001000100
00101000111001001000001000100
01010001010101001000001000100
00000110101101001000001000100
01001000101100101000001000100
10011000001010101000001000100
00100010001110101000001000100
11100000100001101000001000100
01000010011001101000001000100
10010110010000011000001000100
10110110000100000100001000100
00001101011010000100001000100
11010000100110000100001000100
10011100010000100100001000100
00001010110100010100001000100
01011000001100010100001000100
00010001011001010100001000100
11000010010000110100001000100
00010101000100110100001000100
00101110001000001100001000100
00000011011100001100001000100
01100001010010001100001000100
01001010100001001100001000100
00110000000111001100001000100
10000000101010011100001000100
00001000011000111100001000100
00000110000001111100001000100
11010101000100000010001000100
00101111000010000010001000100
01000001110110000010001000100
01100001001011000010001000100
10000011010010100010001000100
00010011010100010010001000100
00110001001000110010001000100
01110010100000001010001000100
01000110000110001010001000100
10100100000011001010001000100
00001000001111001010001000100
10000000010110011010001000100
01101000000001011010001000100
00010100101100000110001000100
10001000110001000110001000100
00000010010101100110001000100
01000000010011010110001000100
00011010000100001110001000100
00000100011001001110001000100
00110100000000101110001000100
00000000100110101110001000100
11100100010100000001001000100
10101001001010000001001000100
10010100001100100001001000100
11110000000010100001001000100
00100100010011100001001000100
11010001010000010001001000100
00010100011010010001001000100
00100010010110010001001000100
00000011101001010001001000100
00111000000001101001001000100
01001100000100011001001000100
10001000011100000101001000100
01100101000001000101001000100
00011000001011000101001000100
01000010001010100101001000100
00001100010001010101001000100
11101000000000001101001000100
10000010010001001101001000100
01010000000010011101001000100
01001001101000000011001000100
00010001110001000011001000100
00000101001101000011001000100
00110010000011000011001000100
10100010001000100011001000100
00101000010100001011001000100
11000001000001001011001000100
00100011000100000111001000100
10000100100000010111001000100
00100000001010010111001000100
00110000100011100000101000100
00111000011000010000101000100
01001110000001010000101000100
11000100100000110000101000100
00000010101010110000101000100
00010010110100001000101000100
10000111000001001000101000100
00101101000000101000101000100
10100000010010101000101000100
00001001110000011000101000100
00010100100001011000101000100
00100000001001111000101000100
10100000101100000100101000100
11001001000001000100101000100
01010011000000100100101000100
00011000000110100100101000100
10010100001000010100101000100
01110000000001010100101000100
00000000100101110100101000100
01100010000100001100101000100
00100001100001001100101000100
00010000010001101100101000100
10000010001110000010101000100
10000100101001000010101000100
00011001000101000010101000100
00000001101100100010101000100
00000100000111100010101000100
10100001010000010010101000100
00101000000110010010101000100
00000001100011010010101000100
01000010110000000110101000100
10110000000010000110101000100
10010110100000000001101000100
00010001101010000001101000100
11000000100101000001101000100
00001010100001100001101000100
10000001010001100001101000100
01101000100000010001101000100
01000001000100110001101000100
00100100011000001001101000100
00000101100100001001101000100
00000010001101000101101000100
00101000001000100101101000100
00000000010010110101101000100
00001010000010001101101000100
00001001010010000011101000100
10101000000001000011101000100
01001000000100000111101000100
00001001101101000000011000100
01001110000100100000011000100
11000001010100100000011000100
00100000111100100000011000100
00101100100010100000011000100
11000010100010100000011000100
10100101000001100000011000100
01101000010010010000011000100
01100010001001010000011000100
00100000100111010000011000100
10010011000000110000011000100
00110010011000001000011000100
01000101001100001000011000100
10001100001001001000011000100
00101010000011001000011000100
00010001000110011000011000100
10110000000001011000011000100
00000100101000111000011000100
01100100011000000100011000100
00000000110011100100011000100
00010010000101010100011000100
00010110100000001100011000100
01000001000000111100011000100
11000100010001000010011000100
00111000001001000010011000100
10100000000010110010011000100
00011001010000001010011000100
00010000101010001010011000100
01001000000010101010011000100
00100001100010000110011000100
10001010000000100110011000100
10100000001000001110011000100
00000010000010011110011000100
10000110011000000001011000100
01001000100011000001011000100
01100001001000100001011000100
00110001100000010001011000100
11000010000100010001011000100
10000000010011010001011000100
10000011000010001001011000100
00001001001000011001011000100
00000101101000000101011000100
10010000000000101101011000100
10110100000000000011011000100
10001001000100000011011000100
01010000100100000011011000100
00101010000000010011011000100
01000001000010010011011000100
01111010000000000000111000100
00110100000110000000111000100
00010011010001000000111000100
10011000000001100000111000100
00000110001001100000111000100
01010100010000010000111000100
01000000101100010000111000100
00001000010101001000111000100
10000000100100101000111000100
10001000000010011000111000100
10010001100000000100111000100
00000101010000100100111000100
00000000001010101100111000100
01001100100000000010111000100
00000110010000001010111000100
00000000010110000110111000100
00100010001010000001111000100
00010000110000100001111000100
10000000001000110001111000100
00011100000000001001111000100
00100001000000001011111000100
11100010110010000000000100100
10011100001110000000000100100
11001010001011000000000100100
11010000111000100000000100100
00100011111000100000000100100
01101101000100100000000100100
10110010001100100000000100100
01000001001111100000000100100
01011110010000010000000100100
10110101010000010000000100100
10101001001100010000000100100
01010101100001010000000100100
10011000110001010000000100100
00000100111011010000000100100
01001000011100110000000100100
00100001100101110000000100100
10101111000000001000000100100
01111100001000001000000100100
01000111101000001000000100100
00100110110100001000000100100
00010011100101001000000100100
00101100010011001000000100100
01010001100010101000000100100
01011000000101101000000100100
10010011000010011000000100100
00101000101010011000000100100
11000010000001111000000100100
10010111100000000100000100100
01100110001100000100000100100
00010010110110000100000100100
01000111000011000100000100100
11011010000000100100000100100
10010000010011100100000100100
10010000011100010100000100100
10110000100010010100000100100
11000001001010010100000100100
10001010000110010100000100100
01000100010110010100000100100
00001010100001110100000100100
10001001100010001100000100100
10000110001010001100000100100
01001000001110001100000100100
00100011010001001100000100100
00100000101001101100000100100
00000010000111101100000100100
01100000000011011100000100100
00011100110100000010000100100
00000110101110000010000100100
00101101001001000010000100100
00011110000011000010000100100
00001000110011100010000100100
00001011000010110010000100100
00000101011100001010000100100
01010000001011001010000100100
00111000100000101010000100100
00000011001001101010000100100
00011101000000011010000100100
01000100010000111010000100100
00110110010000000110000100100
00000010111001000110000100100
01001000010101000110000100100
11100000001000100110000100100
00010001100100010110000100100
00000001110000101110000100100
00010010000001011110000100100
10000100111100000001000100100
01110001001010000001000100100
00100111000110000001000100100
00111010001001000001000100100
01101000100101000001000100100
10100100001011000001000100100
01001011001000100001000100100
10011001000100100001000100100
10000001101010100001000100100
00001100101001100001000100100
00000010110101010001000100100
01001100000011010001000100100
10000000001101110001000100100
00010100010110001001000100100
00000000101111001001000100100
10100010000010101001000100100
11000000100010011001000100100
11000000010100100101000100100
00000100001110100101000100100
00010001100001100101000100100
10010100000001010101000100100
00000110100000101101000100100
11010001100000000011000100100
11000010001100000011000100100
01000010010011000011000100100
10001110000000100011000100100
10011000001000010011000100100
10100001000010010011000100100
00101000000100110011000100100
00110000001100001011000100100
00000000010101101011000100100
10100000110000000111000100100
00000110000101000111000100100
01000000001001010111000100100
00000101000010001111000100100
01100111010000000000100100100
11001100100010000000100100100
00010101011010000000100100100
00000101100111000000100100100
00001110001010100000100100100
00111001100000010000100100100
01001001010010010000100100100
01000010100011010000100100100
10000000010111010000100100100
01110000010100001000100100100
10010010001001001000100100100
00001000011001101000100100100
10101000010000011000100100100
01000000001101011000100100100
01100000100000111000100100100
00010000010010111000100100100
00101100011000000100100100100
00100100100100100100100100100
00000010011010010100100100100
10000001100001010100100100100
00000001001011001100100100100
01000100111000000010100100100
00111000001010000010100100100
10010001000001100010100100100
01100100000001010010100100100
10100000101000001010100100100
00000110000010011010100100100
10101010000000000110100100100
01010100000100000110100100100
00000100010001100110100100100
00100001001000010110100100100
00010100110001000001100100100
10100000011000100001100100100
00100010101000010001100100100
00000001011100010001100100100
00000110010000110001100100100
11001000000001001001100100100
00110100000000101001100100100
10010001001000000101100100100
01010000010000010101100100100
10100000000100010101100100100
00010110001000000011100100100
00001010000001010011100100100
00100010010000001011100100100
10111000011000000000010100100
10001001010011000000010100100
00100011001011000000010100100
00100110010001100000010100100
10001100100100010000010100100
00000110011100010000010100100
00110000010101010000010100100
01101010000000110000010100100
00000110100010110000010100100
00010001000011110000010100100
01000011000110001000010100100
10000100010100101000010100100
01110001000000011000010100100
00011010100000011000010100100
10000001110100000100010100100
01100000110001000100010100100
00001011000101000100010100100
10001000001100100100010100100
01010100000001100100010100100
00100101100000010100010100100
01001001010000001100010100100
00010001000100101100010100100
00010000001010011100010100100
11001011000000000010010100100
10010100101000000010010100100
10100010000110000010010100100
00010010000101100010010100100
00100100001010010010010100100
00010000110000110010010100100
01000000110100001010010100100
10100001000000101010010100100
00000000011001011010010100100
10001100000010000110010100100
01000000010010100110010100100
11000000100000010110010100100
00101000000001010110010100100
11000100010010000001010100100
00000001111001000001010100100
01001000101000010001010100100
00010101001000001001010100100
00001000011100001001010100100
10010000010001001001010100100
01000010010000011001010100100
00000001100100011001010100100
00100010100010000101010100100
11000001000001000101010100100
01110010000000000011010100100
00101000010010000011010100100
00000000001010101011010100100
10010101000100000000110100100
00110100001001000000110100100
01000100010101000000110100100
00101000100011000000110100100
00001010100100100000110100100
10000000111000010000110100100
00000111000001010000110100100
00001100110000001000110100100
01010010000000001100110100100
00000000100110001100110100100
11100000010000000010110100100
10010000000010010010110100100
00000000100101010010110100100
00001001000001001010110100100
10100001100000000001110100100
01001001000100000001110100100
10010010000000100001110100100
01000100100000100001110100100
00000110000100001001110100100
00000101010000000011110100100
11011000010100000000001100100
10000111010100000000001100100
00110101001100000000001100100
01000110011010000000001100100
11000001100011000000001100100
01110000100100100000001100100
00010100101010100000001100100
00101000000111100000001100100
01001011000100010000001100100
10000100011000110000001100100
00100000110010110000001100100
01000000101001110000001100100
10000000011101001000001100100
00001110010000101000001100100
00111000000100011000001100100
00010011001010000100001100100
01001100001000100100001100100
10000001000110100100001100100
10100010001000010100001100100
00101001000010010100001100100
01000100100010001100001100100
00001101000001001100001100100
10000100000100011100001100100
10001010011000000010001100100
01110000010010000010001100100
00010000100111000010001100100
10100100100000100010001100100
01011000000000110010001100100
00010000011000101010001100100
00101100000100000110001100100
10100001000001000110001100100
00100010000010100110001100100
01010001000000001110001100100
01001110100000000001001100100
00010010101100000001001100100
10110000100001000001001100100
00010010010010100001001100100
00000101110000010001001100100
10010000000110010001001100100
01100000101000001001001100100
00100001000101001001001100100
00001001100000101001001100100
00000010001010011001001100100
01000001001100000101001100100
00000000010111000101001100100
10001000000000110101001100100
00000011100010000011001100100
10000000100100001011001100100
01000100010000000111001100100
00010000000100100111001100100
00001010010110000000101100100
10100100010001000000101100100
01010010000101000000101100100
00010100010100100000101100100
01000000010011100000101100100
00011001001000001000101100100
00100010100010001000101100100
00000110101000000100101100100
10000000110010000100101100100
00010100000011000100101100100
00010101100000000010101100100
01000110000000100010101100100
00101000010000100010101100100
00110010000000010010101100100
10001000100000010010101100100
10001011000000000001101100100
01000001000010001001101100100
00000000010001011001101100100
00100100000010000011101100100
00011110001000000000011100100
00010000011110000000011100100
11101000000001000000011100100
00100011000100100000011100100
01100100000100010000011100100
00000001101010010000011100100
00001101000000110000011100100
00010100000101001000011100100
10000000000011101000011100100
01000011100000000100011100100
10100000010000100100011100100
00000000110000011100011100100
00000100110010000010011100100
00100000100001001010011100100
00011000100000000110011100100
11010000001000000001011100100
00110000000010001001011100100
00010001010000000101011100100
00000010001000000111011100100
10000100001010000000111100100
10000010100001000000111100100
10000001010000001000111100100
01000000000001000110111100100
00001000001001000001111100100
11000010111100000000000010100
01111100010010000000000010100
10110000101011000000000010100
00100011010111000000000010100
00100110011100100000000010100
01000011011010100000000010100
00111000001101100000000010100
00011010100011100000000010100
01010010101010010000000010100
01001001101001010000000010100
01100100000111010000000010100
10000001100111010000000010100
10110000011000110000000010100
00001101011000110000000010100
00101001000011110000000010100
00001111110000001000000010100
11100011000010001000000010100
10011010000101001000000010100
01100100011000011000000010100
00001110000011011000000010100
10010100111000000100000010100
01010110000101000100000010100
11001000110000100100000010100
10101010001000100100000010100
00000110101100010100000010100
11000001000001110100000010100
01101000010100001100000010100
10010001100001001100000010100
00100011000100101100000010100
00010100100100101100000010100
00001101000010101100000010100
11011000000000011100000010100
01000101000100011100000010100
01100100101010000010000010100
00010001101110000010000010100
00001010011110000010000010100
01101010000011000010000010100
00001101100011000010000010100
01011000011000100010000010100
00110011000010100010000010100
10010101000010010010000010100
01000010100101010010000010100
00000110110000110010000010100
00001010001001110010000010100
00110000111000001010000010100
10000110010100001010000010100
01100001010000101010000010100
01000110000001101010000010100
00101000010010011010000010100
10010000001001011010000010100
10000011000000111010000010100
00100010110100000110000010100
00001000000111100110000010100
10000100001000110110000010100
10101100000000001110000010100
00010000100010011110000010100
01100001111000000001000010100
10010001010011000001000010100
00101000110010100001000010100
00011001001010100001000010100
00001100110100010001000010100
00000111010010010001000010100
00111000000110010001000010100
00100000101101010001000010100
11000010000011010001000010100
10100100100100001001000010100
10010000011100001001000010100
01000001010110001001000010100
00110011000001001001000010100
10010100000001101001000010100
01001000000011101001000010100
10001101000000011001000010100
10000000110101000101000010100
00011010000100100101000010100
00101010010000010101000010100
01001000000101010101000010100
01110100000000001101000010100
01001011000000001101000010100
01000000001000111101000010100
00001110101000000011000010100
10100001100001000011000010100
00000011010100100011000010100
00100000001110100011000010100
00000100011001100011000010100
11000000000101100011000010100
00011001100000010011000010100
00000000010111010011000010100
00000100001100011011000010100
10000010011000000111000010100
01010000001100000111000010100
00010100000011000111000010100
11100000000000010111000010100
01001110011000000000100010100
10100011011000000000100010100
01100100110100000000100010100
01001001001110000000100010100
00010111000011000000100010100
00110001110000100000100010100
01110000000110100000100010100
10000000110011100000100010100
00000010011101010000100010100
11001000001000110000100010100
00101100000110001000100010100
11000001000100101000100010100
00000110010010101000100010100
01010001000010011000100010100
11000100000001011000100010100
10001101010000000100100010100
01000010001100100100100010100
00010000101010100100100010100
00010001000101100100100010100
10100000110000010100100010100
00001010100100001100100010100
10000100100010001100100010100
01000010010000011100100010100
10110100001000000010100010100
00000001111001000010100010100
10100010100000100010100010100
00011100000001100010100010100
00011000001100010010100010100
01100000000100011010100010100
00000000011000111010100010100
11000011000000000110100010100
00000100010100010110100010100
00001000100001010110100010100
00000001000010110110100010100
00000001001100001110100010100
01010000000001001110100010100
11010100000100000001100010100
00000011101100000001100010100
01111000000001000001100010100
00001000101011000001100010100
10000010001001100001100010100
00100000010101100001100010100
00001100000010110001100010100
00000001000001111001100010100
00010101100000000101100010100
00100000000011010101100010100
00000010100000110101100010100
10100000001000001101100010100
00000000000110101101100010100
00101000011000000011100010100
00000100110010000011100010100
00010000100101000011100010100
01000001000011000011100010100
10000000101000010011100010100
10000001010000001011100010100
00110000000010001011100010100
10010000000000100111100010100
00000110000000001111100010100
00110001011010000000010010100
00101110001001000000010010100
01000001110101000000010010100
01000110010011000000010010100
00010101001100100000010010100
11001100000001100000010010100
00101001110000010000010010100
01111000001000010000010010100
10001100010010010000010010100
10001000001101010000010010100
10000000110100110000010010100
01000001000110110000010010100
00100010000101110000010010100
10001011001000001000010010100
00001100100101001000010010100
10101000000100101000010010100
01010001000001101000010010100
00110010000010011000010010100
00100001001000111000010010100
00011001101000000100010010100
00000100110110000100010010100
10100001000101000100010010100
10110000100000100100010010100
01100000001001100100010010100
10010000010001010100010010100
11000010010000100010010010100
00100001100100100010010010100
00000011000011010010010010100
11010000000100001010010010100
10001000010001001010010010100
01000000100011001010010010100
01000101000010000110010010100
00011010000001000110010010100
00000011010000001110010010100
00000100000001011110010010100
11001000100100000001010010100
11000001001010000001010010100
10000010010110000001010010100
00110100000101000001010010100
00100101000010100001010010100
00000100111000001001010010100
10011000000010001001010010100
10100100010000000101010010100
01010010000000010101010010100
00000100000100110101010010100
00010111000000000011010010100
01001001010000000011010010100
10010000110000000011010010100
00100100100000010011010010100
10001000000000110011010010100
11011001000000000000110010100
00111000010100000000110010100
00110010100001000000110010100
00101000001010100000110010100
00010001100100010000110010100
00000100110001010000110010100
10010100000000110000110010100
00000101010100001000110010100
00000000011011001000110010100
01010100001000000100110010100
00100010010010000100110010100
00001000000110010100110010100
10000010000000101100110010100
00101101000000000010110010100
00000100101000100010110010100
00000000000101101010110010100
11100000000000100001110010100
01010000010000001001110010100
00001010001000000101110010100
00000001010001000101110010100
00100000000100000111110010100
00011011001100000000001010100
00101000101110000000001010100
10010100100101000000001010100
01000100110010100000001010100
10000011001010010000001010100
00010110000110010000001010100
00110100001001010000001010100
00101000010100110000001010100
01000100001100110000001010100
01001001011000001000001010100
10100110000000101000001010100
00010011010000101000001010100
00010000101001101000001010100
10101000001000011000001010100
10000001010001011000001010100
10010000000100111000001010100
01000111001000000100001010100
01110010000010000100001010100
10100010100001000100001010100
00001100001101000100001010100
00001110100000100100001010100
00100100000110100100001010100
00100001100100010100001010100
00010010001000110100001010100
00100100110000001100001010100
00100101010100000010001010100
00010010110010000010001010100
01001000100001100010001010100
10011010000000010010001010100
00000101101000010010001010100
00000001000101110010001010100
00010101000001001010001010100
01010000010000011010001010100
00111000010000000110001010100
10000001000010001110001010100
00111010100000000001001010100
11000100101000000001001010100
01010000000111000001001010100
00010001100100100001001010100
10100000100000110001001010100
00000010010001110001001010100
01000100010001001001001010100
10000001001000101001001010100
00000110100000011001001010100
00100001000010011001001010100
00000110010100000101001010100
00001001100001000101001010100
00000000011010001101001010100
00011100000100000011001010100
00001000100010001011001010100
00100000001001001011001010100
01000010000001000111001010100
10001000011010000000101010100
00101001010001000000101010100
01000010101001000000101010100
01100000011000100000101010100
00000001001011100000101010100
10100100000100010000101010100
00011000100010010000101010100
01011000000100001000101010100
00010010001010001000101010100
01100000000011001000101010100
01100001100000000010101010100
10000101000000100010101010100
00010010000100100010101010100
00101010000000001010101010100
10010000100000001010101010100
00100111000000000001101010100
00000000001110010001101010100
10000001000100000101101010100
00000100000001010011101010100
01100010100100000000011010100
11010100000010000000011010100
10100000011001000000011010100
00011000010011000000011010100
00000010001111000000011010100
00000100010101100000011010100
11000001100000010000011010100
00000000011010110000011010100
00000010010100011000011010100
00001001010100000100011010100
00110000001100000100011010100
00000011000010100100011010100
00011100000000010100011010100
10100011000000000010011010100
01010001001000000010011010100
10001000101000000010011010100
01000110000000010010011010100
00010000100001010010011010100
00000011110000000001011010100
00000100000110001001011010100
01000000100000101001011010100
00101000000010000101011010100
00000000000011100011011010100
10001110000000000000111010100
00000101000010010000111010100
00000000001001010100111010100
00001000000100100001111010100
00100000010000010001111010100
00000010000001001001111010100
01010101000110000000000110100
01001100110001000000000110100
11010100001001000000000110100
11000011000101000000000110100
10010001101000010000000110100
00000101010101010000000110100
01000001110000110000000110100
00010000100110110000000110100
10100100000001110000000110100
10001001010100001000000110100
01100000100110001000000110100
10000101000011001000000110100
00110000001010101000000110100
00000110000100111000000110100
10000000101110000100000110100
01101001000001000100000110100
01110000010000100100000110100
00000101101000100100000110100
00010110000010100100000110100
01000000100101100100000110100
01100010100000010100000110100
10000110010000010100000110100
00000011001001010100000110100
00001001000100110100000110100
00101010000010001100000110100
11000110100000000010000110100
10100010001001000010000110100
10010100000100100010000110100
11000001000010100010000110100
00100100010010100010000110100
00001000111000010010000110100
10100000100100010010000110100
00001001001010001010000110100
01000000001100101010000110100
01000001000001011010000110100
10011001000000000110000110100
00110000000110000110000110100
00000000010011001110000110100
00001100011010000001000110100
10000010110000100001000110100
00001010100010010001000110100
00010101000000110001000110100
00100110001000001001000110100
11001000001000000101000110100
00100000011100000101000110100
01000000110010000101000110100
00010010010000001101000110100
00001100000100001101000110100
01100101000000000011000110100
00110000000001010011000110100
00000000010000110111000110100
10001010001100000000100110100
00100001101010000000100110100
00110000010011000000100110100
01010010100000100000100110100
00100000001100110000100110100
11000000110000001000100110100
00000110100001001000100110100
00001000100010101000100110100
00100101000000011000100110100
10100001000000100100100110100
10000010010010000010100110100
01001000001001000010100110100
00000011100000010010100110100
00000100001010000110100110100
10101100000000000001100110100
00110001000100000001100110100
01000110000010000001100110100
10010000100010000001100110100
01000000100100010001100110100
00000001001000100011100110100
00010110100100000000010110100
11100000001100000000010110100
00011011000000100000010110100
01000100001010100000010110100
00001000010110100000010110100
10000001001001100000010110100
10100010100000001000010110100
00001100001000011000010110100
00000000000111011000010110100
00000001100011000100010110100
00100000000010110100010110100
11000000000010001100010110100
00001000000001101100010110100
01101000100000000010010110100
00100100000100001010010110100
00000000001101000110010110100
00001101100000000001010110100
00101010000100000001010110100
10000110000001000001010110100
01010000100001000001010110100
10010000000100000101010110100
00011100000010000000110110100
00010010010000010000110110100
01000001001000001000110110100
00100000010000101000110110100
00000001000110000010110110100
01000000000000110010110110100
00001000010000000110110110100
00000000000000011101110110100
00011001110000000000001110100
01100000010101000000001110100
10111000000000100000001110100
00000011100001100000001110100
11001100000000010000001110100
00000010111000001000001110100
00000001001100011000001110100
00100010000001011000001110100
01000000000010111000001110100
01000000011000010100001110100
00000100100001010100001110100
00010100001000001100001110100
00000000010100101100001110100
10001000000110000010001110100
00000110010001000010001110100
00000001010010010010001110100
11100000000000001010001110100
01010011000000000001001110100
00100001010000100001001110100
00000000001001100101001110100
01000000001010000011001110100
00000010000100010011001110100
00000100000000101011001110100
01110100000000000000101110100
01001001000000100000101110100
10000000101000100000101110100
10010010000000000100101110100
00101000100000000100101110100
00000000011100000010101110100
00010010000000001010011110100
10001000010000000001011110100
01000000100010000000111110100
10100001111100000000000001100
01001000111101000000000001100
01010100011011000000000001100
11011100000100100000000001100
01100101010010100000000001100
01000010101110100000000001100
10000010110101100000000001100
00010101100011100000000001100
00011011100100010000000001100
00110100101010010000000001100
11100010100000110000000001100
00101101010100001000000001100
10001100101010001000000001100
01110000110001001000000001100
10110001000101001000000001100
11010000001100011000000001100
00100111000010011000000001100
00001101001001011000000001100
01000010101001011000000001100
00011010000001111000000001100
10010011010010000100000001100
01100100010101000100000001100
00011010010101000100000001100
10000101110000100100000001100
11001000001010100100000001100
00100011001010100100000001100
01010010000011100100000001100
11001000010100010100000001100
00011000100010110100000001100
00001001111000001100000001100
10100010000011001100000001100
10110100000000011100000001100
10001010001000011100000001100
11000011010100000010000001100
00100110000110100010000001100
00010110010001100010000001100
01010001000101100010000001100
01101001001000010010000001100
00100100011100010010000001100
01000110100010010010000001100
00101100000011010010000001100
10000010001100110010000001100
10010000000011110010000001100
00100001001110001010000001100
00010100101001001010000001100
11001100000000011010000001100
10010010100000011010000001100
00011001001100000110000001100
01000001011010000110000001100
01010100001000100110000001100
00001010100100100110000001100
10100000100010100110000001100
00111010000000010110000001100
01010000100100001110000001100
10010000001010001110000001100
10000000010001011110000001100
10011000110100000001000001100
01100010110100000001000001100
11001001001100000001000001100
01000111000101000001000001100
10010010011000100001000001100
00001110100010100001000001100
11000100001001100001000001100
00100001000111100001000001100
10100010001001010001000001100
01011000001000110001000001100
00001000100101110001000001100
00111010000100001001000001100
10000000111001001001000001100
00000110001011001001000001100
00000101010001101001000001100
00010001101000011001000001100
00101001000000111001000001100
00000000111110000101000001100
10110000010001000101000001100
10101000000010010101000001100
10000110000000110101000001100
01100001000100001101000001100
10000000100100011101000001100
10101100001000000011000001100
00000011111000000011000001100
11010100000010000011000001100
00100000110011000011000001100
01000000001111000011000001100
00010001010010100011000001100
00001111000000001011000001100
01100000010000011011000001100
00000000001001111011000001100
00011000000001100111000001100
00000010000011010111000001100
00000001100001001111000001100
01000000000010101111000001100
10010100010101000000100001100
11001001010000100000100001100
00000111011000100000100001100
00010000111100100000100001100
00011011000010100000100001100
11010000100010100000100001100
01000110100001100000100001100
01000101010100010000100001100
00101000101100010000100001100
11000010000101010000100001100
10001000100011010000100001100
01000001101100001000100001100
00010000001011101000100001100
01111000000000011000100001100
10000001101010000100100001100
00001001100101000100100001100
00010000110011000100100001100
00101110000000100100100001100
00100100010010010100100001100
00100010100001010100100001100
01010000000100110100100001100
00101000010001001100100001100
00000101000000111100100001100
00011001110000000010100001100
01100011000010000010100001100
00000010101101000010100001100
10100000001011000010100001100
00001000010111000010100001100
01000000011001100010100001100
10000100011000001010100001100
00100000110100001010100001100
00001100000010101010100001100
00010111000000000110100001100
00000000001110100110100001100
00001000011000010110100001100
11100000000000001110100001100
01101100010000000001100001100
00000011010110000001100001100
01100001100001000001100001100
00011100000011000001100001100
10100010100000001001100001100
00000010011000011001100001100
10000100000010011001100001100
00010100011000000101100001100
11000000001000010101100001100
00000000010101010101100001100
00001000001100001101100001100
00010001000010001101100001100
00000010000001101101100001100
01010000010100000011100001100
00000101001010000011100001100
00001001000100100011100001100
10000010000010100011100001100
00100010000100010011100001100
01000100000000110011100001100
00100100000001001011100001100
00001000100000011011100001100
00100001010000000111100001100
00010110111000000000010001100
00101101001010000000010001100
01010001011000100000010001100
10001001000101100000010001100
10010010010100010000010001100
01101000100001010000010001100
00000110100101010000010001100
00000101010011010000010001100
10001010110000001000010001100
01100001100010001000010001100
00011000011010001000010001100
00011001100001001000010001100
11000100100000101000010001100
01001000001001101000010001100
01001001000100011000010001100
01001100010010000100010001100
10001000011001000100010001100
01010000001101000100010001100
00100010110000100100010001100
00001100101000100100010001100
01110000010000010100010001100
00100010000110010100010001100
00100100001001010100010001100
01000011001000001100010001100
00000100110001001100010001100
01010101100000000010010001100
10101001010000000010010001100
00000111001001000010010001100
10000100001010100010010001100
10001000000110010010010001100
00100010010001010010010001100
00001000101100001010010001100
00010011000010001010010001100
00000000010100111010010001100
01100001000001000110010001100
00000000100111000110010001100
00001001100000010110010001100
01000010000000110110010001100
10000001110010000001010001100
01010010000110000001010001100
11000000010101000001010001100
00110000010100100001010001100
00000010010011100001010001100
10010100001000010001010001100
00000100110000110001010001100
11000000000010110001010001100
01101000001000000101010001100
00010101000000100101010001100
01001010100000000011010001100
00100010001000001011010001100
00000000011000100111010001100
01001010001100000000110001100
10010001000011000000110001100
00000101100100100000110001100
00001110000010010000110001100
01010100000100001000110001100
00100010000000111000110001100
00110100100000000100110001100
00001011010000000100110001100
00000010001011000100110001100
10000100000100010100110001100
00011100001000000010110001100
01000000010010010010110001100
00010001000000110010110001100
10000000100010001010110001100
11000011000000000001110001100
00101010000001000001110001100
00000100101001000001110001100
00100101000000010001110001100
01010000100000010001110001100
00001000000010000111110001100
10101100010010000000001001100
10100010101010000000001001100
10011001000110000000001001100
10001110001000100000001001100
00110010001100010000001001100
11000001001000110000001001100
00101010000010110000001001100
01000100010001110000001001100
11010010000010001000001001100
00001011010001001000001001100
11000100000101001000001001100
10000001001011001000001001100
00100001011000101000001001100
00001100100001101000001001100
01010000100000111000001001100
00100111010000000100001001100
00001010001110000100001001100
10000011000101000100001001100
01101000000011000100001001100
00000101001001100100001001100
00001000101001010100001001100
11000001100000001100001001100
00101000100100001100001001100
00000010110010001100001001100
00010010001001001100001001100
00100001100101000010001001100
00011000010100100010001001100
01001000110000010010001001100
10110000010000001010001001100
01000000011100001010001001100
10000001000100101010001001100
00011000001000011010001001100
00000100100100011010001001100
00001110000001000110001001100
00010001100000100110001001100
00110000111000000001001001100
10000101100001000001001001100
01000011010000100001001001100
01000100000110100001001001100
10100001000100010001001001100
00001001100010010001001001100
00010001000001110001001001100
01100010000001001001001001100
01000000011001000101001001100
01001010000000010101001001100
01111000000000000011001001100
01000110001000000011001001100
00100101000000100011001001100
10001000100000100011001001100
10000001001000000111001001100
10101001100000000000101001100
01100000110010000000101001100
00101100001001000000101001100
10100010000001100000101001100
01001000000101100000101001100
10000000011001010000101001100
00010010010000110000101001100
00110110000000001000101001100
01000100001000101000101001100
00000000000110111000101001100
01100001001000000100101001100
00010001010100000100101001100
10000010000010010100101001100
11001010000000000010101001100
01000100000010000110101001100
00000000000101001110101001100
10010000010010000001101001100
00100000100100100001101001100
00001000010000101001101001100
00000011100000000101101001100
00000010010001000011101001100
00010111000100000000011001100
11000000001110000000011001100
01110100000001000000011001100
00000011100011000000011001100
00000001110100010000011001100
00001100010000011000011001100
00000000001101011000011001100
10111000000000000100011001100
00000010011000010100011001100
01000000100010010100011001100
10000000000001110100011001100
10000000010100001100011001100
00001001000010001100011001100
10000110100000000010011001100
01000010000101000010011001100
00000000010011001010011001100
11001100000000000001011001100
10010010000001000001011001100
00100001010001000001011001100
01010001000000001001011001100
00100100100000001001011001100
00001000100110000000111001100
00110000001000100000111001100
11100000000000010000111001100
00000010000100100100111001100
10000000010000100010111001100
00001000000001010010111001100
00000000101000000110111001100
00000000011100000001111001100
01011000110010000000000101100
10000011001110000000000101100
00001110011001000000000101100
10111000000011000000000101100
01000110010100100000000101100
10001000100110100000000101100
00110010110000010000000101100
00011001001010010000000101100
01110000001001010000000101100
10000110000011010000000101100
00010111010000001000000101100
01100010001010001000000101100
01100101000001001000000101100
11000000010011001000000101100
00001001001100101000000101100
11010100010000000100000101100
01010011000100000100000101100
00110000011010000100000101100
00100001001101000100000101100
01000000101011000100000101100
00111000000100100100000101100
10000010001001100100000101100
01000010010001010100000101100
01000100100000110100000101100
00100100000110001100000101100
10110001001000000010000101100
01001100001010000010000101100
10100010010000100010000101100
00100000101100100010000101100
01001010000001100010000101100
00001001010100010010000101100
00110100000000110010000101100
01101000000100001010000101100
10000100100000001110000101100
00001000001001001110000101100
10110110000000000001000101100
01010100001100000001000101100
01000101100010000001000101100
01010000010001100001000101100
00001010001100010001000101100
00000000010110110001000101100
10001100010000001001000101100
01000000100100101001000101100
00100000100001011001000101100
00000111001000000101000101100
00001001000110000101000101100
00101100000001000101000101100
00010000001000101101000101100
11100000000001000011000101100
10000100000100010011000101100
00010000110000001011000101100
00000010000110001011000101100
01000011001001000000100101100
10100000100101000000100101100
10100100001000010000100101100
00110000000110010000100101100
10000001000010110000100101100
00010100100010001000100101100
10001010000000101000100101100
00000010100100011000100101100
00000010100010100100100101100
00001000000010011100100101100
00001110100000000010100101100
10010010000100000010100101100
00100101000100000010100101100
01001001000000000110100101100
00110000000001000110100101100
01011010000000000001100101100
00001001010001000001100101100
00000000001011010001100101100
01000000001000001011100101100
11000001101000000000010101100
01100000010110000000010101100
00001000001111000000010101100
10101100000000100000010101100
00000000111010100000010101100
00010100000110100000010101100
01000100011000001000010101100
00010010001100001000010101100
00000010100001101000010101100
10100011000000000100010101100
00000000010101100100010101100
00000000101100010100010101100
00011100000000001100010101100
00000011100100000010010101100
10000001000001010010010101100
00001000001000110010010101100
01010000000000101010010101100
00111000100000000001010101100
00001010000000100101010101100
00000000010010001101010101100
00010000001001000011010101100
00000000100010010011010101100
01000000000100000111010101100
01100010100000000000110101100
10000110010000000000110101100
00110001010000000000110101100
10001000100000000100110101100
00000101000010000100110101100
00000000000011100010110101100
00001101101000000000001101100
11100000011000000000001101100
00010110100001000000001101100
00100010010011000000001101100
10001000010001100000001101100
00010000001101100000001101100
01100001100000010000001101100
00000011000010101000001101100
00010000000011011000001101100
10100000000000111000001101100
00011000010000010100001101100
00000000001010110100001101100
01000000000001101100001101100
00011011000000000010001101100
01010000101000000010001101100
10000101000010000010001101100
00101000100010000010001101100
00100100001000001010001101100
00011100000000100001001101100
10000010010000010001001101100
01000000000101010001001101100
00000100100100000101001101100
00000000000000011111001101100
11010001000000000000101101100
01001000001000010000101101100
00000000011010001000101101100
00000010001000100001101101100
00010000000100001001101101100
10000000000001000101101101100
00110000000100000010011101100
10000001000000100001011101100
00000100100000010000111101100
10111011000000000000000011100
01110110100000000000000011100
11001101100000000000000011100
00011100011100000000000011100
00000010111011000000000011100
00000001110110100000000011100
00000011001101100000000011100
11100000000011100000000011100
00100101000100110000000011100
00001000001110110000000011100
10010000110010001000000011100
00000100010111001000000011100
10100000010100011000000011100
00000001011010011000000011100
00010100000010111000000011100
01000000000101111000000011100
01001010001001000100000011100
00010000011001100100000011100
01100000001100010100000011100
10000000001011010100000011100
00000010010100110100000011100
00001100000001110100000011100
11000000011000001100000011100
00000000101101001100000011100
00011000000011001100000011100
00100000010010101100000011100
00000011100000011100000011100
11100100010000000010000011100
00010110001010000010000011100
10000000011101000010000011100
01000011100000100010000011100
00100010101000010010000011100
01110000000010010010000011100
00011000010001010010000011100
10100000001000101010000011100
00000001000011101010000011100
00011100100000000110000011100
00000011000110000110000011100
00001000000100011110000011100
11110000001000000001000011100
00100011100010000001000011100
00011001000101000001000011100
01000000011100100001000011100
00011110000000010001000011100
00000001110001010001000011100
10000011000100001001000011100
10101000000001001001000011100
00001100001000101001000011100
11000000000110000101000011100
00000000100011100101000011100
00000100010000011101000011100
11101000000100000000100011100
00100000011110000000100011100
10000011100001000000100011100
00001100110000100000100011100
01100000010001010000100011100
00000010000011110000100011100
00011101000000001000100011100
00000010101000101000100011100
01000001110000000100100011100
00010100000110000100100011100
11000100000000100100100011100
00010000001000011100100011100
01101010010000000000010011100
01001000101010000000010011100
10100100000110000000010011100
00100101100001000000010011100
10011000100000010000010011100
00110000100100001000010011100
00001110000100000100010011100
10000010100010000100010011100
00101001000000100100010011100
00101000000101000010010011100
00001010000000101010010011100
11001000000000000110010011100
00010100100010000001010011100
10000000101000100001010011100
00001000110000000101010011100
10000100000000001011010011100
00100011000100000000110011100
00100000100010010000110011100
00100100001000001000110011100
10000010001000000010110011100
00000110000000100001110011100
10100101001000000000001011100
11010000010001000000001011100
00100110000101000000001011100
10010010100000100000001011100
00010101010000010000001011100
10000100100010010000001011100
01000011000001010000001011100
01001110000000001000001011100
10001010010000000100001011100
10000001110000000010001011100
10000010000001001010001011100
10010000000100000110001011100
10000100010000100001001011100
01100100000000010001001011100
00000101000010000101001011100
01000001000100000011001011100
01000010000110000000101011100
00011010000001000000101011100
00000110001000010000101011100
00010001000010000010101011100
01010000000000000101101011100
00000100101100000000011011100
01000001010010000000011011100
01000010001000100000011011100
10001000000010100000011011100
01010000000100010000011011100
10010000001000001000011011100
00000101000000101000011011100
00010001000001000100011011100
00100010000000001100011011100
00000100010000000110011011100
00000010000010010001011011100
10000000000101000000111011100
11010000100100000000000111100
01001011000010000000000111100
10010001010000100000000111100
01101000001000100000000111100
01000101001000010000000111100
00011000101000001000000111100
01010010000001001000000111100
00100001100000101000000111100
00110101000000000100000111100
00100001010001000010000111100
00001101000000100010000111100
00010001000100001010000111100
01000010101000000001000111100
01001000010000010001000111100
01000001000000100101000111100
00001000100001000011000111100
01010000001010000000100111100
00010000100001010000100111100
10110000000000001000100111100
00101000000000010010100111100
00100000110000000001100111100
00001001011000000000010111100
10000000110001000000010111100
10000010000100100000010111100
00110000000001100000010111100
00100100010000010000010111100
00001010000001010000010111100
00000110000010001000010111100
01000000100000011000010111100
10000100001000000100010111100
00000000100000100110010111100
00100000001010000001010111100
00001000000100001000110111100
00010010010100000000001111100
00100001000110000000001111100
00100000101001000000001111100
01000100000011000000001111100
00001000100000110000001111100
00101000010000001000001111100
01001000000100000100001111100
00010000100010000100001111100
10000001000000010100001111100
01000000010000100010001111100
00010000001000010001001111100
00000001000001001000101111100
00000000000000000011111111100
11000111110010000000000000010
01011111001010000000000000010
11101101000110000000000000010
11110100110001000000000000010
01110011101001000000000000010
00111101100101000000000000010
10001010011111000000000000010
10011110110000100000000000010
11111010001000100000000000010
10101011100100100000000000010
00110000111110100000000000010
01000101011101100000000000010
00111111010000010000000000010
10100111101000010000000000010
11110110000100010000000000010
11111000100010010000000000010
01011000011110010000000000010
11001011100001010000000000010
11000000111101010000000000010
01011101100000110000000000010
00001001111100110000000000010
00001011010011110000000000010
10100000101011110000000000010
01010100000111110000000000010
11111001010000001000000000010
10011101101000001000000000010
11010011100100001000000000010
00111110100010001000000000010
00000110111110001000000000010
11101110000001001000000000010
00101100011101001000000000010
01100111100000101000000000010
01100010011100101000000000010
00111000010011101000000000010
00000101101011101000000000010
11000010000111101000000000010
10010001000011111000000000010
01101011110000000100000000010
11101100101000000100000000010
01011110100100000100000000010
10110011100010000100000000010
10100001011110000100000000010
10011111000001000100000000010
00010011011101000100000000010
11110101000000100100000000010
10010100011100100100000000010
01100001010011100100000000010
10001100001011100100000000010
00010010100111100100000000010
00100110000011110100000000010
01001000100011101100000000010
01010010011000011100000000010
10000100110100011100000000010
00101001001100011100000000010
11000001010010011100000000010
00000111001010011100000000010
01001100000110011100000000010
00110100010001011100000000010
01100000101001011100000000010
00010001100101011100000000010
00001010110000111100000000010
10011000001000111100000000010
10100010000100111100000000010
01110100011010000010000000010
10100010111010000010000000010
10010110100110000010000000010
11101000001011000010000000010
11101000110000100010000000010
01001010001110100010000000010
00000110110011100010000000010
00011101001100010010000000010
10100100010110010010000000010
01110101000001010010000000010
00110000111001010010000000010
11000010010011010010000000010
00010001010111010010000000010
00010111000010110010000000010
01100010100010110010000000010
10000001110001110010000000010
01000011001001110010000000010
01101010101000001010000000010
00001011011001001010000000010
10000100101101001010000000010
01000101000111001010000000010
00100110001010101010000000010
10011000000110101010000000010
00010100011001101010000000010
00100101011000011010000000010
10000011100010011010000000010
01001000100101011010000000010
00010001101000111010000000010
00101000001001111010000000010
01011101010000000110000000010
01100000111100000110000000010
11001000010110000110000000010
00101100001110000110000000010
10000111100000100110000000010
01001000011001100110000000010
01111000001000010110000000010
00010110101000010110000000010
01010010000110010110000000010
10100001000101010110000000010
00000010110101010110000000010
10010000100011010110000000010
00000101010100110110000000010
00011000101010001110000000010
10000010001110001110000000010
00001101001000101110000000010
10000000110010101110000000010
01100000000110101110000000010
01010100000000111110000000010
11100110001010000001000000010
01011011010001000001000000010
10111000001101000001000000010
11000011001101000001000000010
00100101010111000001000000010
11100100000101100001000000010
00010011001011100001000000010
00111100101000010001000000010
10100010011100010001000000010
01010011100010010001000000010
01100100011001010001000000010
10010100010101010001000000010
00100100001110110001000000010
00011100110100001001000000010
11010000011001001001000000010
10100011000011001001000000010
00011001100011001001000000010
10111000100000101001000000010
10001010001100101001000000010
01000010101010101001000000010
00100001100110101001000000010
01100001001001101001000000010
00001000111001101001000000010
10101100000100011001000000010
00011011000100011001000000010
00010000111010011001000000010
00101001010001011001000000010
11000000110000111001000000010
00000011011000111001000000010
01001010000001111001000000010
10100111000100000101000000010
01001100010011000101000000010
10010001000111000101000000010
01010010010100100101000000010
00000101101100100101000000010
00011000001110100101000000010
00110000110001100101000000010
00010100100110010101000000010
00001110000101010101000000010
01000001010101010101000000010
10100000010011010101000000010
01000010001011010101000000010
10010000101100001101000000010
00001010100110001101000000010
01000011100001001101000000010
00100110010000101101000000010
10000100000110101101000000010
00111000000010011101000000010
01100011011000000011000000010
01001111000100000011000000010
01010100101100000011000000010
11011000100001000011000000010
00110110010001000011000000010
01100100100011000011000000010
00000001101111000011000000010
00111000011000100011000000010
00011010100010100011000000010
01000001010110100011000000010
00101010000101100011000000010
10000110000100110011000000010
10100101100000001011000000010
00110001010100001011000000010
00101000110010001011000000010
01110010000000101011000000010
01001100010000101011000000010
10100000010001101011000000010
01000110100000011011000000010
11000000001100011011000000010
00001100000011011011000000010
00110010100100000111000000010
00000101110001000111000000010
01010001001001000111000000010
00011000010101000111000000010
11000000100100100111000000010
10100010000010100111000000010
10110100000000010111000000010
00010011010000010111000000010
00001000100001110111000000010
10000100011000001111000000010
10010010000001001111000000010
00000011000100101111000000010
11110001000101000000100000010
00101101101000100000100000010
11001100010100100000100000010
01100001110100100000100000010
11110000010010100000100000010
10010000111001100000100000010
00001001100111100000100000010
11010001110000010000100000010
00101001011010010000100000010
00010010110110010000100000010
00001100010111010000100000010
10001010001010110000100000010
01001000110001110000100000010
00110100001001110000100000010
10011110000100001000100000010
11000001011100001000100000010
00101011100001001000100000010
10010000010111001000100000010
01011000011000101000100000010
10110000001100101000100000010
00011010010001011000100000010
00010101010000111000100000010
00100000111000111000100000010
11000000001001111000100000010
00100001000101111000100000010
00011110011000000100100000010
11001110000010000100100000010
01000101010110000100100000010
10000010110011000100100000010
00100011000111000100100000010
01101000001100100100100000010
10100000100110100100100000010
00000110001110100100100000010
00001110100001100100100000010
11000001100001100100100000010
01001010010100010100100000010
10010001001010010100100000010
00000111010001010100100000010
01010000010011010100100000010
00100011100000110100100000010
11010100010000001100100000010
00001101110000001100100000010
01100010001010001100100000010
00000001101110001100100000010
00001010001101001100100000010
10000100101000101100100000010
00100101000010101100100000010
10001100000001011100100000010
10011010101000000010100000010
10001101011000000010100000010
11000010110100000010100000010
10110101000010000010100000010
01001100100110000010100000010
01010100010101000010100000010
01010000101011000010100000010
11001001000010100010100000010
00000011011010100010100000010
00010101100001100010100000010
10000010001101100010100000010
01101011000000010010100000010
01000110001100010010100000010
11000100100001010010100000010
10011000000101010010100000010
01100000000111010010100000010
01010001000100110010100000010
01000101101000001010100000010
10000110010010001010100000010
00001011000110001010100000010
00010100001110001010100000010
10100001001001001010100000010
01100000100001101010100000010
00101000010100011010100000010
00100100100010011010100000010
00000010101001011010100000010
00101000101001000110100000010
10001001100000010110100000010
10100000011000010110100000010
00011000000010110110100000010
01101100000000001110100000010
00000110100100001110100000010
00010001000011001110100000010
00110101110000000001100000010
00111010010100000001100000010
10100001101100000001100000010
10001100001110000001100000010
00001111000011000001100000010
00100000111011000001100000010
01101110000000100001100000010
10011001001000100001100000010
10000101010010100001100000010
10110010000001100001100000010
00000010110101100001100000010
10001011010000010001100000010
01100010010010010001100000010
11000001000011010001100000010
00010010101000110001100000010
00001100011000110001100000010
00101000100100110001100000010
01010001010010001001100000010
11011000000000011001100000010
00001001101000011001100000010
00000110000010111001100000010
11010010100000000101100000010
10001000111000000101100000010
10101001000010000101100000010
00110100001010000101100000010
10000110001001000101100000010
11000000001010100101100000010
01010000001100010101100000010
00000001110010010101100000010
01001001000000110101100000010
00110011000000001101100000010
01100000010100001101100000010
00010100000001101101100000010
00000110101010000011100000010
00010011000101000011100000010
00001001110000100011100000010
01100000101000010011100000010
01010100000010010011100000010
10000000100110010011100000010
00000101001001010011100000010
10010000010000110011100000010
10100010000100001011100000010
01001000001010001011100000010
00111000000001001011100000010
01000010010001001011100000010
00010000100100101011100000010
11000001010000000111100000010
00001010010010000111100000010
00100100000101000111100000010
10001100000000100111100000010
00100001001000100111100000010
01001011100110000000010000010
10101101001001000000010000010
00001111010101000000010000010
10100010110101000000010000010
01000100111011000000010000010
01000011110001100000010000010
00101100000111100000010000010
11110000011000010000010000010
00100011001101010000010000010
10110100000011010000010000010
00001110100011010000010000010
10110010100000110000010000010
10001010010100110000010000010
00010100110010110000010000010
00011001000110110000010000010
00000101100101110000010000010
10010000001101110000010000010
01001110110000001000010000010
00100110010011001000010000010
11000001001011001000010000010
00101001011000101000010000010
01010100010100101000010000010
10100000010110101000010000010
00110000101001101000010000010
00110010010100011000010000010
10011000010010011000010000010
00011101000001011000010000010
01001000101000111000010000010
01000010010010111000010000010
11110000100100000100010000010
00001010111100000100010000010
00111101000010000100010000010
01100010011001000100010000010
01000001101101000100010000010
01000000110110100100010000010
10101100010000010100010000010
11000010110000010100010000010
00110000001110010100010000010
10000100101001010100010000010
00010011001000110100010000010
00001100001100110100010000010
10001001000001110100010000010
01110000010010001100010000010
11001000010001001100010000010
00000101011001001100010000010
00000010101011001100010000010
00001001000111001100010000010
10100000100010011100010000010
10111001000100000010010000010
10000110011100000010010000010
01101110000010000010010000010
10000011101001000010010000010
10010001011000100010010000010
11000011000100100010010000010
00001101100010100010010000010
00110001100010010010010000010
00000100001111010010010000010
01010000100001110010010000010
11010010010000001010010000010
10110100001000001010010000010
00000011110100001010010000010
00001100011010001010010000010
01011001000000101010010000010
00101000100100101010010000010
00000001010011101010010000010
01010100100010000110010000010
00100011001010000110010000010
00001000110011000110010000010
00100001110000100110010000010
10000010010001100110010000010
00010001000101100110010000010
00011000100100010110010000010
10000101000010010110010000010
01000100010001010110010000010
00101010000000110110010000010
01001000001100001110010000010
00000100100001101110010000010
00100100000100011110010000010
00000000011000111110010000010
10011010100100000001010000010
01100010101100000001010000010
00110011000110000001010000010
00110001011001000001010000010
01101001000101000001010000010
10001000101011000001010000010
01000110000111000001010000010
01010001101000100001010000010
00100010011010100001010000010
01101000001010010001010000010
10000100011010010001010000010
00100000110110010001010000010
00010010010011010001010000010
10010101000000110001010000010
01000000011100110001010000010
11100100010000001001010000010
11001000000110001001010000010
00001111000000101001010000010
01000101001000011001010000010
00000010100100111001010000010
00000000001011111001010000010
01001101100000000101010000010
11010100001000000101010000010
01000001011010000101010000010
00100001100011000101010000010
00101000101000100101010000010
00001010000011100101010000010
11100000000000110101010000010
00000010010101001101010000010
00010000100010101101010000010
10000110000000011101010000010
11001001001000000011010000010
10000100110000100011010000010
01100100001000100011010000010
10000000001110100011010000010
10010010001000010011010000010
00100001000100110011010000010
00000110001001001011010000010
00000001100001011011010000010
01011010000000000111010000010
10000000010100010111010000010
00001001010000001111010000010
01110010100010000000110000010
01101000010110000000110000010
10000000111110000000110000010
01000111001001000000110000010
00011100001011000000110000010
11000010101000100000110000010
00100001001110100000110000010
10000110000011100000110000010
10000001010101010000110000010
00011110000000110000110000010
01110001001000001000110000010
00100100110100001000110000010
00010111000010001000110000010
00101000101010001000110000010
00011000100101001000110000010
01010010000001101000110000010
00000000011101101000110000010
01001001010000011000110000010
10001000001100011000110000010
01010000000110011000110000010
00000110000101011000110000010
10100101100000000100110000010
01011000110000000100110000010
11001001000100000100110000010
10010010010100000100110000010
00010100100100100100110000010
10100000001001100100110000010
00101000000101010100110000010
10000000010010110100110000010
10111000000000001100110000010
00010000001001011100110000010
01100101000100000010110000010
00110000001101000010110000010
00000010010111000010110000010
00110011000000100010110000010
01000110010000100010110000010
00011000011000010010110000010
10000100001000110010110000010
00010000110010001010110000010
10001010000001001010110000010
10000001100000101010110000010
00000010000010101110110000010
10010001100010000001110000010
01100000010001100001110000010
00100110001000010001110000010
01000000100010110001110000010
01010100100000001001110000010
00011010001000001001110000010
10000101000001001001110000010
10000010010000101001110000010
01001000001001000101110000010
00000100000011010101110000010
00000100001100001101110000010
10010100000100000011110000010
11000010000010000011110000010
01000000100101000011110000010
00001001000010010011110000010
00000111000000000111110000010
00110000010000000111110000010
00100111110001000000001000010
11000011011000100000001000010
00010101111000100000001000010
11010100100100100000001000010
00100011101010100000001000010
00110010001101100000001000010
10010100010011100000001000010
11101010010000010000001000010
00000111011100010000001000010
10011100100001010000001000010
00100010011011010000001000010
00100010110100110000001000010
10100001001100110000001000010
11101000001100001000001000010
11001011000010001000001000010
01000101011010001000001000010
00001100110011001000001000010
00011010001011001000001000010
10000001110100101000001000010
00010010110010101000001000010
01001000010110101000001000010
11011000000001101000001000010
00010111000001101000001000010
11010100001000011000001000010
01100011001000011000001000010
00001001100110011000001000010
00010100010110011000001000010
10001000010101011000001000010
01010010000100111000001000010
01000100100010111000001000010
00110111001000000100001000010
00111000011010000100001000010
10000100101110000100001000010
11000000011011000100001000010
10001010000110100100001000010
10010001001001100100001000010
01100000100101100100001000010
10101000001001010100001000010
01100100001000110100001000010
00010000101100110100001000010
00000100110001110100001000010
00000011000101110100001000010
10001001011000001100001000010
00100110000110001100001000010
01001100001001001100001000010
00100001001011001100001000010
00011100100000101100001000010
11000010000001011100001000010
01100011000110000010001000010
10101011000001000010001000010
10100100011001000010001000010
01000010011101000010001000010
10000000110111000010001000010
00110001100100100010001000010
00011100000101100010001000010
01010001000011100010001000010
11010010100000010010001000010
01100100110000010010001000010
00101110001000010010001000010
01001001011000010010001000010
00011010010010010010001000010
11000000000110110010001000010
00011101000010001010001000010
01000000111000101010001000010
01000000001011011010001000010
10000100010000111010001000010
10010010011000000110001000010
10101000100100000110001000010
00011001100001000110001000010
10000110000101000110001000010
00001110010000100110001000010
00101001000010100110001000010
00000000011110100110001000010
11001100000000010110001000010
00100100101000001110001000010
01000100010100001110001000010
00101000010001001110001000010
00010001010000101110001000010
00001000000100111110001000010
11001100110000000001001000010
01010001011100000001001000010
01100001110010000001001000010
01001000101110000001001000010
10110101000001000001001000010
00010110100011000001001000010
01000011100100100001001000010
10000010101010010001001000010
00111010000001010001001000010
10000001100101010001001000010
00001000110010110001001000010
01000001001010110001001000010
00000110001001110001001000010
10001010100001001001001000010
00101010000010101001001000010
00010000010101101001001000010
00001110010000011001001000010
10000101000010011001001000010
01010000100001011001001000010
00110000001000111001001000010
01101001001000000101001000010
00000011111000000101001000010
11011000000100000101001000010
00101100100010000101001000010
10000110010010000101001000010
00010100001101000101001000010
00000000101011100101001000010
00100100010100010101001000010
00010010000010110101001000010
10010000010000011101001000010
00000000001110011101001000010
10110000110000000011001000010
10001001100010000011001000010
00110001001010000011001000010
10001000010100100011001000010
00000001011001100011001000010
00001100001100001011001000010
01010000000110001011001000010
01000010100010000111001000010
00001010001001000111001000010
01000101000000100111001000010
00000001000011010111001000010
01001111010000000000101000010
10100011010100000000101000010
00101010100110000000101000010
10001001110001000000101000010
10000001001111000000101000010
10100100110000100000101000010
10001000101100100000101000010
00110001010001100000101000010
01000110000101100000101000010
00110110100000010000101000010
01111000000100010000101000010
10000110000110010000101000010
00100000101101010000101000010
10000010100001110000101000010
00000101000011110000101000010
01011000100010001000101000010
00100000011110001000101000010
10000010011001001000101000010
10100100000101001000101000010
01010000001101001000101000010
00001001001001101000101000010
11100000000010011000101000010
11110000001000000100101000010
00010101100010000100101000010
01100100010001000100101000010
00001010000011010100101000010
00000001011000110100101000010
00110000100100001100101000010
00000011010010001100101000010
00000000000111101100101000010
01010001000000011100101000010
01001010100001000010101000010
10100000001010100010101000010
00100100000100110010101000010
10010001000100001010101000010
00100010000011001010101000010
00010000000001111010101000010
00111010000000000110101000010
00001101000100000110101000010
01000001001010000110101000010
01010000100000100110101000010
00010000010100010110101000010
01100100100100000001101000010
01010010001010000001101000010
10110000000110000001101000010
01000000010111000001101000010
00101101000000010001101000010
01001001000100001001101000010
10000000110010001001101000010
01000000011000011001101000010
00010001000100100101101000010
00000100101000010101101000010
00000010100000101101101000010
01011000010000000011101000010
01100001000001000011101000010
00100010010000100011101000010
00010001100000010011101000010
10001000001000010011101000010
00000100100001001011101000010
01110100101000000000011000010
10101000111000000000011000010
00010110110100000000011000010
11000010010110000000011000010
11001100000011000000011000010
00010000101111000000011000010
11001001100000100000011000010
10100110000100100000011000010
01000110001010100000011000010
00101010100001100000011000010
00011000011001100000011000010
00100101001010010000011000010
00111011000000001000011000010
10010010001100001000011000010
10000110100010001000011000010
01100000100110001000011000010
01001010000101001000011000010
00000011000110101000011000010
00101100100000011000011000010
00000001111000011000011000010
01100000000001111000011000010
10001110001000000100011000010
00001001101010000100011000010
00000111000011000100011000010
10010000110000100100011000010
00111000000100100100011000010
11000000001100100100011000010
10100011000000010100011000010
10010100000100010100011000010
01001000000010110100011000010
00100001010100001100011000010
00010100001010001100011000010
10000101000000101100011000010
01000111100000000010011000010
00110101010000000010011000010
00101010010100000010011000010
10010011000010000010011000010
01000001000101010010011000010
00000010000011110010011000010
11100001000000001010011000010
00010001001001001010011000010
00010110000000011010011000010
00000010100100100110011000010
01000000100000011110011000010
11110010000000000001011000010
11000101000100000001011000010
10000000011101000001011000010
01011100000000100001011000010
10000011000001100001011000010
00110000000011100001011000010
01001011000000010001011000010
01000001010000101001011000010
10100000001010000101011000010
01010000010001000101011000010
10001000100000010101011000010
00000011001100000011011000010
00001101000001000011011000010
00100000101001000011011000010
00000100100010010011011000010
00011000100000001011011000010
01100000000100000111011000010
00010000001000100111011000010
10011101000000000000111000010
00010011101000000000111000010
11000100011000000000111000010
00001001011100000000111000010
11010000100001000000111000010
00100100100011000000111000010
00010001010010010000111000010
01010000001000110000111000010
00001100000110001000111000010
01010110000000000100111000010
00000100010000011100111000010
01101000001000000010111000010
00000001100110000010111000010
00010100000010100010111000010
10110000000000010010111000010
00001000100000110010111000010
01000000000100101010111000010
10001000010000000110111000010
01000010110000000001111000010
00100010000101000001111000010
00100001100000100001111000010
00101000010000001001111000010
00000001001010001001111000010
00011000000010000101111000010
11000000000000001101111000010
00000000010001010011111000010
01111010010010000000000100010
00011010101110000000000100010
01100001101110000000000100010
10000011100111000000000100010
10010011101000100000000100010
10001001010110100000000100010
01011000001011100000000100010
10011001100100010000000100010
01010010010101010000000100010
10001100001101010000000100010
01000101010011010000000100010
10100010010010110000000100010
01001000100110110000000100010
01100000001101110000000100010
11100101001000001000000100010
00010001111100001000000100010
10000011011010001000000100010
11000000110110001000000100010
01011110000000101000000100010
10000001001101101000000100010
10110000000110011000000100010
00001010010110011000000100010
11000100000100111000000100010
00000001110010111000000100010
00010010001010111000000100010
11100100010100000100000100010
01000010111010000100000100010
01100101100001000100000100010
00110000101101000100000100010
00001011001011000100000100010
00100100011011000100000100010
01101100000010100100000100010
00011001100010100100000100010
00010110001001100100000100010
00001101000101100100000100010
01000100101100010100000100010
00011110000010010100000100010
10010001010001010100000100010
00110100000100110100000100010
10000000100101110100000100010
01111000000100001100000100010
10100001100100001100000100010
00101001010010001100000100010
00000110110001001100000100010
00011000011001001100000100010
00110010000011001100000100010
01000100011000101100000100010
01100001000000111100000100010
00110101101000000010000100010
11000001111000000010000100010
11010010001010000010000100010
01000110010110000010000100010
10000111010001000010000100010
01000110101000100010000100010
00110001010010100010000100010
10001000101010100010000100010
01000000110101100010000100010
11101000000100010010000100010
00011010100001010010000100010
10110000001000110010000100010
10011011000000001010000100010
10101100010000001010000100010
01010001010001001010000100010
10000010010100101010000100010
01000011000010101010000100010
00010000100011101010000100010
00000000101110011010000100010
00000101000001111010000100010
00101110000001000110000100010
10000000011101000110000100010
11010000010000100110000100010
00101000010100100110000100010
01000001001100100110000100010
00000100100110100110000100010
10001010010000010110000100010
00000001101001010110000100010
00000000010011110110000100010
11100000000001001110000100010
00101000100000011110000100010
10001010110010000001000100010
10100001110001000001000100010
11000101100000100001000100010
11010000001100100001000100010
00100001011100100001000100010
00011100010010100001000100010
01000010011001100001000100010
00101000100011100001000100010
11000110010000010001000100010
01001001001100010001000100010
00010101001010010001000100010
10000100100011010001000100010
00000000011111010001000100010
00001110100000110001000100010
01010001010000110001000100010
01101011000000001001000100010
10110010001000001001000100010
10010101000100001001000100010
00100100101100001001000100010
00001101001001001001000100010
01100000010011001001000100010
01110100000000011001000100010
00100010001110000101000100010
00011100100001000101000100010
00110000011000010101000100010
10010010000100010101000100010
00001000101010010101000100010
10000100001000110101000100010
01010000001010001101000100010
00100000000101101101000100010
00000100010010011101000100010
11000000000111000011000100010
00100111000000100011000100010
10001101000000010011000100010
00010100110000010011000100010
00101010000010010011000100010
00100000100101010011000100010
10010000010010001011000100010
00001000011000011011000100010
01001000110000000111000100010
10000001000001100111000100010
00001000000010101111000100010
01110110001000000000100100010
00101000111100000000100100010
00100011110010000000100100010
10100010101001000000100100010
00100110010101000000100100010
11011000100000100000100100010
00011011000001100000100100010
01101100010000010000100100010
10100100100100010000100100010
00000011101100010000100100010
10010110000001010000100100010
01010001001001010000100100010
00011000010100110000100100010
00000010000111110000100100010
01000011000101001000100100010
00000110001011001000100100010
00100000100111001000100100010
10001101000000101000100100010
01000010110000101000100100010
00010001000110101000100100010
10010000011000011000100100010
00001001000011011000100100010
10000101000011000100100100010
01000111000000100100100100010
00001000011010100100100100010
00010101001000001100100100010
10001000000110001100100100010
01010000100001001100100100010
00101010000000101100100100010
01001000001000011100100100010
00000000010101011100100100010
10110010010000000010100100010
11001000010001000010100100010
00101001000101000010100100010
00100000011001100010100100010
00001000110010010010100100010
10010100100000001010100100010
00010010000100011010100100010
00100100110000000110100100010
01000010001001000110100100010
00000011000010010110100100010
00100000001100001110100100010
11001010001000000001100100010
01000100011010000001100100010
01000110100001000001100100010
10001000100101000001100100010
00000000101110100001100100010
00110000100010010001100100010
00100011000001010001100100010
00000101000100110001100100010
00000000100001111001100100010
00010100010100000101100100010
00101000010001000101100100010
00101100001000000011100100010
10000001001010000011100100010
10100000100000100011100100010
00001010100000001011100100010
01000100000100001011100100010
00010010000000100111100100010
11001101010000000000010100010
01110001010100000000010100010
00001101101100000000010100010
10110011000001000000010100010
01101000101001000000010100010
01010001100011000000010100010
00010100010111000000010100010
10100000101100100000010100010
10111000000010100000010100010
00000101011010100000010100010
10001000110001100000010100010
01010110100000010000010100010
00100100111000010000010100010
10010000101010010000010100010
00101001100000110000010100010
11000001001000110000010100010
00000010101001110000010100010
00111000110000001000010100010
01010100001001001000010100010
10100000011001001000010100010
00100101000101001000010100010
00010011010000101000010100010
00001010100010101000010100010
01000010001100011000010100010
00101010000001011000010100010
00001100010000111000010100010
01001010010000100100010100010
01011001000000010100010100010
00000011010100010100010100010
11000000000011010100010100010
01100010100000001100010100010
00101100001000001100010100010
10010000000001101100010100010
11100100100000000010010100010
10101010001000000010010100010
00100000011110000010010100010
10011100000001000010010100010
00100010100011000010010100010
01000100000011100010010100010
10000010000101010010010100010
10000100000110001010010100010
01100000010000101010010100010
10010010100000000110010100010
00110001000000001110010100010
00111110000000000001010100010
00000111110000000001010100010
10101000010100000001010100010
00010010011100000001010100010
10100101000010000001010100010
01001001000010100001010100010
00011000001000110001010100010
10001100100000001001010100010
10000100010001000101010100010
00000110000100100101010100010
00001000000100011101010100010
10000001100100000011010100010
01000000101010000011010100010
01000011000001000011010100010
01010000000100010011010100010
00000010010000110011010100010
00010100000000101011010100010
10100000000000011011010100010
10001011100000000000110100010
01001110000100000000110100010
01010000101100000000110100010
00100110100000100000110100010
11100010000000010000110100010
00000110010010010000110100010
00000001101001001000110100010
10000010001010000100110100010
00000000100011100100110100010
00001100100000010100110100010
10000001000000011100110100010
00000010111000000010110100010
00011010000010000010110100010
01000001010010000010110100010
00010101000000010010110100010
11000000001000001010110100010
00000100010001001010110100010
00001001000000100110110100010
11010000010000000001110100010
00000011001000100001110100010
00001100000001100001110100010
10000000001001010001110100010
00110000000100001001110100010
01100100000000000101110100010
00010001000001000101110100010
00000000000110000111110100010
00011011011000000000001100010
10111010000100000000001100010
11000110001100000000001100010
01100110100010000000001100010
11010001010010000000001100010
01100001011001000000001100010
00110001000111000000001100010
10000111000010100000001100010
00001100001110100000001100010
01110100000001100000001100010
00001010010101100000001100010
01010101000100010000001100010
10001100010010010000001100010
01001010001010010000001100010
01100000010110010000001100010
00000110100101010000001100010
00010001100001110000001100010
10010000100101001000001100010
11000001100000011000001100010
01011000010000011000001100010
00100100000011011000001100010
10001101100000000100001100010
01001001010100000100001100010
01010011000001000100001100010
10100010010001000100001100010
00000001110011000100001100010
00100101010000100100001100010
10000000111000010100001100010
01010000100010010100001100010
00011000000101010100001100010
10010110000000001100001100010
00000010101100001100001100010
10100000000010101100001100010
01011100100000000010001100010
00001011100100000010001100010
01110000001100000010001100010
00000100111100000010001100010
01101010000000100010001100010
10010010000001100010001100010
00111001000000010010001100010
00101000000110001010001100010
00001000101001001010001100010
00010100010001000110001100010
00010000001000011110001100010
00110011100000000001001100010
10011000101000000001001100010
10000101011000000001001100010
01001001100001000001001100010
00000011010010010001001100010
00100000110000101001001100010
00000001000011101001001100010
11100000100000000101001100010
00001000100100100101001100010
00011001000000001101001100010
00100010000000011101001100010
10100100000100000011001100010
00000010110001000011001100010
00011000000011000011001100010
01000100001000010011001100010
11001000000000001011001100010
00000110000010001011001100010
00100000010010000111001100010
11101001000000000000101100010
01110000110000000000101100010
00111100000010000000101100010
01000000011100100000101100010
01000001100010100000101100010
10001000000011100000101100010
11000000000101010000101100010
00101000001000110000101100010
00100101100000001000101100010
01000110000000011000101100010
00100000101010000100101100010
00100011001000000010101100010
10000010100010000010101100010
10000001010000100010101100010
00001100000001010010101100010
10000100001000000110101100010
00000000100101000110101100010
01100000000000010110101100010
00000001110100000001101100010
00010100100000100001101100010
10000010000100100001101100010
10100000010000010001101100010
00001000000110010001101100010
00010010000001001001101100010
00001110000000000101101100010
00000000001000101011101100010
01011000000110000000011100010
00101100010001000000011100010
10010100001000100000011100010
00001010110000010000011100010
10000001000110010000011100010
10100000100001010000011100010
00001001001001010000011100010
00110000010000110000011100010
00000111001000001000011100010
10001000001010001000011100010
01000000110001001000011100010
11000010000000101000011100010
00000100100100101000011100010
00010001100100000100011100010
01100001000010000100011100010
00010010010010000100011100010
01000100000101000100011100010
00100010001000100100011100010
00001000010010100010011100010
00000001011000000110011100010
10000000000000110110011100010
00000100001011000001011100010
00000000101100010001011100010
01000000000010011001011100010
00010000000101100000111100010
00000010010100001000111100010
00100000000001001100111100010
10101001101010000000000010010
10111000010110000000000010010
00010101110110000000000010010
00011110010011000000000010010
00111110000100100000000010010
10000110011010100000000010010
10100001000111100000000010010
01000111100100010000000010010
00110100011100010000000010010
00010011011010010000000010010
00001110001110010000000010010
11101001000000110000000010010
00000110010101110000000010010
01000011111000001000000010010
00011001001110001000000010010
01010101100001001000000010010
00110000110101001000000010010
10001100000111001000000010010
01000000101111001000000010010
10110100000010101000000010010
11000001100010101000000010010
11000100010001101000000010010
01101000000101101000000010010
00010110110000011000000010010
10100001110000011000000010010
10000100101010011000000010010
01011000001001011000000010010
10100000001101011000000010010
00101000100011011000000010010
01000001001100111000000010010
10110110010000000100000010010
00101001011001000100000010010
11000010010101000100000010010
01000101001011000100000010010
10010001010010100100000010010
00001010101010100100000010010
00000001110101100100000010010
00100010110010010100000010010
10001000011010010100000010010
01000011010000110100000010010
00010100001010110100000010010
00101000000110110100000010010
01010001010100001100000010010
11101000000010001100000010010
00100110001001001100000010010
01100000110000101100000010010
00010010010001101100000010010
00000101100000111100000010010
01110001110000000010000010010
01101100010100000010000010010
10001100110010000010000010010
10000101001110000010000010010
11001001000101000010000010010
10100101010000100010000010010
00101010010010100010000010010
01010000100110100010000010010
00100100001101100010000010010
10010011000001010010000010010
00001000011101010010000010010
01000100011000110010000010010
00001100100100110010000010010
00010010001100110010000010010
00100001001010110010000010010
00011110001000001010000010010
10100010100001001010000010010
00011000110000101010000010010
10001010000100011010000010010
01100000010001011010000010010
00000000000111111010000010010
11001010100000000110000010010
00011011000100000110000010010
01000100100101000110000010010
10001000001100100110000010010
11000100000010100110000010010
00100000100011100110000010010
00011100000001010110000010010
00100000011010001110000010010
01000001000001101110000010010
00110010000000011110000010010
01011010101000000001000010010
10001001011100000001000010010
10010111000010000001000010010
11101000010001000001000010010
11001100001000100001000010010
01001000110100100001000010010
01100011000010100001000010010
00100101100010010001000010010
11010000010010010001000010010
00100010000111010001000010010
01110000000100110001000010010
01000000101001110001000010010
10001000000101110001000010010
01110000100010001001000010010
00000001011011001001000010010
00100100100001101001000010010
00100010101000011001000010010
01001001000010011001000010010
00000101000101011001000010010
10010010000000111001000010010
00011001110000000101000010010
10001100100100000101000010010
11100000001100000101000010010
00000011010110000101000010010
01000110100000100101000010010
00110010001000100101000010010
01000000000111100101000010010
00000110011000010101000010010
00100001000001110101000010010
00010001001000011101000010010
00000000010100111101000010010
00111101000000000011000010010
10011010010000000011000010010
00010000011110000011000010010
00001011100001000011000010010
10110000000011000011000010010
00000101000011100011000010010
10101000100000010011000010010
10001000001001001011000010010
00001001001010000111000010010
00010100000100100111000010010
01010000100000010111000010010
11010100001010000000100010010
11011010000001000000100010010
00011001010101000000100010010
10000100011101000000100010010
00101000001111000000100010010
01110000101000100000100010010
00000011101001100000100010010
01000100100011100000100010010
00111010001000010000100010010
10001000110100010000100010010
01100010100001010000100010010
10001001001001010000100010010
10000011000100110000100010010
01010010000010110000100010010
00000000011110110000100010010
10101100100000001000100010010
10010011010000001000100010010
00110101000100001000100010010
01000110010100001000100010010
10000010100110001000100010010
00001100001010101000100010010
00001111000000011000100010010
01000011100010000100100010010
00100100010100100100100010010
00110001010000010100100010010
00000101001100010100100010010
00010010000101010100100010010
01000000100100110100100010010
00000100010011001100100010010
00001001000100101100100010010
00000010001000111100100010010
00100111100000000010100010010
11100010001000000010100010010
00010100111000000010100010010
00100001011100000010100010010
10010110000000100010100010010
10001000100001100010100010010
00000001100101010010100010010
01010010100000001010100010010
00010010001010000110100010010
00100010010001000110100010010
00000000110000011110100010010
11100101000000000001100010010
01010001100100000001100010010
10010010001100000001100010010
11001000100010000001100010010
10100000001000110001100010010
01000100001001001001100010010
10000000000011101001100010010
01011100000000000101100010010
01000000110001000101100010010
10000001100000001101100010010
00100100000000011101100010010
00000010000110100011100010010
01000000010100010011100010010
00001000000000111011100010010
10011010001010000000010010010
00010110101001000000010010010
01010111000000100000010010010
00100011010100100000010010010
00000100111100100000010010010
11100000001010100000010010010
00001001001101100000010010010
10010000100011100000010010010
10001101100000010000010010010
01100110010000010000010010010
00101010100100010000010010010
01010000110100010000010010010
11000100000101010000010010010
00000001101011010000010010010
00001000110110001000010010010
11110000000001001000010010010
00100001000110011000010010010
00000000110001111000010010010
01001011001000000100010010010
10000101010100000100010010010
01100100000110000100010010010
01010010000011000100010010010
00000000011111000100010010010
11011000000000100100010010010
00100101001000100100010010010
01100001100000010100010010010
00101010010000001100010010010
00100000101100001100010010010
10010000000110001100010010010
01000010000100101100010010010
01000000001010011100010010010
00001001111000000010010010010
01000010011010000010010010010
10100000100110000010010010010
11000000110001000010010010010
01100001000011000010010010010
00100010101000100010010010010
00001100010001100010010010010
00000111001000010010010010010
01100000001100010010010010010
10001000000011010010010010010
00110100000000110010010010010
00010100100100001010010010010
00111000000010001010010010010
01001100000000011010010010010
00010001010000011010010010010
00000110110000000110010010010
10100100000001000110010010010
00000001100010001110010010010
11000011100000000001010010010
00110010110000000001010010010
10100100101000000001010010010
00001101000110000001010010010
00100111000001000001010010010
01010000001101000001010010010
10101010000000100001010010010
00010110000100010001010010010
00011000100010010001010010010
00001100001001010001010010010
00101001100000001001010010010
00011000000100101001010010010
01000100000010101001010010010
10110001000000000101010010010
00010100010010000101010010010
01001000010000010101010010010
10000001010010000011010010010
01010000010000100011010010010
00100000000101001011010010010
00000010000010011011010010010
10100011000010000000110010010
01101100000001000000110010010
00011001100000100000110010010
00000011110000010000110010010
01000100101000010000110010010
00101000010000110000110010010
00011100010000001000110010010
10000110001000001000110010010
00100001010001001000110010010
00110000100000011000110010010
11100000010000000100110010010
10010000101000000100110010010
00001001010010000100110010010
10001010000000010100110010010
01000101000000001100110010010
00001100001100000010110010010
01000001001000100010110010010
10000000010100100010110010010
01010000000100000110110010010
00100000000010010110110010010
00000101011000000001110010010
00000010000001110001110010010
00000000101000101001110010010
00000000001011000011110010010
00001000100000000111110010010
01101001100100000000001010010
10010000111100000000001010010
00011100101010000000001010010
01001000111001000000001010010
00011010100101000000001010010
10110011000000100000001010010
10101100000001100000001010010
00001101010001010000001010010
00010000110011010000001010010
01001000000111010000001010010
11000110000000110000001010010
00011001001000110000001010010
00100100010010110000001010010
01000110000011001000001010010
01001101000000101000001010010
10000000001110101000001010010
01100100000100011000001010010
10000010010010011000001010010
00110001000001011000001010010
10001000100000111000001010010
01010010110000000100001010010
11000001101000000100001010010
00011100010100000100001010010
01101010000001000100001010010
00100101000101000100001010010
10100000011000100100001010010
00001000010011100100001010010
00100010001100010100001010010
10000100000011010100001010010
10000001000100011100001010010
00000000011001011100001010010
11111000000000000010001010010
01100101001000000010001010010
01010110000100000010001010010
10100110000010000010001010010
00001001010110000010001010010
00110100100001000010001010010
10000010110000100010001010010
00100011010000010010001010010
00000010100110010010001010010
01000001100000110010001010010
11000100100000001010001010010
00000001110001001010001010010
00001010000001101010001010010
10010101000000000110001010010
00000011001000100110001010010
00001000101000010110001010010
01110100010000000001001010010
00001111001000000001001010010
10100010100100000001001010010
00101001000011000001001010010
10000100100010100001001010010
01010010000001100001001010010
00000011100010001001001010010
00100100001010001001001010010
00011100000001001001001010010
00100010010001001001001010010
11100000000000101001001010010
00000110000100101001001010010
01010001000010000101001010010
10010000100001000101001010010
10001001000000100101001010010
01000000001100100011001010010
10000000000110000111001010010
00100001000000001111001010010
00101100011000000000101010010
00000110110010000000101010010
00010101001001000000101010010
10100000010011000000101010010
00010010011000100000101010010
00000101100100100000101010010
00001011000010100000101010010
10010100010000010000101010010
10000001100010010000101010010
10011000001000001000101010010
00000011001100001000101010010
11000001000001001000101010010
00100000100010101000101010010
11000100000100000100101010010
01100001000000100100101010010
00001100000000110100101010010
10100010000000001100101010010
01001000010000001100101010010
01000000010010100010101010010
00000100001010010010101010010
00110000010000001010101010010
00001000100100001010101010010
00000100010001100001101010010
00001000100001010001101010010
00010000000100011001101010010
00101000000100000101101010010
00000011000000010101101010010
10000010000001000011101010010
00000000011000000111101010010
10001011000100000000011010010
01000001001110000000011010010
01011001000001000000011010010
10010010010001000000011010010
00010000010110100000011010010
01100000011000001000011010010
10000000101001001000011010010
00110000100010000100011010010
00001100100001000100011010010
01000100010000100100011010010
00010000000001110100011010010
10000000011000010010011010010
01010000000010010010011010010
00000100001000101010011010010
00001010000010000110011010010
00000000111010000001011010010
00000001001001000101011010010
00010010000000001101011010010
00001000000100010011011010010
10100000001100000000111010010
00001010001001000000111010010
00000000110101000000111010010
01000010000100010000111010010
00000001000000111000111010010
00100000000001100010111010010
10000000000010001010111010010
10010000000000100001111010010
01000100000000000011111010010
01110100100100000000000110010
00010111001100000000000110010
01001001011010000000000110010
00101011000110000000000110010
01001110001001000000000110010
01011001000100100000000110010
00100100101010100000000110010
10010010000110100000000110010
00010001011001100000000110010
10101110000000010000000110010
11000010101000010000000110010
00100101001001010000000110010
00001010011000110000000110010
00001101000010110000000110010
00110000000011110000000110010
11001000100001001000000110010
00000010011101001000000110010
00100011001000101000000110010
10000000111000101000000110010
00000101010100101000000110010
01010000010010101000000110010
00000011100001011000000110010
10000011110000000100000110010
10111000000001000100000110010
00100010100100100100000110010
00010000010110010100000110010
01000100000001110100000110010
10001010001000001100000110010
00010100000101001100000110010
00000000001011101100000110010
10010000100000011100000110010
00100110011000000010000110010
10010001010100000010000110010
01001000101100000010000110010
11100000010010000010000110010
00000011101010000010000110010
00011100000110000010000110010
00101000110001000010000110010
10010000101001000010000110010
00110010000101000010000110010
11010100000000010010000110010
01000001000110010010000110010
00001101100000001010000110010
01000100001010001010000110010
01100011000000000110000110010
00000101010010000110000110010
01100010010100000001000110010
00111000001010000001000110010
10000100010110000001000110010
00101100000101000001000110010
01010100000011000001000110010
10110000010000100001000110010
00000011000101100001000110010
10100001000100010001000110010
00011001000001010001000110010
11000001010000001001000110010
00010100011000001001000110010
00001010000011001001000110010
00010001100000101001000110010
00100001101000000101000110010
00010010100010000101000110010
01100000000010010101000110010
00000111000000001101000110010
01000000100100001101000110010
10000010001000100011000110010
01100000000001100011000110010
00000110000001010011000110010
00000000100010110011000110010
00000001001100001011000110010
00011110100000000000100110010
01010101010000000000100110010
10000101101000000000100110010
10011001000010000000100110010
01000010001110000000100110010
00110001100001000000100110010
10101000000100100000100110010
01001001100000010000100110010
11000000010000110000100110010
11010000000100001000100110010
10100000001010001000100110010
01100100000000101000100110010
00100010010000011000100110010
00101101000000000100100110010
01100000000101000100100110010
10000010000001100100100110010
00100100000011000010100110010
00010000010001010010100110010
00001000000100010110100110010
10000010000010010001100110010
00001000010100001001100110010
00000100100010001001100110010
00000001010000100101100110010
01010000001000000011100110010
00000000000001001111100110010
00000011010011000000010110010
01001100100000100000010110010
00100010001010010000010110010
10010001001000001000010110010
00000110000001101000010110010
10000000000010111000010110010
11000110000000000100010110010
01110000001000000100010110010
10001000100010000100010110010
00010000110001000100010110010
10000000001100010100010110010
00001010000100100010010110010
00000001100001100010010110010
00000100010100010010010110010
01001000000001000110010110010
00010000000010100110010110010
00000000100111000001010110010
00100000010001010001010110010
01001000001000001001010110010
10000010000100001001010110010
00000000110000001011010110010
00000001000000010111010110010
10001000011000000000110110010
00010000000011001000110110010
00000100001001000100110110010
10000000100000010010110110010
01000000000100100001110110010
00100010000000000011110110010
00101010101000000000001110010
10000100110001000000001110010
10000011001001000000001110010
00000000101101100000001110010
01110010000000010000001110010
01010000101000001000001110010
00001001000101001000001110010
00000000110100011000001110010
10010000001010000100001110010
00101000010000010100001110010
00001100000010001100001110010
01000000100011000010001110010
00100000001001000110001110010
10000000010000001110001110010
00100000000110100001001110010
01001000000000110001001110010
10000000001000011001001110010
01000010001000000101001110010
00010100000000010101001110010
00010000100100000011001110010
01000010010001000000101110010
00001000110000100000101110010
00000001000110000100101110010
00010000000000101100101110010
00000010000000110010101110010
00000100001100000001101110010
00010000010010000001101110010
00001001000000000011101110010
11000000100100000000011110010
00000110000110000000011110010
00010010100000100000011110010
10011000000000010000011110010
01000001010000010000011110010
00101000000000101000011110010
00100001000100000010011110010
00000000000001011010011110010
00000101000000100001011110010
00000000010100000101011110010
00000000001010100000111110010
00100100000000010000111110010
10011101010010000000000001010
11001100011001000000000001010
00011010111001000000000001010
11000110100101000000000001010
01010001001111000000000001010
00011101001001100000000001010
11000000110011100000000001010
11011001001000010000000001010
01001000101011010000000001010
00000111000111010000000001010
01100001011000110000000001010
10000100101100110000000001010
00000010111010110000000001010
00110000100101110000000001010
00110011110000001000000001010
10011000011100001000000001010
11100100100010001000000001010
00010101010101001000000001010
00001001101101001000000001010
00010001011010101000000001010
00100001101010011000000001010
10000011001001011000000001010
01000100001101011000000001010
10000100010011011000000001010
00011000000111011000000001010
00100011101100000100000001010
00001100110101000100000001010
11011000000011000100000001010
01100010100011000100000001010
00111010100000100100000001010
10001010011000100100000001010
10100100010010100100000001010
01110000001010100100000001010
01010100010001100100000001010
00100010010101100100000001010
00101000111000010100000001010
10100010001010010100000001010
11100100000001010100000001010
10010001000100110100000001010
00001001001010110100000001010
00011011001000001100000001010
11000010101000001100000001010
00100000110110001100000001010
01010010000101001100000001010
00101100000100101100000001010
11000000010100101100000001010
10000110000001101100000001010
00010010100010011100000001010
10101010000110000010000001010
01111000000101000010000001010
01101101000000100010000001010
00001100111000100010000001010
01010000011100100010000001010
00000011100110100010000001010
10000100010101100010000001010
00110010000011100010000001010
10010000011010010010000001010
00100011100001010010000001010
01000110011000001010000001010
10001101000100001010000001010
01000001110010001010000001010
00101001000011001010000001010
00000000011111001010000001010
10100011000000101010000001010
01000100100100101010000001010
10001000101000011010000001010
00010000110100011010000001010
00100010010010011010000001010
00001001010000111010000001010
11010110000000000110000001010
10011000110000000110000001010
01001001101000000110000001010
00110001011000000110000001010
01000011010001000110000001010
00010100000111000110000001010
00000100110010010110000001010
00010000001001110110000001010
00010101100000001110000001010
00000001000110011110000001010
10101010101000000001000001010
10110100011000000001000001010
11010000101010000001000001010
01010110001001000001000001010
01010000110101000001000001010
00101010010011000001000001010
10000101001011000001000001010
01100100110000100001000001010
10010000010110100001000001010
01100111000000010001000001010
00001101110000010001000001010
01000100010110010001000001010
01110000000011010001000001010
00110010010000110001000001010
10000010000011110001000001010
00010110010010001001000001010
00001001010110001001000001010
00110000001110001001000001010
10000000100111001001000001010
01001001100000101001000001010
00000100011100101001000001010
00011100000000111001000001010
00011101000100000101000001010
00001110001010000101000001010
11000011000000100101000001010
10000000001101010101000001010
00100000100010110101000001010
01000101010000001101000001010
10100000001000101101000001010
00000000010011101101000001010
10001001000000011101000001010
10010011100000000011000001010
11100001000100000011000001010
00011010001100000011000001010
10000000111100000011000001010
01011001000010000011000001010
01000110000010100011000001010
00001001000101010011000001010
10000001001000110011000001010
00000010110000101011000001010
00101011000000000111000001010
00000010001000011111000001010
00101111000100000000100001010
01000100111100000000100001010
00100110011010000000100001010
01110100000110000000100001010
01011001100001000000100001010
10100001100011000000100001010
11100100001000100000100001010
01010110010000010000100001010
00001110101000010000100001010
11100000010100010000100001010
00110011000010010000100001010
10001001000110010000100001010
00000001111001010000100001010
00100000010011110000100001010
10101000010010001000100001010
10010010100001001000100001010
01101000001001001000100001010
01000100010010101000100001010
00100010000110101000100001010
10000001010001101000100001010
00010001001100011000100001010
10000000100010111000100001010
10101010000001000100100001010
10010010000010100100100001010
00000000101101100100100001010
10000011000100001100100001010
01001001000010001100100001010
00100100100001001100100001010
00010000110000101100100001010
00001000100100011100100001010
00000000011010011100100001010
11110000100000000010100001010
00101010110000000010100001010
01001001010100000010100001010
01100110000001000010100001010
00111100000000010010100001010
00100010001000110010100001010
11000000000110001010100001010
00110000000100100110100001010
01000000000011100110100001010
01000010100000010110100001010
10010000000000011110100001010
10011100100000000001100001010
01001101001000000001100001010
00001000011101000001100001010
00000111100000100001100001010
11001000000001100001100001010
00010000100011100001100001010
00011000010010010001100001010
00000100100101010001100001010
11000110000000001001100001010
00101010000000011001100001010
01000100000100100101100001010
00000001010011000011100001010
00100000011000001011100001010
00000100000010001111100001010
10111010010000000000010001010
00011001110100000000010001010
00101100110010000000010001010
10000101110001000000010001010
00100100101101000000010001010
01001001010011000000010001010
10010010000111000000010001010
00110101000100100000010001010
00001000101110100000010001010
01000011101000010000010001010
10000011010010010000010001010
11001100000000110000010001010
11010101000000001000010001010
01100011000100001000010001010
00000101001110001000010001010
00010100100011001000010001010
10010000100100101000010001010
10001000000011101000010001010
00001000011001011000010001010
00110000000010111000010001010
00010000111010000100010001010
10000001100110000100010001010
01000010001110000100010001010
00101000001011000100010001010
01100110000000100100010001010
00000001011100100100010001010
01000101000100010100010001010
00011000010000110100010001010
00000000000111110100010001010
00000011100000101100010001010
01001010000000011100010001010
00011111000000000010010001010
00111000101000000010010001010
01010010100100000010010001010
11000100010010000010010001010
01001100100001000010010001010
00100001010101000010010001010
10001010100000100010010001010
10010100100000010010010001010
10100000010000110010010001010
01000001000010110010010001010
00100110100000001010010001010
01100000001010001010010001010
01101000010000000110010001010
10110000000010000110010001010
11000000000101000110010001010
10000001001000001110010001010
01001000111000000001010001010
00100110010100000001010001010
10010001001100000001010001010
00011100010001000001010001010
11100000001001000001010001010
00000011100101000001010001010
10001001010000100001010001010
10000110001000100001010001010
01001010000100100001010001010
10100001100000010001010001010
00010000101001010001010001010
01111000000000001001010001010
00100000110001001001010001010
00010110100000000101010001010
00110000000101000101010001010
10010000000001100011010001010
00001000001000101011010001010
00000100010000011011010001010
10100001011000000000110001010
11001000001010000000110001010
01010000011001000000110001010
10001100000101000000110001010
10010100010000100000110001010
00000001110010100000110001010
00111000000001100000110001010
10000010100100010000110001010
00001011000001010000110001010
11000000110000001000110001010
00001100100000101000110001010
10100000000001011000110001010
01100000101000000100110001010
00011000001100000100110001010
00001010100010000100110001010
00000101000001100100110001010
00010001100000010100110001010
00100010010000010100110001010
00000000101010010010110001010
01000001000001001010110001010
00000100011000000110110001010
00010010000001000110110001010
01000001000110000001110001010
10100000000010100001110001010
00000010000011001001110001010
00010001000000101001110001010
00000000110100000101110001010
00101000000100000011110001010
00000000000000110111110001010
00111001100010000000001001010
10000001111010000000001001010
00010010011110000000001001010
01001101000101000000001001010
11100000000111000000001001010
00011011000100100000001001010
00000100110110100000001001010
01001010000011100000001001010
01010000111000010000001001010
00100101100100010000001001010
01101100000010010000001001010
10010000100110010000001001010
10110000010001010000001001010
00101001000001110000001001010
00000000011101110000001001010
01010110100000001000001001010
10000111010000001000001001010
10110001001000001000001001010
00101010011000001000001001010
01110000010000101000001001010
00000010100101101000001001010
10100010100000011000001001010
00000110011001000100001001010
11101000000000100100001001010
10000101001000010100001001010
10000010010100010100001001010
00100001010010010100001001010
01001000010001010100001001010
10000000110001001100001001010
00000010001010101100001001010
00100000000101011100001001010
00001110100010000010001001010
11000001100001000010001001010
10110100000000100010001001010
11100000001000010010001001010
01001010000100010010001001010
00000100101001010010001001010
00000011101000001010001001010
00110010000100001010001001010
10000100001010001010001001010
01000101000000011010001001010
00011100001000000110001001010
01010001000100000110001001010
10000000101000100110001001010
00110000100000010110001001010
10001010000000001110001001010
00000110101100000001001001010
10000011000110000001001001010
11000010010001000001001001010
00100001001101000001001001010
01100010001000100001001001010
00010100001010100001001001010
10100000100001100001001001010
00010011001000010001001001010
11010000000000110001001001010
00010001100100001001001001010
10100000010100001001001001010
10011000000010001001001001010
01000100000001101001001001010
00011010010000000101001001010
10001100000001000101001001010
00000010100001010101001001010
00110100000000001101001001010
00001000101000001101001001010
00010100010100000011001001010
01000000011010000011001001010
00100000100110000011001001010
00101000010000010011001001010
10000000000001011011001001010
01100011100000000000101001010
10001011001000000000101001010
11010010000100000000101001010
11000101000010000000101001010
00010100110001000000101001010
10010001100000100000101001010
00101000010100100000101001010
11001000100000010000101001010
00011000001001010000101001010
00011001010000001000101001010
00001110000001001000101001010
00010100000100101000101001010
00100100001000011000101001010
10000110100000000100101001010
00001100010010000100101001010
00110000000011000100101001010
00010000101100000010101001010
00000001000010101010101001010
00000010000110000110101001010
00101000001010000001101001010
01000000101001000001101001010
10000000010000100101101001010
00000001000001001101101001010
00000000000101100011101001010
00000110000000010011101001010
00110110000010000000011001010
00000001101001100000011001010
01110001000000010000011001010
10101000000100010000011001010
01000110000001010000011001010
00001010001000110000011001010
10000001000101001000011001010
01000000010100011000011001010
01001000100100000100011001010
00010001000010100100011001010
01000000000011001100011001010
01000100001100000010011001010
00010000000100110010011001010
00001000000001100110011001010
00000101010010000001011001010
00000010100010100001011001010
00001000000011010001011001010
00100100000000110001011001010
00010000011000001001011001010
01000010000000001011011001010
00000010010001100000111001010
10000000001000101000111001010
01000001010000000100111001010
00100100000100000100111001010
00100000010010000010111001010
00000000100000011001111001010
00000010001000000101111001010
10000001000000000011111001010
10100110110000000000000101010
01001010011100000000000101010
11001001100010000000000101010
00011110000101000000000101010
00001111010000100000000101010
00100110001100100000000101010
11010100000010100000000101010
00101011001000010000000101010
00011100011000010000000101010
01100010100100010000000101010
11000000001110010000000101010
10100101000000110000000101010
10010000110000110000000101010
00000100001011110000000101010
01110001000010001000000101010
00001100100110001000000101010
10010000001011001000000101010
00010100101000101000000101010
00100100010001101000000101010
00001010001001101000000101010
10000001010100011000000101010
01010000000001111000000101010
00110100100010000100000101010
01000000010111000100000101010
00110001000001100100000101010
10110000010000001100000101010
01000110000010001100000101010
01000001001001001100000101010
10001000100000101100000101010
01000000110000011100000101010
00000000001100111100000101010
10010100001100000010000101010
00010010110010000010000101010
00001001001110000010000101010
00010011001001000010000101010
00000101100011000010000101010
00011000100100100010000101010
11000000001001100010000101010
01110000010000010010000101010
10100000100010010010000101010
01011000001000001010000101010
01000010100001001010000101010
00010100000010011010000101010
01001100000100000110000101010
00000001110100000110000101010
10000010000011000110000101010
01100000100000100110000101010
11000001000000010110000101010
00100100001000010110000101010
11101100000000000001000101010
00111001010000000001000101010
10110000100100000001000101010
01000011001010000001000101010
11010001000001000001000101010
00000100111001000001000101010
10011010000000100001000101010
01011000100000010001000101010
00000001100110010001000101010
10000001101000001001000101010
00100010100010001001000101010
00000011010001001001000101010
00000110000100011001000101010
01110010000000000101000101010
00000010101000100101000101010
00000101000010100101000101010
00100000001011000011000101010
00010000000101001011000101010
00000110010000000111000101010
10001000001000000111000101010
11000011010000000000100101010
10111000001000000000100101010
00010101100100000000100101010
01010010000011000000100101010
00101001000010100000100101010
10000100100001100000100101010
01000100100010010000100101010
00101000100001010000100101010
01001010000000110000100101010
11100000000010000100100101010
00010001010010000100100101010
00000011100001000100100101010
10010000000101000100100101010
00011100000000100100100101010
10000001001000100100100101010
00010000001010100010100101010
10000100010000010010100101010
00000110000000101010100101010
00000001100000011010100101010
00001000010000001110100101010
00100000010110000001100101010
01000000010001010001100101010
10000000100000010101100101010
01000001000000100011100101010
00000000001100010011100101010
10000111000100000000010101010
01010010001000100000010101010
01000001100100100000010101010
00000010010110100000010101010
01001000000101010000010101010
10101001000000001000010101010
10000100001000011000010101010
00101010000100000100010101010
00000100110000100100010101010
00010100000001010100010101010
00000010011000001100010101010
00000110001010000010010101010
00100001001000100010010101010
00000000110001010010010101010
00001000000010010110010101010
00100010000001100001010101010
10000000000100110001010101010
01000000001000010101010101010
00000001000010001011010101010
10000000010011000000110101010
00100001000100010000110101010
00100100000010001000110101010
00011000000000011000110101010
01000000000100001100110101010
00010000010100000010110101010
00001000001001000010110101010
00001010010000000001110101010
00000100100000000011110101010
01000101110000000000001101010
00100000110101000000001101010
00001000011011000000001101010
00101100100000100000001101010
01001001001000100000001101010
00110000001010010000001101010
10001010000001010000001101010
00010110000000110000001101010
00001000000010111000001101010
10100000001100000100001101010
01000010000100100100001101010
11000000010100000010001101010
00000010011000100010001101010
00000101000100100010001101010
00100001010000001010001101010
00000000100010001110001101010
00000101000001010001001101010
01000000001100001001001101010
00101000000001001001001101010
00010000000110000101001101010
10000000000010100011001101010
01000000000001000111001101010
00000010001101000000101101010
00000000100100110000101101010
00001001000000010100101101010
01001000000010000010101101010
00000100010000001001101101010
00110000000000000011101101010
01100010010000000000011101010
00001011000010000000011101010
00010001010001000000011101010
01001100000000001000011101010
00100000101000001000011101010
10000100000010000100011101010
00000000000111000010011101010
10010000000000001010011101010
10000000110000000001011101010
00000000000000101101011101010
00010000100010000000111101010
00000000011000010000111101010
11000111001000000000000011010
00100101111000000000000011010
11010100010100000000000011010
00101110100001000000000011010
10010001100101000000000011010
00110101000011000000000011010
01100000011011000000000011010
00010010110100100000000011010
10100010100010100000000011010
01000100001110100000000011010
10010010001001100000000011010
10110000101000010000000011010
01000100110001010000000011010
01100001000101010000000011010
00000010101101010000000011010
00101100001000110000000011010
10011000000010110000000011010
10001001001000101000000011010
00011001100000011000000011010
11000000100100011000000011010
00100010000001111000000011010
01111001000000000100000011010
01010000101100000100000011010
00110010000110000100000011010
10010100100000100100000011010
00000111000100100100000011010
00011000000101100100000011010
00001001010100010100000011010
10001000100001010100000011010
11000000001000110100000011010
10100101000000001100000011010
00001100011000001100000011010
00000011000011001100000011010
00001100001011000010000011010
11010001000000100010000011010
00100110000100010010000011010
01001000000001110010000011010
01001011000000001010000011010
00100001100100001010000011010
10010010000010001010000011010
00110000001001001010000011010
00001000100110000110000011010
00000010000010110110000011010
00000010010100001110000011010
01001110010000000001000011010
00010101010000100001000011010
00101001000100100001000011010
00001000011010100001000011010
10000110100000010001000011010
10001000110000001001000011010
01010000001000101001000011010
00001000001100011001000011010
10000001010001000101000011010
01000010000100010101000011010
01100000000001001101000011010
01101000001000000011000011010
00100100010010000011000011010
11000100000001000011000011010
00000100101000001011000011010
10000000000100101011000011010
00000001100000100111000011010
00011000000000001111000011010
00111000100100000000100011010
01101010000010000000100011010
01010000110010000000100011010
00001010001100100000100011010
01000000010101100000100011010
10100100000010010000100011010
10000010010001010000100011010
01000101000000110000100011010
01000000000011011000100011010
00000011011000000100100011010
00000100101010000100100011010
00011001001000000010100011010
10100000000101000010100011010
00000010100011000010100011010
00010000000110010010100011010
00000101010000001010100011010
00001110000000000110100011010
10000001000010000110100011010
11000000011000000001100011010
01000011000001000001100011010
00110000010001000001100011010
00010100001000010001100011010
00000000110000110001100011010
00100001000010001001100011010
00100010100000000101100011010
11101000100000000000010011010
01011100001000000000010011010
10000010111000000000010011010
00101000011100000000010011010
01000110100010000000010011010
10000101000010100000010011010
11010010000000010000010011010
01000010001001001000010011010
01001000010000101000010011010
10100000000100100100010011010
10000000010000011100010011010
00010000010011000010010011010
00001010010000010010010011010
10000001000100010010010011010
00000000101001000110010011010
00001000100001100001010011010
00000010010000100101010011010
00000001000100001101010011010
01000000000010000111010011010
00000001101100000000110011010
00110000001010000000110011010
00000100010110000000110011010
00010010000100001000110011010
00001000000001001100110011010
00001000000010100010110011010
00000100000001010010110011010
10000100000000000101110011010
10011110000000000000001011010
11001001010000000000001011010
00110001010100000000001011010
01011000100000100000001011010
00010100000101010000001011010
00001010000110001000001011010
00010000000011101000001011010
00001011100000000100001011010
01001000001010000100001011010
11010000000000001100001011010
00000110000000011100001011010
10000010001100000010001011010
00100000000011010010001011010
01000000000101001010001011010
00000010001011000001001011010
01000000100010010001001011010
00000001010000011001001011010
00000100110000000101001011010
10100000000000010101001011010
00010001000001000011001011010
00110000000000110000101011010
00000000111000001000101011010
01000010000000101000101011010
10000000001001000100101011010
00001000010001000010101011010
00000010010100000001101011010
00000001001000100001101011010
00100011001000000000011011010
00001100000100100000011011010
11000000000001100000011011010
00100000110000010000011011010
01000001100000001000011011010
00100100000001001000011011010
00000010000101000100011011010
00000001010000100010011011010
10001000001000000001011011010
00000001000011000000111011010
00000000100000100100111011010
01010011100000000000000111010
10001010100100000000000111010
00000000111110000000000111010
11100010000001000000000111010
00011000100011000000000111010
01000001000011100000000111010
01000010010010010000000111010
00000001101000110000000111010
00111010000000001000000111010
00100100100000011000000111010
00001010010001000100000111010
10001000010000100010000111010
00010100000001100010000111010
10000001000001001010000111010
00100000000010101010000111010
01000000011000000110000111010
01001000000110000001000111010
00000100100100100001000111010
00010000001001000101000111010
10000000000010001101000111010
01000000000000011011000111010
00100000000100000111000111010
00000100011000100000100111010
00001000001010010000100111010
01010000000000010100100111010
00100000101000000010100111010
00000010001000001001100111010
00010110010000000000010111010
00010001000110000000010111010
00001101000001000000010111010
01100000000000110000010111010
00100001010000000100010111010
00001000001000100100010111010
00000010100000010100010111010
00010000001000010010010111010
00000100000000001110010111010
00000100000010010001010111010
01000000100001000000110111010
00011000001100000000001111010
10101000000010000000001111010
00000101001010000000001111010
00000011000100010000001111010
01000000001001010000001111010
10000100000000101000001111010
01100100000000000100001111010
00010010000000000110001111010
00100000011000000001001111010
10000000000101000001001111010
00100000000100001000101111010
00000000010010001000011111010
00001000100000000010011111010
01010000000000000001011111010
10000010000000000000111111010
01011100101001000000000000110
01110011010000100000000000110
01110100001100100000000000110
00001111001100100000000000110
00011100100110100000000000110
00101000110101100000000000110
01100010001011100000000000110
10000011110100010000000000110
10001111000010010000000000110
01000101001110010000000000110
11010000001011010000000000110
10101000000111010000000000110
00010110011000110000000000110
00111000001010110000000000110
10000001011010110000000000110
01101100000001110000000000110
10100011000001110000000000110
01101100100100001000000000110
01010010010110001000000000110
10100000101110001000000000110
00000011001111001000000000110
10001010010010101000000000110
00010001110001101000000000110
00100110000101101000000000110
10000110001100011000000000110
01001000110010011000000000110
11000001000101011000000000110
00000100100111011000000000110
11110000000000111000000000110
10001011101000000100000000110
01001100011100000100000000110
11110010000001000100000000110
00001000101111000100000000110
00011000111000100100000000110
00000110110100100100000000110
01100011000100010100000000110
00001101100100010100000000110
10010100010010010100000000110
01100000011010010100000000110
10000010011001010100000000110
00101001010000110100000000110
01010001000010110100000000110
10000010100101001100000000110
01000001100100101100000000110
00110000010100101100000000110
00001100010001101100000000110
01010000001001101100000000110
00001011000001011100000000110
10010101110000000010000000110
00110010011100000010000000110
11110000000110000010000000110
10111000010001000010000000110
10010001001101000010000000110
00101110100000100010000000110
11000010100001100010000000110
01001001000011010010000000110
11000101000000110010000000110
00000010010110110010000000110
00111001001000001010000000110
11100000011000001010000000110
00010111000100001010000000110
10001001100001001010000000110
01000100110001001010000000110
00000010101100101010000000110
10000000001011101010000000110
11000100001001000110000000110
10000001010011000110000000110
00110000001011000110000000110
01001011000000100110000000110
10100100000100100110000000110
01000000101010100110000000110
01000001110000010110000000110
00001010001010010110000000110
00100100100001010110000000110
10010010000000110110000000110
00001000110100001110000000110
01000010000011001110000000110
00000110010000011110000000110
00000000001101011110000000110
10110100100010000001000000110
00010110001110000001000000110
00101000011110000001000000110
11000101010001000001000000110
00000011110011000001000000110
10101100010000100001000000110
01010000011010100001000000110
10001001000011100001000000110
01111001000000010001000000110
01001110001000010001000000110
00100110100100010001000000110
10001000101100010001000000110
00100001101000110001000000110
00011000010001110001000000110
01001000001101001001000000110
10000011100000101001000000110
00010010001001011001000000110
00001000000110111001000000110
01010100110000000101000000110
00110001001100000101000000110
11000001100010000101000000110
00110010010010000101000000110
00100010101001000101000000110
10000100100001100101000000110
00000000011101100101000000110
00011010100000010101000000110
00001010011000001101000000110
01000110000100001101000000110
00000100101010001101000000110
10000001001001001101000000110
00000000110001011101000000110
11101010000000000011000000110
10000111001000000011000000110
00100100111000000011000000110
10110001000000100011000000110
10001000010010010011000000110
00100000000011110011000000110
10011100000000001011000000110
10000001000110001011000000110
00100011000000011011000000110
01100000010001000111000000110
01001000000000011111000000110
11000111000100000000100000110
11011000001100000000100000110
10110010001010000000100000110
01101010000101000000100000110
01001000011011000000100000110
00101010011000100000100000110
00111001000100100000100000110
10000101001001100000100000110
01010000100101100000100000110
00011100110000010000100000110
01100001100010010000100000110
00010101000101010000100000110
10110001100000001000100000110
00010110101000001000100000110
10001001001010001000100000110
00110000011001001000100000110
10101000000001101000100000110
01000001000011101000100000110
10000010000011011000100000110
01000000010100111000100000110
00100110100010000100100000110
00010000011110000100100000110
00011001001001000100100000110
00000100111001000100100000110
10001000010101000100100000110
01000010010001100100100000110
00110000101000010100100000110
11000000000110010100100000110
00000000001011110100100000110
00011100000010001100100000110
01000100100000011100100000110
01011110000000000010100000110
00110100100100000010100000110
00010011100010000010100000110
00000100011100100010100000110
01100100000010100010100000110
00001010000011100010100000110
00110000010010010010100000110
00001100001001001010100000110
00010010010000101010100000110
01110001000000000110100000110
10000101000000001110100000110
01001011100000000001100000110
11100000110000000001100000110
00001101010100000001100000110
01000010011100000001100000110
00101100100001000001100000110
00110001000011000001100000110
10000101100000010001100000110
01000000100110001001100000110
00000100110000101001100000110
00000011001010000101100000110
00000001000100011101100000110
00000000101001100011100000110
10000000001100000111100000110
00010000000001010111100000110
11010011001000000000010000110
00100101011100000000010000110
00010101101010000000010000110
10010001010110000000010000110
01100110100001000000010000110
01111000000011000000010000110
00011101010000100000010000110
10011010000001010000010000110
10001000100010110000010000110
00100000011001110000010000110
10100011010000001000010000110
10000101100100001000010000110
00011100001100001000010000110
11010000100010001000010000110
01001010001010001000010000110
01100000010101001000010000110
00010000000111101000010000110
00011010000110000100010000110
10101000100001000100010000110
00010110010001000100010000110
10010000001010100100010000110
00000101000110100100010000110
01001000000101100100010000110
11001000001000010100010000110
01000110000010010100010000110
00110001000001010100010000110
00100000100100110100010000110
01000000111000001100010000110
00101000000010101100010000110
00100010001000011100010000110
00000000010110011100010000110
00011010110000000010010000110
01100001101000000010010000110
11001100000100000010010000110
10000100100011000010010000110
01010010000010100010010000110
00101001000001100010010000110
00011100000010010010010000110
01000000100110010010010000110
11100000000001010010010000110
00001000101001010010010000110
00000011100000110010010000110
01001000010000110010010000110
00100101000010001010010000110
00110010000001001010010000110
10000110000000101010010000110
01011000010100000001010000110
00001110010010000001010000110
00001011001001000001010000110
00000100110101000001010000110
00001001100100100001010000110
01100000000110100001010000110
00010010100001100001010000110
00110100010000010001010000110
00000010111000010001010000110
10100010000010010001010000110
01000001000001110001010000110
10101000001000001001010000110
11000010000001001001010000110
01100000100000011001010000110
10010000000100011001010000110
00101100000100000101010000110
00100011000000100101010000110
00011000000001001101010000110
00001000000111000011010000110
01010000001000001011010000110
00010001000010000111010000110
00000100001000010111010000110
00000010100000001111010000110
11110100000000000000110000110
11001010010000000000110000110
10001100101000000000110000110
01001101000010000000110000110
00100001100101000000110000110
01101000100000100000110000110
00010010001100100000110000110
10101001000000010000110000110
00000011000110010000110000110
00010000100011010000110000110
00101110000000001000110000110
00000010110001001000110000110
01000010100100000100110000110
10000011000001000100110000110
00000001101000100100110000110
00010001010000001100110000110
10000000011001000010110000110
00100000001000101010110000110
01000010000000011010110000110
10000000000101100001110000110
00010001001000010001110000110
01000100000100010001110000110
00001000010000100101110000110
00100000100010000011110000110
00000000010100001011110000110
11001101001000000000001000110
00001110111000000000001000110
10011000110010000000001000110
10010110001001000000001000110
00000110010111000000001000110
01010010101000100000001000110
10010010010100100000001000110
01001001010001100000001000110
00100100101001100000001000110
10110001000010010000001000110
00000000111110010000001000110
01000010110001010000001000110
00100001010101010000001000110
00001010001101010000001000110
10000100000101110000001000110
00100011100100001000001000110
01110100000010001000001000110
01000001101001001000001000110
00110000110000011000001000110
00001100001010011000001000110
00000000010011111000001000110
01111000100000000100001000110
10100001110000000100001000110
01001010010010000100001000110
00010000110101000100001000110
00011010000001100100001000110
01000100000011100100001000110
00000011100010010100001000110
10001000000011001100001000110
00000100001100101100001000110
00100101000000011100001000110
11000000101100000010001000110
01011000001010000010001000110
01100100000101000010001000110
00000010101011000010001000110
01010100010000100010001000110
00101000001100100010001000110
10001100000010100010001000110
10100010000100010010001000110
00001100010100010010001000110
00000111000001010010001000110
00010000100010110010001000110
01000011010000001010001000110
00000101100000101010001000110
00001010100000011010001000110
10000001001000011010001000110
01100010001000000110001000110
00010110000010000110001000110
11000000000000101110001000110
00011101100000000001001000110
00101011010000000001001000110
10001110000100000001001000110
01000111000010000001001000110
01110000001001000001001000110
00110110000000100001001000110
10000000111000100001001000110
10100100001000010001001000110
11001000000001010001001000110
01100000010000110001001000110
01011010000000001001001000110
11000000001010001001001000110
00100000100011001001001000110
10010011000000000101001000110
10100000000101000101001000110
01000000100100010101001000110
00010000001100010011001000110
00001001000000110011001000110
00000010000101001011001000110
00100000100000100111001000110
10010001011000000000101000110
01001000110100000000101000110
00100110001100000000101000110
00100101010010000000101000110
01000100101010000000101000110
01010001000110000000101000110
00000011110000100000101000110
00011100001000100000101000110
11100000000100100000101000110
00011011000000010000101000110
10001000010000110000101000110
11000010100000001000101000110
00001010000100101000101000110
10101100000000000100101000110
10000010001000100100101000110
00100000110001000010101000110
11000000000011000010101000110
00000010011000010010101000110
00001000100010000110101000110
00000001000001100110101000110
01001000000010100001101000110
00000100000110000101101000110
00010000001000001101101000110
10000100010000000011101000110
00000000000010011011101000110
01010001110000000000011000110
00100010110010000000011000110
00101001000110000000011000110
00000001011011000000011000110
10000101010000010000011000110
00010010001010010000011000110
00100100010000101000011000110
00011000000000111000011000110
11000100100000000100011000110
00000001001100010100011000110
01010000000100001100011000110
01000000001001100010011000110
10000000110000001010011000110
10010000000001000110011000110
00100000010000010110011000110
00001100000000001110011000110
10000000100110000001011000110
00010001000101000001011000110
00000010001000101001011000110
00000100000001011001011000110
00001000011000000011011000110
00000100000100100011011000110
10000001000010100000111000110
01000000010010001000111000110
00100000000100011000111000110
00000101001000000010111000110
00000000100001000101111000110
00010010000000000011111000110
00001101110010000000000100110
10001110100001000000000100110
01000010101101000000000100110
00001001011101000000000100110
00010010011011000000000100110
00110100110000100000000100110
11100000010001100000000100110
00100101000011100000000100110
11100100000010010000000100110
00010001001100110000000100110
10010010110000001000000100110
00101010001100001000000100110
10110100000001001000000100110
01001010010001001000000100110
11001000001000101000000100110
10000100100010101000000100110
00000000011110101000000100110
01000001011000011000000100110
01010000100100011000000100110
10000000101001011000000100110
00100100001000111000000100110
00111011000000000100000100110
01010001101000000100000100110
11001000100100000100000100110
10000101001100000100000100110
10101000001010000100000100110
00000011010010100100000100110
00000001000111010100000100110
01000010001000110100000100110
11000011000000001100000100110
10000000010000111100000100110
10100011100000000010000100110
01101001010000000010000100110
01000101100100000010000100110
01001010100010000010000100110
10000100011010000010000100110
01110000100001000010000100110
00011010001000100010000100110
01010011000000010010000100110
00010100001001010010000100110
10001000000001110010000100110
01100110000000001010000100110
00001100000100101010000100110
00001100101000000110000100110
00011000010010000110000100110
00010101000000100110000100110
10010000000100001110000100110
11011000000010000001000100110
00010111000001000001000100110
01100010100000100001000100110
00101000110000010001000100110
00011100000100010001000100110
01000010000110010001000100110
00100101010000001001000100110
11100000000100001001000100110
00010010000100101001000100110
10001010000000011001000100110
10001001010000000101000100110
00000011100100000101000100110
01010000000101000101000100110
01000101000000010101000100110
00110000100000001101000100110
00001010010100000011000100110
00000001010001010011000100110
00000000100011000111000100110
00010011010100000000100100110
10100001000110000000100100110
01000001110001000000100100110
00011000000111000000100100110
01100001001000100000100100110
10000000110100100000100100110
11000010000010100000100100110
00001101001000010000100100110
01010100000000110000100100110
00001001100100001000100100110
01101000000010001000100100110
00000011000000111000100100110
00001010110000000100100100110
11000000011000000100100100110
01001100000001000100100100110
00110000000010100100100100110
10011000000000010100100100110
00000110000100010100100100110
10000100000101000010100100110
00100010000100100010100100110
01000000001010010010100100110
00000000100000110110100100110
00011000011000000001100100110
10000010010001000001100100110
00100000001101000001100100110
10000100001000001001100100110
01000000000000101101100100110
00000000010010100011100100110
00010001000000001011100100110
00110010101000000000010100110
10010110000010000000010100110
00100100100110000000010100110
10000010011000100000010100110
00000100001101100000010100110
11000000010100010000010100110
00100001010010010000010100110
00011001000010001000010100110
10001000000101001000010100110
01000101000000101000010100110
00000100000011001100010100110
00000001010100100010010100110
00000010010010001010010100110
00000100100000011010010100110
01100000011000000001010100110
00010000110010000001010100110
00000001001110000001010100110
10000000101000000101010100110
00000010000001010101010100110
00100100000001000011010100110
00001000010001010000110100110
00010000100000101000110100110
00100000010100000100110100110
10000100000000100100110100110
00010000001000000110110100110
01000000000011000001110100110
00100000000000110001110100110
10001000000000000011110100110
10011001000001000000001100110
00000010100110100000001100110
00100110010000010000001100110
00001000100011010000001100110
10101000100000001000001100110
11000100010000001000001100110
00000101000110001000001100110
00110001000000101000001100110
01000000110000100100001100110
00100000000001110100001100110
00100000011000001100001100110
00000001001010100010001100110
10010000010000010010001100110
00100000101000010010001100110
01000000000110000110001100110
00110000010100000001001100110
00000100000010110001001100110
00001000010010001001001100110
10000000001001000011001100110
00010000101001000000101100110
00000011000011000000101100110
10010000000010001000101100110
00000100000001101000101100110
00001000001100000100101100110
00000001000100010010101100110
00000010000000001110101100110
00100001000000000101101100110
01000000100000000011101100110
10100001001000000000011100110
00000101100001000000011100110
00001000101000100000011100110
01010000000001010000011100110
00110100000000000100011100110
10000010000100000100011100110
00001010000001000010011100110
00000000001100001010011100110
00000000010001100001011100110
01001000000000000101011100110
01000010001000000000111100110
00000000000010010100111100110
10101010110000000000000010110
01001011010100000000000010110
10101100001100000000000010110
01011001100010000000000010110
00100111001010000000000010110
00000101101101000000000010110
00100100110011000000000010110
01001110000010100000000010110
11000000010110100000000010110
01100001100001100000000010110
10001000011001100000000010110
00110010010001010000000010110
11010110000000001000000010110
10000101011000001000000010110
00101101000001001000000010110
00001010101001001000000010110
00010100001011001000000010110
01000100101000101000000010110
01101010000000011000000010110
00011000010100011000000010110
00000010100010111000000010110
01100101010000000100000010110
11000010001010000100000010110
00000001111010000100000010110
10001001000110000100000010110
01011000010001000100000010110
00110100000001100100000010110
00010111000000010100000010110
10100001001000010100000010110
01000000100011010100000010110
00010010001100001100000010110
00110001000010001100000010110
10100000010001001100000010110
10011000100100000010000010110
01010010001001000010000010110
00001110000101000010000010110
00010000010101100010000010110
00110001000100010010000010110
10000100010001010010000010110
00100010000110001010000010110
11000000000010011010000010110
00101001100000000110000010110
00010000011000010110000010110
10000000101000001110000010110
01010101001000000001000010110
00010000111001000001000010110
10000000001111000001000010110
11010000100000100001000010110
10000101000100100001000010110
00000010110100001001000010110
00001001010000101001000010110
00100000100110000101000010110
10001010000001000101000010110
01101000000000100101000010110
10000000000010110101000010110
10100000010100000011000010110
10000010100010000011000010110
01000100000110000011000010110
01000010000000110011000010110
01000001100000001011000010110
00001100010000000111000010110
00000001000101000111000010110
10100110000001000000100010110
00011000010010100000100010110
10010010100000010000100010110
01000011001000010000100010110
01000100010010010000100010110
00100100100000110000100010110
00010001001000101000100010110
00000000101100011000100010110
01001000101000000100100010110
10010000000011000100100010110
00000000100001101100100010110
11010000010000000010100010110
10101000000010000010100010110
01001000000100100010100010110
00001001010000010010100010110
00100000001001010010100010110
00000011000001001010100010110
00010100000000011010100010110
00010110010000000001100010110
01100000001010000001100010110
00000001100010100001100010110
00001010000100010001100010110
00011000100000001001100010110
00100010000000101001100010110
00000100001000100101100010110
00111100100000000000010010110
10110010000100000000010010110
01000110001100000000010010110
10010101000001000000010010110
00010000101000110000010010110
00000100000011110000010010110
00010011100000001000010010110
10010000010000101000010010110
10100100000000011000010010110
00001100001010000100010010110
00001000100000011100010010110
00000000110010100010010010110
00001001000100001010010010110
10000001000000100110010010110
00000010000100010110010010110
01100000000000001110010010110
00000001010100010001010010110
10000000100001010001010010110
00100000010010001001010010110
01000100000001000101010010110
00000000101100000011010010110
00000010010001000011010010110
00100000111000000000110010110
10000000001010010000110010110
01000000000010100100110010110
00000110000010000010110010110
00010000000110000001110010110
10000111100000000000001010110
00110001101000000000001010110
11100000100010000000001010110
00000001011100100000001010110
00010101000010100000001010110
10000010000011100000001010110
01010100100000010000001010110
00010000100110001000001010110
00000011010001000100001010110
10000000100100100100001010110
01001001000000010100001010110
00001001001001000010001010110
10010000001000100010001010110
00000100010010001010001010110
00100000000000111010001010110
00001000010101000001001010110
00010000010000100101001010110
10000100000000001101001010110
00000000110000010011001010110
00110000000101000000101010110
00001100000011000000101010110
00100010000010010000101010110
01000000000001110000101010110
10000000010100001000101010110
01000000001000001010101010110
10000000000000010110101010110
01000001010000000001101010110
00010100011000000000011010110
01110000000000100000011010110
00001010010000100000011010110
00101000000001010000011010110
11001000000000001000011010110
00000010101000000100011010110
10000000010010000100011010110
01000000010100000010011010110
00100000001010000010011010110
01000000001000010001011010110
00000100100000001000111010110
11110001000000000000000110110
10011100010000000000000110110
00100001110100000000000110110
01010000011100000000000110110
10001001100000100000000110110
00101010000001100000000110110
10000000110010010000000110110
10010000000101010000000110110
01100000001001001000000110110
10100100100000000100000110110
00100000000100011100000110110
00010001000011000010000110110
00000000100101001010000110110
00000010001000011010000110110
00000011011000000001000110110
01000100010000100001000110110
00001000001100100001000110110
00000100101000010001000110110
00010000000010011001000110110
00101000000000001011000110110
00000100000110100000100110110
00000001010010001000100110110
00100010001000000100100110110
00010000100100000100100110110
10000000000000101010100110110
00010000000001100001100110110
00001000000010000101100110110
01000010110000000000010110110
00011000001001000000010110110
10100000000011000000010110110
10000011000000010000010110110
01001000000010010000010110110
00000000101010001000010110110
01000001000100000100010110110
00110000010000000010010110110
00000010000010100001010110110
00000001000001001001010110110
00000010000101000000110110110
00001100100100000000001110110
00011010000010000000001110110
00000110001000100000001110110
01000010000100001000001110110
00010000010001001000001110110
11000000000001000100001110110
00000001100000001100001110110
00001000000000100110001110110
10000001000010000001001110110
00001000000000011000101110110
00000100010000000100101110110
00000000000100110000011110110
10000100000000000010011110110
00100000100000000001011110110
00010001000000000000111110110
01111000011000000000000001110
01110001100100000000000001110
10010010101100000000000001110
00001011011010000000000001110
11000011000011000000000001110
00110000010111000000000001110
10010111000000100000000001110
01001010110000100000000001110
01001001000110100000000001110
10011000100001100000000001110
10100000001101100000000001110
10101100100000010000000001110
00101010010100010000000001110
01011010000010010000000001110
00010001110010010000000001110
10001001010001010000000001110
00001100010010110000000001110
11001010000100001000000001110
10010100000110001000000001110
01001100000011001000000001110
10100000110000101000000001110
00110010001000101000000001110
00000011010100101000000001110
00000100111000011000000001110
01100000000110011000000001110
01000110000000111000000001110
01000100100110000100000001110
11010000100000010100000001110
00010100001100010100000001110
00000001100001110100000001110
00001110100000001100000001110
01100010010000001100000001110
10000001000010101100000001110
10001110010000000010000001110
00000101010110000010000001110
10100101000001000010000001110
00101010001001000010000001110
00100000011010100010000001110
00000001101100010010000001110
00010010000101010010000001110
00110000100010001010000001110
11010000000001001010000001110
01000001001000101010000001110
00100000000001101110000001110
01101000100010000001000001110
00010100000101100001000001110
00000110010001010001000001110
10010001010000001001000001110
00100100000010101001000001110
00000001000011011001000001110
00100101100000000101000001110
10000010110000000101000001110
01001001000001000101000001110
10001000000100100101000001110
00000001011000010101000001110
00001100100100000011000001110
11000000010000100011000001110
00000011000001100011000001110
00010101000000010011000001110
01000000100001010011000001110
00001000010001001011000001110
00010000101000000111000001110
00110101001000000000100001110
10000100110010000000100001110
00011000101010000000100001110
00000100001111000000100001110
01000000101000110000100001110
01010011000000001000100001110
00100001010000011000100001110
01000110001000000100100001110
00101000000110000100100001110
10100000000000110100100001110
00000100010100001100100001110
01100000001100000010100001110
00100001100000100010100001110
10001000001000100010100001110
10000011000000010010100001110
00011000000100001010100001110
00000010001010001010100001110
10000000100001000110100001110
10100100000100000001100001110
10010000001001000001100001110
01110000000000100001100001110
00000010100010010001100001110
00010010000100000101100001110
01000000010010000101100001110
00001100000000010101100001110
00101011100000000000010001110
01000111010000000000010001110
00000010011101000000010001110
11100001000000100000010001110
00001110000001100000010001110
00100000100011100000010001110
00000101001000110000010001110
00000010100110001000010001110
00100001001001001000010001110
10001101000000000100010001110
10010010000000001100010001110
00010000001110000010010001110
00000100000101001010010001110
00101000000000011010010001110
01000100001010000001010001110
00011000000010100001010001110
00100000001100010001010001110
10000000000011000101010001110
01000000100000100101010001110
10000010000100000011010001110
00010010010010000000110001110
00100100010001000000110001110
00001000000100110000110001110
01000000000001010100110001110
00000001000100000110110001110
10000000010000010001110001110
00100000000000001101110001110
11100110000000000000001001110
00111100000100000000001001110
01000011001100000000001001110
10000100011100000000001001110
00110011000001000000001001110
01010000100011000000001001110
11000000010010010000001001110
01101001000000001000001001110
00100100001010000100001001110
00100001000100100100001001110
01000000001000011100001001110
00000010110100000010001001110
00010000011001000010001001110
10001000000101000010001001110
00001001010000000110001001110
00000100000000110110001001110
00001000001001100001001001110
00000010000100110001001001110
01000000110000001001001001110
00000101001000001001001001110
00000100000011000011001001110
00010000000000101011001001110
00000110000010100000101001110
00000001001010010000101001110
00000000110000010100101001110
01010000000000010010101001110
00100000000001010001101001110
00011001001000000000011001110
00001000110001000000011001110
00010100100000100000011001110
10000000101000010000011001110
00000100000110010000011001110
10100000000010001000011001110
00000011000000011000011001110
00100010000000100010011001110
00001000000100001001011001110
00010000000000010101011001110
00010000000001001000111001110
01011101000000000000000101110
01100100101000000000000101110
10001000111000000000000101110
00101110000010000000000101110
00000111100000010000000101110
00100100000101010000000101110
00011000010000101000000101110
00000101010001000100000101110
00001000000011100100000101110
01101000000000010100000101110
00010001000000011100000101110
01000000000100110010000101110
10001000000010001010000101110
00000010001100000110000101110
00100001000010000110000101110
01000001010100000001000101110
10000000000001101001000101110
00100000010000100101000101110
00000100001000100011000101110
00000001000101100000100101110
00010010001000010000100101110
00100010000001001000100101110
11000000000000011000100101110
00000000101000001100100101110
00000001011000000010100101110
00000000100110000010100101110
00001000100000100001100101110
00001100010100000000010101110
11000100000001000000010101110
00010000100101000000010101110
10110000000000010000010101110
00000001110000001000010101110
00100000000100101000010101110
01010000000010000100010101110
10000000010000000110010101110
00001001000000010001010101110
10000000001100000000110101110
01000000010000100000110101110
10000001100100000000001101110
00010100010010000000001101110
01100000000010100000001101110
00000001010000110000001101110
10000010001000001000001101110
00100010100000000100001101110
10010000000000100100001101110
00000000100001100010001101110
00000010000010010010001101110
00000000101010000001001101110
01000100000100000000101101110
00000000001001000100011101110
01000001000000000010011101110
00000110000000000001011101110
00101000000000000000111101110
10100001010010000000000011110
11000000101001000000000011110
01100010000100100000000011110
01001100000100010000000011110
10000010000110010000000011110
00010001001001010000000011110
00001011000000110000000011110
01010000010000110000000011110
00110100010000001000000011110
00000101100010001000000011110
00101000001010001000000011110
01000001010001001000000011110
00001000100100101000000011110
10011000001000000100000011110
00000110010010000100000011110
00010010100001000100000011110
10000100000101000100000011110
00100000101000100100000011110
00010011010000000010000011110
01001000010010000010000011110
00111000000000100010000011110
10000000100000110010000011110
10100010000000000110000011110
00000101001000000110000011110
00001001101000000001000011110
10001100000010000001000011110
00100100001001000001000011110
11000001000000010001000011110
00010000100100010001000011110
01000010000010001001000011110
00000000001010010011000011110
00000110100100000000100011110
01010100000001000000100011110
10010000000100100000100011110
01100000100000001000100011110
00001010010000001000100011110
00100001000001000100100011110
00000000010000100110100011110
00000000000101001001100011110
01000000000111000000010011110
00010000010100000100010011110
00000001000010010100010011110
01000100000000100010010011110
00000000011000001010010011110
00010010001000000001010011110
00000000000000111001010011110
00100001000000000011010011110
00000000001001100000110011110
10000001000000001000110011110
00010000100000000010110011110
01001000000000000001110011110
00100000010001100000001011110
00001000011000010000001011110
00000000100001011000001011110
00000000000110100010001011110
01000000100000000110001011110
00110000000010000001001011110
00000000001100000101001011110
00001010000000000011001011110
00001001000100000000101011110
00000000000010001100101011110
00100100000000000010101011110
10000000100000000001101011110
10000000001010100000000111110
00000100001100001000000111110
00000010000000101100000111110
00000100110000000010000111110
00000000000001010110000111110
00000000010011000001000111110
00100010000000010001000111110
10010000000000000011000111110
10001000000001000000100111110
00000000010100010000100111110
01000010000000000010100111110
00000101000000000001100111110
01111011011000000000000000001
11010110110100000000000000001
10101101101100000000000000001
11001111000011000000000000001
10111010100010100000000000001
01110101100001100000000000001
00011010010111010000000000001
00100001111010110000000000001
11000100001101110000000000001
10000010101111001000000000001
01110000010110101000000000001
00001101011001101000000000001
11011001100000011000000000001
00001100110110011000000000001
01101000001101011000000000001
00010101000111011000000000001
11000000010111011000000000001
01000010111000111000000000001
10000011010010111000000000001
00011000011010111000000000001
10110000001001111000000000001
00000001101101111000000000001
10101000011011000100000000001
00010100101110100100000000001
01000011010101100100000000001
10110111000000010100000000001
11010000011010010100000000001
10000001110101010100000000001
01100100010011010100000000001
00000011011011010100000000001
00011001001100110100000000001
00001110001010110100000000001
10100000001110110100000000001
00100010100101110100000000001
00010100010101110100000000001
01101110100000001100000000001
00100011001110001100000000001
00010110011001001100000000001
01000001101011001100000000001
00001100001111001100000000001
10100100010100101100000000001
11001000000110101100000000001
00000010110110101100000000001
00011000110001101100000000001
01100000011001101100000000001
01100101111000000010000000001
11111000010010000010000000001
01001101010110000010000000001
10011100101001000010000000001
11100100010101000010000000001
00110001101011000010000000001
10010110011000100010000000001
11010001100100100010000000001
01001110100010100010000000001
00100010011101100010000000001
10100001010011100010000000001
00000101100111100010000000001
01001011100100010010000000001
11010010001100010010000000001
10001000111010010010000000001
01100100001110010010000000001
10000110100101010010000000001
00000101011101010010000000001
01000010101011010010000000001
00100000110111010010000000001
10100011100000110010000000001
01101000011000110010000000001
10000101001010110010000000001
00010010100110110010000000001
11001000100001110010000000001
11001110010000001010000000001
11000000111100001010000000001
11100101000010001010000000001
01100010011010001010000000001
01101000100110001010000000001
01010101001001001010000000001
00010001110010101010000000001
01000011100001101010000000001
11010000010001101010000000001
01001000001011101010000000001
00101110000010011010000000001
00010100101010011010000000001
00000110001001111010000000001
00011111001000000110000000001
10011000011100000110000000001
00101101100001000110000000001
11000010011001000110000000001
00001110010101000110000000001
00001001111000100110000000001
01110001000010100110000000001
10001100010010100110000000001
10000010101010100110000000001
11010100100000010110000000001
00101010110000010110000000001
00010101010010010110000000001
01001001001010010110000000001
00110100001001010110000000001
11000001010000110110000000001
00101100000100110110000000001
10000101101000001110000000001
00011100100100001110000000001
01010000001110001110000000001
00100001100100101110000000001
00010010000011101110000000001
00110000010100011110000000001
10000000100110011110000000001
01001100000001011110000000001
00001011000000111110000000001
10110010101100000001000000001
01101010110010000001000000001
01011001001110000001000000001
11101100001001000001000000001
00110100111001000001000000001
00110111000011000001000000001
11110000011000100001000000001
01011110000100100001000000001
10000001011110100001000000001
10001010100101100001000000001
00010010110011100001000000001
11000000101011100001000000001
00011101100100010001000000001
01001100011100010001000000001
00000110101110010001000000001
10101000100011010001000000001
01010100001011010001000000001
01000011000111010001000000001
10010110100000110001000000001
00010101011000110001000000001
01100001001100110001000000001
00100111110000001001000000001
01101001010100001001000000001
11000011100010001001000000001
10100100001110001001000000001
10110000010101001001000000001
01000110001101001001000000001
00001011010011001001000000001
01010000100111001001000000001
01010011010000101001000000001
00010000111100101001000000001
01100110000010101001000000001
10000010011001101001000000001
00100011000101101001000000001
01111010000000011001000000001
10000111001000011001000000001
10010100010010011001000000001
01100000101010011001000000001
00011000101001011001000000001
00100100100101011001000000001
10011000000100111001000000001
01110101001000000101000000001
01100010011100000101000000001
11110000100001000101000000001
10100110010001000101000000001
10100001001101000101000000001
00001010101011000101000000001
00111000100100100101000000001
00100011100010100101000000001
01101000001010100101000000001
00100100000111100101000000001
00011110010000010101000000001
01010010100100010101000000001
10000010110010010101000000001
00101000010101010101000000001
00001001000011110101000000001
10010101000001001101000000001
00011010000101001101000000001
00010001000110101101000000001
10001000011000011101000000001
00000101100010011101000000001
01000010010001011101000000001
00110100000000111101000000001
10111011000000000011000000001
10010101001100000011000000001
00101100101010000011000000001
10000001111001000011000000001
01001000101101000011000000001
01101001000011000011000000001
00100101001001100011000000001
01010001101000010011000000001
10010000110100010011000000001
11000110000010010011000000001
00100011010001010011000000001
10100000000101110011000000001
00011000010110001011000000001
10000100100011001011000000001
01100000110000101011000000001
00011010001000101011000000001
00001101000010101011000000001
10001010100000011011000000001
01000101000100011011000000001
00000000001111011011000000001
00001000010001111011000000001
10110000000110000111000000001
01010100010001000111000000001
00000001010111000111000000001
00000110100100100111000000001
11001000000100010111000000001
01001010000010001111000000001
00000011001001001111000000001
10000000001100101111000000001
11001011010100000000100000001
00111101010010000000100000001
11101000001110000000100000001
10100111001001000000100000001
00101100110101000000100000001
01000000111111000000100000001
11110100000100100000100000001
10011010001100100000100000001
01000111010010100000100000001
10011001100001100000100000001
00001011001011100000100000001
01100010000111100000100000001
10111000100100010000100000001
10100001011100010000100000001
10001110010010010000100000001
10000011100011010000100000001
10100100000111010000100000001
11101010000000110000100000001
11010001001000110000100000001
11000000110100110000100000001
00000111000101110000100000001
10010000010011110000100000001
00011110110000001000100000001
00110100011100001000100000001
01011011000010001000100000001
10100000110110001000100000001
00011000101110001000100000001
00010011010101001000100000001
11000110000001101000100000001
00100001110001101000100000001
00111000000101101000100000001
00101011010000011000100000001
00011101001000011000100000001
01000011001001011000100000001
10000100011000111000100000001
00000100100011111000100000001
10010011101000000100100000001
10100100111000000100100000001
00101001101010000100100000001
00001010011110000100100000001
01100011100001000100100000001
11010000010101000100100000001
10110001000011000100100000001
11001000011000100100100000001
00110001010100100100100000001
10000001110010100100100000001
01000001001110100100100000001
00101010010001100100100000001
00000101101001100100100000001
00001000110011010100100000001
01011000100000110100100000001
00001101010000110100100000001
10101101000000001100100000001
01010001100100001100100000001
01001100010010001100100000001
01011000001001001100100000001
10100010000101001100100000001
10010010010000101100100000001
00001110000100101100100000001
01000100001100011100100000001
10011000000010011100100000001
00010010100001011100100000001
00100001001000111100100000001
01110110100000000010100000001
00101110011000000010100000001
10010001011010000010100000001
00100011010110000010100000001
01001010010011000010100000001
01011001010000100010100000001
11010010000010100010100000001
00010100110001010010100000001
11000001000101010010100000001
00010100001100110010100000001
00101001000010110010100000001
00011010000001110010100000001
10001100000110001010100000001
00001001101001001010100000001
01100100001000101010100000001
00000010001110101010100000001
00000010110010011010100000001
00100000011001011010100000001
10010000100000111010100000001
10000111010000000110100000001
00100101001100000110100000001
01000010100110000110100000001
01100000001011000110100000001
10101000100000100110100000001
00110001100000010110100000001
10001010001000010110100000001
00010000000111010110100000001
00000000011010110110100000001
10110000001000001110100000001
11001101100000000001100000001
01011000110100000001100000001
10010110000101000001100000001
00100110010100100001100000001
01000010101100100001100000001
10010000100110100001100000001
10100100100001100001100000001
00010011010010010001100000001
11001000010001010001100000001
00111000001000110001100000001
00000000111001110001100000001
01001010011000001001100000001
00101010100100001001100000001
01110001000001001001100000001
10000001101000101001100000001
11000000010010101001100000001
01100100010000011001100000001
10100010001010000101100000001
00001101000110000101100000001
00001100011001000101100000001
00010100100011000101100000001
01010010000001100101100000001
01000000010110010101100000001
00100101000001010101100000001
00000001100100110101100000001
01000111000000001101100000001
00110000110000001101100000001
00000100001010101101100000001
00000000010101101101100000001
01000100000111000011100000001
10001000001010100011100000001
00110000010001100011100000001
00001001011000010011100000001
00001010000110010011100000001
10010000001001010011100000001
01000010010000110011100000001
00000100101100001011100000001
00100001001010001011100000001
00000101010001001011100000001
01001000000100101011100000001
01000000100001011011100000001
00010010010100000111100000001
00100100010010000111100000001
10000000100101000111100000001
00010000101000100111100000001
10000001000010010111100000001
00100010000000101111100000001
00111010110100000000010000001
10011001101010000000010000001
10100101010110000000010000001
11000011100101000000010000001
01110000101101000000010000001
01101100100011000000010000001
11101001010000100000010000001
00100011101100100000010000001
00000110011110100000010000001
10011010010001100000010000001
00111000001011100000010000001
00010011000111100000010000001
01011100101000010000010000001
10000101111000010000010000001
00011111000010010000010000001
01000010110110010000010000001
00100010111001010000010000001
01001001010101010000010000001
00110001010011010000010000001
10001100001011010000010000001
00101101001000110000010000001
00110000011100110000010000001
01001001100010110000010000001
00001100110001110000010000001
00001010001101110000010000001
01100101100100001000010000001
00001001111100001000010000001
00110011100001001000010000001
01001010101001001000010000001
00000110110101001000010000001
10011000000111001000010000001
10110000110000101000010000001
00011100100010101000010000001
10000001100110101000010000001
01000000110011101000010000001
01100110000001011000010000001
10101000010001011000010000001
00100100010010111000010000001
11110100010000000100010000001
11000001011100000100010000001
01011000010110000100010000001
10010010100011000100010000001
00001101010011000100010000001
01100001000111000100010000001
01111010000000100100010000001
00000101110100100100010000001
01100100001100100100010000001
10101001100000010100010000001
01001110000100010100010000001
01100010001010010100010000001
00010001100110010100010000001
01010000110001010100010000001
10110000000101010100010000001
10100010010000110100010000001
00111001010000001100010000001
11101000001000001100010000001
00011010001010001100010000001
10000000111001001100010000001
10000100000011101100010000001
10000010001100011100010000001
01010100000010011100010000001
00001001001001011100010000001
01100000100000111100010000001
10011110000100000010010000001
01001010011100000010010000001
11000011010010000010010000001
00010110110010000010010000001
01110010000110000010010000001
01011001100001000010010000001
10000000011111000010010000001
11101100000000010010010000001
00111010001000010010010000001
01010011000000110010010000001
10000100010100110010010000001
11001001000100001010010000001
00101100010100001010010000001
10000110001010001010010000001
10010101000000101010010000001
00001010110000101010010000001
00100000000111101010010000001
10010000011000011010010000001
01010000100100011010010000001
00000011000110011010010000001
10000010110100000110010000001
01000000111010000110010000001
11000100000110000110010000001
00100010010011000110010000001
00000111000010100110010000001
00001000100110100110010000001
10000001100001100110010000001
01000000001101010110010000001
10010000000010110110010000001
00110000100010001110010000001
00000101000101001110010000001
00000110100000011110010000001
01110001110000000001010000001
01100100011010000001010000001
11000010001110000001010000001
00011110100001000001010000001
11010001001001000001010000001
00000101001111000001010000001
01000111001000100001010000001
00101001000110100001010000001
10100010000011100001010000001
11010100000100010001010000001
10100011000100010001010000001
10001000010110010001010000001
10100000101000110001010000001
10001001100001001001010000001
10000110000100101001010000001
00110000000110011001010000001
00000101000001111001010000001
10000111100000000101010000001
10011001000100000101010000001
00010110000110000101010000001
00100000101110000101010000001
01010100100000100101010000001
00001000011100100101010000001
01000010010010100101010000001
00110001000001100101010000001
11000000000101100101010000001
10100100000010010101010000001
00000110001001010101010000001
00001010100000110101010000001
00010000010011001101010000001
10010000100000011101010000001
00000100010100011101010000001
11010010100000000011010000001
10001101010000000011010000001
10101000100100000011010000001
00001011000101000011010000001
01010000001100100011010000001
01000001010001100011010000001
00100110000000110011010000001
00000000100011110011010000001
01001100100000001011010000001
10100000010010001011010000001
00110000001001001011010000001
00000100011000101011010000001
00101001000000011011010000001
00011000110000000111010000001
00001100000001100111010000001
01110000000000010111010000001
00000001001000110111010000001
10100011110000000000110000001
10001100011100000000110000001
11100110000010000000110000001
00110011001010000000110000001
01001001011010000000110000001
10100000101011000000110000001
00001110000111000000110000001
01100100110000100000110000001
01000010011001100000110000001
00100101000011100000110000001
01111001000000010000110000001
10010000001110010000110000001
00000001010110110000110000001
01010101010000001000110000001
11010010001000001000110000001
00101100001001001000110000001
10000010010011001000110000001
00011010000100011000110000001
01001000101100000100110000001
01000101100010000100110000001
00010100011010000100110000001
10000011000110000100110000001
11001100000001000100110000001
00010111000001000100110000001
10000110001000100100110000001
00001001000101100100110000001
00000100100101010100110000001
00000010000011110100110000001
10010100000100001100110000001
01000010010100001100110000001
00101000000110001100110000001
00000000101010011100110000001
01001111000000000010110000001
10101001001000000010110000001
00110000111000000010110000001
01000001110100000010110000001
00101010100010000010110000001
10110010000001000010110000001
01101000000101000010110000001
00110100000010010010110000001
01000000101000110010110000001
10000100110000001010110000001
00010000010100101010110000001
01000001000010101010110000001
10000000001001101010110000001
10100000000100011010110000001
00010001000001011010110000001
00000010101001000110110000001
00001000010000011110110000001
10110101000000000001110000001
00000010111010000001110000001
10001010001001000001110000001
00100000011101000001110000001
00011001000011000001110000001
00110010100000100001110000001
01001000100001100001110000001
01000110100000010001110000001
01010000011000010001110000001
00100001100010010001110000001
00001100000100110001110000001
01000000001011001001110000001
00001001010000101001110000001
00000010001000111001110000001
00101100100000000101110000001
11000000110000000101110000001
00010001001000001101110000001
11000100001000000011110000001
10000011000000100011110000001
00010110000000001011110000001
10001111011000000000001000001
11100100101010000000001000001
10000011110110000000001000001
11010000111001000000001000001
01001110100101000000001000001
00010001011111000000001000001
01100011110000100000001000001
10101010010100100000001000001
01001101001010100000001000001
10110110000001100000001000001
00001001110011100000001000001
10001100000111100000001000001
11111000001000010000001000001
01100000111100010000001000001
10101101000010010000001000001
00010010111010010000001000001
10110000010110010000001000001
00101100011001010000001000001
01001011000001110000001000001
10100000110001110000001000001
00010100101001110000001000001
00111110000100001000001000001
01010010101100001000001000001
10010100100110001000001000001
10001000011110001000001000001
00011101100001001000001000001
00100011011001001000001000001
00100110100011001000001000001
00100100111000101000001000001
10000011001100101000001000001
00010110001010101000001000001
00000101010110101000001000001
10001000101001101000001000001
01010100000101101000001000001
11000110100000011000001000001
00110101010000011000001000001
11000001001010011000001000001
00001010110001011000001000001
10100001000101011000001000001
11001000010000111000001000001
00101010001000111000001000001
10110010110000000100001000001
00000110111100000100001000001
11001010001010000100001000001
00011110000011000100001000001
01000010110011000100001000001
10001011100000100100001000001
00010011011000100100001000001
00100111000100100100001000001
01001100010001100100001000001
00100010001011100100001000001
10001100101000010100001000001
11100100000100010100001000001
00001101000101010100001000001
01000010001100110100001000001
01010000000011110100001000001
10010000001011001100001000001
10110001000000101100001000001
11000100001000101100001000001
01000001010100011100001000001
10100010000010011100001000001
00111000000001011100001000001
00000100100100111100001000001
11000011101000000010001000001
01010100011100000010001000001
10110010001010000010001000001
11110001000001000010001000001
10001001100101000010001000001
00100100101101000010001000001
00100001001110100010001000001
00010101010001100010001000001
11000010000101100010001000001
10010000100011100010001000001
00100110010100010010001000001
01010001000110010010001000001
00110010100001010010001000001
01000001110001010010001000001
00011000001101010010001000001
01110100000000110010001000001
00011001100000110010001000001
00000100110010110010001000001
10101100100000001010001000001
01001000010101001010001000001
00000000111011001010001000001
00010010010000111010001000001
00000001000011111010001000001
00111000101000000110001000001
01101001000100000110001000001
10010100000100100110001000001
01000001001001100110001000001
01011000010000010110001000001
00100001011000010110001000001
10000100010001010110001000001
00001101010000001110001000001
00000010000101011110001000001
01011101010000000001001000001
00100101011100000001001000001
10101001010001000001001000001
00011011001001000001001000001
01100001101001000001001000001
00101110100000100001001000001
01000000011101100001001000001
01000011011000010001001000001
01110000010001010001001000001
00100010001101010001001000001
00010001100011010001001000001
00000110010011010001001000001
01000010100010110001001000001
10000001001001110001001000001
11110100000000001001001000001
10001101000100001001001000001
00101001100010001001001000001
01010000011010001001001000001
01001000000011011001001000001
00100000010100111001001000001
01100100110000000101001000001
10010100011000000101001000001
01011000100010000101001000001
00000111001010000101001000001
01010001000101000101001000001
10000000010011100101001000001
10001010000001010101001000001
00010000110000110101001000001
00101010010000001101001000001
01001000001100001101001000001
00000001110001001101001000001
00010011000000011101001000001
00110101100000000011001000001
00100010111000000011001000001
11000100100100000011001000001
10001010001100000011001000001
10000111000001000011001000001
11001001000000100011001000001
10100100010000100011001000001
00000011000100110011001000001
00100010000110001011001000001
10011000000001001011001000001
01010010001000000111001000001
00001000011010000111001000001
00100000100011000111001000001
01000000000110100111001000001
11000000010000001111001000001
00001000100000101111001000001
00000100001000011111001000001
10101010101000000000101000001
00110001100110000000101000001
01100001010101000000101000001
10110000001101000000101000001
10000100110011000000101000001
00011111000000100000101000001
01101000100100100000101000001
00010000110101100000101000001
11000001000011100000101000001
01010011100000010000101000001
01001100110000010000101000001
00111010000010010000101000001
00000100011110010000101000001
00011001010001010000101000001
10000010010101010000101000001
00100001001011010000101000001
10001000100010110000101000001
01100000010010110000101000001
01111000010000001000101000001
11000001110000001000101000001
11000010000110001000101000001
01000100011001001000101000001
00000111000010011000101000001
11010000000001011000101000001
00010001000100111000101000001
01010001010010000100101000001
01000110100000100100101000001
00001000001001110100101000001
10001000010001001100101000001
00010000100010101100101000001
01001010000000011100101000001
00010000011000011100101000001
11011000100000000010101000001
10001011000010000010101000001
00000011001101000010101000001
01000101000100100010101000001
10000000011100100010101000001
00100110000010100010101000001
00001100100001100010101000001
10010110000000010010101000001
01100010001000010010101000001
00110011000000001010101000001
00101000001100001010101000001
00010100010010001010101000001
10000010100001001010101000001
00000100101010000110101000001
00100000000101100110101000001
00001000100100010110101000001
00000001000110001110101000001
01101011000000000001101000001
11000110010000000001101000001
01010100101000000001101000001
00101000010110000001101000001
00000101110000100001101000001
00100000101010100001101000001
00001110001000010001101000001
00010100000010110001101000001
10010001000010001001101000001
00000010000011101001101000001
10101000000000011001101000001
00000000100110011001101000001
00110110000000000101101000001
00010000001110000101101000001
11000000001001000101101000001
10001000000100100101101000001
10000100100000001101101000001
01110000000100000011101000001
01000001100010000011101000001
00011001000000000111101000001
11010111000000000000011000001
10110001011000000000011000001
01101010010001000000011000001
01001000111000100000011000001
00011001010100100000011000001
00110010010010100000011000001
01010010100001100000011000001
10011000110000010000011000001
10001001001100010000011000001
00100101100001010000011000001
00010110000100110000011000001
00000011001010110000011000001
11000100010010001000011000001
00001010100110001000011000001
11000000001101001000011000001
01110000000011001000011000001
00101001000001101000011000001
01001101000000011000011000001
00110000101000011000011000001
01000000000110111000011000001
00000000011001111000011000001
00101100001010000100011000001
10000011001001000100011000001
10100000100100100100011000001
00010000001101100100011000001
01000001101000010100011000001
00000001011010001100011000001
01000100100001001100011000001
00010100010000101100011000001
11100000110000000010011000001
00100111001000000010011000001
00010011100100000010011000001
00111001000010000010011000001
00001001011001000010011000001
01000000100111000010011000001
00001110000001010010011000001
10100000001001010010011000001
00011100001000001010011000001
00000101100010001010011000001
01000110000000101010011000001
01001010100000000110011000001
00000010001110000110011000001
00101000010000100110011000001
10010010000000001110011000001
01001001100100000001011000001
10110000100010000001011000001
10000010110001000001011000001
10010010001000100001011000001
01100010000100100001011000001
10000101000010100001011000001
00111100000000010001011000001
00001000101010010001011000001
11001010000000001001011000001
00001100010001001001011000001
00000011100000101001011000001
01000000110000011001011000001
11100001000000000101011000001
00110000010100000101011000001
10000000000110001101011000001
00010010000010010011011000001
01000001001000001011011000001
00101101000100000000111000001
01000110001100000000111000001
01011100000010000000111000001
00001011100001000000111000001
10010100100000100000111000001
11100000001000100000111000001
10100100010000010000111000001
00000010110000110000111000001
00110000000001110000111000001
10000101001000001000111000001
00100000100101001000111000001
01110000100000000100111000001
10011000001000000100111000001
00000100000110100100111000001
00001001000010010100111000001
00010001001000100010111000001
01000100010000000110111000001
10000001000101000001111000001
01010000000000101001111000001
10010000010000000011111000001
01000010000001000011111000001
00000000100100100011111000001
00000101000000010011111000001
00001000000010001011111000001
00100000001000000111111000001
01010101101100000000000100001
10100011101010000000000100001
11000101011010000000000100001
01000011111001000000000100001
11110010000101000000000100001
00110100100111000000000100001
00110111010000100000000100001
01101010001100100000000100001
11011001000010100000000100001
00001000111101100000000100001
01010100010011100000000100001
00000110101011100000000100001
11001011001000010000000100001
00010011011100010000000100001
01000111100010010000000100001
10010001110010010000000100001
00001001101110010000000100001
01100101000101010000000100001
00110100001010110000000100001
00011101000001110000000100001
00100011001001110000000100001
10000001000111110000000100001
11101100000100001000000100001
10100010011100001000000100001
11010100100001001000000100001
11001000011001001000000100001
00001011001101001000000100001
10010100001100101000000100001
00100101100010101000000100001
11000010001010101000000100001
00011010000110101000000100001
11110000010000011000000100001
01010110000100011000000100001
00100001010110011000000100001
00010100110000111000000100001
00101000000011111000000100001
10011101010000000100000100001
00101011010100000100000100001
01000001110110000100000100001
10010010001110000100000100001
01011010010001000100000100001
01000100011101000100000100001
00010000111011000100000100001
00011001000111000100000100001
00011110100000100100000100001
10000001101100100100000100001
00111000010010100100000100001
01000110000110100100000100001
10010011000001100100000100001
11001000100010010100000100001
01110000000110010100000100001
01001000000101110100000100001
01110011000000001100000100001
10011000101000001100000100001
01100100001010001100000100001
10000101000110001100000100001
01100000100101001100000100001
11000000110000101100000100001
00000111001000101100000100001
00100000111000011100000100001
00010010010010011100000100001
11000001000001011100000100001
10001100000000111100000100001
11000111000100000010000100001
00011101100010000010000100001
10100110010010000010000100001
10001010110001000010000100001
10100000111000100010000100001
11001000010100100010000100001
00001010011010100010000100001
01010010001001100010000100001
01100000100011100010000100001
00110011000010010010000100001
00101000101001010010000100001
00101011100000001010000100001
00110110001000001010000100001
10001101000001001010000100001
00010000011101001010000100001
01000110000011001010000100001
10100000001011001010000100001
00001100101000101010000100001
01000001011000101010000100001
10000000100101101010000100001
00000100000110111010000100001
10101100001000000110000100001
01100010101000000110000100001
01100001010001000110000100001
00110000001100100110000100001
00001010000011010110000100001
01000100001000110110000100001
00001000110010001110000100001
00010001100001001110000100001
01101000000000101110000100001
00100101000000011110000100001
00001000001100011110000100001
01100011100100000001000100001
00111000011100000001000100001
11001001000101000001000100001
10000000110111000001000100001
11101000100000100001000100001
01000110110000100001000100001
10010010010100100001000100001
01100001010010100001000100001
00011000101010100001000100001
01001010000011100001000100001
10100100110000010001000100001
10001110000100010001000100001
01011000010010010001000100001
00100000100110110001000100001
10010001011000001001000100001
10111000000010001001000100001
00001110100010001001000100001
00101000110001001001000100001
00010010001011001001000100001
10001011000000101001000100001
00100010101000101001000100001
00001100010100101001000100001
00101100001000011001000100001
10000000101100011001000100001
01010000001000111001000100001
11010110000000000101000100001
00100100011000100101000100001
00000010001101100101000100001
00010100101000010101000100001
00001001001010001101000100001
00000000100011101101000100001
00000001010000111101000100001
01101110000000000011000100001
00110000110010000011000100001
01000000011110000011000100001
01000101100001000011000100001
10010001000011000011000100001
00000001110100100011000100001
00010110000010100011000100001
00010010000101010011000100001
10000000010010110011000100001
01011001000000001011000100001
10100001000100001011000100001
00000110010000011011000100001
10001001100000000111000100001
10000100010100000111000100001
00011000001001000111000100001
01000011000000100111000100001
00000000110001010111000100001
00111100101000000000100100001
10010000111100000000100100001
10010111000010000000100100001
11000100101000100000100100001
10100010100100100000100100001
00001101100100100000100100001
00100000011110100000100100001
10110010001000010000100100001
01011000001100010000100100001
00101110000001010000100100001
00010001100101010000100100001
00101000110000110000100100001
01000000001011110000100100001
00100001101100001000100100001
00100011000011001000100100001
10101000001000101000100100001
10000001010100101000100100001
01000000100110101000100100001
00001010100001101000100100001
00010001001001101000100100001
00001010001010011000100100001
01000101000000111000100100001
11111000000000000100100100001
01010100110000000100100100001
10000110100001000100100100001
00101000001101000100100100001
10000101001000010100100100001
00100100010100010100100100001
00000010101000110100100100001
10000000011010001100100100001
00100100000001101100100100001
00001001100000011100100100001
10100101100000000010100100001
01110001001000000010100100001
00111010000100000010100100001
00010010101010000010100100001
10000100011001000010100100001
10000010000111000010100100001
10011001000000010010100100001
01000100010010010010100100001
00001000010101010010100100001
01100000000100110010100100001
00010101000100001010100100001
00011000000011001010100100001
01001000100001000110100100001
00000001000011100110100100001
01010010000000010110100100001
11000100000000001110100100001
00000010010001001110100100001
10011010100000000001100100001
01110010010000000001100100001
01000101010100000001100100001
10000011001100000001100100001
01100100100010000001100100001
11010000001010000001100100001
01010001100000100001100100001
00101001000100010001100100001
00000100001101010001100100001
00100000010011010001100100001
10000010000001110001100100001
00000001110010001001100100001
10000001010001000101100100001
01001100000000100101100100001
01100000001000010101100100001
00000110000010010101100100001
00010000000100011101100100001
10101000010000000011100100001
00100010100001000011100100001
00001100100000010011100100001
10101110100000000000010100001
01100110010100000000010100001
11010000100110000000010100001
10010001010101000000010100001
00010110001101000000010100001
10000101100011000000010100001
01000100100101100000010100001
10100000011010010000010100001
01010010000011010000010100001
00010001101000110000010100001
10101000000100110000010100001
11000100000010110000010100001
00100010110010001000010100001
01100001001001001000010100001
00000100011011001000010100001
01011000010000101000010100001
10001001000010011000010100001
00001100000101011000010100001
00000010010100111000010100001
00110010011000000100010100001
00110101000100000100010100001
01001011000010000100010100001
00001100101001000100010100001
00000010110001100100010100001
10011010000000010100010100001
01000101010000010100010100001
00000000010111010100010100001
10000000001001110100010100001
10000011010000001100010100001
10010011001000000010010100001
00100001100110000010010100001
00100100110001000010010100001
11000000101001000010010100001
01100101000000100010010100001
00101010000001100010010100001
10110000100000010010010100001
00011000000110010010010100001
00000011100001010010010100001
11100010000000001010010100001
01000100001100001010010100001
00100000001000111010010100001
01011100000000000110010100001
00010001010000100110010100001
10000001000100010110010100001
01011010001000000001010100001
10001000111000000001010100001
00010011100010000001010100001
00101101000001000001010100001
11100000010001000001010100001
10011100000000100001010100001
00101010010000010001010100001
01000001001010010001010100001
11000101000000001001010100001
00110100010000001001010100001
00001000001001101001010100001
01101000000100000101010100001
00000001100101000101010100001
01000100000011000101010100001
00010010000000101101010100001
00100010001010000011010100001
10000100000001010011010100001
01001010110000000000110100001
00000111101000000000110100001
11100001000100000000110100001
00010010010110000000110100001
01010110000000100000110100001
10000001001010100000110100001
00011100010000010000110100001
10001000100001010000110100001
00001011000000110000110100001
10010001100000001000110100001
01010000000101001000110100001
00000000111000101000110100001
00100100100000011000110100001
00011000100010000100110100001
01100000010010000100110100001
10000010010000010010110100001
00000100100000100110110100001
00000110010001000001110100001
10001000000100001001110100001
00100100000100000011110100001
10000000100010000011110100001
00000001001001000011110100001
00010000000000110011110100001
01000000010000001011110100001
00001010000000000111110100001
01111001100000000000001100001
11001000101100000000001100001
00001100111010000000001100001
00100110001110000000001100001
10001001001011000000001100001
10100101001000100000001100001
00101011000010100000001100001
11000010010010010000001100001
10010100000101010000001100001
01000001100100110000001100001
00001000010110110000001100001
01001110001000001000001100001
01000100110100001000001100001
00011001010010001000001100001
00000001100111001000001100001
10010010100000101000001100001
00100010100100011000001100001
00000111010001000100001100001
01110000001001000100001100001
01100000010100100100001100001
10000100100010100100001100001
10101000000001100100001100001
00011000001010010100001100001
00000000101101010100001100001
00110010000000110100001100001
00110100100000001100001100001
10001010000100001100001100001
00100000010011001100001100001
00000000001110101100001100001
10010100110000000010001100001
00110001010100000010001100001
01011010000010000010001100001
11100000000110000010001100001
00111100000001000010001100001
00000111100000100010001100001
10101010000000010010001100001
01001100000100010010001100001
00010000010011010010001100001
11010000001000001010001100001
00000011001010001010001100001
10001000000010101010001100001
00000100100001011010001100001
01010000100100000110001100001
10000010010000100110001100001
00001011110000000001001100001
11100010001000000001001100001
10010001100100000001001100001
10001100100001000001001100001
00000100101100100001001100001
00100010010001100001001100001
00100111000000010001001100001
10000100001010010001001100001
00000001010101010001001100001
00010101000000101001001100001
11000000000100101001001100001
00011100000100000101001100001
00110001000010000101001100001
00010010100001000101001100001
01001001000000010101001100001
00001000100110000011001100001
00110000001000010011001100001
00100110110000000000101100001
10100001010010000000101100001
01001001000110000000101100001
11001010000001000000101100001
01010000100011000000101100001
01000011001000100000101100001
11100000100000010000101100001
10001000011000010000101100001
10011100000000001000101100001
00000110000101001000101100001
01100101000000000100101100001
00000011100010000100101100001
00010100001000100100101100001
01000000010001010100101100001
00100010001000001100101100001
01000000110000100010101100001
00101000000010000110101100001
00001001000001001001101100001
00100000100100000101101100001
01001000001000000011101100001
00000010010010000011101100001
00100001000000100011101100001
10000000000100010011101100001
00010000100000001011101100001
00000100000001000111101100001
01000001010011000000011100001
10000010000110100000011100001
00100000101001100000011100001
01010000010100010000011100001
00000100100110010000011100001
01000100001001010000011100001
10000001010000110000011100001
00101000011000001000011100001
01000000101010001000011100001
00010010010001001000011100001
00110000000100101000011100001
00001000100000111000011100001
10000100001100000100011100001
10001000010010000100011100001
00100010000101000100011100001
00001001001000100100011100001
00010001000001010100011100001
00000110000010001100011100001
00000100001010100010011100001
00000001000101100010011100001
00000000111000010010011100001
10000000010100001010011100001
01000000000010010110011100001
00001000000001001110011100001
00010000000111000001011100001
00000000110010100001011100001
00000010001100001001011100001
00100000000001011001011100001
01000000011000000101011100001
00000100000000110101011100001
00000010001011000000111100001
00001000010001100000111100001
00100000001100010000111100001
00010000000010011000111100001
00000001010100000100111100001
10000000000000101100111100001
01110101010100000000000010001
00011110100110000000000010001
01000111001110000000000010001
00101011110001000000000010001
00011101001101000000000010001
01110000110011000000000010001
01101100101000100000000010001
10001001110100100000000010001
10100111000010100000000010001
10010000011101100000000010001
01100001001011100000000010001
01011000000111100000000010001
11000011110000010000000010001
00001010111100010000000010001
01110011000001010000000010001
10001100010101010000000010001
10000011001101010000000010001
01100010010100110000000010001
01010100100010110000000010001
10101000010010110000000010001
00001011000110110000000010001
11100110001000001000000010001
10001100111000001000000010001
00010101011010001000000010001
00101010010110001000000010001
10101001001001001000000010001
01000001011101001000000010001
10100100010011001000000010001
00110000001111001000000010001
11111000000000101000000010001
00010110010100101000000010001
01001001010010101000000010001
10100000101010101000000010001
00101110000001101000000010001
00101101100000011000000010001
10110010000100011000000010001
01000110010010011000000010001
01000001100110011000000010001
00010001110001011000000010001
00010011001000111000000010001
01001100000100111000000010001
10001111000100000100000010001
00101100011100000100000010001
01011101000010000100000010001
00110110001010000100000010001
10010100010110000100000010001
01000101110001000100000010001
01100000100110100100000010001
11100100000001100100000010001
00001100100101100100000010001
00000110010011100100000010001
01101001010000010100000010001
00100011101000010100000010001
00000100111010010100000010001
01110000001000110100000010001
10000000100011110100000010001
10010011000010001100000010001
00100001110010001100000010001
10000001010001101100000010001
00010000101100011100000010001
00101000001010011100000010001
00000111000001011100000010001
11000010000000111100000010001
11001101001000000010000010001
01100011100010000010000010001
10011001000110000010000010001
10101010000101000010000010001
00111000010100100010000010001
00001110001100100010000010001
10000010010110100010000010001
10000100110001100010000010001
00110100000011100010000010001
10110100010000010010000010001
00011011010000010010000010001
01010100000101010010000010001
00010000111000110010000010001
11010000100010001010000010001
00110010010001001010000010001
10000010000011011010000010001
00000101010000111010000010001
11110010000000000110000010001
10010001110000000110000010001
01001011000001000110000010001
00000000111101000110000010001
10000101000011000110000010001
00011000010011000110000010001
00100011010000100110000010001
01000100010100100110000010001
00101000001001100110000010001
00100010000110010110000010001
01100000100001010110000010001
00010110000000110110000010001
00000001001010101110000010001
01010001000000011110000010001
00000010011000011110000010001
10001011101000000001000010001
10000110011100000001000010001
10010100101010000001000010001
11001100000110000001000010001
10100001100110000001000010001
01100110100001000001000010001
00001000011111000001000010001
10101000001100010001000010001
00001101001010010001000010001
00100100010110010001000010001
10010000000111010001000010001
11000001000010110001000010001
00100010001010110001000010001
01101000000001110001000010001
00011111000000001001000010001
10010010110000001001000010001
11000100100000101001000010001
00001001001100101001000010001
00000100011001011001000010001
00001000100010111001000010001
01001110001000000101000010001
00010011001100000101000010001
10001001010010000101000010001
01001001100000100101000010001
10100010000100100101000010001
00010000001011100101000010001
00110000100010010101000010001
01000001001001010101000010001
00100100101000001101000010001
00001000110100001101000010001
11000000001010001101000010001
10100001000000011101000010001
11001000110000000011000010001
01110000001010000011000010001
00101100010001000011000010001
00110001000101000011000010001
01010101000000100011000010001
10010010000001100011000010001
00000111100000010011000010001
01000000100100110011000010001
00111000100000001011000010001
00000010101010001011000010001
11100000000001001011000010001
01001000001000011011000010001
10011100000000000111000010001
00000101011000000111000010001
00010000010000101111000010001
11101100010000000000100010001
00000101111100000000100010001
10011000110010000000100010001
01011100100001000000100010001
01101010001001000000100010001
00110001011001000000100010001
01010000011010100000100010001
10001100001001100000100010001
01000001100101100000100010001
00101000100011100000100010001
00110010110000010000100010001
01010110001000010000100010001
00001001101000110000100010001
01000100010001110000100010001
10010001001100001000100010001
01000100101010001000100010001
10110000100001001000100010001
00000010111001001000100010001
01100100000101001000100010001
01100010100000101000100010001
00010101100000101000100010001
00100001000110101000100010001
00000110100100011000100010001
01010000010100011000100010001
00001001000101011000100010001
00111011000000000100100010001
00000110001101000100100010001
00100000010111000100100010001
01000011000100010100100010001
10000000100100101100100010001
01000000000011101100100010001
10000000001001011100100010001
00101001100100000010100010001
01010000101100000010100010001
10000110100010000010100010001
00011100001010000010100010001
00010011100001000010100010001
11100001000000100010100010001
00100100101000010010100010001
10001000000100110010100010001
10011010000000001010100010001
00000111001000001010100010001
00000000100111001010100010001
00001100110000000110100010001
11000000010010000110100010001
00001010000010100110100010001
00100001000001001110100010001
11010001010000000001100010001
11100000101000000001100010001
00111100000100000001100010001
01010010100010000001100010001
01000010010101000001100010001
00100100001011000001100010001
10100110000000010001100010001
10000000011010010001100010001
00010010000100110001100010001
10000011000001001001100010001
00011000010001001001100010001
00000011110000000101100010001
01100001000010000101100010001
10000101000000100101100010001
10001000100000010101100010001
00000001010010100011100010001
01000000001001100011100010001
00100000010100001011100010001
00000100000010011011100010001
00001000001100000111100010001
00000010000001010111100010001
00011101110000000000010010001
10100000111100000000010010001
10000111010001000000010010001
00010010011011000000010010001
10010011100000100000010010001
01011001001000100000010010001
00101010011000100000010010001
00000101101010100000010010001
10110000000110100000010010001
10001001000011100000010010001
00100110001100010000010010001
11011000000010010000010010001
10100010100010010000010010001
10010000101001010000010010001
00101000000111010000010010001
10001110000000110000010010001
11000000011000110000010010001
00011000100100110000010010001
01101011000000001000010010001
01000000101100101000010010001
00001000010101101000010010001
10000100000110011000010010001
00010000000011111000010010001
11001010010000000100010010001
01010010101000000100010010001
10100001001010000100010010001
00010000110010100100010010001
11000000100100010100010010001
00010010010100010100010010001
00100001000100110100010010001
01110000000100001100010010001
00000100001000111100010010001
10000101100100000010010010001
00000001110011000010010010001
01000100001011000010010010001
01110000100000100010010010001
10100100001000100010010010001
00001100011000010010010010001
00000000101110010010010010001
00100000010001110010010010001
00100001011000001010010010001
00100010100100001010010010001
01100000000010011010010010001
00001000100001011010010010001
00101110000000000110010010001
00010100100001000110010010001
00000100010010001110010010001
00001100101100000001010010001
01000000111001000001010010001
01001100010000100001010010001
00000010110100100001010010001
00011010000010100001010010001
01010100001000001001010010001
01000010000001101001010010001
00000001101000011001010010001
01011000000001000101010010001
00000011000011000101010010001
00010101000000010101010010001
01000001010000001101010010001
01100010010000000011010010001
00010100010100000011010010001
01000001000110000011010010001
00100001100000000111010010001
10000000010001000111010010001
00001000000010010111010010001
10010100000011000000110010001
11000000100010100000110010001
00000110100001100000110010001
10001001010000010000110010001
11100000000001010000110010001
00000101001001010000110010001
00101000110000001000110010001
00000011100010001000110010001
10001000001010001000110010001
00100101010000000100110010001
00011100000000100100110010001
00100000101000100100110010001
00001000010110000010110010001
01010000010001000010110010001
01000010000100100010110010001
00100011000000010010110010001
00010000001000010110110010001
01000000100000001110110010001
00110000010010000001110010001
10000000001100100001110010001
00010000100100001001110010001
10010010000000000101110010001
01000000000000110101110010001
00000100000001001101110010001
00101000000000100011110010001
00000000110000010011110010001
11110000100100000000001010001
00110010011100000000001010001
01101110000010000000001010001
11010100010000100000001010001
00011010110000100000001010001
01010011000100100000001010001
00000000111110100000001010001
00010100110100010000001010001
00001100100011010000001010001
00000110011000110000001010001
10000010100100110000001010001
00010001010010110000001010001
10011000000001110000001010001
00100100000101110000001010001
10100011100000001000001010001
01110001001000001000001010001
01011010000001001000001010001
10000000110101001000001010001
00000010001110011000001010001
01000000100001111000001010001
00101010100100000100001010001
10100001010100000100001010001
11001000100001000100001010001
00110100010001000100001010001
10010000101000100100001010001
00000001000111100100001010001
10001000000110010100001010001
01000101000000110100001010001
01000000111000001100001010001
01000110000100001100001010001
00011000000100101100001010001
10010100000000011100001010001
01000010110100000010001010001
01001000001110000010001010001
00001010101001000010001010001
01100000011001000010001010001
00100001100001100010001010001
00001011000100001010001010001
00101000000011001010001010001
11000000000100011010001010001
00001001100010000110001010001
10100000000010100110001010001
10000011000000010110001010001
10001000001000001110001010001
00010001111000000001001010001
10011000010100000001001010001
11000001001100000001001010001
11100000010010000001001010001
00000011100101000001001010001
00011100001000100001001010001
10000110000010001001001010001
00100101000001001001001010001
00110010000000101001001010001
00010010010010000101001010001
10000100000101000101001010001
00100001001000100101001010001
01010000100001000011001010001
00000001001011000011001010001
00001000000101100011001010001
10000000100010010011001010001
00000100110000001011001010001
00010000000100010111001010001
10001100100100000000101010001
01000111000001000000101010001
10000001101001000000101010001
00001100010010100000101010001
10000010001010100000101010001
10110001000000010000101010001
11000100000010010000101010001
10100000011000001000101010001
00000001010011001000101010001
00000100001100101000101010001
00001001011000000100101010001
00010101000100000100101010001
10000000010000110100101010001
00100100000010001100101010001
00000011000000101100101010001
10100100000001000010101010001
00000010010001100010101010001
00101000010000010010101010001
01001100000000001010101010001
00010000001001001010101010001
00000001100000011010101010001
10001000000011000001101010001
01100100000000100001101010001
01001000000100010001101010001
00001000101000001001101010001
00000010010000011001101010001
00000000100001100101101010001
00000110000100000011101010001
10000000000000101011101010001
10111010000000000000011010001
00101001101000000000011010001
01000101011000000000011010001
00001110010100000000011010001
01010001100010000000011010001
00100011000110000000011010001
00110101000000100000011010001
00010100001010010000011010001
00000110001001001000011010001
11000001000000101000011010001
10000100110000000100011010001
01000000010101000100011010001
00000000101011000100011010001
00001010000001100100011010001
00000001100100001100011010001
01001000000010001100011010001
00100000010000011100011010001
01100100000100000010011010001
10001100000010000010011010001
00000010100010100010011010001
00000001010100010010011010001
01001000000000110010011010001
00010000000110001010011010001
10001000100000100001011010001
01000000001010100001011010001
00010000010001100001011010001
00001001000001010001011010001
00101000000100001001011010001
10000000001000010101011010001
01000010010010000000111010001
00010010000101000000111010001
00100000010100100000111010001
00011001000000001000111010001
01000000001000011000111010001
00000110000000010100111010001
00000000000011010010111010001
10000000000100000110111010001
00000011001000000001111010001
00000100100010000001111010001
01001111010000000000000110001
11110100000010000000000110001
01001010101010000000000110001
10011010001001000000000110001
10000011011000100000000110001
00010010101100100000000110001
10001000001110100000000110001
00101001000101100000000110001
00010001100011100000000110001
10011100100000010000000110001
01101000100100010000000110001
11000110000001010000000110001
00100000011101010000000110001
01001001000011010000000110001
00000010100111010000000110001
11010000000100110000000110001
00000101001100110000000110001
00010010010001110000000110001
11000010100100001000000110001
00011001100100001000000110001
00000101101001001000000110001
00100000110100101000000110001
10010000001010011000000110001
00110100000001011000000110001
10000001100000111000000110001
00101100100010000100000110001
10010000100101000100000110001
01000000010010110100000110001
10001000000011001100000110001
01000001000100101100000110001
01000100100000011100000110001
10000000010100011100000110001
01010001010010000010000110001
00100101001010000010000110001
01000100100110000010000110001
11100000001000010010000110001
00010001001001010010000110001
00011100010000001010000110001
01000000110001001010000110001
00010010100000011010000110001
00000011100100000110000110001
00100100000101000110000110001
00111000000000010110000110001
10100000100000001110000110001
01101001001000000001000110001
00000101010011000001000110001
01100000000111000001000110001
00110100100000100001000110001
00011001010000100001000110001
10010011000000010001000110001
00100001100001010001000110001
00000011010100001001000110001
00100000011010001001000110001
00010000000101101001000110001
10110000001000000101000110001
01010000010100000101000110001
00000001000110010101000110001
00010100000010001101000110001
00100010000001001101000110001
00010010011000000011000110001
00001101000100000011000110001
10000000001101000011000110001
00001010000000110011000110001
01000000000010101011000110001
10000010000010000111000110001
10100100001100000000100110001
00000110011010000000100110001
10100010010001000000100110001
00010100010101000000100110001
01110000000001100000100110001
01100010000010010000100110001
00011000000010110000100110001
11001000000000011000100110001
11000010001000000100100110001
00010010000011000100100110001
00001010010000010100100110001
00001100001000001100100110001
10001000101000000010100110001
10010000010000100010100110001
00000010001100010010100110001
00000000100001110010100110001
10000001000010001010100110001
00100000011000000110100110001
00010101001000000001100110001
00001011000010000001100110001
10100000000010100001100110001
01000000001100001001100110001
00000110000000101001100110001
00000000101010000101100110001
00010000000110000011100110001
01000001000000010011100110001
11001001100000000000010110001
00110000101010000000010110001
00000001011110000000010110001
01010101000001000000010110001
00100110000011000000010110001
00010100011000100000010110001
01101000000010100000010110001
10100101000000010000010110001
00000110110000010000010110001
10010110000000001000010110001
01000010011000001000010110001
10100000000101001000010110001
00001101000000101000010110001
00101000010001000100010110001
00000010001010100100010110001
01001000001000010100010110001
00010000001001001100010110001
11000100010000000010010110001
00101000001100000010010110001
00000010010101000010010110001
00000001000010110010010110001
00001010000010001010010110001
10001000000000100110010110001
00100011000000100001010110001
00000100000110100001010110001
01000010000100010001010110001
01100000100000001001010110001
10000000010000101001010110001
00011000000000011001010110001
00000000101000100011010110001
00000000000100001111010110001
00000000101101000000110110001
01000001010000100000110110001
01010000100000010000110110001
00000010000001011000110110001
01000100000100000100110110001
10000000000010010100110110001
00001100000001000010110110001
00110000000000001010110110001
01010110100000000000001110001
10101000110000000000001110001
00100101100100000000001110001
00111000000110000000001110001
01000010001101000000001110001
00001010010011000000001110001
01100100010000010000001110001
10100000000011010000001110001
10010001000001001000001110001
00000100000011101000001110001
01000011000000011000001110001
00001000001001011000001110001
10100110000000000100001110001
01000001001010000100001110001
10000000011001000100001110001
00000001110000100100001110001
00101001000000001100001110001
10010010000100000010001110001
00100010001000100010001110001
00000110000010010010001110001
00000000101100001010001110001
00001000010100000110001110001
00010000000001100110001110001
00100010100010000001001110001
01000001000001100001001110001
01000000101000010001001110001
01001000010000001001001110001
00000100000100011001001110001
00001000000010100101001110001
10000001010000000011001110001
01100000000000000111001110001
00010011010000000000101110001
11000000010100000000101110001
00001010000100100000101110001
00001101000000010000101110001
00000000110010010000101110001
00100000000000111000101110001
00000000011000100001101110001
00010000000001010001101110001
10000010101000000000011110001
00011000100001000000011110001
11010000000000000100011110001
00100000010010000010011110001
00000101000000000110011110001
00100100001000000001011110001
00000001000010001001011110001
00100001000001000000111110001
00000100010000001000111110001
10111000111000000000000001001
01000110111010000000000001001
10110110000110000000000001001
00011111010001000000000001001
00110001110101000000000001001
11010001100011000000000001001
10000111101000100000000001001
00011100110100100000000001001
01001000011110100000000001001
10101010001001100000000001001
00101100010011100000000001001
10100000100111100000000001001
01010101110000010000000001001
10010100011100010000000001001
00111100100001010000000001001
01011000011001010000000001001
10011001000101010000000001001
10100010010011010000000001001
00110010101000110000000001001
11110000000010110000000001001
00010110010010110000000001001
00010001001011110000000001001
01100011101000001000000001001
00000111011100001000000001001
10100001011010001000000001001
00111010000011001000000001001
00000101110011001000000001001
11000100001011001000000001001
10101001100000101000000001001
01010100011000101000000001001
01000001110100101000000001001
10100100101000011000000001001
10000011100100011000000001001
10101000000110011000000001001
00010010001101011000000001001
01000010000011111000000001001
11110001000100000100000001001
01010110001100000100000001001
11101100000010000100000001001
00011001011010000100000001001
10000101011001000100000001001
00011000101101000100000001001
00100100101011000100000001001
11000010000111000100000001001
11000100100100100100000001001
00100000111100100100000001001
10010101000010100100000001001
11010000001001100100000001001
10001000010101100100000001001
01001001100001010100000001001
10000010101001010100000001001
01000000101010110100000001001
10010110100000001100000001001
11001001010000001100000001001
00110100010010001100000001001
00001001100110001100000001001
00100010110001001100000001001
00110001001001001100000001001
00001010101000101100000001001
00001010010100011100000001001
01100001000010011100000001001
10000100000101011100000001001
00010001100000111100000001001
11110100001000000010000001001
00010010111100000010000001001
01001110001001000010000001001
00101000001111000010000001001
00111110000000100010000001001
10100101000100100010000001001
10001000101100100010000001001
00100010110010100010000001001
01010100000110100010000001001
10000110000011100010000001001
10001101100000010010000001001
00010001010100110010000001001
10000000011001110010000001001
10001011001000001010000001001
00111001000100001010000001001
00000110100110001010000001001
00110000001010101010000001001
00100001110000011010000001001
01001000110100000110000001001
10100011000010000110000001001
00011010100010000110000001001
00110010000101000110000001001
10000000110011000110000001001
11001010000000100110000001001
10110000010000100110000001001
00000011001100100110000001001
01000010010010010110000001001
00100000000011110110000001001
00010011010000001110000001001
00101000011000001110000001001
00000100110000101110000001001
01000000000100111110000001001
01110100100100000001000001001
10001100011010000001000001001
00010101010110000001000001001
10100011100001000001000001001
01001100110001000001000001001
01000001011011000001000001001
11000101010000100001000001001
01010010001010100001000001001
10011000000011100001000001001
11101001000000010001000001001
01001010101000010001000001001
10000001101010010001000001001
00110000011010010001000001001
00100101100000110001000001001
00000010011100110001000001001
10000100000110110001000001001
01010000100001110001000001001
00001100001001110001000001001
11011000001000001001000001001
00001101101000001001000001001
00001010001110001001000001001
00111000010000101001000001001
00011001000010011001000001001
10000001010001011001000001001
10100010000000111001000001001
01101010000001000101000001001
10001001001000100101000001001
00000000100111010101000001001
00010000101010001101000001001
01000001000001101101000001001
00101000100000011101000001001
00000001001100011101000001001
10000110110000000011000001001
00101010010100000011000001001
11100000100010000011000001001
01010011000001000011000001001
00011100000101000011000001001
00001011100000100011000001001
00010110001000010011000001001
01100000001001010011000001001
00000101000011010011000001001
10010010000100001011000001001
01000100010010001011000001001
01001101000000000111000001001
00010001100100000111000001001
00000010010001100111000001001
10000000100000110111000001001
01000111100100000000100001001
01010001011100000000100001001
01110100010001000000100001001
11000010110001000000100001001
01011010000101000000100001001
10110011000000100000100001001
00000100011101100000100001001
00110101000100010000100001001
00001001110100010000100001001
00100110100010010000100001001
11000001010010010000100001001
01000100101001010000100001001
00001000000111110000100001001
11000100010100001000100001001
10010000011001001000100001001
00010100100101001000100001001
01100000100011001000100001001
10000001000111001000100001001
10100100000010101000100001001
01001000010001101000100001001
10001010000001011000100001001
00100000100100111000100001001
00011101100000000100100001001
01001011001000000100100001001
01110010000010000100100001001
00000100110110000100100001001
00000110011000010100100001001
10010010000100010100100001001
01100000000101010100100001001
00000110000011001100100001001
00010000001100101100100001001
11000000100000011100100001001
10011100010000000010100001001
01101000101000000010100001001
11100010000100000010100001001
00101011000001000010100001001
00100001011000100010100001001
10010000000101100010100001001
00000011101000010010100001001
01010000100010010010100001001
10100000100001010010100001001
11010001000000001010100001001
00001001010010001010100001001
01000000001101001010100001001
01000110000000011010100001001
01000001100000100110100001001
00001100001000100110100001001
01100110001000000001100001001
00111000100010000001100001001
10101000000101000001100001001
10001000110000100001100001001
10010100001000100001100001001
01001001000010100001100001001
01011100000000010001100001001
00010000101100010001100001001
00010011100000001001100001001
00100010010010001001100001001
10001110000000000101100001001
00000011000101000101100001001
11100000000000100101100001001
00001000001010010101100001001
00100100000100001101100001001
00000000101011000011100001001
00100000000110100011100001001
00000100010100010011100001001
00000001000000111011100001001
10000000011000000111100001001
00010000000001001111100001001
00110101101000000000010001001
00001011010110000000010001001
01000001101110000000010001001
11111000000001000000010001001
00100111000101000000010001001
01000100010111000000010001001
01001101000100100000010001001
10000100110010100000010001001
00001010100011100000010001001
10010110000001010000010001001
01001010010000110000010001001
01011110000000001000010001001
10100110010000001000010001001
01101000010010001000010001001
00010000110110001000010001001
01110001000000101000010001001
10000000011100101000010001001
00001001001010101000010001001
00100100100001101000010001001
00000011010001101000010001001
00100000001011011000010001001
01100011010000000100010001001
00001110110000000100010001001
10000010011010000100010001001
00010010100100100100010001001
00100000110010010100010001001
01000100000001110100010001001
01000010100010001100010001001
01001000000101001100010001001
10011000000000101100010001001
00110010000000011100010001001
01000000011000011100010001001
11010000010100000010010001001
00010001001101000010010001001
11000001001000100010010001001
00011000011000100010010001001
10101000000010100010010001001
01100001000100010010010001001
00001001000001110010010001001
10100001000001001010010001001
00001100000011001010010001001
00000101001000011010010001001
00010100000100010110010001001
01100100000000001110010001001
00110010010001000001010001001
00101000101001000001010001001
10010000100101000001010001001
00000011110000010001010001001
10010000010000110001010001001
11100000000100001001010001001
00001000100100101001010001001
10001100000000011001010001001
00011100001000000101010001001
00100010001000100101010001001
11000010000000010101010001001
00001011000000001101010001001
01000110000100000011010001001
01001000001010000011010001001
10000000001100010011010001001
00000001010100001011010001001
00000010000010101011010001001
01000000100001000111010001001
10100100100100000000110001001
10011010000010000000110001001
00001100101010000000110001001
10100000010001100000110001001
00010000101001100000110001001
00101000011000010000110001001
11001000000100010000110001001
01001001100000001000110001001
10000010100000101000110001001
00000000110001011000110001001
00000001111000000100110001001
10000000001101000100110001001
00001000010010100100110001001
00011000000001010100110001001
10000001000000110100110001001
00011000100100000010110001001
00000101100001000010110001001
11000000000011000010110001001
00000010000101010010110001001
00100000010100000110110001001
00010001000010000110110001001
00010100110000000001110001001
00001001001100000001110001001
01000000010100100001110001001
01000001000001010001110001001
00000101000010001001110001001
00100000000011000101110001001
00001000010001000011110001001
00100000100000001011110001001
00011110101000000000001001001
11000010011100000000001001001
01001011100010000000001001001
00101100100110000000001001001
10000101001110000000001001001
11001000010011000000001001001
00010010100111000000001001001
01010001101000100000001001001
00001001001101100000001001001
01000100100011100000001001001
01100101001000010000001001001
00101011000100010000001001001
11000000100101010000001001001
00001010001011010000001001001
10010001010100001000001001001
01010101000010001000001001001
00001110010010001000001001001
01100000001110001000001001001
01101100000001001000001001001
11000011000001001000001001001
01001010000100101000001001001
10000100010001101000001001001
01100010010000011000001001001
00001001011000011000001001001
10000000110010011000001001001
10100101100000000100001001001
00100010010110000100001001001
00000100011010100100001001001
10101000010000010100001001001
01010000010001001100001001001
00001000000011101100001001001
00010000000110011100001001001
01100010000011000010001001001
00010011000010100010001001001
01011000000001100010001001001
10010000101000010010001001001
00011100000010010010001001001
10000010000110010010001001001
01000100101000001010001001001
11100000000000101010001001001
00010000100100101010001001001
10000110001000000110001001001
00000011100001000110001001001
01000100000101000110001001001
01010010110000000001001001001
10101010000010000001001001001
11010000000110000001001001001
00000010101001100001001001001
00110000000101100001001001001
10010101000000010001001001001
00011010000000110001001001001
00010100001100001001001001001
00000010010101001001001001001
10000000001010101001001001001
10000011010000000101001001001
10000000101100000101001001001
00010000001001010101001001001
10100000000001001101001001001
00000110000000101101001001001
00100001010010000011001001001
00000100011001000011001001001
00101000001000100011001001001
10000001100000001011001001001
00001000000100011011001001001
00100010000000010111001001001
00010110010100000000101001001
00110100001010000000101001001
00000011011010000000101001001
00001101000011000000101001001
00100010001100100000101001001
00101100000000110000101001001
00000001100001110000101001001
00011000100000011000101001001
00111000000100000100101001001
00100001000010100100101001001
00100000101000010100101001001
00000010100100001100101001001
01000000010110000010101001001
10001000001001000010101001001
01001001000000010010101001001
00100000000010011010101001001
00001010010000000110101001001
00010000000000110110101001001
10100001001000000001101001001
00011000011000000001101001001
00100000110001000001101001001
10000010100000010001101001001
01000000001000110001101001001
00000100000001011001101001001
10000100000010000011101001001
00000010001000001011101001001
01100110100000000000011001001
00011000001110000000011001001
10001010000101000000011001001
00000000111101000000011001001
10100100000011000000011001001
00111000100000100000011001001
10010001000001100000011001001
00000001000111010000011001001
10000100001000110000011001001
11010000100000001000011001001
00010011001000001000011001001
00100100000100011000011001001
01011001000000000100011001001
00100001001100000100011001001
00010100100010000100011001001
11000000010000100100011001001
00001000000100110100011001001
00100000101010000010011001001
00000010010100100010011001001
00110000010000010010011001001
00101010000000001010011001001
01000000000001011010011001001
00000001000000101110011001001
01110000001000000001011001001
10000100010100000001011001001
00000001011000100001011001001
01000100000010010001011001001
00000000100011001001011001001
00000101000001000101011001001
00010100000000100011011001001
10001000000000000111011001001
10000001100010000000111001001
00010000010011000000111001001
00100001010000001000111001001
10100010000000000100111001001
01000000001010000100111001001
00001100000000001100111001001
00000010000110000001111001001
00000000010000010101111001001
11101010010000000000000101001
10001001011100000000000101001
00101001110010000000000101001
01111000001010000000000101001
00001111001010000000000101001
10110101000001000000000101001
00000010011111000000000101001
10000111010000010000000101001
11000000111000010000000101001
01001010000110010000000101001
01100110000000110000000101001
10011000001000110000000101001
00000000110011110000000101001
00011010011000001000000101001
01000011010010001000000101001
00010001001110001000000101001
00001000101011001000000101001
01001100000010101000000101001
10010000010010101000000101001
00010110000001101000000101001
00110000100010011000000101001
01000100010001011000000101001
11000011100000000100000101001
10101000100100000100000101001
00101101000000100100000101001
01000010011000100100000101001
00110001010000010100000101001
00100010001100010100000101001
00001100010010010100000101001
00000001010101001100000101001
00100010000010101100000101001
01011000000000011100000101001
01010110010000000010000101001
00010100001011000010000101001
01000001000111000010000101001
00110001100000100010000101001
01000010100100100010000101001
00011000110000010010000101001
00000100101100010010000101001
11001000100000001010000101001
01110000000001001010000101001
01000000001010011010000101001
11000000001100000110000101001
00010000010110000110000101001
00000000101001100110000101001
00000001100010010110000101001
10010000000001010110000101001
00100011011000000001000101001
00100100010101000001000101001
00000111000100100001000101001
10100000001100100001000101001
10000010100010100001000101001
00000110100001010001000101001
11000000000011010001000101001
01000001100000011001000101001
00000101110000000101000101001
10000100000001100101000101001
01000100000100010101000101001
01100000010000001101000101001
11010000000000100011000101001
00000001001010100011000101001
10000100001000001011000101001
00110100000000000111000101001
00001000000100100111000101001
00000010100000001111000101001
01001100011000000000100101001
01100000110100000000100101001
00001010101100000000100101001
00011100000110000000100101001
11100000001001000000100101001
00000011110000100000100101001
10000000100110010000100101001
00001001001001010000100101001
01010000010000110000100101001
10001001000010000100100101001
01010001000001000100100101001
10010000100000100100100101001
10110000000010000010100101001
01000100000001100010100101001
00000010000010110010100101001
00100100010000001010100101001
00000110000100000110100101001
00000001001000001110100101001
00101010000000100001100101001
00000100010010100001100101001
00000000100101100001100101001
01000010000001001001100101001
00001000010000011001100101001
00010010001000000101100101001
00010001010000000011100101001
01000000000010000111100101001
00111011000000000000010101001
10010010110000000000010101001
11000110001000000000010101001
10001100010001000000010101001
00100001010100100000010101001
00000101001001100000010101001
11010001000000010000010101001
00000010101010010000010101001
00100000100101010000010101001
01000000001100110000010101001
10110000001000001000010101001
11000000000001101000010101001
01001000100000100100010101001
00010000000011100100010101001
10000100100000010100010101001
00100001100000001100010101001
00000100000100101100010101001
00001001101000000010010101001
01100000011000000010010101001
00000101010010000010010101001
00010100100000001010010101001
00000010001001001010010101001
10000000000010001110010101001
01001001010000000001010101001
10000001000110000001010101001
00000100011000010001010101001
00001000000010110001010101001
00010001000001001001010101001
00000010010100000101010101001
10000011000001000000110101001
00100000100010100000110101001
00000100000011010000110101001
00100010000100001000110101001
00100100001000000100110101001
00010000010000001100110101001
00000000001110000010110101001
00001000000000101010110101001
01000000101000000001110101001
10100000000000010001110101001
11001101000000000000001101001
00010101011000000000001101001
10000110100100000000001101001
00110000101100000000001101001
10011000100010000000001101001
00101010100001000000001101001
10000001110001000000001101001
01010010001000010000001101001
00100000011000110000001101001
00000101000010110000001101001
00000010000101110000001101001
00011000000101001000001101001
01100000100010000100001101001
00010001000100100100001101001
00000010110000010100001101001
00100100000001010100001101001
10000000001000011100001101001
10000000011010000010001101001
00100001001001000010001101001
00001001010000100010001101001
00010001000000011010001101001
00001100100000000110001101001
00100000000100001110001101001
10110000010000000001001101001
01010100000001000001001101001
00000011000011000001001101001
00000000111000001001001101001
00100100000010001001001101001
00001000010001000101001101001
01000000010000010011001101001
00000000000001101011001101001
01000110000010000000101101001
00100000000111000000101101001
00001000001010100000101101001
00000100100000101000101101001
01000000000100011000101101001
10000100010000000100101101001
00000001100100000010101101001
00010010000001000010101101001
01000011000100000000011101001
00001110000000100000011101001
01101000000000010000011101001
10000000100000100010011101001
00010000001000000110011101001
10000000001001000001011101001
00010000100000010001011101001
10010000000100000000111101001
00000000100001000100111101001
11011010100000000000000011001
01001001111000000000000011001
00110011010010000000000011001
00100110011001000000000011001
01101000010101000000000011001
01010110000011000000000011001
01010001010001100000000011001
00011000101010010000000011001
00000101100101010000000011001
01000000001111010000000011001
10100001001000110000000011001
01100100110000001000000011001
00101000101100001000000011001
10001101000010001000000011001
11010000000101001000000011001
00011000001001101000000011001
00001110001000011000000011001
00000010101110000100000011001
00101001000011000100000011001
10000010110000100100000011001
00110100000100100100000011001
01000011000010100100000011001
10000110000010010100000011001
11000000010001010100000011001
00001000011000110100000011001
10101010000000001100000011001
01000101001000001100000011001
00000000011011001100000011001
00000010000101101100000011001
10010111000000000010000011001
00110000100110000010000011001
00000100011110000010000011001
01100101000001000010000011001
01001000100011000010000011001
01100000001100100010000011001
10000001100010100010000011001
01101010000000010010000011001
00001001001100010010000011001
00000010110001010010000011001
11000100000000110010000011001
10000000101001001010000011001
00001000000110101010000011001
00100000000101011010000011001
01000110100000000110000011001
01011000001000000110000011001
10000001000100001110000011001
10101100100000000001000011001
00111010001000000001000011001
01001011000100000001000011001
11000010001001000001000011001
00000100111000100001000011001
01000100000101100001000011001
00100010100100010001000011001
00000011000001110001000011001
10010001000000101001000011001
00100000000011101001000011001
00010100100000011001000011001
01000000010000111001000011001
00100111000000000101000011001
00011000000110000101000011001
00010000110001000101000011001
00000001010100100101000011001
01010010000000001101000011001
10010000010010000011000011001
00001001000001001011000011001
01110001100000000000100011001
00101101001000000000100011001
10001010011000000000100011001
10110000010100000000100011001
11001001000001000000100011001
01001110000000100000100011001
00011001000100100000100011001
10000100110000010000100011001
00000010010110010000100011001
00110000000011010000100011001
00000100001010110000100011001
11000000001000101000100011001
10010000001010000100100011001
00001010100001000100100011001
00001100000100010100100011001
00100010000000110100100011001
00000001010000011100100011001
00100010001010000010100011001
00010000110000001010100011001
10000000100010001001100011001
01000100010000000101100011001
10101001000100000000010011001
10010010001100000000010011001
00111100000010000000010011001
11000100100001000000010011001
00000011101001000000010011001
11100010000000100000010011001
01000111000000010000010011001
01100000101000010000010011001
10000000000101110000010011001
10000001110000001000010011001
00010100010001001000010011001
01000001000011001000010011001
00101000000000111000010011001
10001000101000000100010011001
00000101000110000100010011001
00001100100000100010010011001
01000000010010100010010011001
00010001100000010010010011001
00000010001000110010010011001
00001001010000000110010011001
10100000000000010110010011001
10000101001000000001010011001
00000110010010000001010011001
00100100000001010001010011001
00001000011000001001010011001
01000000001100000101010011001
10000000000010100101010011001
01010000000110000000110011001
00000001010101000000110011001
00010010010000100000110011001
10010000000000011000110011001
01101000000000000100110011001
00000010001000001100110011001
00000100000100001010110011001
00000000000001100110110011001
00000001100000100001110011001
00001010000000010001110011001
00000111110000000000001011001
10011001001000000000001011001
01011100000100000000001011001
00101000011010000000001011001
01101001000000100000001011001
00000110000110100000001011001
00110110000000010000001011001
00100001010001010000001011001
00010000001100110000001011001
10110000000010001000001011001
00000001101010001000001011001
11100000001000000100001011001
10010010000001000100001011001
10001100000000100100001011001
01010000100000010100001011001
00010000010101000010001011001
00000101001000100010001011001
01000001010000001010001011001
00110001000000000110001011001
00001000000001010110001011001
00000010000010001110001011001
00001110000001000001001011001
00010000100010100001001011001
00001000110000010001001011001
01000000100100001001001011001
00100000001000011001001011001
01000000000011000101001011001
10100000000100000011001011001
01000010000000100011001011001
10000011000100000000101011001
10100000100000100000101011001
00010100000001100000101011001
00001000010100001000101011001
00100010000001001000101011001
01000000000100100100101011001
00000000001101000001101011001
00000001000010010001101011001
01001000001001000000011011001
10000010010000010000011011001
00010001000100000001011011001
00000010100000000101011011001
00000000100100010000111011001
00000000000010101000111011001
00000000011000000010111011001
11000000000000000001111011001
00101110000100000000000111001
00010100110010000000000111001
01010000101001000000000111001
00010011000101000000000111001
01000101100000100000000111001
10001000100001100000000111001
00001011100000010000000111001
01000001010100010000000111001
11100001000000001000000111001
00100100001000101000000111001
00110010100000000100000111001
10100000010010000100000111001
00011100000001000100000111001
00000000100100110100000111001
00000110010000001100000111001
01000011001000000010000111001
10000000110100000010000111001
00001000011001000010000111001
10001000000010010010000111001
10000010000000101010000111001
00000100000010100110000111001
10010100000100000001000111001
00000001101100000001000111001
01000100001010000001000111001
01110000000000010001000111001
00001000000101010001000111001
00000010000010011001000111001
00100000010000100011000111001
00000000001000010111000111001
00100100100001000000100111001
01000000010011000000100111001
00000010001001100000100111001
00101000000010001000100111001
00000000101000011000100111001
00100001000100000100100111001
01001000000100000010100111001
00010100000000010010100111001
00001000100110000000010111001
01000010000001000100010111001
00010000000100100010010111001
00000000010000011010010111001
00000000000011000011010111001
00011000001000000000110111001
10000100000000100000110111001
00000010100000000010110111001
01010000000000101000001111001
00001010001000000100001111001
11000000000001000010001111001
00100000100000010010001111001
00000000010110000001001111001
10000000000000110001001111001
00011000000000000011001111001
00000000000000001101101111001
01000000110000000000011111001
00010010000010000000011111001
00000100000101000000011111001
00000001001000010000011111001
10001000000000001000011111001
00100000000000100100011111001
11001110001100000000000000101
00011110011010000000000000101
01010011100110000000000000101
11011001010001000000000000101
00110011001101000000000000101
00100100011111000000000000101
00011101101000100000000000101
10001010111000100000000000101
11000101000110100000000000101
01101010100001100000000000101
11000010010011100000000000101
10010100001011100000000000101
11101000110000010000000000101
00111001010100010000000000101
01110010010010010000000000101
10000010011110010000000000101
11110100000001010000000000101
00001100101101010000000000101
01011000100011010000000000101
00001110010100110000000000101
01010000101100110000000000101
01000100011010110000000000101
01101000000110110000000000101
01100001010001110000000000101
10010010000101110000000000101
00111010101000001000000000101
01011000011100001000000000101
10001011000110001000000000101
11101000000011001000000000101
00011001001011001000000000101
10011110000000101000000000101
01001100110000101000000000101
00101100001100101000000000101
11000001001001101000000000101
00001000100111101000000000101
00100010000111011000000000101
00100110100000111000000000101
01000011000100111000000000101
10100011100100000100000000101
00010001111100000100000000101
11000110100010000100000000101
00100010111010000100000000101
00111000001110000100000000101
11000000101101000100000000101
10001101000001100100000000101
00010010101001100100000000101
01110000000101100100000000101
01011011000000010100000000101
01100100101000010100000000101
00000111000110010100000000101
00000110110001010100000000101
10011000001001010100000000101
10000011001000110100000000101
10001000100100110100000000101
01000011110000001100000000101
11010010000100001100000000101
11000100010001001100000000101
00001001010100101100000000101
00100001000011101100000000101
00000101011000011100000000101
00001010100010011100000000101
10100000100001011100000000101
01010000010000111100000000101
00110011110000000010000000101
00101000111100000010000000101
11001001100010000010000000101
00101101010000100010000000101
10111000001000100010000000101
01100011001000100010000000101
00010000011110100010000000101
00011110100000010010000000101
00100101100100010010000000101
10101001000001010010000000101
00010010011001010010000000101
10011000110000001010000000101
00000110111000001010000000101
10010011000001001010000000101
01100000101001001010000000101
00110010000100101010000000101
00000100010011101010000000101
01001001010000011010000000101
00010001001100011010000000101
10100000010000111010000000101
01110000011000000110000000101
11010000000011000110000000101
00011010010000100110000000101
01001000001100100110000000101
00100100001010100110000000101
10100010000001100110000000101
01000000110001100110000000101
00001000010110010110000000101
00010001000001110110000000101
10000010010010001110000000101
01000101000000101110000000101
01100010000000011110000000101
11111000000100000001000000101
00001011011100000001000000101
10011101000010000001000000101
11010000110010000001000000101
01000110010110000001000000101
00111000010011000001000000101
10000011001011000001000000101
00110101000100100001000000101
10000100010101100001000000101
01010001000011100001000000101
00100110011000010001000000101
01100101000010010001000000101
11001000001010010001000000101
00000001110110010001000000101
00001111000001010001000000101
11000001100001010001000000101
10001001010000110001000000101
01000010001001110001000000101
01010110100000001001000000101
00001000111010001001000000101
01000000001110101001000000101
00100001001001011001000000101
10000000000011111001000000101
10001100110000000101000000101
01000101100100000101000000101
00010011010001000101000000101
10001000000111000101000000101
00001001101000010101000000101
10000100001100010101000000101
00010010001010010101000000101
10000010101000001101000000101
00100000010010011101000000101
11100001010000000011000000101
01011100001000000011000000101
10100110000100000011000000101
10000000101110000011000000101
10000101100000100011000000101
01001000010010100011000000101
00100010100010010011000000101
00010100000110010011000000101
00000011100100001011000000101
00101010000001001011000000101
11000010000000101011000000101
01101000100000000111000000101
00000100101001000111000000101
00100000010100100111000000101
00110001000000001111000000101
10111010010000000000100000101
01110000101010000000100000101
00011000111001000000100000101
01010100001101000000100000101
00101001000111000000100000101
11000011100000100000100000101
00110110001000100000100000101
00100000101101100000100000101
01001100000011100000100000101
01000100100110010000100000101
10100101000000110000100000101
11100100100000001000100000101
00100111000100001000100000101
10010010100010001000100000101
00000001011110001000100000101
01000010100101001000100000101
10001000001101001000100000101
01010000010011001000100000101
00101010000010101000100000101
00010100000110101000100000101
00000010010001111000100000101
01101100000100000100100000101
00010110100100000100100000101
10001100001010000100100000101
00000101010101000100100000101
00001010000101010100100000101
00100000100010110100100000101
11000001000010001100100000101
00001100100001001100100000101
01000000101000101100100000101
10000110000000011100100000101
00000000110100011100100000101
10110001000100000010100000101
01000110001010000010100000101
01011000000110000010100000101
10001110000001000010100000101
00100100100011000010100000101
11000100010000100010100000101
01010101000000010010100000101
11100000000010010010100000101
00000001110000110010100000101
00111100000000001010100000101
00001010010100001010100000101
00000100000101011010100000101
00001011100000000110100000101
10000001001001000110100000101
10010000010000010110100000101
01010011001000000001100000101
10000101011000000001100000101
00000111100010000001100000101
11100010000001000001100000101
00101001100000100001100000101
00011100010000100001100000101
00110100100000010001100000101
00001010110000010001100000101
00000001001010110001100000101
00011001000100001001100000101
10100000000100101001100000101
00010000100001101001100000101
01000010000010011001100000101
01001001010000000101100000101
00110000001001000101100000101
10000000010011000011100000101
00000010000101100011100000101
01000000001100010011100000101
00010000011000001011100000101
00001000000000110111100000101
00000000100010001111100000101
11100101001000000000010000101
01000100111100000000010000101
10000110101001000000010000101
10101100000101000000010000101
00010101100101000000010000101
11011000100000100000010000101
00000001011101100000010000101
01100011100000010000010000101
11000110010000010000010000101
10010100100010010000010000101
00100001001110010000010000101
01010001101000001000010000101
01100010001100001000010000101
10110001000010001000010000101
01001100000110001000010000101
00100101010001001000010000101
00000010001011101000010000101
10001000101000011000010000101
10000001010100011000010000101
00010100001001011000010000101
00001101001100000100010000101
00100001101001000100010000101
00001000110101000100010000101
00110100000011000100010000101
01001000001011000100010000101
00011001000010100100010000101
00000110000101100100010000101
10000001000011010100010000101
00000000111000110100010000101
10001010000001001100010000101
00110000001000101100010000101
00101100000000011100010000101
10100010011000000010010000101
00000111010100000010010000101
00110100001100000010010000101
00000011101010000010010000101
00011100010001000010010000101
11100000000100100010010000101
01001010000010010010010000101
01000100100001010010010000101
00101000100000110010010000101
00101000001010001010010000101
01000010010001001010010000101
00000100100100101010010000101
00111001001000000001010000101
10001010100010000001010000101
00100011010010000001010000101
00100000110001100001010000101
00011000000101100001010000101
01100000010100010001010000101
00001000011001010001010000101
00000010000110110001010000101
00001110001000001001010000101
00010010010100001001010000101
00000010100001011001010000101
01001000000000111001010000101
01100110000000000101010000101
10101000000000100101010000101
00100000000101001101010000101
11001000000001000011010000101
00110000000010100011010000101
00010001010000010011010000101
00000001000011001011010000101
10010000001000000111010000101
00000000100100010111010000101
10000001101100000000110000101
00010001110010000000110000101
11000000010110000000110000101
01000011000011000000110000101
10010000011000100000110000101
00010010101000010000110000101
01010000000010110000110000101
00010011000000101000110000101
01100000000001101000110000101
00110000010000011000110000101
10100000001000010100110000101
00100010100000001100110000101
10000101000010000010110000101
00010000001011000010110000101
00000010010010100010110000101
00001001000100010010110000101
00100001000000100110110000101
00000100001000001110110000101
01101000000010000001110000101
00000000100111000001110000101
10011000000000010001110000101
00000100010010010001110000101
01010000000100000101110000101
00000011000000010101110000101
00001000101000000011110000101
00100000000001010011110000101
10011010100100000000001000101
00110100110010000000001000101
00000101111001000000001000101
00100010110101000000001000101
01010010001011000000001000101
11101100000000100000001000101
10010001110000100000001000101
00110000011001100000001000101
00000111000011100000001000101
00010111001000010000001000101
10100001101000010000001000101
00001011010010010000001000101
01000001001101010000001000101
00100101001010001000001000101
01011001000000101000001000101
10000010001001011000001000101
00110000000010111000001000101
00111101000000000100001000101
11010001001000000100001000101
10101000100010000100001000101
01000000011110000100001000101
10100100001001000100001000101
00001010011001000100001000101
00000100100111000100001000101
10010010000010100100001000101
00000001101010100100001000101
01001100000010010100001000101
00100011000001010100001000101
00100100010000110100001000101
10000000000101101100001000101
10001001000000011100001000101
00100000001100011100001000101
11010010010000000010001000101
01001101000001000010001000101
00010110000101000010001000101
11000000001010100010001000101
00001010000110100010001000101
00000010101100010010001000101
00000100001011010010001000101
01000000010100110010001000101
01100100010000001010001000101
10000100001100001010001000101
01000000100010011010001000101
00001100000000111010001000101
00100110100000000110001000101
01000011000010000110001000101
00000010001000101110001000101
01101000011000000001001000101
01100000100110000001001000101
00001100001110000001001000101
11000100000011000001001000101
00001000110100100001001000101
10100000110000001001001000101
00000100100010101001001000101
00011000010000011001001000101
11000000100000100101001000101
00010100000001100101001000101
10110000000000010101001000101
00010000100100001101001000101
00001110010000000011001000101
00010010100000100011001000101
01100000000001100011001000101
10000000011000010011001000101
00001000100001010011001000101
00000001010000101011001000101
01001010010000100000101000101
10001001001000100000101000101
10000110000100100000101000101
00011100000100010000101000101
10000001000110010000101000101
00000011101000001000101000101
01001000001010001000101000101
01100001000000011000101000101
11100000010000000100101000101
00000110010010000100101000101
00000101100000010100101000101
01010100000000001100101000101
00011010001000000010101000101
00000100110100000010101000101
00100000011010000010101000101
10000000000001110010101000101
00100000100000101010101000101
00010000100001000110101000101
00110001010000000001101000101
00100100000101000001101000101
00100010000000110001101000101
01000000010100001001101000101
00000000111000000101101000101
00000001000011000101101000101
00000100001000100011101000101
10000010000000000111101000101
10001101100000000000011000101
01001011001000000000011000101
01110001000100000000011000101
10000000111010000000011000101
01010100001000100000011000101
00010000100110100000011000101
00100110000010010000011000101
00001000000011110000011000101
01101000100000001000011000101
00100000010110001000011000101
00000011000101001000011000101
10000010010000101000011000101
01010010000000011000011000101
11001000000100000100011000101
01100000000010100100011000101
10000010100000010100011000101
00010000010010010100011000101
10000010000011000010011000101
01000001100000100010011000101
10010000000100010010011000101
00010000000001101010011000101
10000001010000000110011000101
00001000001000010110011000101
00000110100100000001011000101
10100000001100000001011000101
00010000101001000001011000101
00011010000000000101011000101
00000001000100100101011000101
01000000000001010101011000101
00000000010101000011011000101
00000100000010000111011000101
00100100101000000000111000101
01000000110001000000111000101
00000001011000010000111000101
00010000001100001000111000101
00000100000011001000111000101
00001000100000100100111000101
00100010000100000010111000101
11000000000000001010111000101
00011111000100000000000100101
01100001011100000000000100101
00101010100110000000000100101
00100111100001000000000100101
10010110010001000000000100101
01010000110101000000000100101
00000100110110100000000100101
00001011010001100000000100101
01100100001001100000000100101
00110010000011100000000100101
11010010100000010000000100101
10000001011001010000000100101
00010000001111010000000100101
10000101110000001000000100101
10110000100100001000000100101
01100010010000101000000100101
00000101000101101000000100101
11000100001000011000000100101
01001000111000000100000100101
00100101010010000100000100101
00111000100001000100000100101
00010101001001000100000100101
10100000010101000100000100101
10110100000000100100000100101
01100001100000100100000100101
01010000001010100100000100101
00101000001000110100000100101
00000100000011110100000100101
10100001001000001100000100101
00000100101100001100000100101
01000010001001001100000100101
00001000010001011100000100101
00011001011000000010000100101
10000001010110000010000100101
10011000000101000010000100101
00000001101101000010000100101
00010100100001100010000100101
10001100010000010010000100101
10000000100011010010000100101
10010100000010001010000100101
00000010100010101010000100101
10000010000100011010000100101
00000011010000010110000100101
00001110000000001110000100101
00001001100011000001000100101
00101100000010100001000100101
10100001000001100001000100101
01010001000100010001000100101
00000011100000110001000100101
00110000010000110001000100101
01001010000100001001000100101
00011100000001001001000100101
01000001010001001001000100101
00110010000100000101000100101
11100000000010000101000100101
00001010010010000101000100101
00100000011001000011000100101
01000100000100100011000100101
00000101001000010011000100101
00100100100000001011000100101
00001000000010011011000100101
10000000000001001111000100101
00101011001000000000100100101
11000101000001000000100100101
01101000010001000000100100101
10001000010010100000100100101
00000011000110100000100100101
01000001101000010000100100101
01000010010100010000100100101
01011000100000001000100100101
00001101000010001000100100101
00001000000100111000100100101
00011000010100000100100100101
01000000000111000100100100101
00000001011000100100100100101
00010001000010010100100100101
11000000000000110100100100101
11000000100100000010100100101
00001100001100000010100100101
10000010001000100010100100101
01000011000000001010100100101
00100000000110001010100100101
00010000000000101110100100101
10000100000110000001100100101
10000000101001000001100100101
00010000001100100001100100101
10000001000000011001100100101
01000010100000000101100100101
00000100010000001101100100101
01010000000001000011100100101
00000001000100000111100100101
01110100100000000000010100101
01010011010000000000010100101
10001010010100000000010100101
00011000101100000000010100101
01001110000001000000010100101
10000111000000100000010100101
01000010101000100000010100101
00001000110010010000010100101
10100010000001010000010100101
00101001000100001000010100101
10000000001110001000010100101
00010000100011001000010100101
00000001010010101000010100101
00000011001000011000010100101
10010000000000111000010100101
00001100010000100100010100101
01000000000100011100010100101
00110001000001000010010100101
00000100000111000010010100101
10000000010001100010010100101
01010000001000010010010100101
00010010000010000110010100101
00100000010000001110010100101
00000100101010000001010100101
01000000001101000001010100101
10000000100100100001010100101
00010110000000010001010100101
10000000010000010101010100101
00001000100000001101010100101
00000010110000000011010100101
00001001000000100011010100101
11001000001000000000110100101
00111000000000100000110100101
00000001100001100000110100101
00000100001000110000110100101
00000010001100000100110100101
10010000000001000100110100101
00100000001000001001110100101
00000000000010100101110100101
10110011000000000000001100101
10001110000010000000001100101
00001100010101000000001100101
01000101010000100000001100101
00000010011100100000001100101
01001000100010100000001100101
11010000000001100000001100101
00101100100000010000001100101
10000000110100010000001100101
01100000001010010000001100101
00011010000001010000001100101
01010000000110001000001100101
00000000110001101000001100101
00000100010010011000001100101
01101010000000000100001100101
00001001100100000100001100101
10010000010000001100001100101
01000010100001000010001100101
00001000001001100010001100101
11000001000000010010001100101
00100000000101010010001100101
10000000101000000110001100101
00010100000000010110001100101
00000001011010000001001100101
10000010000101000001001100101
10001000001000001001001100101
10000101000000000101001100101
00000000100010010101001100101
00100000000000101101001100101
01010000011000000000101100101
10101000000100000000101100101
00000000101110000000101100101
00010000100000110000101100101
00110000000001001000101100101
00000010000001100100101100101
00000001010001000010101100101
00000000001000011010101100101
00011000000010000001101100101
01000100000000010001101100101
00100001110000000000011100101
00010101000010000000011100101
10100100000000001000011100101
01001000010000000010011100101
00000010000000110010011100101
01000010000010000001011100101
00001000000100010001011100101
01000000000100100000111100101
00001010000000001000111100101
10110101100000000000000010101
10010011010100000000000010101
01001000110110000000000010101
11010000001110000000000010101
10000110000111000000000010101
01000110100100100000000010101
10001100100010100000000010101
01010001011000010000000010101
11001001000100010000000010101
10100100001010010000000010101
00010100010011010000000010101
00111010000000110000000010101
01001100001001001000000010101
00100001100101001000000010101
00000001111000101000000010101
01010010000010101000000010101
10000010100001101000000010101
01110000100000011000000010101
10001010010000011000000010101
00000000101011011000000010101
00000000010110111000000010101
00001011001010000100000010101
01100010010001000100000010101
00010101010000100100000010101
10000000011010100100000010101
00011000110000010100000010101
10100000000110001100000010101
00010000010101001100000010101
00101000100000101100000010101
01111001000000000010000010101
01010100110000000010000010101
10010010101000000010000010101
10100000110010000010000010101
00001001010101000010000010101
10001000001011000010000010101
00100110000001010010000010101
01000000000011110010000010101
01001010100000001010000010101
00000101000110001010000010101
00000010001101001010000010101
00010100001000101010000010101
10000100100000011010000010101
01000001101000000110000010101
00000010100011000110000010101
00001101000000010110000010101
10000000000101010110000010101
11000111000000000001000010101
01011010010000000001000010101
00110000110100000001000010101
01100100001100000001000010101
10110010000010000001000010101
10011000100001000001000010101
00010110001001000001000010101
10100000010001010001000010101
00010001100010001001000010101
00100100010000101001000010101
00101001000100000101000010101
00000000101100100101000010101
01000100000010100101000010101
00001000010001100101000010101
00011000001000001101000010101
01000000100001001101000010101
00000010000100011101000010101
00100001000000110011000010101
10001000000100001011000010101
00101110100000000000100010101
11001010000010000000100010101
11000000011001000000100010101
01000101001000100000100010101
00001000011100100000100010101
10010001000010100000100010101
00100011000001100000100010101
00100001010010010000100010101
00010000001001110000100010101
10001001100000001000100010101
10010100010000001000100010101
00100010001000011000100010101
11010000100000000100100010101
00010010011000000100100010101
00000001100110000100100010101
10101000000001000100100010101
01000000001010010100100010101
00100100000100100010100010101
00010010000010010010100010101
01000000110000100001100010101
00000101000100010001100010101
00110110010000000000010010101
10011100001000000000010010101
00001011100100000000010010101
11010010000001000000010010101
01010000010100100000010010101
00001000101001100000010010101
01100100000000110000010010101
00000011010000110000010010101
11100000010000001000010010101
00100100100010001000010010101
00111000000001001000010010101
01001100100000000100010010101
01000010000110000100010010101
00000100011001000100010010101
10000101000000001100010010101
00011000100010000010010010101
00000101000001100010010010101
10000001001000010010010010101
10000000000010101010010010101
00010001000100000110010010101
01000000010000010110010010101
00100010101000000001010010101
01100001000001000001010010101
00001100000011000001010010101
00010000001100010001010010101
01000000100010010001010010101
10000000001001001001010010101
00000000011010000011010010101
00000010000000100111010010101
00000100001110000000110010101
00001010010001000000110010101
10000010000100010000110010101
01000110000000001000110010101
00000000100000111000110010101
00010000000010001100110010101
01100000001000000010110010101
10000000100001000010110010101
01011000101000000000001010101
10000101010010000000001010101
00000110101010000000001010101
10001011000001000000001010101
00110001000011000000001010101
00001101000100100000001010101
11100010000000010000001010101
01001000010001010000001010101
01000101100000001000001010101
00011100000010001000001010101
01100000000100101000001010101
00001000100100011000001010101
00010011100000000100001010101
10000010001100000100001010101
00000001001001001100001010101
00101100001000000010001010101
00000011011000000010001010101
10001000010000100010001010101
11000100000000000110001010101
00010000001010000110001010101
00000000100000110110001010101
01001001000010000001001010101
00000000110011000001001010101
10000000000110100001001010101
01010000000000110001001010101
01000010001000001001001010101
00000001010000010101001010101
10000010110000000000101010101
00100001001100000000101010101
00010000010110000000101010101
00100000100001010000101010101
00001000000001101000101010101
00110000000000100100101010101
01000000000101000010101010101
00000000010000001110101010101
10010000001000000001101010101
00001100000000000101101010101
10000100000001010000011010101
00010000110000001000011010101
00000000001100100010011010101
00100000000001000110011010101
00000000000000011011011010101
10100000000010000000111010101
01000001000000000100111010101
00010100000000000010111010101
01110010001000000000000110101
00100100111000000000000110101
10101001000010000000000110101
00000011110010000000000110101
11100000100001000000000110101
01011100000000100000000110101
00100011000100010000000110101
00001100000110010000000110101
10000010000010110000000110101
00110001010000001000000110101
00001010001000101000000110101
10001010100000000100000110101
11000001010000000100000110101
00100000001011000100000110101
01010000000001010100000110101
00101010010000000010000110101
00001000100100100010000110101
00010000010100010010000110101
10000000011000001010000110101
00100000000001101010000110101
01001000000010000110000110101
00000010001110000001000110101
00000100100101000001000110101
10000100001000100001000110101
11010000000000001001000110101
00000000110000011001000110101
00100100000000010101000110101
00000011000001000011000110101
00010000100000000111000110101
00011001000001000000100110101
10000000000101100000100110101
00010010000100001000100110101
00000111000000000100100110101
00000000110001000100100110101
01100000000000001100100110101
00001000001000010001100110101
00000000000011001001100110101
10010000010010000000010110101
00100000100100000100010110101
00000110001000000010010110101
00000001100000001010010110101
00000000000001110001010110101
00000001001000000101010110101
10100000000000000011010110101
00000000010100000001110110101
00010001001000100000001110101
10000000100010001000001110101
00010100010000000001001110101
00101000000001000001001110101
00000100001001000000101110101
00000000000100010100101110101
00000000000010100010101110101
00000001100000000001101110101
10000001000100000000011110101
00001000001010000000011110101
00000100100000100000011110101
00110000000000010000011110101
01000000000001001000011110101
00000010010000000100011110101
01101111000000000000000001101
00100110101100000000000001101
10001001101001000000000001101
10100100011000100000000001101
10010001001100100000000001101
00101000101010100000000001101
00111001000001100000000001101
10011000010010010000000001101
01000011001010010000000001101
00000011010101010000000001101
00100001100011010000000001101
10000100100001110000000001101
11000000100110001000000001101
00001110000101001000000001101
00010010110000101000000001101
00100000010101101000000001101
00000100001110011000000001101
01010001000001011000000001101
01100000001000111000000001101
10110010001000000100000001101
10000110010100000100000001101
01010100100001000100000001101
01101000010000100100000001101
00001100000110100100000001101
11000101000000010100000001101
00110000100100010100000001101
00000001010010110100000001101
00000000001101110100000001101
00010101000100001100000001101
10101010100000000010000001101
11001000011000000010000001101
10010100100100000010000001101
01000101001100000010000001101
00110101000010000010000001101
00001100110010000010000001101
01100100100000100010000001101
01001000000101010010000001101
00000111000000110010000001101
01010010001000001010000001101
00000001011001001010000001101
00010000000111001010000001101
10001000000001101010000001101
00010100010000011010000001101
10000001000010011010000001101
01100000000110000110000001101
00000000101000011110000001101
01011001100000000001000001101
10100000010110000001000001101
10001010010001000001000001101
00010000011101000001000001101
01000010100011000001000001101
10110000100000100001000001101
00100110000001100001000001101
00110011000000010001000001101
00101100000100010001000001101
10100101000000001001000001101
00000100110100001001000001101
01110000000010001001000001101
00000011001000101001000001101
00000100010011000101000001101
01000010000100100101000001101
01000000110000010101000001101
10000000010000101101000001101
10000001000101000011000001101
00001010001000000111000001101
11010110000000000000100001101
00100101110000000000100001101
10001101000100000000100001101
00010010001110000000100001101
01100001000100100000100001101
00110000010010100000100001101
10010001100000010000100001101
00000000111010010000100001101
00001100010001010000100001101
00001010001000110000100001101
10000011010000001000100001101
00000001100010101000100001101
01001000100010000100100001101
10000000000011100100100001101
00101001000000010100100001101
00011010000000001100100001101
00100000001010001100100001101
00110000001000010010100001101
01000010000001000110100001101
01001000001001000001100001101
00000100100000100101100001101
10010101010000000000010001101
00110010100010000000010001101
00011010001001000000010001101
00001001110000100000010001101
00101010000100100000010001101
01000110000010100000010001101
10001011000000010000010001101
11000000001001010000010001101
00011100000000110000010001101
00000111100000001000010001101
00100000111000001000010001101
00000010010010011000010001101
11100000100000000100010001101
10010000000110000100010001101
00010001001000010100010001101
10010010000000100010010001101
00000001000110100010010001101
00100000001001100010010001101
10000000110000010010010001101
10000100000001000110010001101
00000010000100001110010001101
01000010011000000001010001101
00100001100100000001010001101
00000100001100100001010001101
00010000000011010001010001101
01000100000001001001010001101
01000001000010000101010001101
00100100010000000011010001101
00011000000000001011010001101
01011000010000000000110001101
00000010110100000000110001101
00110000000101000000110001101
10101000000000001000110001101
00000100010000101000110001101
00000001000001001100110001101
10000000001010000001110001101
00000000000100011001110001101
11000100110000000000001001101
01001001010100000000001001101
11100001000010000000001001101
10011100000001000000001001101
01110010000000100000001001101
00000011100100100000001001101
01000110000100010000001001101
00010000110001010000001001101
00110001100000001000001001101
10100010000100001000001001101
01000000010010101000001001101
01000010101000000100001001101
00011000001000100100001001101
00100000100001100100001001101
10000100000010001100001001101
00001001001010000010001001101
00101000010001000010001001101
00000000111000100010001001101
10100100000000010010001001101
00000001000100010110001001101
01001000000000001110001001101
00010110000010000001001001101
00100000001011000001001001101
00000100101000010001001001101
00001010100000001001001001101
00000001000110001001001001101
11000000000000011001001001101
00000000000010110011001001101
00010000010000000111001001101
01010000100100000000101001101
00010001001001000000101001101
00100000010100010000101001101
01000000000011010000101001101
10010000000000101000101001101
00000100001100000100101001101
00000010100010000010101001101
00000101000000001010101001101
00000110010001000000011001101
00100001000000110000011001101
00001100000100000010011001101
01010000000010000010011001101
00001000010010000001011001101
00000000001000001101011001101
00000011000000000011011001101
00000000000001100001111001101
00111100010000000000000101101
00010011101000000000000101101
01001100100100000000000101101
10100100100010000000000101101
10000100001101000000000101101
00010001010011000000000101101
11100000000100010000000101101
01010100000010010000000101101
01001001000000110000000101101
10011001000000001000000101101
00001000010110001000000101101
10000000101000101000000101101
00101010000000011000000101101
11001000000001000100000101101
00000010100101000100000101101
01000001110000000010000101101
11000010000010000010000101101
00011000000010100010000101101
00100000010010010010000101101
00000100011000000110000101101
10000001000000100110000101101
00010000100110000001000101101
00001000011000100001000101101
10001000100000010001000101101
00000100000000111001000101101
00100000101000000101000101101
00000001000001010101000101101
00001010000011000000100101101
00010101000000100000100101101
00100000000001110000100101101
00000110001000001000100101101
00100010010000000100100101101
10000000000100001100100101101
00000000010100100010100101101
00000000100001001010100101101
11000000010000000001100101101
00100001000010000001100101101
00000101000100010000010101101
00101000000010000100010101101
01100000000000100001010101101
10000010000000001001010101101
00000000011001000000110101101
01000000000010001000110101101
00000000000000010110110101101
00001100000000000001110101101
00100100000100100000001101101
01000001001000001000001101101
00000010010000001010001101101
00000000000011000110001101101
00000000001100000011001101101
00001000110000000000101101101
00000011000000010000101101101
01100000000000000010101101101
00100010001000000000011101101
00001001000001000000011101101
00010000010000100000011101101
10000000000010010000011101101
00000000100100001000011101101
01000100000000000100011101101
00000101001011000000000011101
00001010010010100000000011101
00010000100101100000000011101
10000000101100010000000011101
00010001000110010000000011101
00101000001001010000000011101
00100000110000110000000011101
01000010010100001000000011101
10000010001010001000000011101
00001000110001001000000011101
10000100000100101000000011101
01001000000010011000000011101
00100001011000000100000011101
01010000010010000100000011101
01000001000101000100000011101
00000110001000100100000011101
10010000000000110100000011101
00100100000001001100000011101
00011010000100000010000011101
10110000000001000010000011101
00100011000000001010000011101
00001101010000000001000011101
11001000000000100001000011101
10000001100000000101000011101
00010001001000000011000011101
00101000000010000011000011101
01000000010001000011000011101
10000010000000010011000011101
00000000100000101011000011101
00000100000100000111000011101
00010100101000000000100011101
01100100000010000000100011101
01000010100000010000100011101
00000110010000000010100011101
10000000000110000010100011101
01010000000000100010100011101
00000001000001010010100011101
00001000001000001010100011101
00100000100000000110100011101
00001000100100000001100011101
10000100000001000001100011101
00100000001000100001100011101
00010000010000010001100011101
01000001000000001001100011101
00000010000010000101100011101
00100000010011000000010011101
00010000001010100000010011101
00001000010100010000010011101
00000001001100001000010011101
00000000100001010100010011101
01000000000000101100010011101
01000000100100000010010011101
00000100000010010010010011101
00000010000101000001010011101
00110000000000000101010011101
00001001000010000000110011101
10000000010000000100110011101
00001000000111000000001011101
10000000001001100000001011101
00000100011000001000001011101
00000010000000111000001011101
00000000110100000100001011101
00100000000010010100001011101
00000100100001000010001011101
01000000001000010010001011101
00100010010000000001001011101
00010000000001001001001011101
00000001010000100000101011101
10001000000000010000101011101
01000000000110100000000111101
00000100010001100000000111101
00000010011000010000000111101
10000000000001011000000111101
00010000001100000100000111101
00000001000010001100000111101
00000000101010000010000111101
01000100000000001010000111101
00010010000000100001000111101
00100000000100001001000111101
10000001001000000000100111101
00001000000000100100100111101
10101011010010000000000000011
10001110101010000000000000011
01010001111010000000000000011
11011010000110000000000000011
01100100110110000000000000011
00110101001110000000000000011
01101101010001000000000000011
11000101101001000000000000011
10110010011001000000000000011
01010111000101000000000000011
10011000110101000000000000011
00101010101101000000000000011
00111001110000100000000000011
10110100101000100000000000011
01001110011000100000000000011
01110010100100100000000000011
10000111010100100000000000011
11001001001100100000000000011
01011010110000010000000000011
01101001101000010000000000011
11001100100100010000000000011
11010101000010010000000000011
00100011100110010000000000011
10110001100001010000000000011
00011110001001010000000000011
01101010000011010000000000011
10011011000000110000000000011
11100100010000110000000000011
00101100100010110000000000011
01000110100001110000000000011
01110110010000001000000000011
00101111001000001000000000011
10100110100100001000000000011
01001101100010001000000000011
11110000001010001000000000011
01111000100001001000000000011
10000011110001001000000000011
10010110000011001000000000011
11001010100000101000000000011
00011101000100101000000000011
00110011000010101000000000011
10100101000001101000000000011
10001101010000011000000000011
10010010101000011000000000011
01110001000100011000000000011
11010011010000000100000000011
10111001001000000100000000011
10010101100100000100000000011
01100111000010000100000000011
00011100110010000100000000011
00110110100001000100000000011
11101000000101000100000000011
10001001100011000100000000011
10101110000000100100000000011
01000011101000100100000000011
11010000100010100100000000011
01011001000001100100000000011
00100101110000010100000000011
11000110001000010100000000011
00111010000100010100000000011
10101000110000001100000000011
01010100101000001100000000011
01001011000100001100000000011
10100001110100000010000000011
00000111101100000010000000011
00001010110110000010000000011
01100010110001000010000000011
01011100000011000010000000011
00100110000111000010000000011
00011001001010100010000000011
00001111000001100010000000011
10000011011000010010000000011
01100001010010010010000000011
00001010101000110010000000011
10010100000001110010000000011
00110000101100001010000000011
10001000010011001010000000011
00010110100000101010000000011
11100000100000011010000000011
01010010000001011010000000011
10000001000100111010000000011
01110100000100000110000000011
10010100001010000110000000011
00001001001101000110000000011
00010000110100100110000000011
00100100010001100110000000011
10101000000010010110000000011
11011000000000001110000000011
01100001001000001110000000011
01000010010000101110000000011
11000010111000000001000000011
00010011110100000001000000011
00000111011001000001000000011
00001100100111000001000000011
10100011001000100001000000011
00010101100010100001000000011
00111100000001100001000000011
10010001010001100001000000011
10111000010000010001000000011
00001010011010010001000000011
01011000000101010001000000011
00000100110100110001000000011
10010000001010110001000000011
01000001101100001001000000011
00000111000110001001000000011
10100000101001001001000000011
01011000000010101001000000011
11000100000001011001000000011
10001010010100000101000000011
00011011000010000101000000011
01000100001001100101000000011
01101100000000010101000000011
10100000100100010101000000011
00100001001010010101000000011
11100010000000001101000000011
01000000110010001101000000011
00101001000000101101000000011
01010010010010000011000000011
01000101001010000011000000011
00010010101001000011000000011
00000000111010100011000000011
00010000000111100011000000011
10000100101000010011000000011
01100010000100010011000000011
01001000100010010011000000011
00110000100000110011000000011
00000010011100001011000000011
00110100000010001011000000011
00100110001000000111000000011
01000000011000010111000000011
00000100000010110111000000011
00100000000001011111000000011
00001011111000000000100000011
01100011001100000000100000011
11000001100110000000100000011
00011010100011000000100000011
00010001101100100000100000011
10011100000010100000100000011
01001000101010100000100000011
00010110010001100000100000011
01000101011000010000100000011
00001101100001010000100000011
00110000000110110000100000011
11001100001000001000100000011
00010010011010001000100000011
00000101001101001000100000011
01001000000111001000100000011
00101100010000101000100000011
10110100000000011000100000011
11000010010000011000100000011
10000000100101011000100000011
00100010110100000100100000011
00010001110001000100100000011
00101100000011000100100000011
11000010000100100100100000011
11100001000000010100100000011
10000100100010010100100000011
00100010001001010100100000011
01110000000000101100100000011
00000101110010000010100000011
10001010010000100010100000011
10000100100100100010100000011
00000001010101100010100000011
00000100001011100010100000011
00000000111100010010100000011
01001100000000110010100000011
01001000110000001010100000011
00101001010000000110100000011
11000000101000000110100000011
01000101000001000110100000011
10010001000000100110100000011
10000000010100001110100000011
00001000000001101110100000011
01000000000010011110100000011
00101001001001000001100000011
00110000100101000001100000011
00000010001111000001100000011
00001011000100100001100000011
00001000010011100001100000011
10010001000100010001100000011
10100001010000001001100000011
01010010000100001001100000011
10001010000010001001100000011
00100110000001001001100000011
00100000001100011001100000011
00010000000011011001100000011
00000001011100000101100000011
10011000000001000101100000011
10000000000000111101100000011
00111100011000000000010000011
00011011001100000000010000011
01001100001101000000010000011
11010000010011000000010000011
00001110100100100000010000011
01110100000010100000010000011
11100000100001100000010000011
00100110001001100000010000011
00010101010100010000010000011
01001100010010010000010000011
00010010100101010000010000011
10100001000010110000010000011
10001010011000001000010000011
10101100000010001000010000011
01000001000101101000010000011
00001011100000011000010000011
00010001001010011000010000011
10000100100000111000010000011
10100010101000000100010000011
10001000001110000100010000011
10100001010001000100010000011
01010000011000100100010000011
00100010000110100100010000011
01000011000001010100010000011
11000001100000001100010000011
00010010110000001100010000011
00000100100110001100010000011
01010110001000000010010000011
00010011010001000010010000011
00001010001011000010010000011
10001000000101100010010000011
11000000001010010010010000011
10010000100001001010010000011
00000011001000101010010000011
00000000010101011010010000011
00001000000010111010010000011
10001011000000000110010000011
00010001101000000110010000011
00100000100101000110010000011
10100000000000101110010000011
11000100100010000001010000011
00100101010000100001010000011
00001100001010100001010000011
00000000101101100001010000011
11000001010000010001010000011
10010011000000001001010000011
10000000110100001001010000011
01100001000010001001010000011
00010100000101001001010000011
11000000001000101001010000011
00000100111000000101010000011
00101000010010000101010000011
00000000010001110101010000011
10011000000010000011010000011
00000100010011000011010000011
00000000001010001111010000011
00110110000100000000110000011
11000101000000100000110000011
01011000000100100000110000011
01001010001000010000110000011
00001000100110010000110000011
01010100000001010000110000011
00000000011011010000110000011
00000010101100001000110000011
00010100001000101000110000011
00100010000010011000110000011
00000011010000100100110000011
00100100000000110100110000011
00100000011000001100110000011
01100010000000000110110000011
00000000001100100110110000011
10000000000001010110110000011
00000101100100000001110000011
00000010010100010001110000011
00000000000110101001110000011
01010001000000000011110000011
00001101110100000000001000011
10011100001100000000001000011
00010111010010000000001000011
10111000000011000000001000011
00110100010100100000001000011
11100010000010100000001000011
10010001000110100000001000011
01101000001001100000001000011
11000011000100010000001000011
00101000001110010000001000011
01000100010101010000001000011
10000001010011010000001000011
11000000101000110000001000011
00011000111000001000001000011
00110100001001001000001000011
11000000100011001000001000011
00001011010000101000001000011
00100001100000111000001000011
01000101001100000100001000011
11010100000001000100001000011
00100000110010100100001000011
01100010100000010100001000011
00001011001000010100001000011
00010010010001010100001000011
00000111100000001100001000011
01010010000010001100001000011
00001000100101001100001000011
10011001010000000010001000011
01110000100010000010001000011
00101100010010000010001000011
00000001101010010010001000011
00100101000100001010001000011
00000110010001001010001000011
00111000000000101010001000011
00000000001101101010001000011
10010000000010011010001000011
00000011010100000110001000011
00011000000110000110001000011
10000000001100010110001000011
10000001000001001110001000011
00111001000100000001001000011
00001001101000100001001000011
01000100010010100001001000011
00000101000101100001001000011
01000101100000010001001000011
00001010100100010001001000011
10000010010000110001001000011
01100000000101001001001000011
00000001100110000101001000011
01001010000000100101001000011
11000000000010010101001000011
00000100000011001101001000011
00000000011000101101001000011
10100001000000010011001000011
00000000010110010011001000011
01000000000000111011001000011
10010000101010000000101000011
01110010000001000000101000011
00010100000111000000101000011
00000010010110100000101000011
00010010001100010000101000011
10000100001001010000101000011
01100000101000001000101000011
00000000001010111000101000011
01001001100000000100101000011
01000010011000000100101000011
01100000000110000100101000011
10100000100001000100101000011
00011000010000100100101000011
00010010110000000010101000011
00000001011000001010101000011
00000000010011000110101000011
01001100000001000001101000011
00010000001001100001101000011
00000000000101010101101000011
00101000100000000011101000011
00110000110001000000011000011
10000100100101000000011000011
00001000010111000000011000011
10001100010000100000011000011
10000000001011100000011000011
00101001010000010000011000011
00000110101000010000011000011
10001010000010010000011000011
01001000100001010000011000011
00000100011100001000011000011
10100010000001001000011000011
00100110010000000100011000011
00000000110100010100011000011
00100000000011010100011000011
00000010000000111100011000011
00001000101100000010011000011
00010000011010000010011000011
11010000000000100010011000011
00100100100000100010011000011
01000010010000010010011000011
10000000100010000110011000011
00000100001001000110011000011
00101010001000000001011000011
00010101001000000001011000011
00100100000110000001011000011
10010000000001010001011000011
00000010010010001001011000011
00000001000100011001011000011
00100000100000001101011000011
00000001110000000011011000011
10000100000000001011011000011
00000101010001000000111000011
00101000000010100000111000011
10000000000100110000111000011
01000011000000001000111000011
10001000100000001000111000011
00001010000100000100111000011
01000000000001100100111000011
10000010001000000010111000011
00011000000001000010111000011
00000110000000100001111000011
01100000000000010001111000011
00010110111000000000000100011
01011100010100000000000100011
10011000011010000000000100011
00011001101001000000000100011
11100001000011000000000100011
01001000110011000000000100011
10100100000110100000000100011
11001100000001100000000100011
00110000110100010000000100011
10000010001011010000000100011
01111000000000110000000100011
01100001110000001000000100011
01100010000110001000000100011
10000100010101001000000100011
00110000011000101000000100011
01000000101001101000000100011
10100011000000011000000100011
00000101100100011000000100011
00001001001000111000000100011
00001110001100000100000100011
00000101101010000100000100011
10011000000100100100000100011
01100010000001100100000100011
00010011100000010100000100011
00101001000001010100000100011
00000110010000110100000100011
10000010100010001100000100011
01001010000101000010000100011
00000001011011000010000100011
10101001000000100010000100011
00011000010001100010000100011
00100110100000010010000100011
00100001001100010010000100011
00001100001010010010000100011
10100000010001010010000100011
11000010000000110010000100011
00001001010100001010000100011
01010000000100101010000100011
10100010000100000110000100011
00000000000111001110000100011
01001100101000000001000100011
10101010000001000001000100011
10010100001001000001000100011
00000001111000010001000100011
00001100010001010001000100011
00000010100101001001000100011
01000000010100011001000100011
10010000110000000101000100011
10001100000010000101000100011
00010001001000100101000100011
00000000010110100101000100011
01000000100000110101000100011
01001000000001001101000100011
00001011001000000011000100011
00000000001001110011000100011
00000000101100000111000100011
10001100110000000000100100011
00000110100110000000100100011
00110000001011000000100100011
00010000110010100000100100011
00100101000010010000100100011
00000010110001010000100100011
00110010100000001000100100011
00000111010000001000100100011
01000001001010001000100100011
01100000000001011000100100011
10100000010000100100100100011
00000000001110010100100100011
00010000000001110100100100011
00110100000000100010100100011
00001000000110100010100100011
00000000010000111010100100011
11000000100000001001100100011
00000000011001001001100100011
00100000000010001101100100011
10000110000000000011100100011
00101001001010000000010100011
01000101000110000000010100011
00111000000101000000010100011
00010000001110100000010100011
00100000010011100000010100011
00001000011100010000010100011
01100000100010010000010100011
01001000100100001000010100011
00001001110000000100010100011
01010010000100000100010100011
10010001000010000100010100011
00110000100000100100010100011
00000001001100001100010100011
01000000000010101100010100011
00000000100001011100010100011
00001110010000000010010100011
01010000110000000010010100011
01001000001000100010010100011
00000000100100110010010100011
01000001000000011010010100011
00100100000010000110010100011
00000010001000010110010100011
00001010000110000001010100011
01010000000001100001010100011
00110001000000010001010100011
10000010100000010001010100011
00010000101000001001010100011
10000000000011001001010100011
00100000001001000101010100011
00001000100001000011010100011
11000000000000000111010100011
00010001011000000000110100011
10100100000001000000110100011
01001001000001000000110100011
00000100010100100000110100011
00001000010010001000110100011
00100001000000101000110100011
10000000100100000100110100011
00000011000100000010110100011
00101000000000010010110100011
00100000110000000001110100011
00010100000010000001110100011
01010100001010000000001100011
01010010010000100000001100011
10001010001000100000001100011
00000100011001100000001100011
01000000000111100000001100011
10010001001000010000001100011
10000100101000001000001100011
00010011000100001000001100011
01000101000001001000001100011
00100110000000101000001100011
00000010011000011000001100011
10000000000001111000001100011
00010000011100000100001100011
11000001000000100100001100011
00000001000010011100001100011
10000100000011000010001100011
00010000101000100010001100011
00000101010000010010001100011
00100000000010110010001100011
01000000010010001010001100011
01000110000000000110001100011
00100001100000000110001100011
00000110010100000001001100011
01101000000010000001001100011
10010010000010000001001100011
00001000001101000001001100011
01000010000001010001001100011
00010000000100110001001100011
00100001001000001001001100011
01000001000100000011001100011
00001100000000100011001100011
10000101000100000000101100011
00011000100100000000101100011
10010000010001000000101100011
01001000000000101000101100011
00000001001001000100101100011
10000010000000010100101100011
00000000110000001100101100011
00010001000010000010101100011
10100000000000001010101100011
00000010101000000001101100011
01010000000000000101101100011
00010100000100000010011100011
01100000000001000010011100011
00000010100000001010011100011
00011000010000000001011100011
10100000000000100001011100011
00000011000000000101011100011
00001100001000000000111100011
11000000000010000000111100011
00000001100000010000111100011
11100001011000000000000010011
01111000001100000000000010011
10100010001110000000000010011
10110100000101000000000010011
00000111100011000000000010011
10010001001011000000000010011
01000010110010100000000010011
11000011000001100000000010011
00010101101000010000000010011
00001001110010010000000010011
01000010011001010000000010011
00100000101100110000000010011
00010001000101110000000010011
11001000010100001000000010011
01010100000110001000000010011
10100010010000101000000010011
00001001100001101000000010011
00011010000010011000000010011
00110000111000000100000010011
00001010000111000100000010011
10100001100000100100000010011
00001110100000010100000010011
01010100010000010100000010011
10000100000100110100000010011
00111100000000001100000010011
10000100100001001100000010011
01001000001000101100000010011
10000110001001000010000010011
01000000010111000010000010011
01011010000000100010000010011
00000010100101100010000010011
10011000001000010010000010011
10110001000000001010000010011
01010000011000001010000010011
00000011010010001010000010011
00011000000101001010000010011
10001100000000101010000010011
01000010001100000110000010011
00000100101000100110000010011
00000000001011010110000010011
10000101110000000001000010011
11000000100101000001000010011
10000010010011000001000010011
00001010001001100001000010011
11001010000000010001000010011
01100000110000010001000010011
00110000001001010001000010011
00001100010010001001000010011
00101000100001000101000010011
11000000010000100101000010011
00011000000000110101000010011
00000000001101001101000010011
00000010000010101101000010011
10000011000100000011000010011
00100100100100000011000010011
00000110010000100011000010011
00010001000010010011000010011
00100000001000101011000010011
10000000010000011011000010011
01000100000000001111000010011
01001010100100000000100010011
00110100100010000000100010011
00010011000110000000100010011
11000000001100010000100010011
00000010101010010000100010011
01100000010010001000100010011
00001000011000011000100010011
01010001001000000100100010011
10000001000101000100100010011
00010010100000100100100010011
00000000011001100100100010011
01001000000001010100100010011
00001000100010001100100010011
00001001000011000010100010011
00100000110000100010100010011
01110000000000010010100010011
10000101000000010010100010011
01000001000100001010100010011
00010000000010101010100010011
00000100000110000110100010011
00100010011000000001100010011
00000000110110000001100010011
00110001000000100001100010011
00001100100000100001100010011
00101000000010010001100010011
00000001010001010001100010011
10000100000100001001100010011
00000001101000000011100010011
00010100000001000011100010011
10100000000000000111100010011
11010001000100000000010010011
10001010100001000000010010011
01100010000101000000010010011
00011000010001010000010010011
00110010001000001000010010011
11000010000010001000010010011
00100100000100101000010010011
00000000011010101000010010011
10000001000001011000010010011
00010100001100000100010010011
11000000001001000100010010011
00000001011000010100010010011
00010001000000101100010010011
00010000001001100010010010011
10000000001100001010010010011
00000010000001001110010010011
00001011010000000001010010011
10010000011000000001010010011
00100001001100000001010010011
00010001100001000001010010011
00100000100010100001010010011
10000100000001100001010010011
00000110100000001001010010011
00100010000000010101010010011
10001000000000001101010010011
01000000000001010011010010011
01000001000010010000110010011
00001010000000101000110010011
00110000000001000100110010011
00000000000100011100110010011
11001000000000000010110010011
00001000000101000001110010011
11010010001000000000001010011
01011000010010000000001010011
00100000100111000000001010011
00110000001010100000001010011
00111000100000010000001010011
01001100001000010000001010011
00000101000110010000001010011
00000010101000101000001010011
01000100100010000100001010011
00011000001001000100001010011
00000001100001010100001010011
00000000010110001100001010011
00100000000001101100001010011
10100000101000000010001010011
10000100010100000010001010011
00010001001100000010001010011
11000001000010000010001010011
00010010000011000010001010011
01000100000001100010001010011
01100010000000001010001010011
00100100000000010110001010011
00010000100000001110001010011
01000010000110000001001010011
00000100101001000001001010011
00101000010000100001001010011
00000000000011110001001010011
00000010001000010011001010011
01000000001011000000101010011
00000000101100000100101010011
00010000000010010100101010011
00001000001000100010101010011
00011010000000000001101010011
00010011000000010000011010011
00000000001101010000011010011
00000000100010011000011010011
00001000010000001010011010011
00000100010000010001011010011
00110000000000000011011010011
00100010100000000000111010011
10001001010001000000000110011
00000100001111000000000110011
10000110100000100000000110011
10100000001001100000000110011
10000100011000010000000110011
00100001010000110000000110011
00001010110000001000000110011
00000000010011011000000110011
01011000100000000100000110011
00000100110100000100000110011
11000000000110000100000110011
00000010101001000100000110011
00001011000000100100000110011
00000000011100100010000110011
01001000010000010010000110011
00000110000100001010000110011
10000001001000000110000110011
00000000110001100001000110011
00001000011000000101000110011
10000000000001010101000110011
01000010100000000011000110011
00111000010000000000100110011
01000000111000000000100110011
00001001001100000000100110011
01001100000010000000100110011
10000000100011000000100110011
00000101000001100000100110011
00010001000000011000100110011
10010100000000000100100110011
00100000100000010100100110011
01000000000000100110100110011
00000010000100000101100110011
10001100000100000000010110011
00010000010100001000010110011
00000000000101100100010110011
00011001000000000010010110011
01000000010010000001010110011
00100000000110000000110110011
10000001000000000001110110011
01100000100000100000001110011
10000000010010100000001110011
00000000001000110100001110011
00000001000000101010001110011
11000100000000000001001110011
00000010000010001000101110011
00000100100000000010101110011
01001010000000000000011110011
10101100010100000000000001011
11100000101100000000000001011
11000001010101000000000001011
00100011001011000000000001011
11011000010000100000000001011
01100001100010100000000001011
00010011100001100000000001011
01001000100101100000000001011
10001010001100010000000001011
11000010100010010000000001011
00000101010001110000000001011
00011010100100001000000001011
10000010010110001000000001011
00000110101001001000000001011
00100001001100101000000001011
00001000110010101000000001011
00010111000000011000000001011
00111000001000011000000001011
01010000010010011000000001011
01100100011000000100000001011
11000001001010000100000001011
00111000010001000100000001011
00000110100010100100000001011
10011100000000010100000001011
00100100000110010100000001011
01010010000000110100000001011
00001101000001001100000001011
00100111010000000010000001011
10011010000001000010000001011
00001001110001000010000001011
00101000100100010010000001011
00001011000010010010000001011
01000000110000110010000001011
00000000001110110010000001011
01100000010100001010000001011
00000011000101001010000001011
00100100000000111010000001011
10100000001001000110000001011
00000110000001010110000001011
00000100001100001110000001011
00101101000010000001000001011
01010001000100100001000001011
00000011010010100001000001011
00100000011001100001000001011
00100001010100010001000001011
00010010000110010001000001011
01001100000100001001000001011
00000000000101111001000001011
11001000100000000101000001011
00101000001100000101000001011
01010100000010000101000001011
00000001101001000101000001011
00001100010000100101000001011
10000010001010000011000001011
00000100100001100011000001011
00010000010001010011000001011
10101000000000001011000001011
01010000100000001011000001011
00100000110000000111000001011
00001000000011000111000001011
01010010101000000000100001011
01100010010000100000100001011
00000101000110100000100001011
01000001001001100000100001011
01100000001010010000100001011
10000110000000110000100001011
01100101000000001000100001011
10100010001000001000100001011
10001000000100101000100001011
00001100000010011000100001011
00010100001001000100100001011
00000001000011010100100001011
00000000010100110100100001011
10000001001100000010100001011
00010110000010000010100001011
10001000100010000010100001011
00000010011001000010100001011
10000100000001001010100001011
00000000101000101010100001011
01010000010000000110100001011
10010010010000000001100001011
01000001110000000001100001011
00010001001010000001100001011
00001000100001001001100001011
10000000000110000101100001011
00110000000000010101100001011
01000000001000001101100001011
00000010100100000011100001011
00011000000000100011100001011
11000000000000010011100001011
01010011000010000000010001011
01000100101000100000010001011
11000000000110100000010001011
00010000010101100000010001011
00101110000000010000010001011
00010010011000010000010001011
00000101100010010000010001011
01100000010001010000010001011
00000011000100110000010001011
01010000001100001000010001011
10000000101010001000010001011
00000111001000000100010001011
00000000001001101100010001011
10001100001000000010010001011
00000100110100000010010001011
00100010001100000010010001011
00110100000001000010010001011
00010000100010100010010001011
01000010000001100010010001011
01011000000000010010010001011
10000010000000011010010001011
00001000100000001110010001011
00000000011110000001010001011
01000000100100010001010001011
00100100001000001001010001011
00010001010000000101010001011
00100000000010010011010001011
00000010001010100000110001011
00000100001100010000110001011
01000000000000111000110001011
00000001010000010010110001011
00100011000000000001110001011
01101000110000000000001001011
01000111000000100000001001011
10100001010000100000001001011
00011000010100010000001001011
01100000000100110000001001011
00001100001000101000001001011
00000000101100011000001001011
10001001000100000100001001011
10010000010010000100001001011
01100001000001000100001001011
00000000001111000100001001011
00001000100010010100001001011
01000000100000101100001001011
10001000000000110010001001011
00100000100001001010001001011
00000101000010000110001001011
00000000010000011110001001011
00001000000110100001001001011
01000000010100000101001001011
00000001000000110101001001011
01100100000000000011001001011
00000101101000000000101001011
10000000110100000000101001011
01001000001100000000101001011
10000010000011000000101001011
00001010100000100000101001011
01010000000010100000101001011
10000001000000011000101001011
00010011000000000100101001011
01000100000000010100101001011
00000100010000100010101001011
00100000000000101001101001011
01010100010000000000011001011
00000000010010110000011001011
00001000011000000100011001011
10000000010001000010011001011
00001100100000000001011001011
00100000001001000000111001011
01000000100000000010111001011
01101001000100000000000101011
00101100001001000000000101011
10001000000111000000000101011
10000010010001100000000101011
00110010000001010000000101011
00001100000100110000000101011
10001110000000001000000101011
00110100000100001000000101011
00010000110001001000000101011
00000010100000111000000101011
00000011000110000100000101011
00000000011001010100000101011
10000000000010110100000101011
00100000000101100010000101011
00000010010100010010000101011
00001000000001011010000101011
01010000011000000001000101011
11000010000100000001000101011
00001000110100000001000101011
01100000100001000001000101011
00110000000010100001000101011
00001001000001100001000101011
10010000000000011001000101011
10100001000000000101000101011
00001010000000010101000101011
00000100000110000011000101011
10000100001010000000100101011
00100001010001000000100101011
00010010000100100000100101011
00000000000011101000100101011
00001101000000000010100101011
00000001000100001001100101011
10100010000010000000010101011
01000000001011000000010101011
00000000000110011000010101011
00000001000001000110010101011
00000000100010000101010101011
00010010000000000011010101011
01110000000000000000110101011
00001001100000001000001101011
00000000010100101000001101011
00000010000001001100001101011
10000011000000000010001101011
00000100001000000101001101011
00010000001000001000101101011
10001000000000000001101101011
00100101000000000000011101011
01000101010010000000000011011
10000100100110000000000011011
10100000110001000000000011011
00100000010110100000000011011
00000000101011100000000011011
10010001010000010000000011011
00101001010000001000000011011
10010100001000001000000011011
00100110000010001000000011011
00110000100000101000000011011
00000100010100011000000011011
00000001000010111000000011011
10000000011100000100000011011
00010001100010000100000011011
00010000000001011100000011011
11000010010000000010000011011
00100000011000010010000011011
00000000010001101010000011011
00001010100010000001000011011
00000001000111000001000011011
00000000010010010101000011011
00100010000001000011000011011
00001100000000010011000011011
01011000000000001000100011011
00000000001110001000100011011
00000100000000101100100011011
01000100001000000010100011011
00000011000000100010100011011
01100000000100000001100011011
00001001000000000101100011011
10001000010010000000010011011
00100001000001100000010011011
00110000000100010000010011011
00000010000011010000010011011
00000000100101001000010011011
00011010000000000100010011011
00100100100000000100010011011
00000001001010000010010011011
00010000000010001001010011011
10000000100000000011010011011
00010101000000000000110011011
00100100001100000000001011011
10000101000001000000001011011
01000010100001000000001011011
01000000011000100000001011011
10000000001010010000001011011
00000100100000110000001011011
00010010010000001000001011011
00000000110010000010001011011
00100001100000000001001011011
00100000010000000100101011011
10010000000000000010101011011
00010000101000000000011011011
01100000000010000000011011011
00000110000000000010011011011
11001000001000000000000111011
00110001001000000000000111011
10000001000100100000000111011
01000000100010001000000111011
00010000010000100100000111011
00000101000000010100000111011
00001000000100001100000111011
10100100000000000010000111011
00000100000001001001000111011
10000000010000001000100111011
00010000100000000001100111011
10010000000001000000010111011
00000011000000001000010111011
00101000000000000001010111011
00001100010000000000001111011
10000000100000000100001111011
01000001000000000000101111011
11010100011000000000000000111
11100010010100000000000000111
01101100001010000000000000111
10100010100011000000000000111
01100000111000100000000000111
00001011100010100000000000111
00100110010010100000000000111
10000001100101100000000000111
10110000001100010000000000111
01100000100101010000000000111
00010011000011010000000000111
10001100001000110000000000111
01000101010100001000000000111
01100011000001001000000000111
00010000101010101000000000111
01011100000000011000000000111
00101001000010011000000000111
10010000010001011000000000111
00001111010000000100000000111
10000000110110000100000000111
01000001011001000100000000111
00000110001011000100000000111
00010011000100100100000000111
00010100100000110100000000111
00011001100000001100000000111
10001100000100001100000000111
00101000001001001100000000111
00101011000100000010000000111
10100001001010000010000000111
00010000110011000010000000111
00100000100110100010000000111
00011000000100110010000000111
01010001000010001010000000111
10100000000101001010000000111
00000000011010011010000000111
00000000100001111010000000111
10110000100000000110000000111
11000001000100000110000000111
01000100010010000110000000111
00010100000001001110000000111
10010001101000000001000000111
01001101000000100001000000111
00000110101000100001000000111
11000000000100110001000000111
10000110010000001001000000111
00100010001010001001000000111
00000101100001001001000000111
00000000010111001001000000111
00010001000000111001000000111
10100000011000000101000000111
00000001110000100101000000111
00010000010100010101000000111
10010000000010001101000000111
01000000110100000011000000111
01000110000001000011000000111
00011001000001000011000000111
00000001001100100011000000111
00101000001000010011000000111
00000010000110000111000000111
01010000000000100111000000111
00101000110010000000100000111
10010100100001000000100000111
00000001101011000000100000111
10000000001110100000100000111
01100110000000010000100000111
10000100010100010000100000111
00010100001010010000100000111
00111000000001010000100000111
00000010100100110000100000111
10000000111000001000100000111
00001001010001001000100000111
00110100010000000100100000111
00000000010010101100100000111
01001001001000000010100000111
00100010101000000010100000111
00001000100101000010100000111
01000000010001010010100000111
10001000000000011010100000111
00000110000000100110100000111
00100000000100010110100000111
01000001000101000001100000111
00010010000010100001100000111
10000010001000010001100000111
00000100000001110001100000111
00001000001000101001100000111
11000100000000000101100000111
00101010000000000101100000111
00000011010000000011100000111
00001100000010000011100000111
01100000000000001011100000111
10100100110000000000010000111
10010100000100100000010000111
01000001001010100000010000111
01000100010001100000010000111
00000001110001010000010000111
00010100010010001000010000111
10001001000000101000010000111
01000000000011011000010000111
00000000001100111000010000111
01010101000000000100010000111
10011000010000000100010000111
00001010001000100100010000111
00000011000010001100010000111
00001001010010000010010000111
01010000000101000010010000111
10000000101000100010010000111
00000000000011100110010000111
10000000010010100001010000111
00000001011000001001010000111
00000100000000101101010000111
00010100100000000011010000111
01100001010000000000110000111
00000110011000000000110000111
00101000001100000000110000111
10001000000011000000110000111
10100010000000100000110000111
00000100100010100000110000111
11000000100000010000110000111
00000101000000011000110000111
01001000000000001100110000111
00000000110000000110110000111
00010000010001000001110000111
00110010000110000000001000111
00101001100001000000001000111
01100000010011000000001000111
00001000011010100000001000111
00010001100100010000001000111
10010101000000001000001000111
00001001001100001000001000111
00000001110010001000001000111
00010010100001001000001000111
10100000001000101000001000111
00101000010100000100001000111
01000010000101000100001000111
00000000000110110100001000111
00000001000111000010001000111
00010000010100001010001000111
00100000000010001110001000111
00010010011000000001001000111
01010100000100000001001000111
10000001010100000001001000111
00001010000011000001001000111
10011000000000100001001000111
00100001000010100001001000111
00101100000000001001001000111
00000110000000010101001000111
01000001000000001101001000111
00000000101000001011001000111
00000000011101000000101000111
00001000101000010000101000111
00100010010000001000101000111
10010000000100000100101000111
10000001100000000010101000111
10000000000001001001101000111
11000001000001000000011000111
00100000000101100000011000111
00000000010001001100011000111
10101000000000000010011000111
00000000100000110001011000111
00000010000001010000111000111
00001001000000000001111000111
10100110001000000000000100111
00110001100010000000000100111
11000000101010000000000100111
01000100110000010000000100111
01001000001001010000000100111
10100000100000110000000100111
00000000010101110000000100111
00001100011000001000000100111
10100000010010001000000100111
00000110000001011000000100111
00010100000110000100000100111
00100010000010010100000100111
00000010010100001100000100111
01000010011000000010000100111
00010010100100000010000100111
00100100010100000010000100111
00000111000010000010000100111
00101000000011000010000100111
01000001000001100010000100111
00001001100000010010000100111
00110000000000011010000100111
01000000100000001110000100111
00010000100001010001000100111
01000100000010001001000100111
10000010000000100101000100111
00000000001000011101000100111
00010000001010000011000100111
00000100010011000000100100111
00100000011000010000100100111
00000000100010011000100100111
10000000000010000110100100111
10110000000000000001100100111
00000110100000000100010100111
00000000011010000100010100111
00000001000000110100010100111
00001000000100000110010100111
01000001100000000001010100111
00010000000100010000110100111
01000100000000000010110100111
00111000001000000000001100111
00000100001100010000001100111
00000000001011001000001100111
10000000000100100010001100111
01000000001000100001001100111
00100010000000000011001100111
00010110000000000000101100111
10010000100000000000011100111
01100001000110000000000010111
00101001001000100000000010111
10001010000100100000000010111
01000000001101100000000010111
00000001010011100000000010111
00101100010000010000000010111
01010010000100010000000010111
01000101000001010000000010111
01001000100000110000000010111
00100000011100001000000010111
00000111000000101000000010111
00100110000100000100000010111
00001000001100010100000010111
00000010000001110100000010111
00000100000010011100000010111
00010001100000100010000010111
00000010001010100010000010111
00000000000100101110000010111
10010100000000010001000010111
00000000011000110001000010111
00001000000001011001000010111
11000000001000000011000010111
00010010000000001011000010111
10100000100100000000100010111
00000000000111010000100010111
01000000010100000100100010111
01000000100010000010100010111
00011000000000000110100010111
10001000010000000001100010111
00000010100001000001100010111
01001000011000000000010010111
00101010000010000000010010111
10000001100010000000010010111
10000000010101000000010010111
00000100100100010000010010111
00001001000001000100010010111
00100000010000100100010010111
01000011000000000010010010111
01000000000100001001010010111
00000001000100100000110010111
00100100000000000001110010111
10110000010000000000001010111
01000110010000000000001010111
00100010001001000000001010111
10000001000000110000001010111
00000100000101001000001010111
00010000001000011000001010111
00001010000000001100001010111
00001000000010010010001010111
00100000000100010001001010111
00000101000000000011001010111
01101000000000000000101010111
00011000000100000000011010111
00100001000000001000011010111
10000010000000000001011010111
01000010000011000000000110111
00110000000100100000000110111
00000001001010010000000110111
01001001000000001000000110111
00010100100000001000000110111
01000100001000000100000110111
00000000100010100100000110111
00000100000000110010000110111
00001110000000000001000110111
00000010010000100000100110111
00100001000000000010100110111
00000101010000000000010110111
11000000000000100000010110111
00001000100000000000110110111
00100100000010000000001110111
00000010100000010000001110111
01010000000000000010001110111
01010010010001000000000001111
00110000101001000000000001111
10000000011011000000000001111
11000010001000100000000001111
00000010000111100000000001111
01000000011100010000000001111
00001010100001010000000001111
01001000101000001000000001111
10000100101000000100000001111
01011000000100000100000001111
10001010000010000100000001111
10010001000001000100000001111
00010000011000001100000001111
00000000100011001100000001111
00001000000000111100000001111
00101100000000000110000001111
00000000010101000110000001111
00010000000010010110000001111
01100001001000000001000001111
10000000001100001001000001111
00000000001010100101000001111
00110000000100000011000001111
00000001100010000011000001111
00000111000001000000100001111
00000000110001100000100001111
00000000001001011000100001111
10100000010000000010100001111
00000100100000010010100001111
10000001000000100001100001111
00010100000000001001100001111
01100100000100000000010001111
10001000100100000000010001111
01000000110010000000010001111
00001000001010010000010001111
00010000100000011000010001111
00100010000001000100010001111
00000100010000010100010001111
01000000001000000110010001111
11010000000000000001010001111
00010000000000100100110001111
00001010000000000010110001111
01000100001001000000001001111
10000000100010100000001001111
10010010000000010000001001111
00001101000000010000001001111
10001000010000001000001001111
00000001000001101000001001111
00000010010000100100001001111
00011000100000000010001001111
00000000100101000001001001111
00001000000001000100101001111
01000010000000000001101001111
01001000000000100000011001111
00000001100000000100011001111
10000100000000000000111001111
10010000010100000000000101111
00100000001110000000000101111
00100011000000100000000101111
01010000100000100000000101111
00010010000010001000000101111
01000000000101001000000101111
00001001001000000100000101111
10000000001000010010000101111
00000010001001000001000101111
01001000000000000011000101111
10000010100000000000100101111
00010100001000000000010101111
01000010000000010000010101111
00100000100000000010010101111
00001010000100000000001101111
10100000000001000000001101111
00010001000000000001001101111
10001001000000000010000011111
01000100100000000001000011111
00110010000000000000100011111
10100000001000000000010011111
00000010100000100000010011111
00001100000000001000010011111
11000000000100000000001011111
00000011000010000000001011111
00010100000000000100001011111
01100000010000000000000111111
00000001100001000000000111111
00011000000000010000000111111


==> anc/groups/group-AGL1-23-plus-fixed.txt <==
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 0 23
0 5 10 15 20 2 7 12 17 22 4 9 14 19 1 6 11 16 21 3 8 13 18 23


==> anc/groups/group-AGammaL1-27-index2-plus-2-fixed.txt <==
1 2 0 4 5 3 7 8 6 10 11 9 13 14 12 16 17 15 19 20 18 22 23 21 25 26 24 27 28
3 4 5 6 7 8 0 1 2 12 13 14 15 16 17 9 10 11 21 22 23 24 25 26 18 19 20 27 28
9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 0 1 2 3 4 5 6 7 8 27 28
0 9 18 5 14 23 7 16 25 15 24 6 11 20 2 13 22 4 21 3 12 26 8 17 19 1 10 27 28
0 1 2 5 3 4 7 8 6 13 14 12 15 16 17 11 9 10 26 24 25 19 20 18 21 22 23 27 28


==> anc/groups/group-AGammaL1-27-index2-plus-fixed.txt <==
1 2 0 4 5 3 7 8 6 10 11 9 13 14 12 16 17 15 19 20 18 22 23 21 25 26 24 27
3 4 5 6 7 8 0 1 2 12 13 14 15 16 17 9 10 11 21 22 23 24 25 26 18 19 20 27
9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 0 1 2 3 4 5 6 7 8 27
0 9 18 5 14 23 7 16 25 15 24 6 11 20 2 13 22 4 21 3 12 26 8 17 19 1 10 27
0 1 2 5 3 4 7 8 6 13 14 12 15 16 17 11 9 10 26 24 25 19 20 18 21 22 23 27


==> anc/groups/group-AGammaL1-27-on-27.txt <==
1 2 0 4 5 3 7 8 6 10 11 9 13 14 12 16 17 15 19 20 18 22 23 21 25 26 24
3 4 5 6 7 8 0 1 2 12 13 14 15 16 17 9 10 11 21 22 23 24 25 26 18 19 20
9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 0 1 2 3 4 5 6 7 8
0 3 6 9 12 15 18 21 24 5 8 2 14 17 11 23 26 20 7 1 4 16 10 13 25 19 22
0 1 2 5 3 4 7 8 6 13 14 12 15 16 17 11 9 10 26 24 25 19 20 18 21 22 23


==> anc/groups/group-AGammaL1-27-plus-2-fixed.txt <==
1 2 0 4 5 3 7 8 6 10 11 9 13 14 12 16 17 15 19 20 18 22 23 21 25 26 24 27 28
3 4 5 6 7 8 0 1 2 12 13 14 15 16 17 9 10 11 21 22 23 24 25 26 18 19 20 27 28
9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 0 1 2 3 4 5 6 7 8 27 28
0 3 6 9 12 15 18 21 24 5 8 2 14 17 11 23 26 20 7 1 4 16 10 13 25 19 22 27 28
0 1 2 5 3 4 7 8 6 13 14 12 15 16 17 11 9 10 26 24 25 19 20 18 21 22 23 27 28


==> anc/groups/group-AGammaL1-27-plus-fixed.txt <==
1 2 0 4 5 3 7 8 6 10 11 9 13 14 12 16 17 15 19 20 18 22 23 21 25 26 24 27
3 4 5 6 7 8 0 1 2 12 13 14 15 16 17 9 10 11 21 22 23 24 25 26 18 19 20 27
9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 0 1 2 3 4 5 6 7 8 27
0 3 6 9 12 15 18 21 24 5 8 2 14 17 11 23 26 20 7 1 4 16 10 13 25 19 22 27
0 1 2 5 3 4 7 8 6 13 14 12 15 16 17 11 9 10 26 24 25 19 20 18 21 22 23 27


==> anc/quantum/q20_11_4_XZ.txt <==
[[20,11,4]] qubit stabilizer code, stabilizer matrix [X|Z]:
[1 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 1 1 1|1 1 0 0 1 1 0 1 0 0 1 0 1 0 1 1 1 0 0 0]
[0 1 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0|0 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 1 0]
[0 0 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 1 0|1 0 0 1 1 1 1 1 0 0 0 0 1 1 1 0 1 0 0 0]
[0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0|1 0 0 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1]
[0 0 0 0 1 0 0 0 0 1 0 0 1 1 0 0 1 1 1 1|1 1 1 0 1 0 1 0 1 1 1 0 1 0 0 0 0 0 1 0]
[0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 1 0|1 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0 1 0 0|0 0 0 1 0 1 1 0 1 1 1 1 1 1 1 0 0 1 1 0]
[0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0|0 0 1 1 0 1 0 0 1 0 1 0 1 1 1 0 0 0 1 1]
[0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0 1|1 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 1 0 0 1]


==> anc/quantum/q20_11_4_paulis.txt <==
# [[20,11,4]] qubit stabilizer code: n k, then the 9 stabilizer generators as Pauli strings
20 11
YZIIZZIZIXZXZXZYZXXX
IYZIIIIZIZYIZYYZZZZI
ZIXZZZZZIXXIZYYIZIXI
ZIIYZIIIIZIZYIZYYZZZ
ZZZIYIZIZYZIYXIIXXYX
ZZZIIYZIIIIZIZYIZYYZ
IIIZIZYIZYYZZZZIIYZI
IIZZIZIXZXZXZYZXXXYZ
ZIIIIZIZYIZYYZZZZIIY


==> anc/quantum/q43_32_4_XZ.txt <==
[[43,32,4]] qubit stabilizer code, stabilizer matrix [X|Z]:
[1 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 1 1 0 1 0 1 1 0 0 0 0 0 1 1 1 0 1 1 1 1 0 1 0|1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 1 1 0 1 1 0 0 1 1 0 1 0 0 0 1 0 0 1 1 1 0]
[0 1 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 1 0 0 1 1 0 0 0 1 1 1 0 0 0 1 1 0 1 0 1 0 0 1 0 0|0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 1 0 0 1 1 1 0 1 1 1 1 1 1 0 0 1 0 1 0 1 1 1 0 1]
[0 0 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 0 1 0 1 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 0 0 0 0 0|1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 0 1 0 1 0 0 0 1 0 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0]
[0 0 0 1 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 1 0 0 1 1 0 0 0 1 1 1 0 0 0 1 1 0 1 0 1 0 0 1|0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 1 0 0 1 1 1 0 1 1 1 1 1 1 0 0 1 0 1 0 1 1 1]
[0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 0 1 0 1 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 0 0 0|1 0 0 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 0 1 0 1 0 0 0 1 0 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1]
[0 0 0 0 0 1 0 0 0 0 0 0 1 1 1 1 1 1 1 1 0 0 0 0 0 1 1 1 0 1 1 1 0 0 1 1 1 1 0 1 0 1 0|1 0 1 0 0 1 1 0 1 0 0 1 0 0 0 1 0 0 1 1 1 0 1 1 1 0 1 1 1 1 1 0 0 0 0 1 1 0 0 1 0 0 1]
[0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 0 1 0 1 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 0|1 1 1 0 0 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 0 1 0 1 0 0 0 1 0 0 0 0 1 0 1 1 1 1 0 1 0 1]
[0 0 0 0 0 0 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 1 0 0 0 1 0 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0|1 0 1 1 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 0 1 1 0 1 1 1 1]
[0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 0 1 0 1 0 0 0 0 1 0 1 0 0 1 0 1 1 0|1 0 1 1 1 0 0 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 0 1 0 1 0 0 0 1 0 0 0 0 1 0 1 1 1 1 0 1]
[0 0 0 0 0 0 0 0 0 1 0 1 1 1 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 1 0 0 1 0 0 1 0 0 1 1|1 1 1 1 1 1 1 0 0 1 1 0 0 0 1 0 0 1 1 0 1 1 0 0 1 1 1 0 1 0 1 1 0 0 0 0 0 0 0 0 1 1 0]
[0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 0 1 0 1 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 0 0 0 0 0 0 1|1 0 1 1 1 1 1 0 0 1 0 0 0 1 1 0 1 0 1 0 0 0 1 0 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0]


==> anc/quantum/q43_32_4_paulis.txt <==
# [[43,32,4]] qubit stabilizer code: n k, then the 11 stabilizer generators as Pauli strings
43 32
YZIIIIIIIIIXYXYZZZXIXXZYIYYIIZZIYXXIYXXYZYI
IXIZIIIIIIIXYIIYXIYZIXYZZIYYYZZZXXZXZXZZYIZ
ZZXIZZZZZIIZXXXZZXYIYIXIZIIXIYIZYZYXZIZZZII
IIZXIZIIIIIIIXYIIYXIYZIXYZZIYYYZZZXXZXZXZZY
ZIIZXIZZZZZIIZXXXZZXYIYIXIZIIXIYIZYZYXZIZZZ
ZIZIIYZIZIIZXXXYXXYYZIZZZXYYZYYXIIXYYXIYIXZ
ZZZIIZXIZZZZZIIZXXXZZXYIYIXIZIIXIYIZYZYXZIZ
ZIZZZIIYZIZXYZXZIYZYYZXZIZXZIXIXZIZXYZXYYYZ
ZIZZZIIZXIZZZZZIIZXXXZZXYIYIXIZIIXIYIZYZYXZ
ZZZZZZZIIYZXXXYXIZYXZZIIYZYXZIZYXIIXIIXIZYX
ZIZZZZZIIZXXXZZXYIYIXIZIIXIYIZYZYXZIZZZIIZX


==> anc/referee/README.md <==
# Referee scripts

These are the scripts the independent referee sessions used: `cw/` for the constant-weight codes, and `q20verify/`,
`q43verify/` and `qcheck.py` for the quantum codes. They are included for transparency.
Absolute paths in them have been replaced by `<project>`, `<quantum-project>` or `<workdir>`. Point those at
your own copies of the files before running anything.
The codes themselves can be checked with `../checkers/` alone (see `../README.md`).


==> anc/referee/cw/chk.c <==
// Independent checker: reads 0/1 lines, verifies length 29, weight 10, distinctness, pairwise distance.
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <time.h>
static int cmp(const void*a,const void*b){uint32_t x=*(const uint32_t*)a,y=*(const uint32_t*)b;return x<y?-1:x>y;}
int main(int argc,char**argv){
  if(argc<2){fprintf(stderr,"usage\n");return 2;}
  FILE*f=fopen(argv[1],"r"); if(!f){perror("open");return 2;}
  int N=(argc>3)?atoi(argv[3]):29,W=(argc>2)?atoi(argv[2]):10; uint32_t *c=malloc(sizeof(uint32_t)*200000); long m=0; char line[256]; long bad=0;
  while(fgets(line,sizeof line,f)){
    size_t L=strcspn(line,"\r\n"); line[L]=0; if(L==0) continue;
    if(L!=(size_t)N){bad++;continue;}
    uint32_t v=0; int ok=1; for(int i=0;i<N;i++){ if(line[i]=='1') v|=1u<<i; else if(line[i]!='0') ok=0; }
    if(!ok||__builtin_popcount(v)!=W){bad++;continue;}
    c[m++]=v;
  }
  printf("rows=%ld bad_rows=%ld\n",m,bad);
  uint32_t *s=malloc(sizeof(uint32_t)*m); memcpy(s,c,sizeof(uint32_t)*m); qsort(s,m,4,cmp);
  long dup=0; for(long i=1;i<m;i++) if(s[i]==s[i-1]) dup++;
  printf("duplicates=%ld\n",dup);
  long hist[30]={0}; long pairs=0; struct timespec t0,t1; clock_gettime(CLOCK_MONOTONIC,&t0);
  for(long i=0;i<m;i++){ uint32_t a=c[i]; for(long j=i+1;j<m;j++){ hist[__builtin_popcount(a^c[j])]++; } pairs+=m-1-i; }
  clock_gettime(CLOCK_MONOTONIC,&t1);
  double dt=(t1.tv_sec-t0.tv_sec)+(t1.tv_nsec-t0.tv_nsec)/1e9;
  int mind=-1; long viol=0; for(int d=0;d<30;d++){ if(hist[d]&&mind<0) mind=d; if(d<6) viol+=hist[d]; }
  printf("pairs=%ld expected=%ld time=%.2fs min_distance=%d violations(<6)=%ld\n",pairs,m*(m-1)/2,dt,mind,viol);
  printf("hist:"); for(int d=0;d<30;d++) if(hist[d]) printf(" d%d=%ld",d,hist[d]); printf("\n");
  printf("%s\n",(bad==0&&dup==0&&viol==0)?"VALID":"INVALID");
  return 0;
}


==> anc/referee/cw/referee.json <==
{"A(29,6,10)>=26247": "confirmed by Venn referee", "A(29,6,9)>=14430": "confirmed by Venn referee", "A(29,6,10)>=26598": "confirmed by Venn referee", "A(28,6,9)>=11388": "confirmed by Venn referee", "A(29,6,11)>=41418": "confirmed by Venn referee", "A(29,6,9)>=14781": "confirmed by Venn referee", "A(27,6,13)>=27783": "confirmed by Venn referee", "A(29,6,11)>=41691": "confirmed by Venn referee", "A(29,6,10)>=27183": "confirmed by Venn referee", "A(28,6,10)>=18993": "confirmed by Venn referee", "A(27,6,12)>=24804": "confirmed by Venn referee", "A(28,6,10)>=19110": "confirmed by Venn referee", "A(29,6,11)>=42042": "confirmed by Venn referee"}


==> anc/referee/cw/shorten.py <==
# Best A(28,6,9) obtainable by shortening our own verified n=29 codes at the best coordinate.
H = '<project>/experiments/cwcode-round2/hits/'
def load(f):
    return [l.strip() for l in open(H + f) if l.strip()]
c9 = load('A29-6-9-14430.code')
c10 = load('A29-6-10-26598.code')
# from w=9: keep words with 0 at coord i, delete coord -> weight 9, length 28
print('A29-6-9-14430, words with 0 at best coord:', max(sum(1 for s in c9 if s[i] == '0') for i in range(29)))
# from w=10: keep words with 1 at coord i, delete coord -> weight 9, length 28
print('A29-6-10-26598, words with 1 at best coord:', max(sum(1 for s in c10 if s[i] == '1') for i in range(29)))


==> anc/referee/cw/shorten2.py <==
# Best A(28,6,10) obtainable by shortening our verified n=29 codes, counted exactly at every coordinate.
H = '<project>/experiments/cwcode-round2/hits/'
def load(f):
    return [l.strip() for l in open(H + f) if l.strip()]
c10 = load('A29-6-10-27183.code')
c11 = load('A29-6-11-41691.code')
print('A29-6-10-27183, words with 0 at best coord:', max(sum(1 for s in c10 if s[i] == '0') for i in range(29)))
print('A29-6-11-41691, words with 1 at best coord:', max(sum(1 for s in c11 if s[i] == '1') for i in range(29)))


==> anc/referee/cw/shorten3.py <==
# A(27,6,12) from our verified A(27,6,13) 27783 code: words with 1 at coord i, delete i -> A(26,6,12);
# re-extend with a 0 column -> length 27, weight 12. Counted exactly at every coordinate.
H = '<project>/experiments/cwcode-round2/hits/'
c = [l.strip() for l in open(H + 'A27-6-13-27783.code') if l.strip()]
cnt = [sum(1 for s in c if s[i] == '1') for i in range(27)]
print('A27-6-13-27783, words with 1 at best coord:', max(cnt), 'min', min(cnt))


==> anc/referee/cw/shorten4.py <==
# A(27,6,10) from our verified A(28,6,10) 19110 code: words with 0 at coord i, delete i. Counted exactly.
H = '<project>/experiments/cwcode-round2/hits/'
c = [l.strip() for l in open(H + 'A28-6-10-19110.code') if l.strip()]
cnt = [sum(1 for s in c if s[i] == '0') for i in range(28)]
print('A28-6-10-19110, words with 0 at best coord:', max(cnt), 'min', min(cnt))


==> anc/referee/q20verify/grassl_20_11_3.txt <==
[1 0 0 0 1 0 0 1 0 0 1 1 1 0 0 1 1 0 0 0|0 0 0 1 1 0 0 0 1 1 1 0 1 1 0 1 0 0 0 0]
[0 0 0 1 1 1 1 0 1 0 1 1 0 1 1 0 1 0 0 0|1 0 0 0 1 1 1 0 1 0 1 0 0 0 0 1 1 0 0 0]
[0 1 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 0 0 0|0 0 0 0 0 1 0 1 1 1 1 0 1 0 1 0 1 0 0 0]
[0 0 0 0 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 0|0 1 0 1 1 0 1 0 1 0 1 1 1 0 1 1 0 0 0 0]
[0 0 1 0 0 1 0 1 1 1 0 1 0 0 1 1 1 0 0 0|0 0 0 0 1 1 1 1 0 0 1 1 0 0 0 0 1 0 0 0]
[0 0 0 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 0 0|0 0 1 0 0 1 0 1 1 1 0 0 1 1 1 0 0 0 0 0]
[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0|0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0|0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1|0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]


==> anc/referee/q20verify/macwilliams.py <==
# Normalizer weight enumerator from stabilizer enumerator via quantum MacWilliams:
# B(x,y) = A(x+3y, x-y) / 2^(n-k).  A from verify2 (S weight distribution).
from math import comb
n, k = 20, 11
A = {0: 1, 12: 50, 14: 220, 16: 195, 18: 20, 20: 26}
B = [0] * (n + 1)
for w, a in A.items():
    # (x+3y)^(n-w) (x-y)^w ; coefficient of x^(n-j) y^j
    for i in range(n - w + 1):
        for l in range(w + 1):
            B[i + l] += a * comb(n - w, i) * 3**i * comb(w, l) * (-1)**l
assert all(b % 2**(n - k) == 0 for b in B)
B = [b // 2**(n - k) for b in B]
print("B (normalizer weight dist):", B[:8], "... sum", sum(B), "= 2^31?", sum(B) == 2**31)
print("B_w - A_w for w<=5:", [B[w] - A.get(w, 0) for w in range(6)])


==> anc/referee/q20verify/negctl.py <==
import itertools
from verify import parse_xz_file, reduce_basis, pack, symp, in_span
n, G = parse_xz_file("<workdir>/q20verify/grassl_20_11_3.txt")
B = reduce_basis([pack(g, n) for g in G])
cons = reduce_basis([g[1] | (g[0] << n) for g in G])
print("n", n, "gens", len(G), "rank", len(B), "anticommuting pairs",
      sum(symp(G[i], G[j]) for i in range(len(G)) for j in range(i+1, len(G))), "dimN", 2*n - len(cons))
single = [(1,0),(0,1),(1,1)]
for w in range(1, 4):
    c = s = l = 0
    for supp in itertools.combinations(range(n), w):
        for ops in itertools.product(single, repeat=w):
            x = z = 0
            for q, (a, b) in zip(supp, ops): x |= a << q; z |= b << q
            if any(symp((x, z), g) for g in G): continue
            c += 1
            if in_span(pack((x, z), n), B): s += 1
            else: l += 1
    print(f"w{w}: N={c} S={s} N\\S={l}")


==> anc/referee/q20verify/verify.py <==
#!/usr/bin/env python3
"""Independent referee check of a claimed [[20,11,4]] qubit stabilizer code.
Paulis are (x, z) pairs of n-bit ints. Written from scratch; no shared code."""
import itertools, re, sys

D = "<quantum-project>/results/"

def parse_pauli_file(path):
    lines = [l.strip() for l in open(path) if l.strip() and not l.startswith("#")]
    n, k = map(int, lines[0].split())
    gens = []
    for s in lines[1:]:
        assert len(s) == n and set(s) <= set("IXYZ"), s
        x = z = 0
        for i, c in enumerate(s):
            if c in "XY": x |= 1 << i
            if c in "ZY": z |= 1 << i
        gens.append((x, z))
    return n, k, gens

def parse_xz_file(path):
    gens = []
    n = None
    for l in open(path):
        m = re.match(r"\s*\[([01 ]+)\|([01 ]+)\]", l)
        if not m: continue
        xs = m.group(1).split(); zs = m.group(2).split()
        assert len(xs) == len(zs)
        n = len(xs)
        x = sum(int(b) << i for i, b in enumerate(xs))
        z = sum(int(b) << i for i, b in enumerate(zs))
        gens.append((x, z))
    return n, gens

def symp(a, b):
    return bin((a[0] & b[1]) ^ (a[1] & b[0])).count("1") & 1

def pack(p, n):  # 2n-bit vector
    return p[0] | (p[1] << n)

def reduce_basis(vecs):
    """Return dict pivot->vector (echelon basis) over GF(2)."""
    basis = {}
    for v in vecs:
        for piv in sorted(basis, reverse=True):
            if v >> piv & 1: v ^= basis[piv]
        if v:
            piv = v.bit_length() - 1
            # keep fully reduced
            for p2 in list(basis):
                if basis[p2] >> piv & 1: basis[p2] ^= v
            basis[piv] = v
    return basis

def in_span(v, basis):
    for piv in sorted(basis, reverse=True):
        if v >> piv & 1: v ^= basis[piv]
    return v == 0

def weight(p):
    return bin(p[0] | p[1]).count("1")

def main():
    n, k, G = parse_pauli_file(D + "q20_11_4.txt")
    n2, G2 = parse_xz_file(D + "q20_11_4_XZ.txt")
    print(f"Pauli file: n={n} k={k} gens={len(G)}; XZ file: n={n2} gens={len(G2)}")
    print("files row-identical:", G == G2)
    B = reduce_basis([pack(g, n) for g in G])
    B2 = reduce_basis([pack(g, n) for g in G2])
    print("files generate same group:", B == B2)

    # (a)
    r = len(B)
    print(f"[a] n={n}, #gens={len(G)}, n-k={n-k}, GF(2) rank={r}  ->",
          "PASS" if n == 20 and len(G) == n - k == 9 and r == 9 else "FAIL")
    # (b)
    bad = [(i, j) for i in range(len(G)) for j in range(i + 1, len(G)) if symp(G[i], G[j])]
    print(f"[b] anticommuting generator pairs: {len(bad)} ->", "PASS" if not bad else "FAIL", bad)

    # (e) normalizer dimension: solve symplectic orthogonal complement.
    # P=(x,z) commutes with g iff <x,g_z> + <z,g_x> = 0 : linear constraint on 2n-bit vector (x|z) with
    # row (g_z | g_x). Rank of constraint matrix = 9 -> nullspace dim 40-9 = 31.
    cons = reduce_basis([g[1] | (g[0] << n) for g in G])
    dimN = 2 * n - len(cons)
    print(f"[e] dim N(S) = {dimN} (expect 31); logical dim = dim N - dim S = {dimN - r} (expect 22 = 2k) ->",
          "PASS" if dimN == 31 and dimN - r == 2 * k else "FAIL")
    # Also verify by explicit nullspace construction that S subset N(S) (isotropic) and count.

    # (c),(d) enumerate low-weight Paulis
    single = [(1, 0), (0, 1), (1, 1)]  # X, Z, Y on one qubit
    found_w4 = []
    for w in range(1, 5):
        total = commute = inS = logical = 0
        for supp in itertools.combinations(range(n), w):
            for ops in itertools.product(single, repeat=w):
                x = z = 0
                for q, (a, b) in zip(supp, ops):
                    x |= a << q; z |= b << q
                P = (x, z)
                total += 1
                if any(symp(P, g) for g in G): continue
                commute += 1
                if in_span(pack(P, n), B):
                    inS += 1
                else:
                    logical += 1
                    if w == 4 and len(found_w4) < 5: found_w4.append(P)
        print(f"weight {w}: total={total}, in N(S)={commute}, in S={inS}, in N(S)\\S={logical}")
        if w == 3: pass
    return found_w4, n, G, B

def to_str(P, n):
    return "".join("IXZY"[(P[0] >> i & 1) | ((P[1] >> i & 1) << 1)] for i in range(n))

if __name__ == "__main__":
    ws, n, G, B = main()
    for P in ws:
        # recheck each witness from scratch
        ok = all(symp(P, g) == 0 for g in G) and not in_span(pack(P, n), B)
        print("weight-4 logical witness:", to_str(P, n), "weight", weight(P), "recheck", ok)


==> anc/referee/q20verify/verify2.py <==
#!/usr/bin/env python3
"""Second, algorithmically different check: per-support linear algebra.
For each support T with |T|=w, dim{P on T commuting with S} vs dim{s in S supported in T}.
A logical of support within T exists iff these differ. Also self-test on [[5,1,3]]."""
import itertools
from verify import parse_pauli_file, D, reduce_basis, symp

def rank(vecs):
    return len(reduce_basis(list(vecs)))

def subset_check(n, G, wmax):
    # S elements: enumerate all 2^r products (r small)
    S = []
    for mask in range(1 << len(G)):
        x = z = 0
        for i, g in enumerate(G):
            if mask >> i & 1: x ^= g[0]; z ^= g[1]
        S.append((x, z))
    wd = [0] * (n + 1)
    for s in S: wd[bin(s[0] | s[1]).count("1")] += 1
    res = {}
    for w in range(1, wmax + 1):
        bad = 0
        for T in itertools.combinations(range(n), w):
            # variables: x_t, z_t for t in T -> 2w bits. Constraint per generator g:
            # sum_t x_t g_z[t] + z_t g_x[t] = 0
            rows = []
            for g in G:
                r = 0
                for j, t in enumerate(T):
                    if g[1] >> t & 1: r |= 1 << j
                    if g[0] >> t & 1: r |= 1 << (w + j)
                rows.append(r)
            dimN_T = 2 * w - rank(rows)
            Tm = sum(1 << t for t in T)
            inS = [s for s in S if (s[0] | s[1]) & ~Tm == 0]
            dimS_T = rank([(s[0] | (s[1] << n)) for s in inS])
            if dimN_T != dimS_T: bad += 1
        res[w] = bad
    return wd, res

if __name__ == "__main__":
    # self-test: [[5,1,3]] code XZZXI cyclic; expect bad supports at w=3, none at w<=2
    def P(s):
        x = sum(1 << i for i, c in enumerate(s) if c in "XY")
        z = sum(1 << i for i, c in enumerate(s) if c in "ZY")
        return (x, z)
    G5 = [P(s) for s in ["XZZXI", "IXZZX", "XIXZZ", "ZXIXZ"]]
    wd5, r5 = subset_check(5, G5, 3)
    print("self-test [[5,1,3]]: S weight dist", wd5, "supports hosting a logical by w:", r5)
    n, k, G = parse_pauli_file(D + "q20_11_4.txt")
    wd, r = subset_check(n, G, 4)
    print("[[20,11]] S weight distribution (w: count):", {w: c for w, c in enumerate(wd) if c})
    print("supports of size w that host a logical (N\\S element):", r)


==> anc/referee/q43verify/check.py <==
import sys, itertools, random
import numpy as np
from math import comb

R = "<quantum-project>/results/"

def parse_pauli(path):
    lines=[l.strip() for l in open(path) if l.strip() and not l.startswith('#')]
    n,k=map(int,lines[0].split())
    rows=lines[1:]
    return n,k,rows

def parse_xz(path):
    rows=[]
    for l in open(path):
        l=l.strip()
        if l.startswith('[') and not l.startswith('[[') and '|' in l:
            a,b=l.strip('[]').split('|')
            rows.append(([int(t) for t in a.split()],[int(t) for t in b.split()]))
    return rows

def pauli_to_xz(s):
    assert all(c in 'IXYZ' for c in s)
    x=[1 if c in 'XY' else 0 for c in s]; z=[1 if c in 'ZY' else 0 for c in s]
    return x,z

def gf2_rank(M):
    M=M.copy()%2; r=0
    rows,cols=M.shape
    for c in range(cols):
        p=[i for i in range(r,rows) if M[i,c]]
        if not p: continue
        M[[r,p[0]]]=M[[p[0],r]]
        for i in range(rows):
            if i!=r and M[i,c]: M[i]^=M[r]
        r+=1
        if r==rows: break
    return r

def nullspace(M):
    M=M.copy()%2; rows,cols=M.shape; piv=[]; r=0
    for c in range(cols):
        p=[i for i in range(r,rows) if M[i,c]]
        if not p: continue
        M[[r,p[0]]]=M[[p[0],r]]
        for i in range(rows):
            if i!=r and M[i,c]: M[i]^=M[r]
        piv.append(c); r+=1
        if r==rows: break
    free=[c for c in range(cols) if c not in piv]
    B=[]
    for f in free:
        v=np.zeros(cols,dtype=np.uint8); v[f]=1
        for i,c in enumerate(piv):
            if M[i,f]: v[c]=1
        B.append(v)
    return np.array(B,dtype=np.uint8)

TYPES=[(1,0),(0,1),(1,1)]  # X, Z, Y

def analyze(G, n, k, count4=True):
    """G: (n-k) x 2n uint8 matrix [X|Z]."""
    out={}
    m=G.shape[0]
    assert G.shape==(n-k,2*n), G.shape
    out['rank']=gf2_rank(G)
    X,Z=G[:,:n].astype(int),G[:,n:].astype(int)
    comm=(X@Z.T + Z@X.T)%2
    out['commute']=bool((comm==0).all())
    Lam=np.concatenate([G[:,n:],G[:,:n]],axis=1)   # symplectic form
    N=nullspace(Lam); out['dimN']=N.shape[0]
    out['N_check']=bool(((Lam.astype(int)@N.T.astype(int))%2==0).all()) and gf2_rank(N)==N.shape[0]
    out['S_in_N']=gf2_rank(np.concatenate([N,G]))==N.shape[0]
    gi=[sum(int(b)<<j for j,b in enumerate(row)) for row in G]  # bit j = column j
    S=[0]
    for g in gi: S=S+[s^g for s in S]
    Sset=set(S); out['|S|']=len(Sset)
    mask=(1<<n)-1
    wt=lambda v: bin((v|(v>>n))&mask).count('1')
    A=[0]*(n+1)
    for s in S: A[wt(s)]+=1
    out['A']=A; out['purity']=min(w for w in range(1,n+1) if A[w])
    syn=np.zeros((n,3),dtype=np.int64)
    for j in range(n):
        for t,(xb,zb) in enumerate(TYPES):
            s=0
            for i in range(m):
                if (X[i,j]*zb + Z[i,j]*xb)%2: s|=1<<i
            syn[j,t]=s
    def pvec(supp, types):
        v=0
        for j,t in zip(supp,types):
            xb,zb=TYPES[t]
            v|=(xb<<j)|(zb<<(n+j))
        return v
    stab={}; logicals={}; witness={}; total={}
    maxw=4 if count4 else 3
    for w in range(1,maxw+1):
        T=np.array(list(itertools.product(range(3),repeat=w)))
        cnt=0; nlog=0; nstab=0
        for supp in itertools.combinations(range(n),w):
            s=np.zeros(len(T),dtype=np.int64)
            for idx,j in enumerate(supp): s^=syn[j,T[:,idx]]
            cnt+=len(T)
            for r in np.nonzero(s==0)[0]:
                v=pvec(supp,T[r])
                if v in Sset: nstab+=1
                else:
                    nlog+=1
                    witness.setdefault(w,v)
        total[w]=cnt; stab[w]=nstab; logicals[w]=nlog
    out['enumerated']=total; out['stab_by_w']=stab; out['logical_by_w']=logicals
    out['d_found']=min([w for w in logicals if logicals[w]>0],default=None)
    out['witness']=witness
    B=[0]*(n+1)
    for w,a in enumerate(A):
        if not a: continue
        for i in range(n-w+1):
            for l in range(w+1):
                B[i+l]+=a*comb(n-w,i)*3**i*comb(w,l)*(-1)**l
    assert all(b%(2**(n-k))==0 for b in B)
    B=[b//2**(n-k) for b in B]
    out['B']=B; out['sumB_ok']=sum(B)==2**(n+k)
    out['B-A']=[B[w]-A[w] for w in range(n+1)]
    out['Sset']=Sset; out['syn']=syn
    return out

def tostr(v,n):
    return ''.join('IXZY'[((v>>j)&1)|(((v>>(n+j))&1)<<1)] for j in range(n))

def report(o,n):
    for kk,v in o.items():
        if kk in ('witness','Sset','syn'): continue
        print(' ',kk,v)
    for w,v in o['witness'].items():
        print('  witness w=%d'%w, tostr(v,n))

if __name__=='__main__':
    n,k,rows=parse_pauli(R+'q43_32_4.txt')
    print('n,k',n,k,'#gens',len(rows),'row lengths',set(map(len,rows)))
    G=np.array([sum(pauli_to_xz(r),[]) for r in rows],dtype=np.uint8)
    xz=parse_xz(R+'q43_32_4_XZ.txt')
    G2=np.array([a+b for a,b in xz],dtype=np.uint8)
    print('XZ file shape',G2.shape,'identical matrix to Pauli file:',np.array_equal(G,G2))
    print('rowspace equal:',gf2_rank(np.concatenate([G,G2]))==gf2_rank(G)==gf2_rank(G2))
    o=analyze(G,n,k)
    report(o,n)


==> anc/referee/q43verify/negctl.py <==
import random, itertools
import numpy as np
from check import *

random.seed(1)

def anticommute_str(a,b):
    # Pauli strings over IXYZ: count positions where both non-I and different
    return sum(1 for p,q in zip(a,b) if p!='I' and q!='I' and p!=q)%2

n,k,rows=parse_pauli(R+'q43_32_4.txt')
G=np.array([sum(pauli_to_xz(r),[]) for r in rows],dtype=np.uint8)

# 1. Direct string-level check of the witness
w='XXZIIIIIIIIIIIYIIIIIIIIIIIIIIIIIIIIIIIIIIII'
print('witness anticommutes with generators:',[anticommute_str(w,r) for r in rows])
print('witness weight',sum(c!='I' for c in w),'; min stabilizer weight 22 so it cannot be in S')

# 2. Cross-check the syndrome table with string-level commutation on random Paulis
o=analyze(G,n,k,count4=False)
syn=o['syn']; bad=0
for _ in range(2000):
    p=''.join(random.choice('IXYZ') for _ in range(n))
    s1=sum(anticommute_str(p,r)<<i for i,r in enumerate(rows))
    s2=0
    for j,c in enumerate(p):
        if c!='I': s2^=int(syn[j,'XZY'.index(c)])
    bad+= s1!=s2
print('syndrome table mismatches on 2000 random Paulis:',bad)

def show(lbl,G,n,k,count4=False):
    o=analyze(G,n,k,count4=count4)
    print(lbl,'rank',o['rank'],'commute',o['commute'],'dimN',o['dimN'],'logical_by_w',o['logical_by_w'],
          'd_found',o['d_found'],'B-A[:5]',o['B-A'][:5],'purity',o['purity'],
          'witness',{w:tostr(v,n) for w,v in o['witness'].items()})

# 3a. Known [[5,1,3]]
five=['XZZXI','IXZZX','XIXZZ','ZXIXZ']
show('[[5,1,3]]:',np.array([sum(pauli_to_xz(r),[]) for r in five],dtype=np.uint8),5,1)

# 3b. Weakened 43-qubit code with a planted weight-3 logical E.
#     S'' = elements of S commuting with E (dim 10); add a random g in C(S'') ∩ C(E) outside <S'',E>.
def vec(s): return np.array(sum(pauli_to_xz(s),[]),dtype=np.uint8)
def symp(a,b,n): return int((a[:n].astype(int)@b[n:].astype(int)+a[n:].astype(int)@b[:n].astype(int))%2)
E='Y'+'I'*9+'X'+'I'*20+'Z'+'I'*11
Ev=vec(E)
gens=[G[i].copy() for i in range(11)]
anti=[g for g in gens if symp(g,Ev,n)]
comm=[g for g in gens if not symp(g,Ev,n)]
fixed=comm+[a^anti[0] for a in anti[1:]]   # dim-10 subgroup commuting with E
M=np.array(fixed+[Ev])
Lam=np.concatenate([M[:,n:],M[:,:n]],axis=1)
C=nullspace(Lam)
while True:
    g=(np.array([random.randint(0,1) for _ in range(C.shape[0])])@C.astype(int))%2
    g=g.astype(np.uint8)
    if gf2_rank(np.array(fixed+[Ev,g]))==12: break
Gw=np.array(fixed+[g],dtype=np.uint8)
show('weakened 43 (planted wt-3 logical %s):'%E,Gw,n,k)

# 3c. Original code with one generator dropped -> [[43,33]]
show('drop last generator [[43,33]]:',G[:10].copy(),n,33)


==> anc/referee/q43verify/p64par.py <==
exec(open('puncture64.py').read().split('# weight distribution')[0])
print('basis weights',sorted(int(v.sum()) for v in P))
print('all basis vectors even weight:',all(int(v.sum())%2==0 for v in P))


==> anc/referee/q43verify/puncture44.py <==
import re, itertools
import numpy as np
from check import gf2_rank, nullspace, analyze

html=open('<workdir>/q43verify/t44_33.html').read()
txt=re.sub(r'<[^>]*>',' ',html)
rows=re.findall(r'\[([01 ]+)\|([01 ]+)\]',txt)
G=np.array([[int(t) for t in a.split()]+[int(t) for t in b.split()] for a,b in rows],dtype=np.uint8)
n=G.shape[1]//2
print('[[44,33,4]] stored matrix shape',G.shape)
o=analyze(G,n,n-G.shape[0],count4=False)
print(' rank',o['rank'],'commute',o['commute'],'dimN',o['dimN'],'logical_by_w',o['logical_by_w'],'d>=4:',o['d_found'] is None,
      'B-A[:5]',o['B-A'][:5],'purity',o['purity'])
X,Z=G[:,:n].astype(int),G[:,n:].astype(int)
m=G.shape[0]
W=[]
for i,j in itertools.combinations(range(m),2):
    W.append((X[i]*Z[j]+Z[i]*X[j])%2)
W=np.array(W,dtype=np.uint8)
r=gf2_rank(W)
P=nullspace(W)
print('span{omega(s,t)} rank',r,'; puncture code P dim',P.shape[0])
# projection dimension of S at each coordinate
projdim=[gf2_rank(np.stack([G[:,c],G[:,n+c]],axis=1)) for c in range(n)]
print('per-coordinate projection dims of S:',projdim)
print('coords with zero omega column (=> weight-43 word in P, shortening to [[43,32,4]] possible):',
      [c for c in range(n) if not W[:,c].any()])
# weight distribution of P (dim small enough?)
if P.shape[0]<=24:
    from collections import Counter
    pi=[int(''.join(map(str,v[::-1])),2) for v in P]
    cnt=Counter()
    for mask in range(1<<len(pi)):
        v=0
        for b in range(len(pi)):
            if mask>>b&1: v^=pi[b]
        cnt[bin(v).count('1')]+=1
    print('P weight distribution',sorted(cnt.items()))


==> anc/referee/q43verify/puncture64.py <==
import re, itertools
import numpy as np
from check import gf2_rank, nullspace, analyze

html=open('<workdir>/q43verify/t64_53.html').read()
txt=re.sub(r'<[^>]*>',' ',html)
rows=re.findall(r'\[([01 ]+)\|([01 ]+)\]',txt)
G=np.array([[int(t) for t in a.split()]+[int(t) for t in b.split()] for a,b in rows],dtype=np.uint8)
n=G.shape[1]//2
print('[[64,53,4]] stored matrix shape',G.shape)
o=analyze(G,n,n-G.shape[0],count4=False)
print(' rank',o['rank'],'commute',o['commute'],'dimN',o['dimN'],'logical_by_w',o['logical_by_w'],'d>=4:',o['d_found'] is None,
      'B-A[:5]',o['B-A'][:5],'purity',o['purity'])
X,Z=G[:,:n].astype(int),G[:,n:].astype(int)
m=G.shape[0]
W=[]
for i,j in itertools.combinations(range(m),2):
    W.append((X[i]*Z[j]+Z[i]*X[j])%2)
W=np.array(W,dtype=np.uint8)
r=gf2_rank(W)
P=nullspace(W)
print('span{omega(s,t)} rank',r,'; puncture code P dim',P.shape[0])
# projection dimension of S at each coordinate
projdim=[gf2_rank(np.stack([G[:,c],G[:,n+c]],axis=1)) for c in range(n)]
print('per-coordinate projection dims of S:',projdim)
print('coords with zero omega column (=> weight-43 word in P, shortening to [[43,32,4]] possible):',
      [c for c in range(n) if not W[:,c].any()])
# weight distribution of P (dim small enough?)
if P.shape[0]<=24:
    from collections import Counter
    pi=[int(''.join(map(str,v[::-1])),2) for v in P]
    cnt=Counter()
    for mask in range(1<<len(pi)):
        v=0
        for b in range(len(pi)):
            if mask>>b&1: v^=pi[b]
        cnt[bin(v).count('1')]+=1
    print('P weight distribution',sorted(cnt.items()))


==> anc/referee/qcheck.py <==
#!/usr/bin/env python3
"""Independent checker for qpath outputs: a 1-Gray code for the classes of n-bit strings under a group G.

Checks: the word list starts at 0^n; consecutive words differ in exactly one bit; the words lie in pairwise distinct
classes; the number of words equals the number of classes, computed by Burnside's lemma from the cycle structure of
the group (no enumeration). Canonical form here: min over all images, computed with numpy (separate from qpath.cpp).

Usage: qcheck.py n mode file.words [k]   mode in N, B, UN, UB, UT; k-Gray (default 1): distance 1..k
"""
import sys
from math import gcd

import numpy as np

n, mode, path = int(sys.argv[1]), sys.argv[2], sys.argv[3]
K = int(sys.argv[4]) if len(sys.argv) > 4 else 1
ROT = mode in ('N', 'B', 'UN', 'UB')
REV = mode in ('B', 'UB', 'UT')
CMP = mode in ('UN', 'UB', 'UT')


def group():
    """list of (permutation of positions, complement flag)"""
    perms = []
    rots = range(n) if ROT else [0]
    for k in rots:
        perms.append([(i + k) % n for i in range(n)])
        if REV:
            perms.append([(k - i) % n for i in range(n)])
    G = [(pm, False) for pm in perms]
    if CMP:
        G += [(pm, True) for pm in perms]
    return G


def cycles(pm):
    seen, out = [False] * n, []
    for i in range(n):
        if not seen[i]:
            L, j = 0, i
            while not seen[j]:
                seen[j] = True
                j = pm[j]
                L += 1
            out.append(L)
    return out


G = group()
fixed = 0
for pm, c in G:
    cl = cycles(pm)
    if c:
        fixed += 0 if any(L % 2 for L in cl) else 2 ** len(cl)
    else:
        fixed += 2 ** len(cl)
assert fixed % len(G) == 0
classes = fixed // len(G)

W = np.fromfile(path, dtype=np.uint32).astype(np.uint64)
M = np.uint64((1 << n) - 1)
start_ok = W[0] == 0
x = W[1:] ^ W[:-1]
pc = np.array([bin(int(v)).count('1') for v in x]) if len(x) < 2_000_000 else \
    np.unpackbits(x.astype('>u8').view(np.uint8).reshape(-1, 8), axis=1).sum(axis=1)
one_bit = bool(np.all((pc >= 1) & (pc <= K)))
# canonical forms
rev_tab = np.array([int(format(v, '08b')[::-1], 2) for v in range(256)], dtype=np.uint64)


def reverse(a):
    r = np.zeros_like(a)
    for byte in range(4):
        r |= rev_tab[(a >> np.uint64(8 * byte)) & np.uint64(255)] << np.uint64(8 * (3 - byte))
    return r >> np.uint64(32 - n)


def rot(a, k):
    k = np.uint64(k)
    return ((a << k) | (a >> (np.uint64(n) - k))) & M if k else a


best = W.copy()
bases = [W]
if REV:
    bases.append(reverse(W))
if CMP:
    bases += [b ^ M for b in list(bases)]
for b in bases:
    for k in (range(n) if ROT else [0]):
        np.minimum(best, rot(b, k), out=best)
distinct = len(np.unique(best)) == len(W)
count_ok = len(W) == classes
ok = start_ok and one_bit and distinct and count_ok
print(f'n={n} mode={mode} |G|={len(G)} classes(Burnside)={classes} words={len(W)} start0={start_ok} '
      f'steps_within_{K}={one_bit} distinct_classes={distinct} -> {"PASS" if ok else "FAIL"}')
sys.exit(0 if ok else 1)


==> anc/reruns/ils-repro.txt <==
# ILS rerun 2026-10-14 (seed 1, 20 s cap), ils.c compiled from experiments/cwcode-round2/ils.c
Wed Oct 14 22:19:12 EDT 2026
## n29_gfpsl2_27-d6-w12
  start=42588
  best=49959 t=0.0 it=2
  best=53235 t=0.0 it=23
  best=56511 t=0.0 it=93
  best=58149 t=0.0 it=106
<project>/experiments/cwcode-round2/graphs/n29_gfpsl2_27-d6-w12.txt V=400 best>
## n29_gfagaml_q27_k26tw-d6-w9
  start=11154
  best=11505 t=0.0 it=3
  best=11622 t=0.0 it=9
  best=11973 t=0.0 it=13
  best=13728 t=0.0 it=37
  best=14079 t=0.1 it=4879
  best=14430 t=2.6 it=212735
<project>/experiments/cwcode-round2/graphs/n29_gfagaml_q27_k26tw-d6-w9.txt V=65


==> anc/reruns/qcheck.txt <==
# qcheck.py (referee script, <workdir>/paperref/qcheck.py) rerun
Wed Oct 14 22:19:52 EDT 2026
q20_11_4_paulis.txt n 20 gens 9 rank 9 n-k 9 commute True stab wt dist {0: 1, 12: 50, 14: 220, 16: 195, 18: 20, 20: 26}
  logicals by weight {1: 0, 2: 0, 3: 0, 4: 1075}
q43_32_4_paulis.txt n 43 gens 11 rank 11 n-k 11 commute True stab wt dist {0: 1, 22: 1, 27: 63, 28: 112, 29: 21, 30: 301, 31: 441, 32: 273, 33: 273, 34: 168, 35: 105, 36: 126, 37: 77, 38: 42, 39: 21, 41: 21, 43: 2}
  logicals by weight {1: 0, 2: 0, 3: 0}
  witness X0X1Z2Y14 commutes True not in S True
g1 | y^21-1 True g2 | y^21-1 True


==> anc/verification/A24-6-12-5566.check-np.json <==
{"file": "codes/A24-6-12-5566.txt", "sha256": "a330246135644f9d1a1a8f2bb46ffa5865eeafa3b1c64bfa03e073495cea4d07", "rows": 5566, "n": 24, "d": 6, "w": 12, "wrong_weight": 0, "distinct": 5566, "pairs_checked": 15487395, "expected_pairs": 15487395, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 5566, "verdict": "VALID"}


==> anc/verification/A24-6-12-5566.regen.txt <==
size=5566 orbits=12 orbit_sizes=[253, 253, 506, 506, 506, 506, 506, 506, 506, 506, 506, 506]
regenerated set == word list


==> anc/verification/A24-6-12-5566.verify-c.txt <==
rows=5566 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A27-6-11-19305.check-np.json <==
{"file": "codes/A27-6-11-19305.txt", "sha256": "0adb0037a0bcb033912eaba346527315b1f4d11f745403c42b2af3d326586943", "rows": 19305, "n": 27, "d": 6, "w": 11, "wrong_weight": 0, "distinct": 19305, "pairs_checked": 186331860, "expected_pairs": 186331860, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 19305, "verdict": "VALID"}


==> anc/verification/A27-6-11-19305.regen.txt <==
size=19305 orbits=13 orbit_sizes=[702, 702, 702, 702, 702, 1053, 2106, 2106, 2106, 2106, 2106, 2106, 2106]
regenerated set == word list


==> anc/verification/A27-6-11-19305.verify-c.txt <==
rows=19305 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A27-6-12-24453.check-np.json <==
{"file": "codes/A27-6-12-24453.txt", "sha256": "2e2c3e4befc59546b19ba7dcf2693f324bbd2d577e6ed9d646a883b92d91bf57", "rows": 24453, "n": 27, "d": 6, "w": 12, "wrong_weight": 0, "distinct": 24453, "pairs_checked": 298962378, "expected_pairs": 298962378, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 24453, "verdict": "VALID"}


==> anc/verification/A27-6-12-24453.regen.txt <==
size=24453 orbits=18 orbit_sizes=[234, 351, 351, 351, 351, 351, 702, 702, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106]
regenerated set == word list


==> anc/verification/A27-6-12-24453.verify-c.txt <==
rows=24453 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A27-6-12-24804.check-np.json <==
{"file": "codes/A27-6-12-24804.txt", "sha256": "817d070244da7316c66b8845b03cb3ea9d84069984b8d4e5619e657c790b9b3c", "rows": 24804, "n": 27, "d": 6, "w": 12, "wrong_weight": 0, "distinct": 24804, "pairs_checked": 307606806, "expected_pairs": 307606806, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 24804, "verdict": "VALID"}


==> anc/verification/A27-6-12-24804.regen.txt <==
size=24804 orbits=15 orbit_sizes=[234, 702, 702, 1053, 1053, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106]
regenerated set == word list


==> anc/verification/A27-6-12-24804.verify-c.txt <==
rows=24804 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A27-6-13-27783.check-np.json <==
{"file": "codes/A27-6-13-27783.txt", "sha256": "550d7f4f896950d126da3c4b2dfd29a34e8762cec3a919f3b3cbcd950fd1502a", "rows": 27783, "n": 27, "d": 6, "w": 13, "wrong_weight": 0, "distinct": 27783, "pairs_checked": 385933653, "expected_pairs": 385933653, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 27783, "verdict": "VALID"}


==> anc/verification/A27-6-13-27783.regen.txt <==
size=27783 orbits=17 orbit_sizes=[54, 351, 351, 702, 1053, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106]
regenerated set == word list


==> anc/verification/A27-6-13-27783.verify-c.txt <==
rows=27783 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A28-6-10-18642.check-np.json <==
{"file": "codes/A28-6-10-18642.txt", "sha256": "b23744d89191690ac01eb9d4d122dc3648755e37c0eef4982e45453c027bd28d", "rows": 18642, "n": 28, "d": 6, "w": 10, "wrong_weight": 0, "distinct": 18642, "pairs_checked": 173752761, "expected_pairs": 173752761, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 18642, "verdict": "VALID"}


==> anc/verification/A28-6-10-18642.regen.txt <==
size=18642 orbits=14 orbit_sizes=[39, 351, 702, 702, 702, 702, 702, 2106, 2106, 2106, 2106, 2106, 2106, 2106]
regenerated set == word list


==> anc/verification/A28-6-10-18642.verify-c.txt <==
rows=18642 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A28-6-10-19110.check-np.json <==
{"file": "codes/A28-6-10-19110.txt", "sha256": "dcc386f01f9fdcfdb9e4779300f279798a0254f43c56ac100d06744bea8f0c03", "rows": 19110, "n": 28, "d": 6, "w": 10, "wrong_weight": 0, "distinct": 19110, "pairs_checked": 182586495, "expected_pairs": 182586495, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 19110, "verdict": "VALID"}


==> anc/verification/A28-6-10-19110.regen.txt <==
size=19110 orbits=28 orbit_sizes=[39, 117, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053]
regenerated set == word list


==> anc/verification/A28-6-10-19110.verify-c.txt <==
rows=19110 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A28-6-9-11154.check-np.json <==
{"file": "codes/A28-6-9-11154.txt", "sha256": "1a3b1dbbaa5b17a099284ce26b81a41f703f1cb22146416391f8448ebf606a02", "rows": 11154, "n": 28, "d": 6, "w": 9, "wrong_weight": 0, "distinct": 11154, "pairs_checked": 62200281, "expected_pairs": 62200281, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 11154, "verdict": "VALID"}


==> anc/verification/A28-6-9-11154.regen.txt <==
size=11154 orbits=18 orbit_sizes=[39, 117, 117, 351, 351, 351, 351, 351, 351, 351, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053]
regenerated set == word list


==> anc/verification/A28-6-9-11154.verify-c.txt <==
rows=11154 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A28-6-9-11388.check-np.json <==
{"file": "codes/A28-6-9-11388.txt", "sha256": "7635db5fa873c47a63af70e77e1b076c0fcd39b5bb44c205d2a33dc64017ea1a", "rows": 11388, "n": 28, "d": 6, "w": 9, "wrong_weight": 0, "distinct": 11388, "pairs_checked": 64837578, "expected_pairs": 64837578, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 11388, "verdict": "VALID"}


==> anc/verification/A28-6-9-11388.regen.txt <==
size=11388 orbits=18 orbit_sizes=[39, 117, 351, 351, 351, 351, 351, 351, 351, 351, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053]
regenerated set == word list


==> anc/verification/A28-6-9-11388.verify-c.txt <==
rows=11388 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A29-6-10-27183.check-np.json <==
{"file": "codes/A29-6-10-27183.txt", "sha256": "436d58bbe6fbf03711a79033c0d3b70210fff53affc74bdb8915e32dd223db39", "rows": 27183, "n": 29, "d": 6, "w": 10, "wrong_weight": 0, "distinct": 27183, "pairs_checked": 369444153, "expected_pairs": 369444153, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 27183, "verdict": "VALID"}


==> anc/verification/A29-6-10-27183.regen.txt <==
size=27183 orbits=39 orbit_sizes=[39, 117, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 351, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053]
regenerated set == word list


==> anc/verification/A29-6-10-27183.verify-c.txt <==
rows=27183 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A29-6-11-42042.check-np.json <==
{"file": "codes/A29-6-11-42042.txt", "sha256": "30a50d6aea7beef477579f79fb9ec09ebd5b8c8dc515dafdcf791b6144347c83", "rows": 42042, "n": 29, "d": 6, "w": 11, "wrong_weight": 0, "distinct": 42042, "pairs_checked": 883743861, "expected_pairs": 883743861, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 42042, "verdict": "VALID"}


==> anc/verification/A29-6-11-42042.regen.txt <==
size=42042 orbits=28 orbit_sizes=[39, 234, 351, 351, 702, 702, 702, 702, 702, 702, 1053, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106, 2106]
regenerated set == word list


==> anc/verification/A29-6-11-42042.verify-c.txt <==
rows=42042 wrong_weight=0 min_distance=6 violations(<6)=0 VALID


==> anc/verification/A29-6-9-14781.check-np.json <==
{"file": "codes/A29-6-9-14781.txt", "sha256": "c0cf7c71f59a524b1618a3e2f4dbae7808057ce309698c9141db26fb41a011e5", "rows": 14781, "n": 29, "d": 6, "w": 9, "wrong_weight": 0, "distinct": 14781, "pairs_checked": 109231590, "expected_pairs": 109231590, "min_distance": 6, "violations": 0, "closest_pair_recount": 6, "expected_size": 14781, "verdict": "VALID"}


==> anc/verification/A29-6-9-14781.regen.txt <==
size=14781 orbits=19 orbit_sizes=[39, 351, 351, 351, 351, 351, 351, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053, 1053]
regenerated set == word list


==> anc/verification/A29-6-9-14781.verify-c.txt <==
rows=14781 wrong_weight=0 min_distance=6 violations(<6)=0 VALID

